BenchMint: From Real-World Tasks to Executable Benchmarks

Large language models (LLMs) need evaluations of everyday reasoning and tool use, such as planning itineraries under user constraints and grounding numerical answers in evidence. We introduce BenchMint, an automated benchmark-construction workflow, and Daily-Life, its collection of 100 selected tasks across 11 real-world domains. BenchMint jointly constructs tasks and scoring criteria from the same source documents. Language-model judges assess possible answers against these criteria using tool traces and private evidence. We report 26 model/harness configurations, including GPT, Claude and Gemini families; 17 have complete domain profiles. These are descriptive configuration results, not a controlled model ranking. In one selected travel task, we corrected the reference total from 320 to 380 minutes while keeping both answers unchanged. The incorrect answer's arithmetic verdict switched from pass to fail; the correct answer's switched from fail to pass. With one ballot per cell, this exposes a reference error without establishing repeatability or collection-wide validity. Incomplete construction comparisons establish no general advantage of joint authoring or feedback-guided revision.

==> anc/README.md <==
# BenchMint computational attachments

These directories accompany the current manuscript. The manuscript PDF is
supplied separately; this attachment contains no embedded older paper PDF.
The directories support the stated analysis, documentary, recorded-control,
figure and mathematical checks. They do not provide the full private task corpus
or an independently runnable end-to-end construction and judging service.

After extracting the arXiv source package, `anc/` is this directory. Run commands
from the working directories listed below; all paths are relative to `anc/`.

| Directory / working directory | Contents and entry point |
| --- | --- |
| `.` | Complete attachment integrity: `python -B verify_packaging.py`. |
| `analysis/` | Existing frozen analysis, controller and scorer-control companion plus the current adopted supplements. Start with `python -B reproduce.py`; its README lists the separately supported checks. |
| `analysis/controller_checks/` | Bundled deterministic retrieval/disclosure source replay: `python -B reproduce.py --output LOCAL_CHECKS.json`. Use a supported modern Python as specified in that README. |
| `analysis/analysis_source/controller_boundary/` | The current source-boundary observations: `python -B reproduce.py`. The script reads the shared frozen implementation and protocol from `analysis/controller_checks/`. |
| `analysis/analysis_source/human_platform_audit/` | Frozen aggregate reaggregation: `python -B reproduce.py`. See its README for scope. |
| `analysis/analysis_source/adjacent_revision/excerpts/` | Selected historical excerpt integrity: `python -B verify.py`. |
| `analysis/analysis_source/scorer_controls/` | Current retained synthetic/redacted scorer-control materials: `python -B verify.py`; optional raster inspection follows its README. |
| `analysis/analysis_source/scorer_controls_r310/` | Separate later scorer recording: `python -B verify.py`. |
| `analysis/analysis_source/paired_model_scores/` | Retained retired-comparison record. Its script is deliberately not a current comparison or regeneration entry point. |
| `analysis/supplement/historical_p017/` | Retained-file integrity and archived arithmetic: `python -B verify.py`. `FILENAME-MAP.json` records the original Office projection filenames; their distributed filenames are ASCII and their content bytes are unchanged. |
| `analysis/supplement/release20/` | Recorded mechanical audit replay: `python -B reproduce.py --check`. This is also retained at the older companion path `analysis/release20/` for the original analysis commands. |
| `analysis/supplement/final_version_contract/` | Synthetic final-version contract implementation and existing tests; see its README. |
| `analysis/supplement/worked_obligation/` | Documentary worked-audit companion and file bindings; see its README. |
| `domain-support/` | Source-data and exact-certificate checks: `python3 verify_source_data.py --mode verify --output certificate-check.json`. See `FIELD-GUIDE.md` and README. |
| `boundary-support/` | Symbolic construction utility: `python3 construct_boundary_support.py --help`. Its invocation requires an explicit request JSON via `--input` and an output path via `--output`; no unstated request or new construction is implied. |
| `selection-functionals/` | Selection-functional material and recorded-result checks: `python3 -B reproduce.py`. Its README distinguishes the default checks from optional recomputation. |
| `verdict-recoding/` | Verdict-recoding material and recorded-result checks: `python3 -B reproduce.py`. Its README distinguishes the default checks from optional recomputation. |
| `figure_source/current_dailylife/` | Current figure script, full-precision source data, selection and retained figures. Install its listed plotting dependencies if needed, then run `python -B plot.py --output-dir generated`. Its README also gives the source-package-root command. |

The remaining JSON files under `analysis/analysis_source/` and `analysis/supplement/`
are documentary records and bindings, not implicit executable tasks. Repeated
historical paths preserve manuscript and prior-companion compatibility; they
must not be counted as independent studies or duplicated observations.

The current figure script writes only into its selected generated-output
directory, apart from a caller-specified Matplotlib cache. Its inputs and retained
rendered references are unchanged. Existing scientific checks are not evidence
of new model calls, new human review or native task-environment reproduction.

`analysis/SHA256SUMS.json` includes the added current supplements and analysis
source members. The historical integration remains bound to
`analysis/HISTORICAL-SHA256SUMS.json`. The root `SHA256SUMS.json` covers every
distributed file except itself; run the root integrity check before generating
new local outputs, or use an untouched extracted copy for integrity checks.

All original license files and component notices are retained. Their scope is
component-specific. In particular, `analysis/LICENSE.txt` does not make a blanket
new grant for every earlier material. This assembly does not declare a common
license for all components, infer permission from file access, or grant rights
to withheld private or third-party task material. Public-distribution permission
remains subject to the applicable author and project authorization.


==> anc/SHA256SUMS.json <==
{
  "README.md": "4503be3556a68718b9d9c4b0761d7473fb1e98016d115e2bfcacbe29deedbeb7",
  "analysis/BASELINE-DIFF.json": "c2bd13e7884a51ba4235d67ab814db4cff4188bb3cf3a2674d4d54ac6ea0bf1f",
  "analysis/HISTORICAL-SHA256SUMS.json": "e19f8d3a6ea220bd6aaaeb1fe73a07cf191ecf9b3418bbbd7f950694f7d9eea1",
  "analysis/LICENSE.txt": "a311a73b342e6e56cb635c3041ea8c6c845ac00db0cd9021c571f6b6b4fc3402",
  "analysis/PUBLIC-PACKAGING-CHANGES.json": "d5336e870e9d6e9524de7bb1842b1976a7582c49329646b9118ca06de980240f",
  "analysis/README.md": "a55519bd7de806dcb4c5b294c59c6be32e6fcf465254ce03eb6ac377b2cd680d",
  "analysis/SHA256SUMS.json": "de389bfb522c23ea64b220eb51f5313005c185879fcac680d67270faf15d40c3",
  "analysis/analysis_source/adjacent_revision/CASE-EVIDENCE.json": "fea72af3d628fe0ca318a1604cb63da1fb6e4e7547648c1e78e395c9f96b2b14",
  "analysis/analysis_source/adjacent_revision/TABLE-DATA.csv": "1d8a68be0b1d2d4073acacc95c092c91b068adfcd730400a69eaf1a6fcc9fb04",
  "analysis/analysis_source/adjacent_revision/excerpts/CASE-EXCERPTS.json": "73330e912ae5a67c6eb6f9daefce812cd4d8604476fa5fe0d0eaf134365986e2",
  "analysis/analysis_source/adjacent_revision/excerpts/README.md": "8c5b21b258f7bbc126559ac8ea8daf85f8ca83285cca7da467f04fec21ed0b79",
  "analysis/analysis_source/adjacent_revision/excerpts/verify.py": "258e1eec6a8fa612f58891b6d98218f59c21e13e7782ba981b4e6052ed65325f",
  "analysis/analysis_source/adjacent_revision/manifest.json": "6009d8e96274805c2b8cbbcde18ade1ae46a49510e0268c59dbcf0bda6e07605",
  "analysis/analysis_source/adjacent_revision/table-labels.json": "b8870ba8b7bcf651e17f138b68dfdd15a742e006ca859a28b52dd3392211c6cb",
  "analysis/analysis_source/adjacent_revision/values.json": "039da73548519e953d1c5d3c8faabb70b8fdb7b63506d83dd9b6888916c83491",
  "analysis/analysis_source/controller_boundary/README.md": "c9a4f98426a4956f8b8956a6667ff7dd69dc1f6db3d53c6f4d76a94a08e4b125",
  "analysis/analysis_source/controller_boundary/observations.json": "dd37e366ded76a5a57c52bb1b3b69f3ad001ece613b87921e1bf5a86e31322b7",
  "analysis/analysis_source/controller_boundary/reproduce.py": "3ee48d13ea055a39f6fd154e845bf24a3f646aa53cef88017b71586a9a91c98a",
  "analysis/analysis_source/controller_checks.json": "f60e3edbd5a4db4e356646ee32e155000e02d72fb57a83e5c7aabb20d87a4401",
  "analysis/analysis_source/historical-example-public.json": "6cb189c2f323c582f87083f5e1da5b50468bc1b363c9fc894303f6354d7b30c5",
  "analysis/analysis_source/human_platform_audit/README.md": "53b31830d446f00f1cec41a41f29528d8c24e97a8a8b93a34d432a9bcef84998",
  "analysis/analysis_source/human_platform_audit/aggregates.json": "d96568194ac00d041b36ca71839a9622492d38441074ac170fa33bff1b9ee5fc",
  "analysis/analysis_source/human_platform_audit/reproduce.py": "106d5d6c71e24e5ac812c5eaccd2e43d5c290aacef5bb020578d743bddc9f176",
  "analysis/analysis_source/paired_model_scores/README.md": "9a2c9e684b59493014666c83beeac62ca2a77860b462323ced665411e4ed348f",
  "analysis/analysis_source/paired_model_scores/reproduce.py": "5764fc46dda8c9c7a9bf256c75db59a340fc6c81938c62ad2855854e0d53f8f2",
  "analysis/analysis_source/paired_model_scores/source-hashes.json": "048892a740bd7a555f59d453d12feede69b85eba57c796f8d0a4168190327586",
  "analysis/analysis_source/paired_model_scores/summary.json": "5cdf804a2490277da7477242d8de30567c3528307d620659aa0839c2ac741aed",
  "analysis/analysis_source/predecessor_case.json": "eb5ec0862d1cf3aa1c3285a8a0d64d949d7165648ebe00dbf8560f5930991850",
  "analysis/analysis_source/predecessor_release.json": "a1d8fc65521402cadccd18fd6a4832eeaab62c03e7dd1e09599c3d3bcfbcc708",
  "analysis/analysis_source/prospective_design.json": "cc540ee8a60ba73d4e604da7e9edcb3ced0714d2aea1bccc9a31ac608a27d620",
  "analysis/analysis_source/reference_repair_case.json": "698a90764be02aa2b61447e6e15292827249580643f20448c33227b37aa6f6ac",
  "analysis/analysis_source/release20_audit.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "analysis/analysis_source/scorer_controls/DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "analysis/analysis_source/scorer_controls/PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "analysis/analysis_source/scorer_controls/PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "analysis/analysis_source/scorer_controls/README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "analysis/analysis_source/scorer_controls/RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "analysis/analysis_source/scorer_controls/REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "analysis/analysis_source/scorer_controls/SHA256SUMS.json": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
  "analysis/analysis_source/scorer_controls/TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "analysis/analysis_source/scorer_controls/cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "analysis/analysis_source/scorer_controls/cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis/analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "analysis/analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "analysis/analysis_source/scorer_controls/cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "analysis/analysis_source/scorer_controls/cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis/analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "analysis/analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "analysis/analysis_source/scorer_controls/items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "analysis/analysis_source/scorer_controls/items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "analysis/analysis_source/scorer_controls/items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "analysis/analysis_source/scorer_controls/items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "analysis/analysis_source/scorer_controls/items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "analysis/analysis_source/scorer_controls/items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "analysis/analysis_source/scorer_controls/items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "analysis/analysis_source/scorer_controls/items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "analysis/analysis_source/scorer_controls/items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/analysis_source/scorer_controls/observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "analysis/analysis_source/scorer_controls/observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "analysis/analysis_source/scorer_controls/observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "analysis/analysis_source/scorer_controls/observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "analysis/analysis_source/scorer_controls/observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "analysis/analysis_source/scorer_controls/observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "analysis/analysis_source/scorer_controls/observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "analysis/analysis_source/scorer_controls/observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "analysis/analysis_source/scorer_controls/observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "analysis/analysis_source/scorer_controls/observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "analysis/analysis_source/scorer_controls/published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "analysis/analysis_source/scorer_controls/recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "analysis/analysis_source/scorer_controls/requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "analysis/analysis_source/scorer_controls/verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
  "analysis/analysis_source/scorer_controls_r310/README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc",
  "analysis/analysis_source/scorer_controls_r310/SHA256SUMS.json": "3a67d4d23b9aa771420ad7a314d06215ed1401847c2636d17d488f4941b0d1db",
  "analysis/analysis_source/scorer_controls_r310/amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
  "analysis/analysis_source/scorer_controls_r310/browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
  "analysis/analysis_source/scorer_controls_r310/harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
  "analysis/analysis_source/scorer_controls_r310/index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
  "analysis/analysis_source/scorer_controls_r310/verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
  "analysis/code/plot_capability.py": "5d0f1dc4194dfeca80c23332b44f0a717662e2553592de47d309906dde5dbf19",
  "analysis/code/plot_raw_matrix.py": "103f00eb389668b2b072ac73cf176d973fa5d74ca5ffeed52d62488b9db0ad39",
  "analysis/code/plot_style.py": "92a525d35be8325a8cd1ad8d82ebb2a065f350ecfa0ab7af638c5e094b19863c",
  "analysis/controller_checks/CHECKS.json": "f60e3edbd5a4db4e356646ee32e155000e02d72fb57a83e5c7aabb20d87a4401",
  "analysis/controller_checks/README.md": "ea72f2d9d15bb54a34d7bbdfe09ce5a95fa114142a123793fce13bd5cb0a06d0",
  "analysis/controller_checks/REPRO_CHECKS.json": "21e2c6946ad80e1157f70c7e906a33ebfa378db0597c8a3b9059280ebc4ecb0c",
  "analysis/controller_checks/REPRO_CHECKS_COMPLETE.json": "93cf2b0b6671997ce2445fe9b08ff85777adbb1327a75dca71278fa7f1e4f6a8",
  "analysis/controller_checks/REPRO_COMPARISON.json": "33d1a48038e668ae2e5bbae4f3e9a5dfbe97e9023a050aa44c98d719ece42978",
  "analysis/controller_checks/SOURCE_PROVENANCE.json": "1011d98da55ca73544cce9cdcf0316ce34825e3022cf3b62f408374149e60e9a",
  "analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/schema.py": "3b44f680c480cdc5756e8c195bdc44e53c2ab6ad38298f3be25848afe74debf3",
  "analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py": "e074448088881784b92b7af0f0be53aa66a218825e4130939740814e0a6a98c2",
  "analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py": "3ad8bb9c7d80cf1fce72438b02f7a1f2eb2122e35468dcd56bbefdf458eac798",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/schema.py": "f678c5de631590f07b5a681624ccb537382195f2d009ae6600f1d4c2200ced88",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py": "24219c53324f934ec55d6901f295ef13edfc97a21823ab5b5c587001d703addd",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py": "1b3009906f3a733ff7f68c4e24b85f5875759fdc24fc8e804caa40fc110b4ee4",
  "analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py": "f17eaff1c1641452c553b870e2023497e82c1b3f4ab69b2d53e10566d6be43ce",
  "analysis/controller_checks/protocol.json": "ff80334711c919a424af843c2859bc531e0b6c059ad3fd3f7d9873faea948a01",
  "analysis/controller_checks/reproduce.py": "862795108e00f2ab205371d076d0b96a040dad36c72b1c2325ed667ec0d066be",
  "analysis/controller_checks/review_boundary/README.md": "2822374c910beb518a58c59a89fbf8a38244d7c6c5a81dc6fafa00e064ea62e2",
  "analysis/controller_checks/review_boundary/observations.json": "dd37e366ded76a5a57c52bb1b3b69f3ad001ece613b87921e1bf5a86e31322b7",
  "analysis/controller_checks/review_boundary/reproduce.py": "32e7191bff4202cc703151168bda4ce0eca69d71380a3ea5cba3fecceda30066",
  "analysis/data/frozen/seed_insight_dailylife.json": "04f760c6940e2a0d603d6f5f6cb0a4cc9bcb16abfe131a68da7373fc44cc9468",
  "analysis/data/seed_insight/daily_life_100_percase_24models.csv": "a4186be98f80c342df60545d7217e461c67d82526d494c26d6c9850877ec62af",
  "analysis/diagnostic/PROTOCOL.md": "4bed6bd98c6a3088576eb6ca89b1ee5b0594e62e8ec2cd56acb466869676f12d",
  "analysis/diagnostic/reference_repair_case.json": "698a90764be02aa2b61447e6e15292827249580643f20448c33227b37aa6f6ac",
  "analysis/diagnostic/verify_arithmetic.py": "d26a20d7a448b80add5e4ad30f656a330b3a940d381649cf9c0083ff1c2c8d69",
  "analysis/endorsement/README.md": "d64c49315ba896f53bef755229490bf1dc3a74a914db8313389ef18f0f72588c",
  "analysis/endorsement/expected.json": "36b77ee237f4f4fce56ea51500e7c95f18b8f78188ec97649f3179eeaf633002",
  "analysis/endorsement/item_counts.json": "3b6ba4f9ddbc746dc0ae55936d8223c957b0b207a0c9a0d7a9931dce28011b1e",
  "analysis/endorsement/reproduce.py": "d103846774ee069dcfd16ae212b447adedae399e5881f415a0c6b3ac9dc10f50",
  "analysis/figures/figure3.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "analysis/figures/historical-capability-matrix.pdf": "437d7ba1d4636824ab3887384d43ab34dd5701f4f01d0ba0214407ac244d3e01",
  "analysis/raw_figure/QA.json": "ec4f1d5289d19859af76e167e5e042edf338f1a500372cab5067151b42e7e575",
  "analysis/raw_figure/README.md": "611e66e2ece8011d8ed4f9f78de55e8fbc87a426d74d3f3f71f55894ce7f8631",
  "analysis/raw_figure/exports/raw-capability-matrix.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "analysis/raw_figure/exports/raw-capability-matrix.png": "4c18a01039830c54842397d55335389e69887e7aa65f8ad588158db68095511f",
  "analysis/raw_figure/exports/raw-capability-matrix.svg": "0a978605eff80a3df85431d11bfe8a2d78632b843b0570956f02097c2b5c5f29",
  "analysis/raw_figure/exports/raw-data.json": "7a09e3e27511425976b57075323a9490f9b80a3d602416bf0de43bda2fc860d6",
  "analysis/raw_figure/exports/raw-matrix.csv": "2cfdac2b38ca21b2610fcf0707cca664eae9f676a77c0cecba4a34b26c10f242",
  "analysis/raw_figure/exports/raw-overall.csv": "83c182c64d92ca4deea2e328b779b892ed94f3ad3828cf407f6544f2e63edd23",
  "analysis/raw_figure/independent-check.json": "104e3d2f017f45c605f877ebba34647d433fed7b7c6f912a01cabbb68b956836",
  "analysis/raw_figure/pins.json": "0fe605fb6258fe7e248167f17ed4c5148be34176a6b01a80ae7a40c514309810",
  "analysis/raw_figure/raw-rank-summary.json": "a0b5886e0389ae6a51ce03fb122d0b5c447ea40aa94b7bfdb9728ce7b10796df",
  "analysis/raw_figure/verify.py": "84c958a9c8008373b08494d124e617a1a86c19fd79be810ecbb0bc6245719c07",
  "analysis/reference/matrix-scores.csv": "b1497cd1c3a53359dceba5c223862353d3270a884a9eb49296867ce2c90c0f5c",
  "analysis/reference/official-model-references.json": "c5872f5c973c99c9e2166f08964855b561249ff3cf213c1f6a5fecdc20f6d460",
  "analysis/reference/paired-rejection-bars.csv": "8746422f441c1221fb726a40534633323c2e69fadd0260935a51fa1e255dbedd",
  "analysis/reference/public-data.json": "22492b5bc7e854fa2f3efc9745c4c53ff9ddcf0528c5b2377b76921f1c7b78d8",
  "analysis/reference/public-model-references.json": "fac476b2c9c135b31a9696dfa18c67559aa71bb3082ca9defd6ae6598100a0bb",
  "analysis/reference/release-inventory.json": "a1d8fc65521402cadccd18fd6a4832eeaab62c03e7dd1e09599c3d3bcfbcc708",
  "analysis/release20/README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "analysis/release20/SHA256SUMS.json": "7f0313761ca1feaff2359f4bceaf3f5052aa3818d8cfed1470b18df65cca2452",
  "analysis/release20/inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "analysis/release20/protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "analysis/release20/receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "analysis/release20/reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "analysis/release20/sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "analysis/release20/summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "analysis/release20/test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb",
  "analysis/reproduce.py": "01893e5c1e24dce3db0170c2e385cabad470d4354b32955799d8b94e51f1b8ca",
  "analysis/requirements.txt": "04143caa9074fa4d618ed6c59b1da286f051330f5ef648c994a3d883e2c222d1",
  "analysis/scorer_controls/DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "analysis/scorer_controls/PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "analysis/scorer_controls/PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "analysis/scorer_controls/README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "analysis/scorer_controls/RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "analysis/scorer_controls/REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "analysis/scorer_controls/SHA256SUMS.json": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
  "analysis/scorer_controls/TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "analysis/scorer_controls/cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "analysis/scorer_controls/cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "analysis/scorer_controls/cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "analysis/scorer_controls/cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "analysis/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "analysis/scorer_controls/cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "analysis/scorer_controls/cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "analysis/scorer_controls/cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "analysis/scorer_controls/cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "analysis/scorer_controls/cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "analysis/scorer_controls/cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "analysis/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "analysis/scorer_controls/items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "analysis/scorer_controls/items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "analysis/scorer_controls/items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "analysis/scorer_controls/items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "analysis/scorer_controls/items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "analysis/scorer_controls/items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "analysis/scorer_controls/items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "analysis/scorer_controls/items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "analysis/scorer_controls/items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis/scorer_controls/observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "analysis/scorer_controls/observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "analysis/scorer_controls/observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "analysis/scorer_controls/observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "analysis/scorer_controls/observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "analysis/scorer_controls/observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "analysis/scorer_controls/observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "analysis/scorer_controls/observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "analysis/scorer_controls/observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "analysis/scorer_controls/observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "analysis/scorer_controls/published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "analysis/scorer_controls/recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "analysis/scorer_controls/requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "analysis/scorer_controls/verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
  "analysis/scorer_controls_r310/README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc",
  "analysis/scorer_controls_r310/SHA256SUMS.json": "3a67d4d23b9aa771420ad7a314d06215ed1401847c2636d17d488f4941b0d1db",
  "analysis/scorer_controls_r310/amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
  "analysis/scorer_controls_r310/browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
  "analysis/scorer_controls_r310/claims/claim-ledger-public.json": "b75eca77d6d0c2d20dab01971ecc80920e3a3e02fc4ea69706ff31e921314472",
  "analysis/scorer_controls_r310/claims/numbers-public.tex": "51f6ffb7360dde1f5651ea54be5488f0ccae4a53434074db46f50ac9dcc0bfcb",
  "analysis/scorer_controls_r310/harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
  "analysis/scorer_controls_r310/index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
  "analysis/scorer_controls_r310/verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
  "analysis/supplement/final_version_contract/README.md": "e5ec1438ee360886f332123a3ee0f1ad84bf2280f1a514b297188a60f5aa747f",
  "analysis/supplement/final_version_contract/SYNTHETIC-EXAMPLE.json": "ed6ef12ff142b4d2aa0709307a371083bc5f89cd0914de94ff7397a9e7da64ae",
  "analysis/supplement/final_version_contract/release_contract.py": "01307e20593d75bc2824aad4a06db5cbe119fe9a5158461823414b3f534852b1",
  "analysis/supplement/final_version_contract/test_release_contract.py": "c649d7e90bc30b93906c5800eae85a114518abbb7a779a6c5f9f3ac586d9f098",
  "analysis/supplement/historical_p017/FILENAME-MAP.json": "66f27bd2732f3e4d9b50adacee35888a86a231fdccf6cc19a98cdca21f45a36f",
  "analysis/supplement/historical_p017/PINS.json": "13c72c53362691708f3719de3fab7fc79da7bc82a94670c6c8827647ccb63557",
  "analysis/supplement/historical_p017/README.md": "9d7491b2d0447759963e3e0903321907f5eb6a0bb9d4978582618237a761259c",
  "analysis/supplement/historical_p017/SCOPE.json": "0b2ec9e57d82f5e1feb3b66979ad41daa496ab00b33e2424cc657e1758a9ad01",
  "analysis/supplement/historical_p017/criteria.json": "203613f1531c8b0d4a1cae41753ff74fde0aad5b8a3185ddef7fd17649484dbf",
  "analysis/supplement/historical_p017/diet-guide-docx-content.json": "7d38eecca5ebadb3ef3cd79a65a19c5ff3d7a30aae7395f4ede88fa527519932",
  "analysis/supplement/historical_p017/dinner-plan-xlsx-content.json": "8ffc6b73ac0813ebd583d23642ae6bd2d0f08ffc010b85f0c30ad090561745fd",
  "analysis/supplement/historical_p017/dinner_candidates.csv": "dce6b04b264bc3f5d209c7e5fa74ea5c7ae29b21309eeea8031ad829e78b7482",
  "analysis/supplement/historical_p017/final-response.md": "7ce90b0d4e53c633448fe28bacc0e76b99e1ab4e886148b6cd1aa1066f51bc00",
  "analysis/supplement/historical_p017/instruction.md": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
  "analysis/supplement/historical_p017/notes.md": "39443d56685b88b30f20623eddb34258fa0ce4338dc783f8eb05ce209ea5afda",
  "analysis/supplement/historical_p017/rubric.yaml": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007",
  "analysis/supplement/historical_p017/verify.py": "73325c9bb7543123953653f3a64ccdaade0ee5ca2cb47fe70acbcf4933773bbb",
  "analysis/supplement/p047-reference-identity.json": "5d16135158e4f7d429e9de68419b56ca72959d21cb1406396b3b1482e1bcd6d4",
  "analysis/supplement/p060-observation.json": "c56fc603c0fd34d8252c80bdb5d1190fed8951f50911aaf631b29c9d9aba03eb",
  "analysis/supplement/release20/README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "analysis/supplement/release20/SHA256SUMS.json": "7f0313761ca1feaff2359f4bceaf3f5052aa3818d8cfed1470b18df65cca2452",
  "analysis/supplement/release20/inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "analysis/supplement/release20/protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "analysis/supplement/release20/receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "analysis/supplement/release20/reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "analysis/supplement/release20/sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "analysis/supplement/release20/summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "analysis/supplement/release20/test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb",
  "analysis/supplement/worked_obligation/COMPANION-FILES.json": "6d42c0b18e7af8ae71a8f5c782f3f40d1c3546d980eeb6031d5a44e834bb1e92",
  "analysis/supplement/worked_obligation/README.md": "b2e8874289128504f77776f097ce6a03bc088e6d63542a160d43b3712e99487d",
  "analysis/supplement/worked_obligation/WORKED-AUDIT.json": "fa322b535ab227342a576839ce2d83abfc5bffbf97f64f7dfc05d0840562c713",
  "analysis/verify.py": "c6aca3ad85fb08f69e4cf589a98d4c71005c50b4029bb255b14ea21edcc52b87",
  "analysis/verify_integration.py": "27c12269ab586770e70260c3d30d86a4311a954d1878ba23da63b0f8b33f8681",
  "boundary-support/construct_boundary_support.py": "630dc7f120645da3692ab33c52c396752dcb50e687190b5c799cc4c06559560a",
  "domain-support/FIELD-GUIDE.md": "f18125a6573f3f3695c6f5ba02bce44c9b9ec57dadd0ecf042c4f9229d5806ba",
  "domain-support/README.md": "507ba796e672621180fdb0b64e6d6961ffc12755a151377d8bdfbda88e92b538",
  "domain-support/code/__init__.py": "6eb24fccb18d7dc319b416be5532d942d7a42a5072655645954f9bba0765f13c",
  "domain-support/code/certificate_core.py": "c37415654125aa86124e7fb93cbaf4ce3b583266b42f68a53c2bffecc63e20d0",
  "domain-support/code/core-integrity.json": "4e8311e8f4d7f175f681f58b61624f9bded04977c77474b2f31884d58db3725b",
  "domain-support/code/solver_core.py": "9155e99779404c648eeb0651e91c08e36f4f9d482fac7b68a44c2bcb311e49d5",
  "domain-support/domain-support.source-data.json": "4f3419cb986757da179026074a4a0d734a0235f38b0a90fcd91f0e740aa2fb34",
  "domain-support/package-manifest.json": "601010d11abbe761faee219be1491e68e8a496eec5f16278f2592917394a065b",
  "domain-support/verify_source_data.py": "50f2da4456c9b4f12bf5c3779fd8fac7fee39a638586dd77fe56b7feb0cc09cf",
  "figure_source/current_dailylife/README.md": "82a1a5247faa87c133a3c7529369443e3723ae69e7ee35a2e07fda925d9d77c3",
  "figure_source/current_dailylife/SHA256SUMS.json": "12678f48c11ed7ea10499bf50e7a7bb9452f43f32e7e07b77cae11cf64a7d7c7",
  "figure_source/current_dailylife/cell-ledger.json": "10b1b138c2528106cbb98df2d46977bb0836c3d7eb7dcc50c0e7b3b0d67600c6",
  "figure_source/current_dailylife/current-dailylife.pdf": "d98e064c81253c07e567fcbb287bfa65f1dc86d5734d93b546128b90ddec54cf",
  "figure_source/current_dailylife/current-dailylife.png": "8ee21acdb60ab3607cfc9094ae6ea9d5ee0e82c2168b838035a3735c2aabed6a",
  "figure_source/current_dailylife/current-dailylife.svg": "052c4bfc8aeff5fa9b3c74c87c80f2d40b1531dad65526bb39e4441ba4d9a80a",
  "figure_source/current_dailylife/current-matrix.csv": "56caeddef8809af203385d9103ffd9cb53c8abb30d3910567648e4c35c9f2233",
  "figure_source/current_dailylife/current-matrix.json": "fac3dbb757ccfa6a241176d7dd50fbe5d0d3bdf822bd4e0b6c36bc24a0415d2d",
  "figure_source/current_dailylife/figure-matrix.csv": "153bc623308562fb5b166a16b80e39a475bfc37cb3bd8bf11de7d651713c3d2e",
  "figure_source/current_dailylife/figure-matrix.json": "8cf3048071dc219406f4d5585c06b0e32f41b469547b1d25f6af32467c2c3129",
  "figure_source/current_dailylife/figure-selection.json": "262598f5f5dcadb719a3f965f64c0dc3b89605dd596cef452dd38a21d29b3c99",
  "figure_source/current_dailylife/historical-labels.json": "6fae00ccb221f9eed55f7482676cd039e1e357615e3d9c59e7f5e27a2eebcca1",
  "figure_source/current_dailylife/historical-reference.csv": "a7acc34198c67927e068a7807ac0ae49ad8a255ca311d314f954f3cd59eb691d",
  "figure_source/current_dailylife/leaderboard.csv": "efd18794feaf023068f7236592c804c6ca91ff55a4b89425ae7c875a5763cacc",
  "figure_source/current_dailylife/plot.py": "9cc036169cfff0e603ebd0e49ccfbb18daa3a7bbbe8e0ed70bcd1f30b017df75",
  "figure_source/current_dailylife/provenance.json": "9670de056de95317cc2b36e868acb4748979d2bd281106a6d3ff342ec8b7ec91",
  "figure_source/current_dailylife/requirements.txt": "6d4cdf924e8b6fe2cf827f647ca740148e2e8b4c44ea31578dbea46cbd403417",
  "selection-functionals/README.md": "a305627bc18f1d05e4ec2eedd67534e60252c6f4ee83940270b2293f17f864d7",
  "selection-functionals/analysis_core.py": "5c91dd23dbe4156963f02f052a91d1828ab2422e2b7d7402a5133ee196261096",
  "selection-functionals/package-manifest.json": "cd290e51d0b4ab99978c04606540ef97885eb3bf8c21749c1ca88590bd8f9072",
  "selection-functionals/q0-anonymous-plot-data.json": "d63ca325c47564d73bdffd1169d9d85eee9f13beac4b7bd0835e9afc234dcf87",
  "selection-functionals/reproduce.py": "097f87454065b6534dd5fe47b5d1081f55d063bf1003a6a2b204244098fd5f1f",
  "selection-functionals/selection-functionals.results.json": "8cef8f9ab74aa9158c19722d5348a821ca85b979e8ebbac026eef7d364526296",
  "verdict-recoding/README.md": "bba2b1113696fcb074ef4c8840e09909c1f6b9191876bc8bcb9f4ee78dd3bc35",
  "verdict-recoding/analysis_core.py": "f05135052a3999381575abaaa55ab8c8be8ceb1cfcba67c4fb90fd450309737b",
  "verdict-recoding/package-manifest.json": "d5e99d77a0c57f493c569d7008641f7215ea7f03237d6c5e1811c200691e829e",
  "verdict-recoding/reproduce.py": "f252be60ffd2fad2700aa2e23bbabf3e120fc0fda5f2b91dd490a06fcb125653",
  "verdict-recoding/verdict-recoding.results.json": "6bff28922d18713d7b8d1ee6c84602d26618e4d8b2f6e6f08abeefe9e3a2de4e",
  "verify_packaging.py": "2ace2784acaeaacb05a4d1383b1b10d3cb3c040c8e5b100f6c4b0f635fd3cb75"
}


==> anc/analysis/BASELINE-DIFF.json <==
{
  "baseline": {
    "file": "published supplementary ZIP (actual, as published)",
    "sha256": "21423152db4c87c21100a0bff93d0edb6abc21ba77d5ce877a9f2811164e4bdb",
    "bytes": 2442995,
    "files": 141
  },
  "correction_note": "The previous round claimed the full prior published supplement was the 9-file release20/ payload. That claim was FALSE: the actual published bundle contains 141 files. This package is rebuilt from the actual published baseline, so the charts/plot code, controller_checks, reproduce/verify entry points, raw_figure, reference values, analysis_source, diagnostic, endorsement, data and the original scorer_controls payload are all retained byte-for-byte.",
  "counts": {
    "old_unchanged": 138,
    "new_added": 11,
    "modified": 3,
    "deleted": 0,
    "final_files": 152
  },
  "modified": [
    {
      "path": "Agent-AutoBench-supplementary/paper.pdf",
      "reason": "embedded manuscript PDF replaced with the verified candidate build",
      "old_sha256": "6978e2f0c9c1f254ab8cd698836606cfdbd5f1bd3300cad173882c5a3173dabc",
      "old_bytes": 1063395,
      "new_sha256": "d938b5fea92f7cbea9d342ab0580431bdbb6129230ecd5596f24a3c26038fefa",
      "new_bytes": 1068684
    },
    {
      "path": "Agent-AutoBench-supplementary/README.md",
      "reason": "top-level README updated to describe the added payload and this correction",
      "old_sha256": "9e2db62f89b7dc1c5449d218b39b5caa7a80d6e336e12abfbac99235c0af628d",
      "old_bytes": 8992,
      "new_sha256": "b6df1e2beac80a22e6226e0299131b5c40e3c6c2ee03ebb75fc6e85bfa770af7",
      "new_bytes": 10316
    },
    {
      "path": "Agent-AutoBench-supplementary/SHA256SUMS.json",
      "reason": "root SHA256 manifest regenerated over every distributed file except itself (151 entries, was 140)",
      "old_sha256": "a4f29a5bbb649e97cb399863a93507ea7b5c00ded27a7f6a9dda7df2b5d4f59d",
      "old_bytes": 17215,
      "new_sha256_note": "self-referential: regenerated last, and re-checked by verify_integration.py"
    }
  ],
  "added": [
    "Agent-AutoBench-supplementary/BASELINE-DIFF.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/README.md",
    "Agent-AutoBench-supplementary/scorer_controls_r310/SHA256SUMS.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/amendment-public.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/browse-acceptance.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/claims/claim-ledger-public.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/claims/numbers-public.tex",
    "Agent-AutoBench-supplementary/scorer_controls_r310/harvest-public.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/index.json",
    "Agent-AutoBench-supplementary/scorer_controls_r310/verify.py",
    "Agent-AutoBench-supplementary/verify_integration.py"
  ],
  "deleted": [],
  "old_unchanged": [
    "Agent-AutoBench-supplementary/LICENSE.txt",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/CASE-EVIDENCE.json",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/TABLE-DATA.csv",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/excerpts/CASE-EXCERPTS.json",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/excerpts/README.md",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/excerpts/verify.py",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/manifest.json",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/table-labels.json",
    "Agent-AutoBench-supplementary/analysis_source/adjacent_revision/values.json",
    "Agent-AutoBench-supplementary/code/plot_capability.py",
    "Agent-AutoBench-supplementary/code/plot_raw_matrix.py",
    "Agent-AutoBench-supplementary/code/plot_style.py",
    "Agent-AutoBench-supplementary/controller_checks/CHECKS.json",
    "Agent-AutoBench-supplementary/controller_checks/README.md",
    "Agent-AutoBench-supplementary/controller_checks/REPRO_CHECKS.json",
    "Agent-AutoBench-supplementary/controller_checks/REPRO_CHECKS_COMPLETE.json",
    "Agent-AutoBench-supplementary/controller_checks/REPRO_COMPARISON.json",
    "Agent-AutoBench-supplementary/controller_checks/SOURCE_PROVENANCE.json",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Autobench/pipeline/__init__.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Autobench/pipeline/schema.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/__init__.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/__init__.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/schema.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
    "Agent-AutoBench-supplementary/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py",
    "Agent-AutoBench-supplementary/controller_checks/protocol.json",
    "Agent-AutoBench-supplementary/controller_checks/reproduce.py",
    "Agent-AutoBench-supplementary/controller_checks/review_boundary/README.md",
    "Agent-AutoBench-supplementary/controller_checks/review_boundary/observations.json",
    "Agent-AutoBench-supplementary/controller_checks/review_boundary/reproduce.py",
    "Agent-AutoBench-supplementary/data/frozen/seed_insight_dailylife.json",
    "Agent-AutoBench-supplementary/data/seed_insight/daily_life_100_percase_24models.csv",
    "Agent-AutoBench-supplementary/diagnostic/PROTOCOL.md",
    "Agent-AutoBench-supplementary/diagnostic/reference_repair_case.json",
    "Agent-AutoBench-supplementary/diagnostic/verify_arithmetic.py",
    "Agent-AutoBench-supplementary/endorsement/README.md",
    "Agent-AutoBench-supplementary/endorsement/expected.json",
    "Agent-AutoBench-supplementary/endorsement/item_counts.json",
    "Agent-AutoBench-supplementary/endorsement/reproduce.py",
    "Agent-AutoBench-supplementary/figures/figure3.pdf",
    "Agent-AutoBench-supplementary/figures/historical-capability-matrix.pdf",
    "Agent-AutoBench-supplementary/raw_figure/QA.json",
    "Agent-AutoBench-supplementary/raw_figure/README.md",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-capability-matrix.pdf",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-capability-matrix.png",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-capability-matrix.svg",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-data.json",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-matrix.csv",
    "Agent-AutoBench-supplementary/raw_figure/exports/raw-overall.csv",
    "Agent-AutoBench-supplementary/raw_figure/independent-check.json",
    "Agent-AutoBench-supplementary/raw_figure/pins.json",
    "Agent-AutoBench-supplementary/raw_figure/raw-rank-summary.json",
    "Agent-AutoBench-supplementary/raw_figure/verify.py",
    "Agent-AutoBench-supplementary/reference/matrix-scores.csv",
    "Agent-AutoBench-supplementary/reference/official-model-references.json",
    "Agent-AutoBench-supplementary/reference/paired-rejection-bars.csv",
    "Agent-AutoBench-supplementary/reference/public-data.json",
    "Agent-AutoBench-supplementary/reference/public-model-references.json",
    "Agent-AutoBench-supplementary/reference/release-inventory.json",
    "Agent-AutoBench-supplementary/release20/README.md",
    "Agent-AutoBench-supplementary/release20/SHA256SUMS.json",
    "Agent-AutoBench-supplementary/release20/inventory.json",
    "Agent-AutoBench-supplementary/release20/protocol.json",
    "Agent-AutoBench-supplementary/release20/receipts.jsonl",
    "Agent-AutoBench-supplementary/release20/reproduce.py",
    "Agent-AutoBench-supplementary/release20/sample-status.csv",
    "Agent-AutoBench-supplementary/release20/summary.json",
    "Agent-AutoBench-supplementary/release20/test_reproduce.py",
    "Agent-AutoBench-supplementary/reproduce.py",
    "Agent-AutoBench-supplementary/requirements.txt",
    "Agent-AutoBench-supplementary/scorer_controls/DEPENDENCIES.md",
    "Agent-AutoBench-supplementary/scorer_controls/PRIVACY-REVIEW.json",
    "Agent-AutoBench-supplementary/scorer_controls/PROTOCOL.md",
    "Agent-AutoBench-supplementary/scorer_controls/README.md",
    "Agent-AutoBench-supplementary/scorer_controls/RECORDED-CHECKS.json",
    "Agent-AutoBench-supplementary/scorer_controls/REPRODUCIBILITY.json",
    "Agent-AutoBench-supplementary/scorer_controls/SHA256SUMS.json",
    "Agent-AutoBench-supplementary/scorer_controls/TRANSFORMATIONS.json",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/output/report.pdf",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-002/workspace/index.html",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-002/workspace/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/output/report.pdf",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/output/report.pdf",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-005/workspace/index.html",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-005/workspace/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png",
    "Agent-AutoBench-supplementary/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json",
    "Agent-AutoBench-supplementary/scorer_controls/items/doc/evaluation/judge_config.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/doc/evaluation/rubric.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/doc/instruction.md",
    "Agent-AutoBench-supplementary/scorer_controls/items/doc/meta.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/doc/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/items/web/evaluation/judge_config.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/web/evaluation/rubric.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/web/instruction.md",
    "Agent-AutoBench-supplementary/scorer_controls/items/web/meta.yaml",
    "Agent-AutoBench-supplementary/scorer_controls/items/web/source_materials/stock.csv",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-001/judge-invocations.jsonl",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-001/verdict.json",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-002/judge-invocations.jsonl",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-002/verdict.json",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-003/judge-invocations.jsonl",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-003/verdict.json",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-004/judge-invocations.jsonl",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-004/verdict.json",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-005/judge-invocations.jsonl",
    "Agent-AutoBench-supplementary/scorer_controls/observations/case-005/verdict.json",
    "Agent-AutoBench-supplementary/scorer_controls/published-contrast.json",
    "Agent-AutoBench-supplementary/scorer_controls/recorded-ballots.csv",
    "Agent-AutoBench-supplementary/scorer_controls/requirements.txt",
    "Agent-AutoBench-supplementary/scorer_controls/verify.py",
    "Agent-AutoBench-supplementary/verify.py"
  ],
  "paper_content": "Paper content, PDF bytes and all figures are unaltered: the PDF is the byte-identical verified candidate build and no figure file is touched."
}


==> anc/analysis/HISTORICAL-SHA256SUMS.json <==
{
  "BASELINE-DIFF.json": "c2bd13e7884a51ba4235d67ab814db4cff4188bb3cf3a2674d4d54ac6ea0bf1f",
  "LICENSE.txt": "a311a73b342e6e56cb635c3041ea8c6c845ac00db0cd9021c571f6b6b4fc3402",
  "README.md": "b6df1e2beac80a22e6226e0299131b5c40e3c6c2ee03ebb75fc6e85bfa770af7",
  "analysis_source/adjacent_revision/CASE-EVIDENCE.json": "fea72af3d628fe0ca318a1604cb63da1fb6e4e7547648c1e78e395c9f96b2b14",
  "analysis_source/adjacent_revision/TABLE-DATA.csv": "1d8a68be0b1d2d4073acacc95c092c91b068adfcd730400a69eaf1a6fcc9fb04",
  "analysis_source/adjacent_revision/excerpts/CASE-EXCERPTS.json": "73330e912ae5a67c6eb6f9daefce812cd4d8604476fa5fe0d0eaf134365986e2",
  "analysis_source/adjacent_revision/excerpts/README.md": "8c5b21b258f7bbc126559ac8ea8daf85f8ca83285cca7da467f04fec21ed0b79",
  "analysis_source/adjacent_revision/excerpts/verify.py": "258e1eec6a8fa612f58891b6d98218f59c21e13e7782ba981b4e6052ed65325f",
  "analysis_source/adjacent_revision/manifest.json": "6009d8e96274805c2b8cbbcde18ade1ae46a49510e0268c59dbcf0bda6e07605",
  "analysis_source/adjacent_revision/table-labels.json": "b8870ba8b7bcf651e17f138b68dfdd15a742e006ca859a28b52dd3392211c6cb",
  "analysis_source/adjacent_revision/values.json": "039da73548519e953d1c5d3c8faabb70b8fdb7b63506d83dd9b6888916c83491",
  "code/plot_capability.py": "5d0f1dc4194dfeca80c23332b44f0a717662e2553592de47d309906dde5dbf19",
  "code/plot_raw_matrix.py": "103f00eb389668b2b072ac73cf176d973fa5d74ca5ffeed52d62488b9db0ad39",
  "code/plot_style.py": "92a525d35be8325a8cd1ad8d82ebb2a065f350ecfa0ab7af638c5e094b19863c",
  "controller_checks/CHECKS.json": "f60e3edbd5a4db4e356646ee32e155000e02d72fb57a83e5c7aabb20d87a4401",
  "controller_checks/README.md": "ea72f2d9d15bb54a34d7bbdfe09ce5a95fa114142a123793fce13bd5cb0a06d0",
  "controller_checks/REPRO_CHECKS.json": "21e2c6946ad80e1157f70c7e906a33ebfa378db0597c8a3b9059280ebc4ecb0c",
  "controller_checks/REPRO_CHECKS_COMPLETE.json": "93cf2b0b6671997ce2445fe9b08ff85777adbb1327a75dca71278fa7f1e4f6a8",
  "controller_checks/REPRO_COMPARISON.json": "33d1a48038e668ae2e5bbae4f3e9a5dfbe97e9023a050aa44c98d719ece42978",
  "controller_checks/SOURCE_PROVENANCE.json": "1011d98da55ca73544cce9cdcf0316ce34825e3022cf3b62f408374149e60e9a",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/schema.py": "3b44f680c480cdc5756e8c195bdc44e53c2ab6ad38298f3be25848afe74debf3",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py": "e074448088881784b92b7af0f0be53aa66a218825e4130939740814e0a6a98c2",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py": "3ad8bb9c7d80cf1fce72438b02f7a1f2eb2122e35468dcd56bbefdf458eac798",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/schema.py": "f678c5de631590f07b5a681624ccb537382195f2d009ae6600f1d4c2200ced88",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py": "24219c53324f934ec55d6901f295ef13edfc97a21823ab5b5c587001d703addd",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py": "1b3009906f3a733ff7f68c4e24b85f5875759fdc24fc8e804caa40fc110b4ee4",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py": "f17eaff1c1641452c553b870e2023497e82c1b3f4ab69b2d53e10566d6be43ce",
  "controller_checks/protocol.json": "ff80334711c919a424af843c2859bc531e0b6c059ad3fd3f7d9873faea948a01",
  "controller_checks/reproduce.py": "862795108e00f2ab205371d076d0b96a040dad36c72b1c2325ed667ec0d066be",
  "controller_checks/review_boundary/README.md": "2822374c910beb518a58c59a89fbf8a38244d7c6c5a81dc6fafa00e064ea62e2",
  "controller_checks/review_boundary/observations.json": "dd37e366ded76a5a57c52bb1b3b69f3ad001ece613b87921e1bf5a86e31322b7",
  "controller_checks/review_boundary/reproduce.py": "32e7191bff4202cc703151168bda4ce0eca69d71380a3ea5cba3fecceda30066",
  "data/frozen/seed_insight_dailylife.json": "04f760c6940e2a0d603d6f5f6cb0a4cc9bcb16abfe131a68da7373fc44cc9468",
  "data/seed_insight/daily_life_100_percase_24models.csv": "a4186be98f80c342df60545d7217e461c67d82526d494c26d6c9850877ec62af",
  "diagnostic/PROTOCOL.md": "4bed6bd98c6a3088576eb6ca89b1ee5b0594e62e8ec2cd56acb466869676f12d",
  "diagnostic/reference_repair_case.json": "698a90764be02aa2b61447e6e15292827249580643f20448c33227b37aa6f6ac",
  "diagnostic/verify_arithmetic.py": "d26a20d7a448b80add5e4ad30f656a330b3a940d381649cf9c0083ff1c2c8d69",
  "endorsement/README.md": "d64c49315ba896f53bef755229490bf1dc3a74a914db8313389ef18f0f72588c",
  "endorsement/expected.json": "36b77ee237f4f4fce56ea51500e7c95f18b8f78188ec97649f3179eeaf633002",
  "endorsement/item_counts.json": "3b6ba4f9ddbc746dc0ae55936d8223c957b0b207a0c9a0d7a9931dce28011b1e",
  "endorsement/reproduce.py": "d103846774ee069dcfd16ae212b447adedae399e5881f415a0c6b3ac9dc10f50",
  "figures/figure3.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "figures/historical-capability-matrix.pdf": "437d7ba1d4636824ab3887384d43ab34dd5701f4f01d0ba0214407ac244d3e01",
  "paper.pdf": "d938b5fea92f7cbea9d342ab0580431bdbb6129230ecd5596f24a3c26038fefa",
  "raw_figure/QA.json": "ec4f1d5289d19859af76e167e5e042edf338f1a500372cab5067151b42e7e575",
  "raw_figure/README.md": "611e66e2ece8011d8ed4f9f78de55e8fbc87a426d74d3f3f71f55894ce7f8631",
  "raw_figure/exports/raw-capability-matrix.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "raw_figure/exports/raw-capability-matrix.png": "4c18a01039830c54842397d55335389e69887e7aa65f8ad588158db68095511f",
  "raw_figure/exports/raw-capability-matrix.svg": "0a978605eff80a3df85431d11bfe8a2d78632b843b0570956f02097c2b5c5f29",
  "raw_figure/exports/raw-data.json": "7a09e3e27511425976b57075323a9490f9b80a3d602416bf0de43bda2fc860d6",
  "raw_figure/exports/raw-matrix.csv": "2cfdac2b38ca21b2610fcf0707cca664eae9f676a77c0cecba4a34b26c10f242",
  "raw_figure/exports/raw-overall.csv": "83c182c64d92ca4deea2e328b779b892ed94f3ad3828cf407f6544f2e63edd23",
  "raw_figure/independent-check.json": "104e3d2f017f45c605f877ebba34647d433fed7b7c6f912a01cabbb68b956836",
  "raw_figure/pins.json": "0fe605fb6258fe7e248167f17ed4c5148be34176a6b01a80ae7a40c514309810",
  "raw_figure/raw-rank-summary.json": "a0b5886e0389ae6a51ce03fb122d0b5c447ea40aa94b7bfdb9728ce7b10796df",
  "raw_figure/verify.py": "84c958a9c8008373b08494d124e617a1a86c19fd79be810ecbb0bc6245719c07",
  "reference/matrix-scores.csv": "b1497cd1c3a53359dceba5c223862353d3270a884a9eb49296867ce2c90c0f5c",
  "reference/official-model-references.json": "c5872f5c973c99c9e2166f08964855b561249ff3cf213c1f6a5fecdc20f6d460",
  "reference/paired-rejection-bars.csv": "8746422f441c1221fb726a40534633323c2e69fadd0260935a51fa1e255dbedd",
  "reference/public-data.json": "22492b5bc7e854fa2f3efc9745c4c53ff9ddcf0528c5b2377b76921f1c7b78d8",
  "reference/public-model-references.json": "fac476b2c9c135b31a9696dfa18c67559aa71bb3082ca9defd6ae6598100a0bb",
  "reference/release-inventory.json": "a1d8fc65521402cadccd18fd6a4832eeaab62c03e7dd1e09599c3d3bcfbcc708",
  "release20/README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "release20/SHA256SUMS.json": "7f0313761ca1feaff2359f4bceaf3f5052aa3818d8cfed1470b18df65cca2452",
  "release20/inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "release20/protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "release20/receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "release20/reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "release20/sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "release20/summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "release20/test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb",
  "reproduce.py": "066c3cb109400387c922b107f7151a1db15b44dd9317201ea27866cb95a5eb48",
  "requirements.txt": "04143caa9074fa4d618ed6c59b1da286f051330f5ef648c994a3d883e2c222d1",
  "scorer_controls/DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "scorer_controls/PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "scorer_controls/PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "scorer_controls/README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "scorer_controls/RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "scorer_controls/REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "scorer_controls/SHA256SUMS.json": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
  "scorer_controls/TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "scorer_controls/cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "scorer_controls/cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "scorer_controls/cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "scorer_controls/cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "scorer_controls/cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "scorer_controls/cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "scorer_controls/cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "scorer_controls/cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "scorer_controls/cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "scorer_controls/cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "scorer_controls/items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "scorer_controls/items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "scorer_controls/items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "scorer_controls/items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "scorer_controls/items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "scorer_controls/items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "scorer_controls/items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "scorer_controls/items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "scorer_controls/items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "scorer_controls/observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "scorer_controls/observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "scorer_controls/observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "scorer_controls/observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "scorer_controls/observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "scorer_controls/observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "scorer_controls/observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "scorer_controls/observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "scorer_controls/observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "scorer_controls/published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "scorer_controls/recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "scorer_controls/requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "scorer_controls/verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
  "scorer_controls_r310/README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc",
  "scorer_controls_r310/SHA256SUMS.json": "3a67d4d23b9aa771420ad7a314d06215ed1401847c2636d17d488f4941b0d1db",
  "scorer_controls_r310/amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
  "scorer_controls_r310/browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
  "scorer_controls_r310/claims/claim-ledger-public.json": "b75eca77d6d0c2d20dab01971ecc80920e3a3e02fc4ea69706ff31e921314472",
  "scorer_controls_r310/claims/numbers-public.tex": "51f6ffb7360dde1f5651ea54be5488f0ccae4a53434074db46f50ac9dcc0bfcb",
  "scorer_controls_r310/harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
  "scorer_controls_r310/index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
  "scorer_controls_r310/verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
  "verify.py": "c6aca3ad85fb08f69e4cf589a98d4c71005c50b4029bb255b14ea21edcc52b87",
  "verify_integration.py": "20dcc0bcac4f72bbc03b65ccef1069df0db6f36dac7d0b4b99aceb3d5be59495"
}


==> anc/analysis/LICENSE.txt <==
Anonymous supplementary materials license

Copyright (c) 2026 Anonymous contributors.

The new adjacent_revision data, documentation, and frozen descriptive projection
are offered under Creative Commons Attribution 4.0 International (CC BY 4.0):
https://creativecommons.org/licenses/by/4.0/legalcode
Attribution during anonymous review: "Anonymous contributors, manuscript historical-evidence addendum (2026)."
These terms do not license withheld source cases or third-party task materials.
The unchanged release20 materials retain any existing applicable rights and
notices; this addendum makes no new license grant for those earlier materials.

Permission is hereby granted, free of charge, to any person obtaining a copy of
the new reproduce.py software and associated documentation files (the "Software"),
to deal in the Software without restriction, including without limitation the
rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is furnished
to do so, subject to the following conditions:
The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.
THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN
THE SOFTWARE.


==> anc/analysis/PUBLIC-PACKAGING-CHANGES.json <==
{
  "purpose": "Public analysis attachment packaging; scientific payload unchanged.",
  "source_archive": "Agent-AutoBench-20260929-controls-supplementary.zip",
  "removed": [
    "paper.pdf"
  ],
  "modified": [
    "README.md",
    "reproduce.py",
    "verify_integration.py",
    "SHA256SUMS.json"
  ],
  "added": [
    "HISTORICAL-SHA256SUMS.json",
    "PUBLIC-PACKAGING-CHANGES.json"
  ],
  "scientific_components": "Unchanged original bytes and nested component manifests.",
  "historical_integrity": "BASELINE-DIFF.json remains unchanged and is checked against HISTORICAL-SHA256SUMS.json.",
  "rights": "LICENSE.txt is unchanged and scoped; this repack makes no broader license grant.",
  "current_source_assembly": {
    "added_directories": [
      "supplement/",
      "analysis_source/"
    ],
    "overlap": "All overlapping analysis_source files are byte-identical.",
    "path_adaptations": [
      "ASCII transport filenames and PINS in supplement/historical_p017",
      "Shared bundled-protocol path in analysis_source/controller_boundary/reproduce.py"
    ],
    "scientific_changes": "None; current adopted companion files added without recomputation."
  },
  "arxiv_filename_compatibility": {
    "path": "supplement/historical_p017",
    "previous_to_current": {
      "diet-guide.docx.content.json": "diet-guide-docx-content.json",
      "dinner-plan.xlsx.content.json": "dinner-plan-xlsx-content.json"
    },
    "reason": "Avoid arXiv Office-extension misclassification.",
    "scientific_payload_bytes": "unchanged",
    "historical_originals": "preserved outside this revised assembly"
  }
}


==> anc/analysis/README.md <==
# BenchMint: analysis and recorded-controls companion

This attachment preserves the existing analysis source, anonymous aggregate data,
synthetic scorer controls, redacted recorded observations, and offline checkers
that accompany the manuscript. It is an analysis attachment, not a full-task
environment or construction-pipeline release. The current manuscript is supplied
separately; the obsolete manuscript PDF embedded in the historical archive is
intentionally absent here.

## Reproduction from this directory

The following checks use only the Python standard library and the distributed
files. They do not call a model, contact a private service, or rerun native
evaluation. Controller checks use frozen bundled implementations and a synthetic
fixture with no model backend. Use Python 3.11 for the historical endorsement
replay and Python 3.10 or later for the controller checks.

```sh
python -B reproduce.py
python -B diagnostic/verify_arithmetic.py
python -B raw_figure/verify.py
python -B scorer_controls/verify.py
python -B scorer_controls_r310/verify.py
python -B analysis_source/adjacent_revision/excerpts/verify.py
python -B endorsement/reproduce.py
python -B controller_checks/reproduce.py --output LOCAL_CHECKS.json
python -B controller_checks/review_boundary/reproduce.py
python -B release20/reproduce.py --check
python -B -m unittest discover -s release20 -p 'test_*.py' -v
python -B verify_integration.py
```

The controller replay creates only its local synthetic fixture and the requested
local report. Generated local outputs are not distributed payload. The original
controller observations, source transformations and interpretation limits remain
in `controller_checks/README.md` and its component records. Do not use production
source paths or model infrastructure for this offline replay.

Optional scorer-control raster inspection uses already installed PyMuPDF:
`python -B scorer_controls/verify.py --render`.

Plot regeneration requires the pinned packages in `requirements.txt`. Installing
dependencies is separate from the offline checks above and may require network
access. After installation, the historical plotting and comparison commands are:

```sh
python code/plot_raw_matrix.py --source-root . --out-dir raw-outputs
OPENBLAS_NUM_THREADS=1 python code/plot_capability.py --source-root . --out-dir outputs
python -B verify.py
```

`verify.py` compares newly generated `outputs/public-data.json` with the frozen
scientific record; it is not a substitute for running the preceding historical
plot generator. Do not create that output by copying the expected reference.

## Contents and evidence limits

- `data/`, `reference/`, `code/`, `figures/`, and `raw_figure/` preserve the raw
  matrix analysis and the separate historical adjusted-platform and paired-test
  records. The existing separation of raw scores, platform adjustments, sentinel
  exclusions and historical model nomenclature is unchanged.
- `diagnostic/` contains the frozen reference-repair diagnostic and its arithmetic
  check. It does not supply private task materials or native inference.
- `controller_checks/` and `controller_checks/review_boundary/` provide the
  supplied deterministic source-behavior checks and their existing observations.
- `endorsement/` contains anonymous per-item aggregates and the exact historical
  replay procedure. Individual review records, identities and subgroup data are
  not distributed; historical endorsement is not independent scoring accuracy.
- `release20/` reaggregates recorded mechanical receipts and preserves unknown or
  unsupported results. It does not replay the private task corpus or provision
  full-task environments.
- `analysis_source/adjacent_revision/` contains the frozen descriptive historical
  projection, labels and bindings. The `excerpts/` component contains selected
  redacted quotations and explicitly labeled AI translations with its own scope
  and reuse statement. Withheld source records are not reconstructed.
- `scorer_controls/` contains original synthetic PDF/HTML controls and prepared
  images, plus redacted native observations. Its `PRIVACY-REVIEW.json` describes
  the existing text, metadata and visual review; original private provenance and
  unredacted records remain withheld.
- `scorer_controls_r310/` is a separate later recording, with unchanged aggregate
  records, verifier and claim slices. It does not replace the earlier controls.

All existing scientific component files, reference values, recorded unknowns and
nested checksums are unchanged. These cohorts retain their different evidentiary
scopes and must not be joined as a controlled experiment. No new human review,
new evaluation, general scorer-accuracy claim or full-pipeline reproduction is
implied by this repack.

## Packaging integrity and rights

`SHA256SUMS.json` is the current complete distributed-file manifest, excluding
itself and generated local outputs. `PUBLIC-PACKAGING-CHANGES.json` records the
packaging changes. The unchanged `BASELINE-DIFF.json` describes the earlier
integration; `HISTORICAL-SHA256SUMS.json` preserves its original root manifest.
The integration checker verifies that historical record against its historical
manifest, while checking today's payload against today's manifest. It explicitly
rejects an embedded `paper.pdf` so that an old manuscript cannot be mistaken for
the current article.

`LICENSE.txt` is preserved verbatim. It expressly licenses the historical
adjacent-revision addition and the corresponding new checker, while earlier
materials retain their existing applicable rights and notices. This repack does
not assert that every component is covered by one blanket license and grants no
rights to withheld source cases, private task materials or third-party content.
The excerpt component separately preserves the stated author/user authorization
for paper and supplement reuse. Public distribution of the earlier components
must follow their existing authorization; the package itself does not supply a
new license grant for them.

## Current source assembly

The current adopted `supplement/` and additional `analysis_source/` records are now included. Overlapping historical files were byte-identical; none were silently overwritten. See the parent attachment README for current working directories. The relocated controller-boundary checker uses the existing shared `controller_checks/` protocol and source. The P017 Office content projections use ASCII filenames with their original names preserved in `FILENAME-MAP.json`; the data bytes are unchanged.


==> anc/analysis/SHA256SUMS.json <==
{
  "BASELINE-DIFF.json": "c2bd13e7884a51ba4235d67ab814db4cff4188bb3cf3a2674d4d54ac6ea0bf1f",
  "HISTORICAL-SHA256SUMS.json": "e19f8d3a6ea220bd6aaaeb1fe73a07cf191ecf9b3418bbbd7f950694f7d9eea1",
  "LICENSE.txt": "a311a73b342e6e56cb635c3041ea8c6c845ac00db0cd9021c571f6b6b4fc3402",
  "PUBLIC-PACKAGING-CHANGES.json": "d5336e870e9d6e9524de7bb1842b1976a7582c49329646b9118ca06de980240f",
  "README.md": "a55519bd7de806dcb4c5b294c59c6be32e6fcf465254ce03eb6ac377b2cd680d",
  "analysis_source/adjacent_revision/CASE-EVIDENCE.json": "fea72af3d628fe0ca318a1604cb63da1fb6e4e7547648c1e78e395c9f96b2b14",
  "analysis_source/adjacent_revision/TABLE-DATA.csv": "1d8a68be0b1d2d4073acacc95c092c91b068adfcd730400a69eaf1a6fcc9fb04",
  "analysis_source/adjacent_revision/excerpts/CASE-EXCERPTS.json": "73330e912ae5a67c6eb6f9daefce812cd4d8604476fa5fe0d0eaf134365986e2",
  "analysis_source/adjacent_revision/excerpts/README.md": "8c5b21b258f7bbc126559ac8ea8daf85f8ca83285cca7da467f04fec21ed0b79",
  "analysis_source/adjacent_revision/excerpts/verify.py": "258e1eec6a8fa612f58891b6d98218f59c21e13e7782ba981b4e6052ed65325f",
  "analysis_source/adjacent_revision/manifest.json": "6009d8e96274805c2b8cbbcde18ade1ae46a49510e0268c59dbcf0bda6e07605",
  "analysis_source/adjacent_revision/table-labels.json": "b8870ba8b7bcf651e17f138b68dfdd15a742e006ca859a28b52dd3392211c6cb",
  "analysis_source/adjacent_revision/values.json": "039da73548519e953d1c5d3c8faabb70b8fdb7b63506d83dd9b6888916c83491",
  "analysis_source/controller_boundary/README.md": "c9a4f98426a4956f8b8956a6667ff7dd69dc1f6db3d53c6f4d76a94a08e4b125",
  "analysis_source/controller_boundary/observations.json": "dd37e366ded76a5a57c52bb1b3b69f3ad001ece613b87921e1bf5a86e31322b7",
  "analysis_source/controller_boundary/reproduce.py": "3ee48d13ea055a39f6fd154e845bf24a3f646aa53cef88017b71586a9a91c98a",
  "analysis_source/controller_checks.json": "f60e3edbd5a4db4e356646ee32e155000e02d72fb57a83e5c7aabb20d87a4401",
  "analysis_source/historical-example-public.json": "6cb189c2f323c582f87083f5e1da5b50468bc1b363c9fc894303f6354d7b30c5",
  "analysis_source/human_platform_audit/README.md": "53b31830d446f00f1cec41a41f29528d8c24e97a8a8b93a34d432a9bcef84998",
  "analysis_source/human_platform_audit/aggregates.json": "d96568194ac00d041b36ca71839a9622492d38441074ac170fa33bff1b9ee5fc",
  "analysis_source/human_platform_audit/reproduce.py": "106d5d6c71e24e5ac812c5eaccd2e43d5c290aacef5bb020578d743bddc9f176",
  "analysis_source/paired_model_scores/README.md": "9a2c9e684b59493014666c83beeac62ca2a77860b462323ced665411e4ed348f",
  "analysis_source/paired_model_scores/reproduce.py": "5764fc46dda8c9c7a9bf256c75db59a340fc6c81938c62ad2855854e0d53f8f2",
  "analysis_source/paired_model_scores/source-hashes.json": "048892a740bd7a555f59d453d12feede69b85eba57c796f8d0a4168190327586",
  "analysis_source/paired_model_scores/summary.json": "5cdf804a2490277da7477242d8de30567c3528307d620659aa0839c2ac741aed",
  "analysis_source/predecessor_case.json": "eb5ec0862d1cf3aa1c3285a8a0d64d949d7165648ebe00dbf8560f5930991850",
  "analysis_source/predecessor_release.json": "a1d8fc65521402cadccd18fd6a4832eeaab62c03e7dd1e09599c3d3bcfbcc708",
  "analysis_source/prospective_design.json": "cc540ee8a60ba73d4e604da7e9edcb3ced0714d2aea1bccc9a31ac608a27d620",
  "analysis_source/reference_repair_case.json": "698a90764be02aa2b61447e6e15292827249580643f20448c33227b37aa6f6ac",
  "analysis_source/release20_audit.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "analysis_source/scorer_controls/DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "analysis_source/scorer_controls/PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "analysis_source/scorer_controls/PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "analysis_source/scorer_controls/README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "analysis_source/scorer_controls/RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "analysis_source/scorer_controls/REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "analysis_source/scorer_controls/SHA256SUMS.json": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
  "analysis_source/scorer_controls/TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "analysis_source/scorer_controls/cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "analysis_source/scorer_controls/cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "analysis_source/scorer_controls/cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "analysis_source/scorer_controls/cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "analysis_source/scorer_controls/cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "analysis_source/scorer_controls/cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "analysis_source/scorer_controls/cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "analysis_source/scorer_controls/cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "analysis_source/scorer_controls/cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "analysis_source/scorer_controls/cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "analysis_source/scorer_controls/items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "analysis_source/scorer_controls/items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "analysis_source/scorer_controls/items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "analysis_source/scorer_controls/items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "analysis_source/scorer_controls/items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "analysis_source/scorer_controls/items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "analysis_source/scorer_controls/items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "analysis_source/scorer_controls/items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "analysis_source/scorer_controls/items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "analysis_source/scorer_controls/observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "analysis_source/scorer_controls/observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "analysis_source/scorer_controls/observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "analysis_source/scorer_controls/observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "analysis_source/scorer_controls/observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "analysis_source/scorer_controls/observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "analysis_source/scorer_controls/observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "analysis_source/scorer_controls/observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "analysis_source/scorer_controls/observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "analysis_source/scorer_controls/observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "analysis_source/scorer_controls/published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "analysis_source/scorer_controls/recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "analysis_source/scorer_controls/requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "analysis_source/scorer_controls/verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
  "analysis_source/scorer_controls_r310/README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc",
  "analysis_source/scorer_controls_r310/SHA256SUMS.json": "3a67d4d23b9aa771420ad7a314d06215ed1401847c2636d17d488f4941b0d1db",
  "analysis_source/scorer_controls_r310/amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
  "analysis_source/scorer_controls_r310/browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
  "analysis_source/scorer_controls_r310/harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
  "analysis_source/scorer_controls_r310/index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
  "analysis_source/scorer_controls_r310/verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
  "code/plot_capability.py": "5d0f1dc4194dfeca80c23332b44f0a717662e2553592de47d309906dde5dbf19",
  "code/plot_raw_matrix.py": "103f00eb389668b2b072ac73cf176d973fa5d74ca5ffeed52d62488b9db0ad39",
  "code/plot_style.py": "92a525d35be8325a8cd1ad8d82ebb2a065f350ecfa0ab7af638c5e094b19863c",
  "controller_checks/CHECKS.json": "f60e3edbd5a4db4e356646ee32e155000e02d72fb57a83e5c7aabb20d87a4401",
  "controller_checks/README.md": "ea72f2d9d15bb54a34d7bbdfe09ce5a95fa114142a123793fce13bd5cb0a06d0",
  "controller_checks/REPRO_CHECKS.json": "21e2c6946ad80e1157f70c7e906a33ebfa378db0597c8a3b9059280ebc4ecb0c",
  "controller_checks/REPRO_CHECKS_COMPLETE.json": "93cf2b0b6671997ce2445fe9b08ff85777adbb1327a75dca71278fa7f1e4f6a8",
  "controller_checks/REPRO_COMPARISON.json": "33d1a48038e668ae2e5bbae4f3e9a5dfbe97e9023a050aa44c98d719ece42978",
  "controller_checks/SOURCE_PROVENANCE.json": "1011d98da55ca73544cce9cdcf0316ce34825e3022cf3b62f408374149e60e9a",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/schema.py": "3b44f680c480cdc5756e8c195bdc44e53c2ab6ad38298f3be25848afe74debf3",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py": "e074448088881784b92b7af0f0be53aa66a218825e4130939740814e0a6a98c2",
  "controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py": "3ad8bb9c7d80cf1fce72438b02f7a1f2eb2122e35468dcd56bbefdf458eac798",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/schema.py": "f678c5de631590f07b5a681624ccb537382195f2d009ae6600f1d4c2200ced88",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py": "24219c53324f934ec55d6901f295ef13edfc97a21823ab5b5c587001d703addd",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py": "1b3009906f3a733ff7f68c4e24b85f5875759fdc24fc8e804caa40fc110b4ee4",
  "controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py": "f17eaff1c1641452c553b870e2023497e82c1b3f4ab69b2d53e10566d6be43ce",
  "controller_checks/protocol.json": "ff80334711c919a424af843c2859bc531e0b6c059ad3fd3f7d9873faea948a01",
  "controller_checks/reproduce.py": "862795108e00f2ab205371d076d0b96a040dad36c72b1c2325ed667ec0d066be",
  "controller_checks/review_boundary/README.md": "2822374c910beb518a58c59a89fbf8a38244d7c6c5a81dc6fafa00e064ea62e2",
  "controller_checks/review_boundary/observations.json": "dd37e366ded76a5a57c52bb1b3b69f3ad001ece613b87921e1bf5a86e31322b7",
  "controller_checks/review_boundary/reproduce.py": "32e7191bff4202cc703151168bda4ce0eca69d71380a3ea5cba3fecceda30066",
  "data/frozen/seed_insight_dailylife.json": "04f760c6940e2a0d603d6f5f6cb0a4cc9bcb16abfe131a68da7373fc44cc9468",
  "data/seed_insight/daily_life_100_percase_24models.csv": "a4186be98f80c342df60545d7217e461c67d82526d494c26d6c9850877ec62af",
  "diagnostic/PROTOCOL.md": "4bed6bd98c6a3088576eb6ca89b1ee5b0594e62e8ec2cd56acb466869676f12d",
  "diagnostic/reference_repair_case.json": "698a90764be02aa2b61447e6e15292827249580643f20448c33227b37aa6f6ac",
  "diagnostic/verify_arithmetic.py": "d26a20d7a448b80add5e4ad30f656a330b3a940d381649cf9c0083ff1c2c8d69",
  "endorsement/README.md": "d64c49315ba896f53bef755229490bf1dc3a74a914db8313389ef18f0f72588c",
  "endorsement/expected.json": "36b77ee237f4f4fce56ea51500e7c95f18b8f78188ec97649f3179eeaf633002",
  "endorsement/item_counts.json": "3b6ba4f9ddbc746dc0ae55936d8223c957b0b207a0c9a0d7a9931dce28011b1e",
  "endorsement/reproduce.py": "d103846774ee069dcfd16ae212b447adedae399e5881f415a0c6b3ac9dc10f50",
  "figures/figure3.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "figures/historical-capability-matrix.pdf": "437d7ba1d4636824ab3887384d43ab34dd5701f4f01d0ba0214407ac244d3e01",
  "raw_figure/QA.json": "ec4f1d5289d19859af76e167e5e042edf338f1a500372cab5067151b42e7e575",
  "raw_figure/README.md": "611e66e2ece8011d8ed4f9f78de55e8fbc87a426d74d3f3f71f55894ce7f8631",
  "raw_figure/exports/raw-capability-matrix.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "raw_figure/exports/raw-capability-matrix.png": "4c18a01039830c54842397d55335389e69887e7aa65f8ad588158db68095511f",
  "raw_figure/exports/raw-capability-matrix.svg": "0a978605eff80a3df85431d11bfe8a2d78632b843b0570956f02097c2b5c5f29",
  "raw_figure/exports/raw-data.json": "7a09e3e27511425976b57075323a9490f9b80a3d602416bf0de43bda2fc860d6",
  "raw_figure/exports/raw-matrix.csv": "2cfdac2b38ca21b2610fcf0707cca664eae9f676a77c0cecba4a34b26c10f242",
  "raw_figure/exports/raw-overall.csv": "83c182c64d92ca4deea2e328b779b892ed94f3ad3828cf407f6544f2e63edd23",
  "raw_figure/independent-check.json": "104e3d2f017f45c605f877ebba34647d433fed7b7c6f912a01cabbb68b956836",
  "raw_figure/pins.json": "0fe605fb6258fe7e248167f17ed4c5148be34176a6b01a80ae7a40c514309810",
  "raw_figure/raw-rank-summary.json": "a0b5886e0389ae6a51ce03fb122d0b5c447ea40aa94b7bfdb9728ce7b10796df",
  "raw_figure/verify.py": "84c958a9c8008373b08494d124e617a1a86c19fd79be810ecbb0bc6245719c07",
  "reference/matrix-scores.csv": "b1497cd1c3a53359dceba5c223862353d3270a884a9eb49296867ce2c90c0f5c",
  "reference/official-model-references.json": "c5872f5c973c99c9e2166f08964855b561249ff3cf213c1f6a5fecdc20f6d460",
  "reference/paired-rejection-bars.csv": "8746422f441c1221fb726a40534633323c2e69fadd0260935a51fa1e255dbedd",
  "reference/public-data.json": "22492b5bc7e854fa2f3efc9745c4c53ff9ddcf0528c5b2377b76921f1c7b78d8",
  "reference/public-model-references.json": "fac476b2c9c135b31a9696dfa18c67559aa71bb3082ca9defd6ae6598100a0bb",
  "reference/release-inventory.json": "a1d8fc65521402cadccd18fd6a4832eeaab62c03e7dd1e09599c3d3bcfbcc708",
  "release20/README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "release20/SHA256SUMS.json": "7f0313761ca1feaff2359f4bceaf3f5052aa3818d8cfed1470b18df65cca2452",
  "release20/inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "release20/protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "release20/receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "release20/reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "release20/sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "release20/summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "release20/test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb",
  "reproduce.py": "01893e5c1e24dce3db0170c2e385cabad470d4354b32955799d8b94e51f1b8ca",
  "requirements.txt": "04143caa9074fa4d618ed6c59b1da286f051330f5ef648c994a3d883e2c222d1",
  "scorer_controls/DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "scorer_controls/PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "scorer_controls/PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "scorer_controls/README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "scorer_controls/RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "scorer_controls/REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "scorer_controls/SHA256SUMS.json": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
  "scorer_controls/TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "scorer_controls/cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "scorer_controls/cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "scorer_controls/cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "scorer_controls/cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "scorer_controls/cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "scorer_controls/cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "scorer_controls/cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "scorer_controls/cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "scorer_controls/cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "scorer_controls/cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "scorer_controls/items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "scorer_controls/items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "scorer_controls/items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "scorer_controls/items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "scorer_controls/items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "scorer_controls/items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "scorer_controls/items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "scorer_controls/items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "scorer_controls/items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "scorer_controls/observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "scorer_controls/observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "scorer_controls/observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "scorer_controls/observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "scorer_controls/observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "scorer_controls/observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "scorer_controls/observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "scorer_controls/observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "scorer_controls/observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "scorer_controls/observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "scorer_controls/published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "scorer_controls/recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "scorer_controls/requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "scorer_controls/verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
  "scorer_controls_r310/README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc",
  "scorer_controls_r310/SHA256SUMS.json": "3a67d4d23b9aa771420ad7a314d06215ed1401847c2636d17d488f4941b0d1db",
  "scorer_controls_r310/amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
  "scorer_controls_r310/browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
  "scorer_controls_r310/claims/claim-ledger-public.json": "b75eca77d6d0c2d20dab01971ecc80920e3a3e02fc4ea69706ff31e921314472",
  "scorer_controls_r310/claims/numbers-public.tex": "51f6ffb7360dde1f5651ea54be5488f0ccae4a53434074db46f50ac9dcc0bfcb",
  "scorer_controls_r310/harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
  "scorer_controls_r310/index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
  "scorer_controls_r310/verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
  "supplement/final_version_contract/README.md": "e5ec1438ee360886f332123a3ee0f1ad84bf2280f1a514b297188a60f5aa747f",
  "supplement/final_version_contract/SYNTHETIC-EXAMPLE.json": "ed6ef12ff142b4d2aa0709307a371083bc5f89cd0914de94ff7397a9e7da64ae",
  "supplement/final_version_contract/release_contract.py": "01307e20593d75bc2824aad4a06db5cbe119fe9a5158461823414b3f534852b1",
  "supplement/final_version_contract/test_release_contract.py": "c649d7e90bc30b93906c5800eae85a114518abbb7a779a6c5f9f3ac586d9f098",
  "supplement/historical_p017/FILENAME-MAP.json": "66f27bd2732f3e4d9b50adacee35888a86a231fdccf6cc19a98cdca21f45a36f",
  "supplement/historical_p017/PINS.json": "13c72c53362691708f3719de3fab7fc79da7bc82a94670c6c8827647ccb63557",
  "supplement/historical_p017/README.md": "9d7491b2d0447759963e3e0903321907f5eb6a0bb9d4978582618237a761259c",
  "supplement/historical_p017/SCOPE.json": "0b2ec9e57d82f5e1feb3b66979ad41daa496ab00b33e2424cc657e1758a9ad01",
  "supplement/historical_p017/criteria.json": "203613f1531c8b0d4a1cae41753ff74fde0aad5b8a3185ddef7fd17649484dbf",
  "supplement/historical_p017/diet-guide-docx-content.json": "7d38eecca5ebadb3ef3cd79a65a19c5ff3d7a30aae7395f4ede88fa527519932",
  "supplement/historical_p017/dinner-plan-xlsx-content.json": "8ffc6b73ac0813ebd583d23642ae6bd2d0f08ffc010b85f0c30ad090561745fd",
  "supplement/historical_p017/dinner_candidates.csv": "dce6b04b264bc3f5d209c7e5fa74ea5c7ae29b21309eeea8031ad829e78b7482",
  "supplement/historical_p017/final-response.md": "7ce90b0d4e53c633448fe28bacc0e76b99e1ab4e886148b6cd1aa1066f51bc00",
  "supplement/historical_p017/instruction.md": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
  "supplement/historical_p017/notes.md": "39443d56685b88b30f20623eddb34258fa0ce4338dc783f8eb05ce209ea5afda",
  "supplement/historical_p017/rubric.yaml": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007",
  "supplement/historical_p017/verify.py": "73325c9bb7543123953653f3a64ccdaade0ee5ca2cb47fe70acbcf4933773bbb",
  "supplement/p047-reference-identity.json": "5d16135158e4f7d429e9de68419b56ca72959d21cb1406396b3b1482e1bcd6d4",
  "supplement/p060-observation.json": "c56fc603c0fd34d8252c80bdb5d1190fed8951f50911aaf631b29c9d9aba03eb",
  "supplement/release20/README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "supplement/release20/SHA256SUMS.json": "7f0313761ca1feaff2359f4bceaf3f5052aa3818d8cfed1470b18df65cca2452",
  "supplement/release20/inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "supplement/release20/protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "supplement/release20/receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "supplement/release20/reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "supplement/release20/sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "supplement/release20/summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "supplement/release20/test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb",
  "supplement/worked_obligation/COMPANION-FILES.json": "6d42c0b18e7af8ae71a8f5c782f3f40d1c3546d980eeb6031d5a44e834bb1e92",
  "supplement/worked_obligation/README.md": "b2e8874289128504f77776f097ce6a03bc088e6d63542a160d43b3712e99487d",
  "supplement/worked_obligation/WORKED-AUDIT.json": "fa322b535ab227342a576839ce2d83abfc5bffbf97f64f7dfc05d0840562c713",
  "verify.py": "c6aca3ad85fb08f69e4cf589a98d4c71005c50b4029bb255b14ea21edcc52b87",
  "verify_integration.py": "27c12269ab586770e70260c3d30d86a4311a954d1878ba23da63b0f8b33f8681"
}


==> anc/analysis/analysis_source/adjacent_revision/CASE-EVIDENCE.json <==
{
  "cases": [
    {
      "id": "E1",
      "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
      "selection": "purposive mechanism coverage, not score-decrease magnitude",
      "coding": "AI-assisted qualitative paraphrase; no human coding, new judge, or causal attribution",
      "pair_audit": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "",
        "jsonl_line_1based": 2
      },
      "versions": {
        "pre": {
          "path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r1.json",
          "sha256": "8a4a1212c648a330239dadbf83646938634be70952a5f6912dc1052d548956ea",
          "version": 1
        },
        "post": {
          "path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
          "sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
          "version": 2
        }
      },
      "claims": [
        {
          "description": "Source-based equipment planning and uncertainty already required.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r1.json",
            "source_sha256": "8a4a1212c648a330239dadbf83646938634be70952a5f6912dc1052d548956ea",
            "json_pointer": "/spec/instruction_md"
          },
          "resolved_value_sha256": "6610bc141d00066cf1afbb1d6889332dd7177dc1b1754b40780ee1d8f6108be1",
          "verbatim_quote": null
        },
        {
          "description": "Adds explicit conflicting-measurement adjudication, rejected-value reasons, and owned quantities.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
            "source_sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
            "json_pointer": "/spec/instruction_md"
          },
          "resolved_value_sha256": "47653322b5c40d7715748e6097523d2f3316acac0217ba1e09b3ebb0b04ae0ef",
          "verbatim_quote": null
        },
        {
          "description": "Designated route PDF fixes the required baseline.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
            "source_sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
            "json_pointer": "/spec/constraints/3"
          },
          "resolved_value_sha256": "795de13e0dee7a83962c1f8c5d7dc62ffeb619caff6f582e2b37100f9f75008c",
          "verbatim_quote": null
        },
        {
          "description": "Conflict decision must be consistent in the workbook.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
            "source_sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
            "json_pointer": "/spec/rubric/7/check_points"
          },
          "resolved_value_sha256": "c254be84446d86094b2ed4f6fec6cbc18c80dc99ae59f92d6e40a34a9360a500",
          "verbatim_quote": null
        },
        {
          "description": "Evidence gaps become verification entries.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
            "source_sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
            "json_pointer": "/spec/rubric/8/check_points"
          },
          "resolved_value_sha256": "3ba1ccbbb39e555557d79dec275ecc11b3fc7b71fbd0c0cd8b8b55086673c13f",
          "verbatim_quote": null
        },
        {
          "description": "Workbook-structure rule is proactive.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r1.json",
            "source_sha256": "8a4a1212c648a330239dadbf83646938634be70952a5f6912dc1052d548956ea",
            "json_pointer": "/spec/simulator_spec/latent_requirements/1/disclosure"
          },
          "resolved_value_sha256": "093ba62b2cec200a36d0fd0c02ef18ff49856c4576b251d68ed9887f5b0c3a27",
          "verbatim_quote": null
        },
        {
          "description": "Workbook-structure rule is on_ask.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json",
            "source_sha256": "5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2",
            "json_pointer": "/spec/simulator_spec/latent_requirements/1/disclosure"
          },
          "resolved_value_sha256": "98ce4ed742a5986b3ee2e2efdbbc72792f8fb4c9e36ea4c2507701518ddb38c9",
          "verbatim_quote": null
        }
      ],
      "runtime_opening_bindings": [
        {
          "model": "gpt-5.6-luna",
          "pre_run_meta": "historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r1/gpt5.6-luna/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3/run_meta.json",
          "post_run_meta": "historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r2/gpt5.6-luna/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3/run_meta.json",
          "pointer": "/first_user_full",
          "pre_sha256": "8ba0576289b7349267331fb5833d56a665c2aeaaa3d97e94c31846df6986193e",
          "post_sha256": "a40eaf50c580d2b44200e93cae3a53c53c001ea8562d674d3203aae95e7ce85f",
          "changed": true,
          "pre_source": "first_user_utterance+proactive_opening",
          "post_source": "first_user_utterance+proactive_opening",
          "note": "Actual dynamic opening; for single-turn runs only emitted instruction hash is recorded here."
        },
        {
          "model": "openai/gpt-5.6[1m]",
          "pre_run_meta": "historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r1/gpt5.6-sol/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3/run_meta.json",
          "post_run_meta": "historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r2/gpt5.6-sol/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3/run_meta.json",
          "pointer": "/first_user_full",
          "pre_sha256": "bd55dee16f94636bac003c089fff85b948080610f508828215d79ae8991a93ea",
          "post_sha256": "4f8b9c710cf5ae2e796305c825159504788c6d2fbd5de8953ddbe23d36f70ef0",
          "changed": true,
          "pre_source": "first_user_utterance+proactive_opening",
          "post_source": "first_user_utterance+proactive_opening",
          "note": "Actual dynamic opening; for single-turn runs only emitted instruction hash is recorded here."
        }
      ],
      "historical_action_status": "No exact-session action linkage established; qualitative direction is inferred from diff only"
    },
    {
      "id": "E2",
      "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
      "selection": "purposive mechanism coverage, not score-decrease magnitude",
      "coding": "AI-assisted qualitative paraphrase; no human coding, new judge, or causal attribution",
      "pair_audit": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "",
        "jsonl_line_1based": 18
      },
      "versions": {
        "pre": {
          "path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json",
          "sha256": "123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88",
          "version": 2
        },
        "post": {
          "path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json",
          "sha256": "17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48",
          "version": 3
        }
      },
      "claims": [
        {
          "description": "Earlier deliverables are CSV and Markdown with exhaustive eligibility checks.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json",
            "source_sha256": "123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88",
            "json_pointer": "/spec/instruction_md"
          },
          "resolved_value_sha256": "5ba6f7132073783dd97bb579e2eb13790e35f958b3c05853a1ab436f394dce9a",
          "verbatim_quote": null
        },
        {
          "description": "Later deliverables are Excel and Markdown.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json",
            "source_sha256": "17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48",
            "json_pointer": "/spec/instruction_md"
          },
          "resolved_value_sha256": "24498d8cb17a8d532be38e713175e69650cd8d7feaddf39f79c3c6120bc620b1",
          "verbatim_quote": null
        },
        {
          "description": "Earlier wording for degree and applicant eligibility.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json",
            "source_sha256": "123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88",
            "json_pointer": "/spec/constraints/1"
          },
          "resolved_value_sha256": "261bf3f00d9c10af68c369a65d11bff8bf5e0bfec9927853a5d2d0c7c8143d7b",
          "verbatim_quote": null
        },
        {
          "description": "Revised non-highest-degree eligibility wording; underlying policy not independently validated.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json",
            "source_sha256": "17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48",
            "json_pointer": "/spec/constraints/2"
          },
          "resolved_value_sha256": "2814e53604123d73b8562125f14a463a996a99a09992c51cac11785907b590a5",
          "verbatim_quote": null
        },
        {
          "description": "Employment proof supplies date ranges on request.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json",
            "source_sha256": "123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88",
            "json_pointer": "/spec/simulator_spec/hidden_facts/2"
          },
          "resolved_value_sha256": "3f425e887990fab65a9dd208850cf468b91bcf6f19e042ab3475512ebf416d23",
          "verbatim_quote": null
        },
        {
          "description": "Employment proof adds explicitly recorded duration; still on request.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json",
            "source_sha256": "17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48",
            "json_pointer": "/spec/simulator_spec/hidden_facts/1"
          },
          "resolved_value_sha256": "ca2e9ffa1c477684859c79c33d87df5beaf70f19841ae34082a1e1721bf3dee3",
          "verbatim_quote": null
        },
        {
          "description": "Requires elicitation; rejects deriving personal values from simulator-entry counts.",
          "source": {
            "source_path": "historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json",
            "source_sha256": "17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48",
            "json_pointer": "/spec/rubric/0/check_points/0"
          },
          "resolved_value_sha256": "951a7b48146e6ae0ce7faa0ca849c050cb4021f1099aaa40a02fb2a050808414",
          "verbatim_quote": null
        }
      ],
      "runtime_opening_bindings": [
        {
          "model": "gpt-5.6-luna",
          "pre_run_meta": "historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa/run_meta.json",
          "post_run_meta": "historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r3/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa/run_meta.json",
          "pointer": "/first_user_full",
          "pre_sha256": "24040f62b6d07f4166889e37bb83baf1a5a2466638bc1bd2cb13ed58a44f6109",
          "post_sha256": "746826d27698e7a90eaa4e1b5d6ef46bf12c7c2ad50a4b50da6df1ccd17d94ac",
          "changed": true,
          "pre_source": "first_user_utterance+proactive_opening",
          "post_source": "first_user_utterance+proactive_opening",
          "note": "Actual dynamic opening; for single-turn runs only emitted instruction hash is recorded here."
        },
        {
          "model": "openai/gpt-5.6[1m]",
          "pre_run_meta": "historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa/run_meta.json",
          "post_run_meta": "historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r3/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa/run_meta.json",
          "pointer": "/first_user_full",
          "pre_sha256": "ef51aca9a6669dcb245af815c0718f709b7ef756a969267fa72c236787891397",
          "post_sha256": "95b8c5e32caf1de30688385cf976c65134f7135f96bc774de1fa9beba644dd81",
          "changed": true,
          "pre_source": "first_user_utterance+proactive_opening",
          "post_source": "first_user_utterance+proactive_opening",
          "note": "Actual dynamic opening; for single-turn runs only emitted instruction hash is recorded here."
        }
      ],
      "historical_action_status": "No exact-session action linkage established; qualitative direction is inferred from diff only"
    }
  ],
  "content_policy": "Paraphrases only; no raw private task attachments, personal quotes, or transcript bodies copied."
}


==> anc/analysis/analysis_source/adjacent_revision/TABLE-DATA.csv <==
pair_id,cluster_seed,item_id,rounds,snapshot_smax_pre,snapshot_smax_post,snapshot_smax_delta,snapshot_wmax_pre,snapshot_wmax_post,snapshot_wmax_delta,qualified_transition,instruction_changed,simulator_changed,pre_spec_criteria,post_spec_criteria,pre_spec_weight,post_spec_weight,exact_retained_body_weight_count,exact_retained_weight,categories,before,after,rubric_note,action_logged,coding,pre_snapshot,pre_sha256,post_snapshot,post_sha256,pointers,snapshot_tier_coverage,model_1_runmeta,model_1_solver_metadata,model_1_pre_score,model_1_post_score,model_1_delta,model_1_judge_route,model_1_pre_scored_weight,model_1_post_scored_weight,model_1_pre_run,model_1_post_run,model_2_runmeta,model_2_solver_metadata,model_2_pre_score,model_2_post_score,model_2_delta,model_2_judge_route,model_2_pre_scored_weight,model_2_post_scored_weight,model_2_pre_run,model_2_post_run,runtime_scope_note
Agent-Dailylife:03-row-tFhgk6:r1-r2,03-row-tFhgk6,dailylife-health-medication-interaction-evidence-audit-17d06ea3,1->2,0.462,0.579,0.117,0.276,0.393,0.117,true->false,False,False,16,16,145,145,15,138,rubric_pointer_only,"Saved task instructions and simulator specification, plus recorded materials/search/oracle hashes, are unchanged; the realized opening has a small paraphrase.",Only two evidence-audit capture references in criterion B5 change from one capture ID to another; this does not add a task demand.,"15 of 16 full criterion bodies and weights retained. B5 keeps statement/check points/failure examples/weight; two ground-truth capture IDs change. This is a pointer edit, not an independently validated correction.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/03-row-tFhgk6/r1.json,8169a31448b2bdfdad53ae2961c4b3065960278a69dc897fe0c2e5a1e1c9149f,historical-daily-life/data/pipeline_work/loop_snapshots/03-row-tFhgk6/r2.json,67ad6eec120935a715a1994ec67af61b37bbb5e355d19bfe1bef7b20fcdeca90,/spec/rubric/10/ground_truth/evidence_audit/0/capture;/spec/rubric/10/ground_truth/evidence_audit/1/capture,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.276,0.393,0.117,agent:cc_sdk:openai/gpt-5.6,145,145,historical-daily-life/runs/loop-dailylife-health-medication-interaction-evidence-audit-17d06ea3-r1/gpt5.6-luna/dailylife-health-medication-interaction-evidence-audit-17d06ea3,historical-daily-life/runs/loop-dailylife-health-medication-interaction-evidence-audit-17d06ea3-r2/gpt5.6-luna/dailylife-health-medication-interaction-evidence-audit-17d06ea3,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.462,0.579,0.117,agent:cc_sdk:openai/gpt-5.6,145,145,historical-daily-life/runs/loop-dailylife-health-medication-interaction-evidence-audit-17d06ea3-r1/gpt5.6-sol/dailylife-health-medication-interaction-evidence-audit-17d06ea3,historical-daily-life/runs/loop-dailylife-health-medication-interaction-evidence-audit-17d06ea3-r2/gpt5.6-sol/dailylife-health-medication-interaction-evidence-audit-17d06ea3,Medication has a small realized /first_user_full paraphrase; saved-spec pointer-only is not unchanged runtime or controlled rescoring.
Agent-Dailylife:04-row-uBQdVu:r1-r2,04-row-uBQdVu,dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3,1->2,0.789,0.441,-0.348,0.555,0.303,-0.252,false->true,True,True,14,16,128,145,0,0,constraints_added;evidence_coupling;contradiction;ambiguity_reduction;disclosure_timing,Compile a shared-versus-personal trekking workbook from a route PDF and supporting sources; ownership quantities are unspecified.,"Explicitly reconcile conflicting route distance/elevation/duration, retain rejected sources and reasons, and use concrete ownership quantities to detect shortages.",No full retained criterion. Same-ID A2 now requires all three source classes; B1 adds adjacent-day cumulative checks. New unmatched Y4/D7 address conflict resolution and evidence gaps. Total weight 128 to 145.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r1.json,8a4a1212c648a330239dadbf83646938634be70952a5f6912dc1052d548956ea,historical-daily-life/data/pipeline_work/loop_snapshots/04-row-uBQdVu/r2.json,5bc7ac465bf58037752d4854376781d6e5c424508ccbfdecd5bac3f2fa3b49c2,/spec/instruction_md;/spec/constraints/3;/spec/simulator_spec/latent_requirements/1/disclosure;/spec/rubric/1/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.555,0.303,-0.252,agent:cc_sdk:openai/gpt-5.6,128,145,historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r1/gpt5.6-luna/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3,historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r2/gpt5.6-luna/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.789,0.441,-0.348,agent:cc_sdk:openai/gpt-5.6,128,145,historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r1/gpt5.6-sol/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3,historical-daily-life/runs/loop-dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3-r2/gpt5.6-sol/dailylife-travel-changbi-double-trek-gear-workbook-3445c2b3,
Agent-Dailylife:06-row-uBWg4J:r1-r2,06-row-uBWg4J,dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac,1->2,0.726,0.504,-0.222,0.548,0.304,-0.244,false->true,True,True,15,15,135,135,0,0,constraints_added;ambiguity;evidence_coupling;distractor_discrimination;disclosure_timing,"Check a camera-phone shortlist against budget, storage, imaging and portability evidence, allowing an infeasible result.",Ask for ambiguous budget/portability priorities before research; resolve an incompletely named Max model and compute its subsidy without borrowing evidence from near-name variants.,No full retained criterion. Y11 makes reading the attachment insufficient for clarification; A2 insists on page bodies and candidate-level evidence. Total weight remains 135 despite body changes.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/06-row-uBWg4J/r1.json,6e8830012f90b159968b020d5fdb8c7d33bebb5997b6ff1d0f92d1e23c76134b,historical-daily-life/data/pipeline_work/loop_snapshots/06-row-uBWg4J/r2.json,7033a38d13694ed652afcab3c5ffdddcb0ae6c81742365681afe95ca86648aa3,/spec/instruction_md;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/latent_requirements;/spec/rubric/0/check_points;/spec/rubric/2/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.548,0.304,-0.244,agent:cc_sdk:openai/gpt-5.6,135,135,historical-daily-life/runs/loop-dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac-r1/gpt5.6-luna/dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac,historical-daily-life/runs/loop-dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac-r2/gpt5.6-luna/dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.726,0.504,-0.222,agent:cc_sdk:openai/gpt-5.6,135,135,historical-daily-life/runs/loop-dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac-r1/gpt5.6-sol/dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac,historical-daily-life/runs/loop-dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac-r2/gpt5.6-sol/dailylife-shopping-camera-phone-shortlist-evidence-gap-e5797bac,
Agent-Dailylife:07-row-RS9gRu:r1-r2,07-row-RS9gRu,dailylife-food-dual-basis-food-exchange-caa5d2cf,1->2,1.0,0.844,-0.156,0.37,0.188,-0.182,false->false,True,False,15,15,129,138,0,0,constraints_added;artifact_requirements;evidence_coupling;distractor_discrimination,"Produce equal-energy and equal-protein food substitutions, numeric differences and percentages, keeping the two bases distinct.","Require in-cell formulas and visible recalculation checks, plus explicit exclusions when selecting the lowest-energy eligible liquid-milk alternative.","No full retained criterion. Snapshot has 15 criteria/weights 129 to 138, but historical score files grade 14/weights 119 to 128. Snapshot Y4 at index 3 has no unique statement/weight match in scored capabilities on either side; cause unresolved.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/07-row-RS9gRu/r1.json,4b396b422b9a8e18ad71c68a4aaffcad4861c64eab54fef76a0c107a4be695dd,historical-daily-life/data/pipeline_work/loop_snapshots/07-row-RS9gRu/r2.json,81c390ac750c0930d41850f6e55ba47c7828cef33dcca56d3892ba7088fcdca5,/spec/instruction_md;/spec/constraints/2;/spec/constraints/3;/spec/rubric/3,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna[1m],0.37,0.188,-0.182,agent:cc_sdk:gpt-5.6-sol,119,128,historical-daily-life/runs/loop-dailylife-food-dual-basis-food-exchange-caa5d2cf-r1/luna/dailylife-food-dual-basis-food-exchange-caa5d2cf,historical-daily-life/runs/loop-dailylife-food-dual-basis-food-exchange-caa5d2cf-r2/luna/dailylife-food-dual-basis-food-exchange-caa5d2cf,gpt-5.6-sol,gpt-5.6-sol[1m],1.0,0.844,-0.156,agent:cc_sdk:gpt-5.6-sol,119,128,historical-daily-life/runs/loop-dailylife-food-dual-basis-food-exchange-caa5d2cf-r1/sol/dailylife-food-dual-basis-food-exchange-caa5d2cf,historical-daily-life/runs/loop-dailylife-food-dual-basis-food-exchange-caa5d2cf-r2/sol/dailylife-food-dual-basis-food-exchange-caa5d2cf,
Agent-Dailylife:08-row-uB1Fgc:r1-r2,08-row-uB1Fgc,dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1,1->2,0.915,0.568,-0.347,0.458,0.229,-0.229,false->false,True,True,13,13,118,118,0,0,evidence_coupling;contradiction;constraints_added;disclosure_timing,"Audit commercial tournament music uses, distinguishing game inclusion from permission and identifying evidence gaps.","Explicitly reconcile an old permission email with current rules, resolve song-specific label attribution, and require evidence for each song/use/commercial context.",No full retained criterion. Y11 now requires all three context classes to be obtained by questions before conclusions; aggregate weight remains 118.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB1Fgc/r1.json,c9611ebd52a26cd4f02073ad03981de677739f3855fdcf7984192ea856ce5809,historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB1Fgc/r2.json,8c85367c97ebd1a74793f6ff5690812ad2481d027f7ea0b0dbdead4aa3945a5d,/spec/instruction_md;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/assets;/spec/rubric/0/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.458,0.229,-0.229,agent:cc_sdk:openai/gpt-5.6,118,118,historical-daily-life/runs/loop-dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1-r1/gpt5.6-luna/dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1,historical-daily-life/runs/loop-dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1-r2/gpt5.6-luna/dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.915,0.568,-0.347,agent:cc_sdk:openai/gpt-5.6,118,118,historical-daily-life/runs/loop-dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1-r1/gpt5.6-sol/dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1,historical-daily-life/runs/loop-dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1-r2/gpt5.6-sol/dailylife-factcheck-osu-tournament-music-rights-audit-e318aca1,
Agent-Dailylife:08-row-uB7leA:r1-r2,08-row-uB7leA,dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,1->2,0.926,0.829,-0.097,0.748,0.757,0.009,false->false,True,False,15,17,135,140,0,0,clarification;evidence_policy;presentation_or_restatement,"Explain every report item, disclose conflicting reference ranges, distinguish abnormal results from risk and diagnosis, and give sourced actions.",More explicitly prioritizes the report laboratory range and requires sources for quantitative thresholds/frequencies; most core analysis and triage demands already exist before.,"No full retained criterion. Reference-range judgment is reorganized from Y5 into B4 and other criteria; 15 to 17 criteria, weight 135 to 140. A new capability ID alone is not proof of a new task demand.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB7leA/r1.json,93302561b76d6507469036065eb8f8df08b1ced7a9b7bcd7d79e2ace7cb06bf5,historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB7leA/r2.json,688054e61b5d2b50a7ec314de045526fd3f2d662d59105e1e28d0c79fe55978a,/spec/instruction_md;/spec/constraints/2;/spec/rubric/1;/spec/rubric/2,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.748,0.757,0.009,agent:cc_sdk:openai/gpt-5.6,135,140,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r1/gpt5.6-luna/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r2/gpt5.6-luna/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,gpt-5.6-sol,openai/gpt-5.6[1m],0.926,0.829,-0.097,agent:cc_sdk:openai/gpt-5.6,135,140,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r1/gpt5.6-sol/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r2/gpt5.6-sol/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,
Agent-Dailylife:08-row-uB7leA:r2-r3,08-row-uB7leA,dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,2->3,0.829,0.754,-0.075,0.757,0.754,-0.003,false->false,True,False,17,15,140,138,0,0,mixed_rewrite;clarification;constraint_relaxation,Explicit laboratory-baseline and quantitative-citation requirements focus on two highlighted measures while covering the full reports.,"Names two additional metabolic measures for emphasis and a required report title; wording no longer explicitly fixes the laboratory range as sole baseline, while preserving disclosure of range conflicts and missing information.",No full retained criterion. Criteria reorganized 17 to 15 and total weight 140 to 138; instruction simplification and assessment restructuring prevent a unidirectional hardening claim.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB7leA/r2.json,688054e61b5d2b50a7ec314de045526fd3f2d662d59105e1e28d0c79fe55978a,historical-daily-life/data/pipeline_work/loop_snapshots/08-row-uB7leA/r3.json,844f7d7d555965f84a35f9c46b8d6e243cf47c56090e2d74419eb6a06239808c,/spec/instruction_md;/spec/constraints;/spec/rubric/0;/spec/rubric/1,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.757,0.754,-0.003,agent:cc_sdk:openai/gpt-5.6,140,138,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r2/gpt5.6-luna/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r3/gpt5.6-luna/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,gpt-5.6-sol,openai/gpt-5.6[1m],0.829,0.754,-0.075,agent:cc_sdk:openai/gpt-5.6,140,138,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r2/gpt5.6-sol/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,historical-daily-life/runs/loop-dailylife-factcheck-medical-checkup-report-interpretation-431ea04b-r3/gpt5.6-sol/dailylife-factcheck-medical-checkup-report-interpretation-431ea04b,
Agent-Dailylife:09-row-KAYuJA:r1-r2,09-row-KAYuJA,dailylife-writing-mid-autumn-gift-vendor-email-553634d3,1->2,0.648,0.808,0.16,0.672,0.808,0.136,false->false,True,True,14,14,125,125,0,0,constraints_added;ambiguity;disclosure_timing,"Write a two-destination gift quotation email under package/total budgets, dietary exclusions, category parity and delivery requirements.",Explicitly clarify fee boundaries and ambiguous combined dispatch before drafting; request an infeasibility explanation if two compliant packages cannot be offered.,No full retained criterion; 14 criteria and weight 125 on both sides. Pre snapshot wmax .672 is not represented by either selected full-surface-matched run; both selected runs score .648. Do not relabel either .648 as .672.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/09-row-KAYuJA/r1.json,2d50a757dfc3870167d1a888c22e64df90b4c5cbc67b6922f1c0a76b602fe4d4,historical-daily-life/data/pipeline_work/loop_snapshots/09-row-KAYuJA/r2.json,ee8d7e3d59adc2c29eccae3df9fe70ae6ee1c38b285df17e18972acaa0cd0fd7,/spec/instruction_md;/spec/constraints/0;/spec/constraints/2;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/latent_requirements,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": false}}",gpt-5.6-luna,gpt-5.6-luna,0.648,0.808,0.16,agent:cc_sdk:openai/gpt-5.6,125,125,historical-daily-life/runs/loop-dailylife-writing-mid-autumn-gift-vendor-email-553634d3-r1/gpt5.6-luna/dailylife-writing-mid-autumn-gift-vendor-email-553634d3,historical-daily-life/runs/loop-dailylife-writing-mid-autumn-gift-vendor-email-553634d3-r2/gpt5.6-luna/dailylife-writing-mid-autumn-gift-vendor-email-553634d3,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.648,0.808,0.16,agent:cc_sdk:openai/gpt-5.6,125,125,historical-daily-life/runs/loop-dailylife-writing-mid-autumn-gift-vendor-email-553634d3-r1/gpt5.6-sol/dailylife-writing-mid-autumn-gift-vendor-email-553634d3,historical-daily-life/runs/loop-dailylife-writing-mid-autumn-gift-vendor-email-553634d3-r2/gpt5.6-sol/dailylife-writing-mid-autumn-gift-vendor-email-553634d3,
Agent-Dailylife:10-row-Lk8GTn:r2-r3,10-row-Lk8GTn,dailylife-gov-vat-taxpayer-registration-change-1a2edc04,2->3,1.0,0.688,-0.312,0.351,0.495,0.144,false->false,True,False,13,13,114,109,0,0,mixed_rewrite;constraints_added;evidence_gap_risk,"Explain tax registration timing and monthly transition, explicitly allowing an evidence-supported deadline level when an exact date is unverified.","Requests a specific calendar deadline and explicitly adds late-registration consequences; removes the instruction-level fallback for unverifiable exact dates. This can demand unsupported precision, rather than demonstrate better reasoning design.",No full retained criterion; 13 criteria remain but weight falls 114 to 109. Scoring reorganizes legal timing and process criteria.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/10-row-Lk8GTn/r2.json,a7234c7c940a8493667bc2fe945f2c181d8ae23556a0b505e0a2f69d07371408,historical-daily-life/data/pipeline_work/loop_snapshots/10-row-Lk8GTn/r3.json,3bf0f0550114e9408e81f0309a3bd32d617836a35f4336cb9259dc5103b66f41,/spec/instruction_md;/spec/constraints;/spec/rubric/1;/spec/rubric/2,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.351,0.495,0.144,agent:cc_sdk:openai/gpt-5.6,114,109,historical-daily-life/runs/loop-dailylife-gov-vat-taxpayer-registration-change-1a2edc04-r2/gpt5.6-luna/dailylife-gov-vat-taxpayer-registration-change-1a2edc04,historical-daily-life/runs/loop-dailylife-gov-vat-taxpayer-registration-change-1a2edc04-r3/gpt5.6-luna/dailylife-gov-vat-taxpayer-registration-change-1a2edc04,gpt-5.6-sol,openai/gpt-5.6[1m],1.0,0.688,-0.312,agent:cc_sdk:openai/gpt-5.6,114,109,historical-daily-life/runs/loop-dailylife-gov-vat-taxpayer-registration-change-1a2edc04-r2/gpt5.6-sol/dailylife-gov-vat-taxpayer-registration-change-1a2edc04,historical-daily-life/runs/loop-dailylife-gov-vat-taxpayer-registration-change-1a2edc04-r3/gpt5.6-sol/dailylife-gov-vat-taxpayer-registration-change-1a2edc04,
Agent-Dailylife:10-row-LkJQw9:r1-r2,10-row-LkJQw9,dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,1->2,0.81,0.855,0.045,0.782,0.732,-0.05,false->false,True,False,16,16,142,138,0,0,mixed_rewrite;clarification;artifact_requirements;constraint_relaxation,"Audit visa materials and cross-document conflicts, including duplicate orders and missing cross-border coverage, then produce linked Word/Excel outputs.","Expands explicit workbook field lists and deliverable opening/consistency checks, while some specific duplicate-order and uncovered-leg warnings disappear from the instruction. Core destination rule remains.",No full retained criterion. Detailed requirement restatement coexists with rubric reorganization; do not count all rewritten criteria as new reasoning demands.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/10-row-LkJQw9/r1.json,11a7a6b40fa08fab62a2ef715d1db1bb064f0cc21fe797780b52ac48a2d0bab2,historical-daily-life/data/pipeline_work/loop_snapshots/10-row-LkJQw9/r2.json,e200772e114f5e39b660aa08271229945ff474cb5b1c4b64ad4807fdbe12a4eb,/spec/instruction_md;/spec/constraints;/spec/rubric,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna[1m],0.782,0.732,-0.05,agent:cc_sdk:gpt-5.6-sol,142,138,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r1/luna/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r2/luna/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,gpt-5.6-sol,gpt-5.6-sol[1m],0.81,0.855,0.045,agent:cc_sdk:gpt-5.6-sol,142,138,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r1/sol/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r2/sol/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,
Agent-Dailylife:10-row-LkJQw9:r2-r3,10-row-LkJQw9,dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,2->3,0.855,0.829,-0.026,0.732,0.81,0.078,false->false,True,False,16,17,138,158,0,0,clarification;evidence_coupling;artifact_requirements,"Audit itinerary, country jurisdiction, document consistency and official-versus-community advice with a fourteen-day plan.","Explicitly restores duplicate/missing transport checks, requires source query dates, and anchors the countdown to the actual appointment date; most task structure persists.",No full retained criterion. Search-corpus hash is unchanged but oracle/instruction/rubric hashes change; a new corpus is not necessary for a scoring change.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/10-row-LkJQw9/r2.json,e200772e114f5e39b660aa08271229945ff474cb5b1c4b64ad4807fdbe12a4eb,historical-daily-life/data/pipeline_work/loop_snapshots/10-row-LkJQw9/r3.json,c60a373d0685333e20c46c60b9e5262f6a8f6c66f8ace06dc21f6d4d80817a75,/spec/instruction_md;/spec/constraints;/spec/rubric,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna[1m],0.732,0.81,0.078,agent:cc_sdk:gpt-5.6-sol,138,158,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r2/luna/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r3/luna/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,gpt-5.6-sol,gpt-5.6-sol[1m],0.855,0.829,-0.026,agent:cc_sdk:gpt-5.6-sol,138,158,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r2/sol/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,historical-daily-life/runs/loop-dailylife-gov-schengen-visa-material-audit-plan-43afe2f6-r3/sol/dailylife-gov-schengen-visa-material-audit-plan-43afe2f6,
Agent-Dailylife:11-row-OIZb1W:r1-r2,11-row-OIZb1W,dailylife-social-event-execution-resume-tailoring-5c857570,1->2,0.948,0.843,-0.105,0.674,0.686,0.012,false->false,True,False,15,19,135,172,0,0,clarification;artifact_requirements;presentation_or_restatement,Tailor an evidence-grounded resume and three sets of alternate bullets while respecting role and qualification boundaries.,"Explicitly asks for education/basic-skill extraction and packaging all analysis, resume, alternatives, message and truthfulness reminders in one document; most duties and prohibitions were already specified.","No full retained criterion. 15 to 19 criteria, weight 135 to 172; expanded scoring coverage cannot be equated with an equally large expansion of task difficulty.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-OIZb1W/r1.json,7706c2773c6709d284dd81f0a850a663c8dd29aa90476ba5e01dbd5d51cca25b,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-OIZb1W/r2.json,4484eee27e5e73a530b44693c2538cd34f0e6dcd530b84ce044f23f0ad73a594,/spec/instruction_md;/spec/constraints;/spec/materials_from_reference;/spec/rubric,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna[1m],0.674,0.686,0.012,agent:cc_sdk:gpt-5.6-sol,135,172,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r1/luna/dailylife-social-event-execution-resume-tailoring-5c857570,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r2/luna/dailylife-social-event-execution-resume-tailoring-5c857570,gpt-5.6-sol,gpt-5.6-sol[1m],0.948,0.843,-0.105,agent:cc_sdk:gpt-5.6-sol,135,172,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r1/sol/dailylife-social-event-execution-resume-tailoring-5c857570,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r2/sol/dailylife-social-event-execution-resume-tailoring-5c857570,
Agent-Dailylife:11-row-OIZb1W:r2-r3,11-row-OIZb1W,dailylife-social-event-execution-resume-tailoring-5c857570,2->3,0.843,1.0,0.157,0.686,1.0,0.314,false->false,True,False,19,18,172,162,0,0,constraints_added;evidence_coupling;clarification,Use career guidance and occupation descriptions to tailor truthful role-specific resume material.,"Requires explaining how occupational wording was restrained to real experience, and explicitly prohibits claiming complete commercial portfolios or independent end-to-end planning.","No full retained criterion. 19 to 18 criteria and weight 172 to 162, while strong and weak scores rise to 1.000; not evidence of successful hardening.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-OIZb1W/r2.json,4484eee27e5e73a530b44693c2538cd34f0e6dcd530b84ce044f23f0ad73a594,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-OIZb1W/r3.json,7574c80f36c7d53d2e26b45288ddcb0a47c67172004c04aeb285872dc8d6c52e,/spec/instruction_md;/spec/constraints/6;/spec/rubric,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna[1m],0.686,1.0,0.314,agent:cc_sdk:gpt-5.6-sol,172,162,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r2/luna/dailylife-social-event-execution-resume-tailoring-5c857570,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r3/luna/dailylife-social-event-execution-resume-tailoring-5c857570,gpt-5.6-sol,gpt-5.6-sol[1m],0.843,1.0,0.157,agent:cc_sdk:gpt-5.6-sol,172,162,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r2/sol/dailylife-social-event-execution-resume-tailoring-5c857570,historical-daily-life/runs/loop-dailylife-social-event-execution-resume-tailoring-5c857570-r3/sol/dailylife-social-event-execution-resume-tailoring-5c857570,
Agent-Dailylife:11-row-d9PDs9:r1-r2,11-row-d9PDs9,dailylife-social-child-behavior-family-rules-plan-43427683,1->2,1.0,1.0,0.0,0.897,1.0,0.103,false->false,True,False,18,18,165,162,0,0,constraint_relaxation;presentation_or_restatement,"Specify four behavior scenarios, age adaptation, concrete prevention methods, limits on punishment and rewards, daily two-week plan and professional-help triggers.","Retains the core plan but removes explicit age-range adaptation and the ban on withholding basic care, and reduces enumerated prevention details. This is a relaxation/restatement, not a demonstrated increase in difficulty.","No full retained criterion. 18 criteria remain, weight 165 to 162; strong score stays 1.000 and weak score increases to 1.000.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-d9PDs9/r1.json,ed7f5b12569722e8b4b4737e15151b33f55f45a0d44fbbf10407738eb35c837a,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-d9PDs9/r2.json,c1e2063ebc433129fc996ac187e29c0509347c015d676e0cb60c51c83797134e,/spec/instruction_md;/spec/constraints;/spec/rubric/1/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.897,1.0,0.103,agent:cc_sdk:openai/gpt-5.6,165,162,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r1/gpt5.6-luna/dailylife-social-child-behavior-family-rules-plan-43427683,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r2/gpt5.6-luna/dailylife-social-child-behavior-family-rules-plan-43427683,gpt-5.6-sol,openai/gpt-5.6[1m],1.0,1.0,0.0,agent:cc_sdk:openai/gpt-5.6,165,162,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r1/gpt5.6-sol/dailylife-social-child-behavior-family-rules-plan-43427683,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r2/gpt5.6-sol/dailylife-social-child-behavior-family-rules-plan-43427683,
Agent-Dailylife:11-row-d9PDs9:r2-r3,11-row-d9PDs9,dailylife-social-child-behavior-family-rules-plan-43427683,2->3,1.0,1.0,0.0,1.0,1.0,0.0,false->false,True,False,18,18,162,165,0,0,mixed_rewrite;clarification;constraint_relaxation,"Four-scenario plan includes named interests, specific reward examples, consistent responses and two-week recording.","Makes developmental age explicit and adds caregiver handoff wording, but drops some specific reward and consequence detail. Core output and scenario scope remain.","No full retained criterion. Weight 162 to 165; both historical model scores remain 1.000, and acceptance remains false.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-d9PDs9/r2.json,c1e2063ebc433129fc996ac187e29c0509347c015d676e0cb60c51c83797134e,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-d9PDs9/r3.json,024338984f9fd759219f363815924f8a9b52b753d5da984bf1567c2a616ce58e,/spec/instruction_md;/spec/constraints;/spec/rubric/2/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,1.0,1.0,0.0,agent:cc_sdk:openai/gpt-5.6,162,165,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r2/gpt5.6-luna/dailylife-social-child-behavior-family-rules-plan-43427683,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r3/gpt5.6-luna/dailylife-social-child-behavior-family-rules-plan-43427683,gpt-5.6-sol,openai/gpt-5.6[1m],1.0,1.0,0.0,agent:cc_sdk:openai/gpt-5.6,162,165,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r2/gpt5.6-sol/dailylife-social-child-behavior-family-rules-plan-43427683,historical-daily-life/runs/loop-dailylife-social-child-behavior-family-rules-plan-43427683-r3/gpt5.6-sol/dailylife-social-child-behavior-family-rules-plan-43427683,
Agent-Dailylife:11-row-mRDleW:r1-r2,11-row-mRDleW,dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef,1->2,0.789,0.784,-0.005,0.68,0.648,-0.032,false->false,True,True,15,14,128,125,0,0,disclosure_timing;presentation_or_restatement;mixed_rewrite,"Opening instruction explicitly excludes rain-risk outdoor lawns and commercial-style hosting, and asks for all four venue ranks.","Full instruction becomes shorter and omits those two exclusions, while constraints retain them and simulator facts disclose them on_ask. Core budget, venue, risk and document outputs remain.","No full retained criterion. 15 to 14 criteria and weight 128 to 125; both scores decrease slightly, with no acceptance gain.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-mRDleW/r1.json,31bd6a7f75d53bd7eff5944d98e363fcceb39c9af18992d9b8bc76da15aad4b1,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-mRDleW/r2.json,e5369a19649e2658e6b5b319e0b2b371a5eb27cd6d2644d6113d945642a0cfaf,/spec/instruction_md;/spec/constraints/5;/spec/constraints/6;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/latent_requirements,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.68,0.648,-0.032,agent:cc_sdk:openai/gpt-5.6,128,125,historical-daily-life/runs/loop-dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef-r1/gpt5.6-luna/dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef,historical-daily-life/runs/loop-dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef-r2/gpt5.6-luna/dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.789,0.784,-0.005,agent:cc_sdk:openai/gpt-5.6,128,125,historical-daily-life/runs/loop-dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef-r1/gpt5.6-sol/dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef,historical-daily-life/runs/loop-dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef-r2/gpt5.6-sol/dailylife-social-hefei-wedding-venue-budget-screening-ce2ec2ef,
Agent-Dailylife:11-row-uB8Sjt:r1-r2,11-row-uB8Sjt,dailylife-social-tianhe-job-eligibility-audit-260a3aaa,1->2,0.908,0.395,-0.513,0.375,0.105,-0.27,false->true,True,True,17,18,152,162,0,0,constraints_added;distractor_discrimination;evidence_coupling;disclosure_timing,"Audit all job positions using degree codes, employment proof and official conditions; reject infeasible applications.","Explicitly target near-name/code-level distractors, require all independent disqualifiers for each position, and ask all decisive personal facts before research/conclusions.","No full retained criterion. 17 to 18 criteria, weight 152 to 162. Qualification flips false to true, but this changing-rubric observation is not an independent quality assessment.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r1.json,eb3110a2cf696d1e485f9e37eb1691f9562f4e7614fa740bdc9dbd2f4c3cd7ef,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json,123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88,/spec/instruction_md;/spec/constraints/4;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/latent_requirements;/spec/rubric/0/check_points,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.375,0.105,-0.27,agent:cc_sdk:openai/gpt-5.6,152,162,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r1/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.908,0.395,-0.513,agent:cc_sdk:openai/gpt-5.6,152,162,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r1/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,
Agent-Dailylife:11-row-uB8Sjt:r2-r3,11-row-uB8Sjt,dailylife-social-tianhe-job-eligibility-audit-260a3aaa,2->3,0.395,0.622,0.227,0.105,0.052,-0.053,true->false,True,True,18,15,162,135,0,0,correction;ambiguity_reduction;artifact_requirements;mixed_rewrite,"Earlier wording requires exhaustive clarification and all independent rejection reasons, with CSV plus Markdown outputs.",Makes the employment-proof duration an explicit disclosed fact and forbids deriving it by counting simulator fact entries; revises non-highest-degree eligibility wording and replaces CSV with Excel. These are mixed corrections and output changes.,"No full retained criterion. 18 to 15 criteria, weight 162 to 135; strong score increases and acceptance changes true to false. Same-ID Y11 changes body and weight 7 to 10.",,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r2.json,123bf8c6e62040ec0593e9f4da1f086c6b2356fe8bc5867c16a5083234450b88,historical-daily-life/data/pipeline_work/loop_snapshots/11-row-uB8Sjt/r3.json,17beb9c05d5786d43b9026b5ac9a6bf2a751295c3191aa80890e4f15e67a5c48,/spec/instruction_md;/spec/constraints/2;/spec/constraints/4;/spec/simulator_spec/hidden_facts;/spec/simulator_spec/probes;/spec/rubric/0,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna,gpt-5.6-luna,0.105,0.052,-0.053,agent:cc_sdk:openai/gpt-5.6,162,135,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r3/gpt5.6-luna/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,openai/gpt-5.6[1m],openai/gpt-5.6[1m],0.395,0.622,0.227,agent:cc_sdk:openai/gpt-5.6,162,135,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r2/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,historical-daily-life/runs/loop-dailylife-social-tianhe-job-eligibility-audit-260a3aaa-r3/gpt5.6-sol/dailylife-social-tianhe-job-eligibility-audit-260a3aaa,
Agent-Dailylife:12-row-eIFsKo:r1-r2,12-row-eIFsKo,dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c,1->2,0.348,0.261,-0.087,0.261,0.261,0.0,true->true,False,False,13,13,115,115,12,108,rubric_pointer_only,"Task, simulator, materials, search and oracle surfaces are unchanged.",Only the G5 evidence-audit capture reference changes; no task/reasoning requirement is added.,12 of 13 full criterion bodies and weights retained; G5 changes only one ground-truth evidence capture ID. Weight stays 115. Strong score falls and weak score is unchanged even though the task is unchanged.,,"AI-assisted, inferred from diff",historical-daily-life/data/pipeline_work/loop_snapshots/12-row-eIFsKo/r1.json,3950a8078b2fda66702715256725e6ac270406bf5fe086083a38ee7f40d0dce2,historical-daily-life/data/pipeline_work/loop_snapshots/12-row-eIFsKo/r2.json,460c4383728a4bbd68d087287418499cbe58aeecbe2bd9b6fdf4c82ba248c4d2,/spec/rubric/7/ground_truth/evidence_audit/0/capture,"{""post"": {""smax"": true, ""wmax"": true}, ""pre"": {""smax"": true, ""wmax"": true}}",gpt-5.6-luna[1m],gpt-5.6-luna[1m],0.261,0.261,0.0,agent:cc_sdk:gpt-5.6-sol,115,115,historical-daily-life/runs/loop-dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c-r1/luna/dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c,historical-daily-life/runs/loop-dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c-r2/luna/dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c,gpt-5.6-sol[1m],gpt-5.6-sol[1m],0.348,0.261,-0.087,agent:cc_sdk:gpt-5.6-sol,115,115,historical-daily-life/runs/loop-dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c-r1/sol/dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c,historical-daily-life/runs/loop-dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c-r2/sol/dailylife-leisure-raffia-bag-procurement-audit-ca8c4c3c,


==> anc/analysis/analysis_source/adjacent_revision/excerpts/CASE-EXCERPTS.json <==
{
  "schema_version": 1,
  "dataset_id": "adjacent-revision-case-excerpts-v1",
  "status": "release",
  "scope": "Selected generated task requirement, rubric-policy, and disclosure-policy excerpts for the existing 19-pair study cases E1 and E2. An excerpt dataset, not a full task release or a new experiment.",
  "baseline_reference": "analysis_source/adjacent_revision/CASE-EVIDENCE.json",
  "identity_policy": "E1 and E2 preserve the existing paper case IDs; version suffixes preserve the recorded rounds. Seed IDs, original paths and source SHA pins are private.",
  "extraction_policy": "Exact contiguous source spans (Unicode code-point offsets, half-open), with explicit [REDACTED] replacements where listed. No silent normalization or translation of the original quotation. Original-language schema tokens retain their exact spelling.",
  "selection_limits": [
    "Purposively selected cases from the existing linkage-selected 19-pair study; not representative.",
    "Attachments, identities, personal facts, answer values, full simulator contents and source hashes are withheld. Ownership-quantity changes and the actual employment-duration addition are not directly exposed.",
    "The E1 disclosure flag changes, but workbook structure remains explicit in both saved instructions; no runtime disclosure claim follows.",
    "E2 policy wording is not independently validated; the mixed revision is not certified as a repair.",
    "No exact-version historical action linkage, causal construction effect, quality improvement, feasibility or score comparability is established.",
    "Public verification checks only this distributed artifact; it cannot authenticate withheld sources or certify translations or privacy."
  ],
  "cases": [
    {
      "case_id": "E1",
      "label": "Trekking",
      "versions": [
        "E1-r1",
        "E1-r2"
      ],
      "baseline_case_pointer": "/cases/0",
      "excerpts": [
        {
          "excerpt_id": "E1-r1-01",
          "version_id": "E1-r1",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            276,
            343
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "把路线强度真正会触发的装备和出发前要核实的事情理清楚。国庆时的天气、积雪结冰和向导到底提供什么，现在查不准的就留成待确认项，别替我猜。",
          "original_language": "zh",
          "english_ai_translation": "Clarify the equipment actually required by the route intensity and what must be checked before departure. Leave National Day weather, snow or ice, and what the guide provides as items to confirm when they cannot be established; do not guess.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Earlier instruction already requires route-dependent planning and explicit uncertainty. Preceding named source titles and personal scenario are omitted.",
          "transform_map": [],
          "quote_sha256": "273e1ac569d8a81bd893068d33af1ac012b271f50345b4bddbf1b49737581111",
          "translation_sha256": "486c56e4f50053733a5c7f7cf11072ed52c160d719998219e2103022d2fac3a4",
          "artifact_quote_pointer": "/cases/0/excerpts/0/quote_original"
        },
        {
          "excerpt_id": "E1-r2-02",
          "version_id": "E1-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            276,
            369
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "我发现不同资料写的总里程、最高点和天数并不完全一样，你帮我弄清楚我们这次到底该按哪组线路数据准备，并在表里留下被舍弃口径和理由；路线强度真正会触发的装备、出发前要核实的事情也一起理清楚。",
          "original_language": "zh",
          "english_ai_translation": "Different sources give inconsistent total distances, highest points, and durations. Determine which route figures should guide preparation and retain rejected versions and reasons in the table; also clarify equipment triggered by route intensity and checks needed before departure.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Requirement to adjudicate conflicting sources. This is not evidence that the source conflicts or the chosen baseline are correct.",
          "transform_map": [],
          "quote_sha256": "913b68697d590476a2260ddeb6d68381040c0c80ceac2ca635fbb583d3224970",
          "translation_sha256": "3b483608b57f4d9f2d71af797dfc0133af258b81cefd2bf35f182c6a055ed1ed",
          "artifact_quote_pointer": "/cases/0/excerpts/1/quote_original"
        },
        {
          "excerpt_id": "E1-r2-03",
          "version_id": "E1-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/constraints/3",
          "source_span_codepoints": [
            0,
            41
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "冲突路线数据以[REDACTED]景区管理局线路 PDF 为准备基线，并记录其他口径及舍弃理由",
          "original_language": "zh",
          "english_ai_translation": "For conflicting route data, use the [REDACTED] scenic-area administration route PDF as the preparation baseline and record the other versions and reasons for rejecting them.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "The instruction does not leave baseline choice wholly open: this constraint designates a source. No source measurements are released.",
          "transform_map": [
            {
              "source_span": [
                7,
                11
              ],
              "replacement": "[REDACTED]",
              "reason": "Named geographic authority omitted"
            }
          ],
          "quote_sha256": "a83cf8a28ddbde367bc99ea6889175f535e327d8231ed8f1ac9499be873a36af",
          "translation_sha256": "1a8719ec553022555984aa9e1ec8fd819adc90e0e74eab0fa676ee31953fe8cf",
          "artifact_quote_pointer": "/cases/0/excerpts/2/quote_original"
        },
        {
          "excerpt_id": "E1-r2-04",
          "version_id": "E1-r2",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/7/check_points/1",
          "source_span_codepoints": [
            0,
            59
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "采购、风险与路线复算统一采用景区管理局 PDF 的官方经典穿越基线，同时在依据或备注中保留两类外部口径并说明舍弃理由。",
          "original_language": "zh",
          "english_ai_translation": "Purchasing, risk assessment, and route recalculation must consistently use the scenic-area administration PDF baseline for the official classic traverse, while retaining both external versions and reasons for rejecting them in the evidence or notes.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "One Y4 checkpoint; preceding checkpoint calls for identifying conflicts among the PDF, handbook, and travel guide. Full criterion, reference answers and weights are omitted.",
          "transform_map": [],
          "quote_sha256": "6debb7138be68c30607e5a1206240c53732f363acca17382e8205eea4fd503d3",
          "translation_sha256": "dc6276c116601209b363df1d9e5e2da101a4607053be7e50579d3e5817d20309",
          "artifact_quote_pointer": "/cases/0/excerpts/3/quote_original"
        },
        {
          "excerpt_id": "E1-r2-05",
          "version_id": "E1-r2",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/8/check_points/0",
          "source_span_codepoints": [
            0,
            49
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "须明确区分可由资料确认的季节性风险与无法确认的国庆逐日天气、实时积雪结冰、临时管制和具体向导服务。",
          "original_language": "zh",
          "english_ai_translation": "Distinguish seasonal risks supported by the materials from unconfirmed daily National Day weather, current snow or ice, temporary restrictions, and specific guide services.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "D7 checkpoint 1 of 2; read with the following checkpoint.",
          "transform_map": [],
          "quote_sha256": "1f774800cc407f7ca2ed7d17e362d099eeb127181135b66b58209e6db76f4954",
          "translation_sha256": "b41b532d57ae37b296181909e49628a481097f6edba0545310eed142dc6cc85f",
          "artifact_quote_pointer": "/cases/0/excerpts/4/quote_original"
        },
        {
          "excerpt_id": "E1-r2-06",
          "version_id": "E1-r2",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/8/check_points/1",
          "source_span_codepoints": [
            0,
            40
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "无解项须进入核验表并给出确认对象、最晚时点和影响装备，不得编造成确定预报或承诺。",
          "original_language": "zh",
          "english_ai_translation": "Unresolved items must enter the verification sheet with whom to ask, the latest confirmation time, and affected equipment; do not invent definite forecasts or commitments.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "D7 checkpoint 2 of 2; applies to the evidence gaps described in the preceding excerpt.",
          "transform_map": [],
          "quote_sha256": "d7663d4860c3a830720320316af30ffe76f5ab4ab483ac726a3ea65a76a431c5",
          "translation_sha256": "620a072ad6210b3553c07462c604d2cebdaf220e4e694b631a8ba9e69106ddd2",
          "artifact_quote_pointer": "/cases/0/excerpts/5/quote_original"
        },
        {
          "excerpt_id": "E1-r1-07",
          "version_id": "E1-r1",
          "role": "disclosure_policy_topic",
          "source_field_pointer": "/spec/simulator_spec/latent_requirements/1/value",
          "source_span_codepoints": [
            0,
            28
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "工作簿要有‘采购总表’‘逐人打包’‘出发前核验’三张表。",
          "original_language": "zh",
          "english_ai_translation": "The workbook must have three sheets: Purchasing Summary, Packing by Person, and Pre-departure Verification.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Opening sentence of the workbook_structure policy. Remaining field lists are omitted; this is a deliverable rule, not a personal fact.",
          "transform_map": [],
          "quote_sha256": "50094b4456c526d41244be40bbdbbb35645a55581d0c23c449d092a770328459",
          "translation_sha256": "de046ee27529990e88deaa8d036871444f36e5a04c2590cb630bafbc46f4e85d",
          "artifact_quote_pointer": "/cases/0/excerpts/6/quote_original"
        },
        {
          "excerpt_id": "E1-r1-08",
          "version_id": "E1-r1",
          "role": "disclosure_policy_flag",
          "source_field_pointer": "/spec/simulator_spec/latent_requirements/1/disclosure",
          "source_span_codepoints": [
            0,
            9
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "proactive",
          "original_language": "schema_token",
          "english_ai_translation": "Proactive disclosure.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Native configuration token for workbook_structure. Both saved instructions also state the workbook structure; this flag alone does not establish actual information availability or runtime timing.",
          "transform_map": [],
          "quote_sha256": "1774757a37ce2c78be566425e460b65dd9274a8ec46b4aba7dc7e1de5f1dce71",
          "translation_sha256": "5736c140151ec0f125d9165314fa0bb1ecb2d560b31657717627806fa4f600b0",
          "artifact_quote_pointer": "/cases/0/excerpts/7/quote_original"
        },
        {
          "excerpt_id": "E1-r2-09",
          "version_id": "E1-r2",
          "role": "disclosure_policy_topic",
          "source_field_pointer": "/spec/simulator_spec/latent_requirements/1/value",
          "source_span_codepoints": [
            0,
            28
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "工作簿只做“采购总表”“逐人打包”“出发前核验”三张表。",
          "original_language": "zh",
          "english_ai_translation": "The workbook must contain only three sheets: Purchasing Summary, Packing by Person, and Pre-departure Verification.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Opening sentence of the workbook_structure policy. Remaining field lists are omitted; this is a deliverable rule, not a personal fact.",
          "transform_map": [],
          "quote_sha256": "ffbf28f20851eed4e429c3d54ec27eb2592d1115f784a2895458ee7080178430",
          "translation_sha256": "df77b8ca1f96ba34d0effc29f9da2fe6d22088130e8b1917099fbef6e9519235",
          "artifact_quote_pointer": "/cases/0/excerpts/8/quote_original"
        },
        {
          "excerpt_id": "E1-r2-10",
          "version_id": "E1-r2",
          "role": "disclosure_policy_flag",
          "source_field_pointer": "/spec/simulator_spec/latent_requirements/1/disclosure",
          "source_span_codepoints": [
            0,
            6
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "on_ask",
          "original_language": "schema_token",
          "english_ai_translation": "Disclosure when asked.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Native configuration token for workbook_structure. Both saved instructions also state the workbook structure; this flag alone does not establish actual information availability or runtime timing.",
          "transform_map": [],
          "quote_sha256": "988904661a3deb9af9d8d8b5e4caab576a13df933b4705199643b13fea12e74f",
          "translation_sha256": "f3acf2c3f9797f0bd90daade34350dea11da705da7eb2a954f724c19ab42ecb1",
          "artifact_quote_pointer": "/cases/0/excerpts/9/quote_original"
        },
        {
          "excerpt_id": "E1-r1-11",
          "version_id": "E1-r1",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            540,
            568
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "工作簿做成“采购总表”“逐人打包”“出发前核验”三张表；",
          "original_language": "zh",
          "english_ai_translation": "Make the workbook with three sheets: Purchasing Summary, Packing by Person, and Pre-departure Verification;",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "The workbook structure is also explicitly present in this saved instruction. The remainder of the sentence lists columns; personal facts elsewhere in the field are omitted. Read with the disclosure-policy flag, not as proof of a runtime opening.",
          "transform_map": [],
          "quote_sha256": "f0843dae5af5efed1e6c27895f7a20d8a74f3e73480bbc897ab57b8772a184b2",
          "translation_sha256": "b6895b444c926547cd5c8ceaee8d834e0623449bc33613af879098b4af8bfefd",
          "artifact_quote_pointer": "/cases/0/excerpts/10/quote_original"
        },
        {
          "excerpt_id": "E1-r2-12",
          "version_id": "E1-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            616,
            644
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "工作簿做成“采购总表”“逐人打包”“出发前核验”三张表；",
          "original_language": "zh",
          "english_ai_translation": "Make the workbook with three sheets: Purchasing Summary, Packing by Person, and Pre-departure Verification;",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "The workbook structure is also explicitly present in this saved instruction. The remainder of the sentence lists columns; personal facts elsewhere in the field are omitted. Read with the disclosure-policy flag, not as proof of a runtime opening.",
          "transform_map": [],
          "quote_sha256": "f0843dae5af5efed1e6c27895f7a20d8a74f3e73480bbc897ab57b8772a184b2",
          "translation_sha256": "b6895b444c926547cd5c8ceaee8d834e0623449bc33613af879098b4af8bfefd",
          "artifact_quote_pointer": "/cases/0/excerpts/11/quote_original"
        }
      ]
    },
    {
      "case_id": "E2",
      "label": "Recruitment",
      "versions": [
        "E2-r2",
        "E2-r3"
      ],
      "baseline_case_pointer": "/cases/1",
      "excerpts": [
        {
          "excerpt_id": "E2-r2-01",
          "version_id": "E2-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            468,
            656
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "最后在当前目录创建`output/`，把逐岗结果保存为`output/[REDACTED].csv`，列名固定为“岗位代码,招聘单位,岗位职责,招聘对象,学历学位判定,研究生专业判定,本科专业判定,工作经历判定,附加资格判定,户籍条件判定,最终分类,核心理由,依据,需补证材料”；再把复算过程、资料边界、唯一行动建议和两个截止时点写入`output/[REDACTED].md`。",
          "original_language": "zh",
          "english_ai_translation": "Create output/ in the current directory and save the per-position results as output/[REDACTED].csv, with fixed columns for position code, hiring unit, duties, applicant category, education/degree assessment, postgraduate-major assessment, undergraduate-major assessment, work-experience assessment, additional-qualification assessment, residency assessment, final classification, core reasons, evidence, and documents still needed. Put the recalculation, evidence limits, single action recommendation, and two deadlines in output/[REDACTED].md.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Deliverable-format requirement. CSV changes to an Excel workbook; Markdown remains. Surrounding personal scenario and answer-bearing instructions are omitted.",
          "transform_map": [
            {
              "source_span": [
                35,
                47
              ],
              "replacement": "[REDACTED]",
              "reason": "Task-specific filename stem omitted"
            },
            {
              "source_span": [
                177,
                183
              ],
              "replacement": "[REDACTED]",
              "reason": "Task-specific filename stem omitted"
            }
          ],
          "quote_sha256": "144ae11c71061e739fd936cace84d0d329cf5ce5cd7beec6c3b32aa5cd058a37",
          "translation_sha256": "67e1d9483904c1df1490f240049119a80d2048bf96ffd35d28c7d500fd5342c0",
          "artifact_quote_pointer": "/cases/1/excerpts/0/quote_original"
        },
        {
          "excerpt_id": "E2-r3-02",
          "version_id": "E2-r3",
          "role": "requirement",
          "source_field_pointer": "/spec/instruction_md",
          "source_span_codepoints": [
            713,
            802
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "最后请在当前目录创建 `output/`，生成 `output/[REDACTED].xlsx` 和 `output/[REDACTED].md`，不得只在对话里回答，也不要把文件写到上级目录。",
          "original_language": "zh",
          "english_ai_translation": "Create output/ in the current directory and generate output/[REDACTED].xlsx and output/[REDACTED].md; do not only answer in the conversation or write files to the parent directory.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Deliverable-format requirement. CSV changes to an Excel workbook; Markdown remains. Surrounding personal scenario and answer-bearing instructions are omitted.",
          "transform_map": [
            {
              "source_span": [
                32,
                40
              ],
              "replacement": "[REDACTED]",
              "reason": "Task-specific filename stem omitted"
            },
            {
              "source_span": [
                57,
                61
              ],
              "replacement": "[REDACTED]",
              "reason": "Task-specific filename stem omitted"
            }
          ],
          "quote_sha256": "f3cb221072e464313dcacdd9e8e8be9849b32ceb8a8b5fb30d67912f5856406f",
          "translation_sha256": "821ff753167f72132600e741ff4f947a2fe12364b6350792119cb0d664d3ac5f",
          "artifact_quote_pointer": "/cases/1/excerpts/1/quote_original"
        },
        {
          "excerpt_id": "E2-r2-03",
          "version_id": "E2-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/constraints/1",
          "source_span_codepoints": [
            0,
            41
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "当年毕业生岗位只能使用最高学历专业；往届生岗位不因拥有更早本科而改变招聘对象身份。",
          "original_language": "zh",
          "english_ai_translation": "Positions for current-year graduates may use only the highest-degree major; for past-graduate positions, having an earlier undergraduate degree does not change the applicant-category identity.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Earlier generated eligibility wording; not an independently validated statement of recruitment law or policy.",
          "transform_map": [],
          "quote_sha256": "873fb9d08a46dad3928857d2d0b84e156545e0ee0883ccb8a4740bb9992f5d9c",
          "translation_sha256": "0c0c4d80c082390b1b5670c12bdd9549d70ce6c1463ba070aaa6e752e151007d",
          "artifact_quote_pointer": "/cases/1/excerpts/2/quote_original"
        },
        {
          "excerpt_id": "E2-r3-04",
          "version_id": "E2-r3",
          "role": "requirement",
          "source_field_pointer": "/spec/constraints/2",
          "source_span_codepoints": [
            0,
            40
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "非[REDACTED]年毕业的往届生岗位可评估非最高学历，但仍须同时满足专业、经历和资格条件",
          "original_language": "zh",
          "english_ai_translation": "For positions for past graduates who did not graduate in [REDACTED], a non-highest degree may be assessed, but major, experience, and qualification conditions must all still be met.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Later generated eligibility wording; the year is withheld. This is a mixed rewrite, not a verified policy correction.",
          "transform_map": [
            {
              "source_span": [
                1,
                5
              ],
              "replacement": "[REDACTED]",
              "reason": "Task-specific eligibility year omitted"
            }
          ],
          "quote_sha256": "de4b07a12f7fb297ff35e7184e0a969ca5aa3b47719d46df5a5b6110f01f822f",
          "translation_sha256": "f22075c5b5c48f7b031120dc7696bc0a8ca5dbedc08c4739b586679f7a883895",
          "artifact_quote_pointer": "/cases/1/excerpts/3/quote_original"
        },
        {
          "excerpt_id": "E2-r2-05",
          "version_id": "E2-r2",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/0/check_points/0",
          "source_span_codepoints": [
            0,
            92
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "在开始实质检索或下资格结论前，主动追问两段学历的毕业证专业原文与取证时间、是否定向或委培、合同及对应社保覆盖、政治面貌、论文、各类职称或职业资格、[REDACTED]就业和社保现状，以及最终交付形式。",
          "original_language": "zh",
          "english_ai_translation": "Before substantive research or an eligibility conclusion, proactively ask for the exact certificate majors and award dates for both degrees, directed or commissioned training status, contract and matching social-insurance coverage, political affiliation, publications, professional titles or qualifications, current employment and social insurance in [REDACTED], and the final delivery format.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Y11 checkpoint 1 of 2. Categories of information to elicit are requirements; no applicant values are disclosed.",
          "transform_map": [
            {
              "source_span": [
                73,
                75
              ],
              "replacement": "[REDACTED]",
              "reason": "Named location omitted"
            }
          ],
          "quote_sha256": "f2854625e84ea8ffb393b0f41627bbd9bedf82fe0e038e8797237c288931dfe8",
          "translation_sha256": "7e9adb6f5b7050d331cc43343a967d8a6159f778174b1b75a7df37e2ca653fc8",
          "artifact_quote_pointer": "/cases/1/excerpts/4/quote_original"
        },
        {
          "excerpt_id": "E2-r2-06",
          "version_id": "E2-r2",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/0/check_points/1",
          "source_span_codepoints": [
            0,
            49
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "不能把用户尚未披露的证书、党员身份、工作证明或交付偏好当作默认值；追问后能把回答用于后续逐岗判断。",
          "original_language": "zh",
          "english_ai_translation": "Do not treat undisclosed certificates, party membership, work documentation, or delivery preferences as defaults; use the answers in the subsequent per-position assessment.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Y11 checkpoint 2 of 2, preserving the earlier elicitation and non-assumption requirement.",
          "transform_map": [],
          "quote_sha256": "a28dd044c506f7c83d89b46382bc86e103eff9a068c63521d95dace11e8c0408",
          "translation_sha256": "f7850416a8b99ffa4bd4c46c80c957af7b4accccb972ee7e895c9ce0216dc989",
          "artifact_quote_pointer": "/cases/1/excerpts/5/quote_original"
        },
        {
          "excerpt_id": "E2-r3-07",
          "version_id": "E2-r3",
          "role": "rubric_policy",
          "source_field_pointer": "/spec/rubric/0/check_points/0",
          "source_span_codepoints": [
            0,
            90
          ],
          "quote_kind": "exact_fragment_with_explicit_redactions",
          "quote_original": "对话轨迹显示主动询问并获得毕业年份、两段学历的证书专业原文、合同区间、社保记录明确记载的缴费月数、[REDACTED]就业社保、资格证书与岗位偏好；没有从模拟器事实集合的条目数量推算任何个人数值。",
          "original_language": "zh",
          "english_ai_translation": "The dialogue must show proactive questions and obtained answers for graduation year, exact certificate majors for both degrees, contract intervals, the contribution-month count explicitly recorded in social-insurance records, employment and social insurance in [REDACTED], qualifications, and position preferences; no personal numerical value is inferred from the number of entries in the simulator fact collection.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Later Y11 checkpoint. It requires an explicitly recorded duration and bans deriving personal values from fact-entry counts. The actual duration and the hidden fact values are withheld.",
          "transform_map": [
            {
              "source_span": [
                49,
                51
              ],
              "replacement": "[REDACTED]",
              "reason": "Named location omitted"
            }
          ],
          "quote_sha256": "b8c9cce13950364eef66bef9db543b3b33d1cac68265a47d7f97a91c0c243fa6",
          "translation_sha256": "d9dab747b672924a979f5a25cdcc8188efccef861e9bc171f5ea5e57e4ce88a6",
          "artifact_quote_pointer": "/cases/1/excerpts/6/quote_original"
        },
        {
          "excerpt_id": "E2-r2-08",
          "version_id": "E2-r2",
          "role": "disclosure_policy_flag",
          "source_field_pointer": "/spec/simulator_spec/hidden_facts/2/disclosure",
          "source_span_codepoints": [
            0,
            6
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "on_ask",
          "original_language": "schema_token",
          "english_ai_translation": "Disclosure when asked.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Native disclosure token for the work_proof fact, identified privately by its key. Only the policy flag is released; fact values, dates, durations, and complete simulator contents are withheld. This does not demonstrate what was actually said at runtime.",
          "transform_map": [],
          "quote_sha256": "988904661a3deb9af9d8d8b5e4caab576a13df933b4705199643b13fea12e74f",
          "translation_sha256": "f3acf2c3f9797f0bd90daade34350dea11da705da7eb2a954f724c19ab42ecb1",
          "artifact_quote_pointer": "/cases/1/excerpts/7/quote_original"
        },
        {
          "excerpt_id": "E2-r3-09",
          "version_id": "E2-r3",
          "role": "disclosure_policy_flag",
          "source_field_pointer": "/spec/simulator_spec/hidden_facts/1/disclosure",
          "source_span_codepoints": [
            0,
            6
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "on_ask",
          "original_language": "schema_token",
          "english_ai_translation": "Disclosure when asked.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Native disclosure token for the work_proof fact, identified privately by its key. Only the policy flag is released; fact values, dates, durations, and complete simulator contents are withheld. This does not demonstrate what was actually said at runtime.",
          "transform_map": [],
          "quote_sha256": "988904661a3deb9af9d8d8b5e4caab576a13df933b4705199643b13fea12e74f",
          "translation_sha256": "f3acf2c3f9797f0bd90daade34350dea11da705da7eb2a954f724c19ab42ecb1",
          "artifact_quote_pointer": "/cases/1/excerpts/8/quote_original"
        },
        {
          "excerpt_id": "E2-r3-10",
          "version_id": "E2-r3",
          "role": "disclosure_policy_trigger",
          "source_field_pointer": "/spec/simulator_spec/hidden_facts/1/aliases/4",
          "source_span_codepoints": [
            0,
            4
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "缴费月数",
          "original_language": "zh",
          "english_ai_translation": "Contribution-month count.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "One work_proof query alias, a disclosure-policy trigger, not the recorded numerical answer. Other aliases and the fact value are omitted.",
          "transform_map": [],
          "quote_sha256": "fbf8287c7dcb5d0e62deba95137738ea7e1bdd5567da93d40a67d1570e833feb",
          "translation_sha256": "ac794043e2e7452297d4c2a5635bfe1038e78ac9f6d7408179fb8f791fb69e2f",
          "artifact_quote_pointer": "/cases/1/excerpts/9/quote_original"
        },
        {
          "excerpt_id": "E2-r2-11",
          "version_id": "E2-r2",
          "role": "requirement",
          "source_field_pointer": "/spec/constraints/4",
          "source_span_codepoints": [
            12,
            26
          ],
          "quote_kind": "exact_fragment",
          "quote_original": "并保留每岗全部独立否决理由。",
          "original_language": "zh",
          "english_ai_translation": "And retain every independent disqualifying reason for each position.",
          "translation_status": "AI translation; not an original quotation or independently certified translation",
          "context": "Trailing clause of a full-table audit requirement. The leading coverage clause and numerical position count are omitted; this shows the requirement, not that an audit satisfied it.",
          "transform_map": [],
          "quote_sha256": "27fcfa543ca83d24594f458659ea1c96bbc43585653636b537bc31ed89aa4474",
          "translation_sha256": "836d278215de6fe7f12dc238d7a6fc37ea9d1cffc4d3a5fb021accb6ef5f83c6",
          "artifact_quote_pointer": "/cases/1/excerpts/10/quote_original"
        }
      ]
    }
  ]
}


==> anc/analysis/analysis_source/adjacent_revision/excerpts/README.md <==
# Historical case excerpts

This self-contained excerpt dataset makes selected wording from the paper's existing 19-pair historical study inspectable. **E1** is trekking r1→r2; **E2** is recruitment r2→r3, preserving the IDs in `analysis_source/adjacent_revision/CASE-EVIDENCE.json`. It contains 23 excerpts from four already-generated snapshots. No new experiments or model calls were performed.

The author/user states that these tasks were generated by their own pipeline and authorizes paper/supplement reuse. Selection, context notes, and English translations are AI-assisted, not independent human coding or certified translations.

## Files and inspection

This release contains three files:

- `CASE-EXCERPTS.json` — original-language fragments, clearly labeled AI translations, context, source-field JSON pointers, transformation maps, and hashes of the distributed strings.
- `README.md` — scope, interpretation, and reproduction instructions.
- `verify.py` — standard-library offline integrity checker.

Run with Python 3.8 or later:

```sh
python3 verify.py
```

The verifier reads only the distributed JSON file. It checks release status, a fixed SHA-256 file pin, 23 quotation and translation hashes, case/version IDs, resolvable **artifact** JSON pointers, and source-locator/redaction syntax. A valid source-field pointer in this file is a locator for a withheld original, **not a publicly resolvable source or source authentication**. Integrity checks do not certify translations, privacy, historical authenticity, or correctness. A coordinated edit of data and verifier is outside this integrity check's protection.

Original file hashes and filesystem paths are not distributed. Source-field pointers and spans identify the selected fields and fragments, but the original snapshots are not included in this excerpt release.

## Reading the cases

For E1, the earlier instruction already requests route-based planning and explicit uncertainty. The later instruction explicitly asks for conflict adjudication and rejected-source reasons; a constraint designates the official PDF baseline, a rubric checkpoint requires consistent use, and two checkpoints route unsupported live conditions into verification entries. The workbook-structure disclosure flag changes from `proactive` to `on_ask`. **Both saved instructions also specify workbook structure**, so the flag change alone does not show that this requirement was unavailable to a solver or establish runtime disclosure timing. Workbook-policy excerpts give the subject of the flags without releasing full simulator contents.

For E2, the excerpts show CSV changing to Excel while Markdown remains, revised non-highest-degree wording, and earlier versus later elicitation rubric checkpoints. The later checkpoint demands the contribution-month count explicitly recorded in the documentation and prohibits deriving personal values from simulator-entry counts. The work-proof disclosure flag remains `on_ask`, and one later query alias explicitly concerns contribution months. Actual employment facts, the numerical duration, and the full hidden-fact bodies are withheld. These excerpts therefore do not independently demonstrate the added value inside the private fact or validate the recruitment policy.

## Quotation and evidence limits

`quote_original` is an exact contiguous source string fragment, except for literal `[REDACTED]` replacements. There is no Unicode or punctuation normalization. `source_span_codepoints` is a zero-based, half-open Unicode code-point interval in the indicated original string field, **not byte offsets**. Each `transform_map.source_span` is relative to that selected original interval before replacement; apply replacements from right to left. Maps identify the replacement category without disclosing removed text. Context outside the span is omitted and explained separately. English text translates the released fragment, including redaction markers, and is never presented as an original quotation. Disclosure enum tokens remain in their original schema spelling.

Named locations/authorities, task-specific filename stems, and one task-specific eligibility year are explicitly redacted where needed. Raw attachments, user identities and personal facts, credentials, internal URLs/hosts, benchmark answer values, full references, and complete private simulator contents are excluded. The ownership-quantity change in E1 and the actual recorded duration in E2 cannot be inspected from this release. General fields to elicit, workbook sheet counts, and file formats are generated requirements, not personal fact values or numerical benchmark answers.

This is a selected **excerpt dataset, not a full task release**, executable task package, or reconstruction of the 19-pair study. The cases remain purposive and the 19 pairs were selected for recoverable linkage. Rubric fragments omit other criteria, references, weights and scores; no common scoring scale is established. Saved clauses do not establish exact-version historical action linkage, successful execution, feedback causation, valid policy repair, quality improvement, or causal construction benefit. The package makes the selected wording inspectable within these limits.


==> anc/analysis/analysis_source/adjacent_revision/excerpts/verify.py <==
#!/usr/bin/env python3
"""Offline integrity verification of distributed excerpts only; no source access."""
import argparse
import hashlib
import json
from pathlib import Path
import re
import sys

EXPECTED_SHA256 = '73330e912ae5a67c6eb6f9daefce812cd4d8604476fa5fe0d0eaf134365986e2'

def sha(value):
    return hashlib.sha256(value).hexdigest()

def require(condition, message):
    if not condition:
        raise ValueError(message)

def resolve(document, pointer):
    require(isinstance(pointer, str) and pointer.startswith('/'), 'Invalid JSON pointer')
    require(re.search(r'~(?![01])', pointer) is None, 'Invalid JSON pointer escape')
    value = document
    for token in pointer[1:].split('/'):
        token = token.replace('~1', '/').replace('~0', '~')
        if isinstance(value, list):
            require(re.fullmatch(r'0|[1-9][0-9]*', token) is not None, 'Invalid array index')
            value = value[int(token)]
        else:
            value = value[token]
    return value

def verify(raw):
    require(sha(raw) == EXPECTED_SHA256, 'Distributed CASE-EXCERPTS.json file pin mismatch')
    data = json.loads(raw)
    require(data['schema_version'] == 1, 'Unsupported schema')
    require(data['status'] == 'release', 'Artifact is not a release')
    require([c['case_id'] for c in data['cases']] == ['E1', 'E2'], 'Case IDs changed')
    seen = set()
    expected_versions = [['E1-r1', 'E1-r2'], ['E2-r2', 'E2-r3']]
    for ci, case in enumerate(data['cases']):
        require(case['versions'] == expected_versions[ci], 'Version IDs changed')
        for ei, item in enumerate(case['excerpts']):
            label = item['excerpt_id']
            require(label not in seen, 'Duplicate excerpt ID')
            seen.add(label)
            require(item['version_id'] in case['versions'], 'Unbound version ID')
            require(label.startswith(item['version_id'] + '-'), 'Excerpt/version ID mismatch')
            pointer = f'/cases/{ci}/excerpts/{ei}/quote_original'
            require(item['artifact_quote_pointer'] == pointer, 'Distributed artifact pointer mismatch')
            quote = resolve(data, pointer)
            require(sha(quote.encode('utf-8')) == item['quote_sha256'], f'{label}: quotation hash mismatch')
            require(sha(item['english_ai_translation'].encode('utf-8')) == item['translation_sha256'], f'{label}: translation hash mismatch')
            source_pointer = item['source_field_pointer']
            require(re.fullmatch(r'/spec/(instruction_md|constraints/[0-9]+|rubric/[0-9]+/check_points/[0-9]+|simulator_spec/(latent_requirements|hidden_facts)/[0-9]+/(value|disclosure|aliases/[0-9]+))', source_pointer) is not None, 'Unexpected source pointer syntax')
            start, end = item['source_span_codepoints']
            require(type(start) is int and type(end) is int and 0 <= start < end, 'Invalid source span')
            previous = 0
            expected_length = end - start
            for transform in item['transform_map']:
                a, b = transform['source_span']
                require(type(a) is int and type(b) is int and previous <= a < b <= end-start, 'Invalid or overlapping redaction span')
                require(transform['replacement'] == '[REDACTED]' and bool(transform['reason']), 'Invalid redaction metadata')
                previous = b
                expected_length += len('[REDACTED]') - (b-a)
            require(len(quote) == expected_length, 'Span/redaction length mismatch')
            require(quote.count('[REDACTED]') == len(item['transform_map']), 'Redaction marker count mismatch')
            require(item['quote_kind'] == ('exact_fragment_with_explicit_redactions' if item['transform_map'] else 'exact_fragment'), 'Quote-kind mismatch')
    require(len(seen) == 23, 'Excerpt count changed')
    return {'status': 'PASS', 'cases': 2, 'versions': 4, 'excerpts': len(seen),
            'file_sha256': sha(raw), 'verification_scope': 'Distributed file pin, excerpt/translation hashes, IDs, artifact JSON-pointer resolution, and source-locator/redaction syntax only. Withheld originals are not opened or authenticated.'}

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--artifact', type=Path, default=Path(__file__).with_name('CASE-EXCERPTS.json'))
    args = parser.parse_args()
    try:
        print(json.dumps(verify(args.artifact.read_bytes()), ensure_ascii=False))
    except (ValueError, KeyError, IndexError, TypeError, OSError) as error:
        print(f'FAIL: {error}', file=sys.stderr)
        return 1
    return 0

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/analysis/analysis_source/adjacent_revision/manifest.json <==
{
  "schema": 1,
  "files": {
    "TABLE-DATA.csv": "1d8a68be0b1d2d4073acacc95c092c91b068adfcd730400a69eaf1a6fcc9fb04",
    "values.json": "039da73548519e953d1c5d3c8faabb70b8fdb7b63506d83dd9b6888916c83491",
    "CASE-EVIDENCE.json": "fea72af3d628fe0ca318a1604cb63da1fb6e4e7547648c1e78e395c9f96b2b14",
    "table-labels.json": "b8870ba8b7bcf651e17f138b68dfdd15a742e006ca859a28b52dd3392211c6cb",
    "excerpts/CASE-EXCERPTS.json": "73330e912ae5a67c6eb6f9daefce812cd4d8604476fa5fe0d0eaf134365986e2",
    "excerpts/README.md": "8c5b21b258f7bbc126559ac8ea8daf85f8ca83285cca7da467f04fec21ed0b79",
    "excerpts/verify.py": "258e1eec6a8fa612f58891b6d98218f59c21e13e7782ba981b4e6052ed65325f"
  },
  "original_inputs": {
    "r255/ROOT-ACCEPTED.json": "3b7bf61b233e5375a9b8245e0944a9a0fb65b3de43034db6f289944882962ec4",
    "r255/CLAIMS.json": "17e419bde31d3ba4b53e729eac342292b2b4ccf100d1530de48209ba6788f2f8",
    "r255/TABLE-DATA.csv": "5850151049242b87fba95b4032a18ad662fe65c42931a33d2816d42831006e3d",
    "r255/CASE-EVIDENCE.json": "cfd40d899d01dce60dcdc914da3e31d3400413831b7500bab2c104538ec1f3da"
  },
  "r254_acceptance_sha256": "9df3667f4db5c8311755e4a75c7ce679e4ffd8f4a14236bd4499850c92db8084",
  "raw_case_snapshot_validation": "Inherited from accepted evidence; private snapshots are not redistributed."
}


==> anc/analysis/analysis_source/adjacent_revision/table-labels.json <==
[
  "Medication",
  "Trekking",
  "Phone selection",
  "Food exchange",
  "Music rights",
  "Medical review",
  "Medical review",
  "Gift email",
  "VAT registration",
  "Visa",
  "Visa",
  "Resume tailoring",
  "Resume tailoring",
  "Parenting",
  "Parenting",
  "Wedding venue",
  "Recruitment",
  "Recruitment",
  "Raffia"
]


==> anc/analysis/analysis_source/adjacent_revision/values.json <==
{
  "schema": "accepted-adjacent-revision-frozen-projection-v1",
  "scope": "Descriptive selected historical revisions with changing rubrics; not causal or representative.",
  "projection": "Values resolved against accepted source hashes and JSON/JSONL pointers before freezing; original source hashes describe unmodified accepted inputs, not this projection.",
  "accepted_ledger_sha256": "17e419bde31d3ba4b53e729eac342292b2b4ccf100d1530de48209ba6788f2f8",
  "claims": {
    "N01": {
      "id": "N01",
      "claim": "Included adjacent-round pairs",
      "value": 19,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/n_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "pairs",
        "selected_n": 19,
        "population_n": 564
      },
      "display": "19"
    },
    "N02": {
      "id": "N02",
      "claim": "Distinct tasks in selected stratum",
      "value": 14,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/n_distinct_seeds"
      },
      "operation": "identity",
      "denominator": {
        "unit": "distinct seed IDs among 19 pairs",
        "n": 14
      },
      "display": "14"
    },
    "N03": {
      "id": "N03",
      "claim": "Measured Daily-Life adjacent pairs in discovery population",
      "value": 564,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/selection_and_missingness/daily_life_measured_adjacent_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "measured Daily-Life pairs",
        "n": 564
      },
      "display": "564"
    },
    "N24": {
      "id": "N24",
      "claim": "Examples selected for mechanism coverage",
      "value": 2,
      "source": {
        "source_path": "accepted-r255/CASE-EVIDENCE.json",
        "source_sha256": "cfd40d899d01dce60dcdc914da3e31d3400413831b7500bab2c104538ec1f3da",
        "json_pointer": "/cases"
      },
      "operation": "length",
      "denominator": {
        "unit": "purposively chosen case descriptions",
        "n": 2,
        "selection_pool_pairs": 19
      },
      "display": "two"
    },
    "N04": {
      "id": "N04",
      "claim": "Changed saved instructions",
      "value": 17,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/instruction_changed_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "17"
    },
    "N05": {
      "id": "N05",
      "claim": "Changed saved simulator specifications",
      "value": 7,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/simulator_changed_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "seven"
    },
    "N06": {
      "id": "N06",
      "claim": "Stored strong-tier decreases",
      "value": 12,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/strong_directions/decrease"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "12"
    },
    "N07": {
      "id": "N07",
      "claim": "Stored strong-tier increases",
      "value": 5,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/strong_directions/increase"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "five"
    },
    "N08": {
      "id": "N08",
      "claim": "Stored strong-tier ties",
      "value": 2,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/strong_directions/equal"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "two"
    },
    "N09": {
      "id": "N09",
      "claim": "Changed rubrics",
      "value": 19,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/surface_changed_pair_counts/rubric_sha256"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "19"
    },
    "N10": {
      "id": "N10",
      "claim": "Changed saved total rubric weights",
      "value": 14,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/denominator_weight_changed_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected adjacent pairs",
        "n": 19
      },
      "display": "14"
    },
    "N11": {
      "id": "N11",
      "claim": "Unique selected saved versions",
      "value": 33,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/n_unique_snapshots"
      },
      "operation": "identity",
      "denominator": {
        "unit": "deduplicated saved versions among 19 pairs",
        "n": 33
      },
      "display": "33"
    },
    "N12": {
      "id": "N12",
      "claim": "Distinct selected historical runs",
      "value": 66,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/n_unique_selected_runs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "deduplicated selected runs",
        "n": 66
      },
      "display": "66"
    },
    "T18.snapshot_smax_pre": {
      "id": "T18.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.395,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.395"
    },
    "T18.snapshot_smax_post": {
      "id": "T18.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.622,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.622"
    },
    "N13": {
      "id": "N13",
      "claim": "Pairs with all six surface hashes on both sides",
      "value": 8,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/linkage_limits/all_six_hashes_both_sides_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected pairs",
        "n": 19
      },
      "display": "8"
    },
    "N14": {
      "id": "N14",
      "claim": "Number of tracked surface hash fields",
      "value": 6,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/surfaces",
        "jsonl_line_1based": 2
      },
      "operation": "length",
      "denominator": {
        "unit": "named surface hash fields",
        "n": 6
      },
      "display": "6"
    },
    "N15": {
      "id": "N15",
      "claim": "Separate within-log pairs with explicit re-hardening markers",
      "value": 6,
      "source": {
        "source_path": "accepted-r253/LOG-COUNTS.json",
        "source_sha256": "4c26951adebfdb94fcf86dc2f385e3a20724a9bfc49722e7fc7cae588e3d4d45",
        "json_pointer": "/pairs_with_explicit_reharden_marker"
      },
      "operation": "identity",
      "denominator": {
        "unit": "separate within-log adjacent pairs",
        "n": 6,
        "not_pooled_with": 19
      },
      "display": "6"
    },
    "N16": {
      "id": "N16",
      "claim": "Actual matched model-pair comparisons",
      "value": 38,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/actual_matched_run_scores/pre/n"
      },
      "operation": "identity",
      "denominator": {
        "unit": "model-pair comparisons nested in 19 pairs and 14 tasks",
        "n": 38
      },
      "display": "38"
    },
    "N17": {
      "id": "N17",
      "claim": "Matched model-pair decrease",
      "value": 21,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/actual_matched_run_scores/directions/decrease"
      },
      "operation": "identity",
      "denominator": {
        "unit": "matched model-pair comparisons",
        "n": 38
      },
      "display": "21"
    },
    "N18": {
      "id": "N18",
      "claim": "Matched model-pair increase",
      "value": 13,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/actual_matched_run_scores/directions/increase"
      },
      "operation": "identity",
      "denominator": {
        "unit": "matched model-pair comparisons",
        "n": 38
      },
      "display": "13"
    },
    "N19": {
      "id": "N19",
      "claim": "Matched model-pair equal",
      "value": 4,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/actual_matched_run_scores/directions/equal"
      },
      "operation": "identity",
      "denominator": {
        "unit": "matched model-pair comparisons",
        "n": 38
      },
      "display": "4"
    },
    "N20": {
      "id": "N20",
      "claim": "Exact retained criterion correspondences",
      "value": 27,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/criterion_status_counts/exact_body_and_weight_retained"
      },
      "operation": "identity",
      "denominator": {
        "unit": "retained correspondences over all criteria in 19 pair audits",
        "pairs_with_matches": 2,
        "pair_denominator": 19,
        "pre_criterion_slots": 297,
        "post_criterion_slots": 300,
        "slot_count_basis": "Sum the corresponding sides/*/rubric_count fields in the bound 19-line PAIR-AUDIT.jsonl; repeated middle versions count once per transition."
      },
      "display": "27"
    },
    "N21": {
      "id": "N21",
      "claim": "Pairs with exact common saved criteria",
      "value": 2,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/counts_and_snapshot_distributions/exact_common_criterion_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected pairs",
        "n": 19
      },
      "display": "2"
    },
    "N22": {
      "id": "N22",
      "claim": "Pairs with no exact common saved criterion",
      "value": 17,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/common_criteria_policy/remaining_pairs_with_zero_exact_common"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected pairs",
        "n": 19
      },
      "display": "17"
    },
    "N25": {
      "id": "N25",
      "claim": "Pairs with both complete emitted rubric bodies recovered",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/RESULTS.json",
        "source_sha256": "5d5a070a29905ee641da08741ba759f8be74c459f9d93813cfed8e4e9a667443",
        "json_pointer": "/linkage_limits/full_pre_and_post_emitted_rubric_files_recovered_pairs"
      },
      "operation": "identity",
      "denominator": {
        "unit": "selected pairs",
        "n": 19
      },
      "display": "0"
    },
    "T08.snapshot_wmax_pre": {
      "id": "T08.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.672,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.672"
    },
    "T08.model_1_pre_score": {
      "id": "T08.model_1_pre_score",
      "claim": "model_1_pre_score",
      "value": 0.648,
      "source": {
        "source_path": "accepted-r254/MATCHED-MODEL-PAIRS.jsonl",
        "source_sha256": "658e69421cd0695e1af80c06e014fcb36c00a6cbafd16462e6f4bdb5ea5ade18",
        "json_pointer": "/pre_score",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one logged-model adjacent comparison",
        "model_alias_verbatim": "gpt-5.6-luna",
        "pre_scored_weight": 125,
        "post_scored_weight": 125,
        "pre_graded_criteria": 14,
        "post_graded_criteria": 14,
        "paired_score_scale": "version-specific rubric, not fixed scale"
      },
      "display": "0.648",
      "equal_score_corroboration": {
        "source_path": "accepted-r254/MATCHED-MODEL-PAIRS.jsonl",
        "source_sha256": "658e69421cd0695e1af80c06e014fcb36c00a6cbafd16462e6f4bdb5ea5ade18",
        "json_pointer": "/pre_score",
        "jsonl_line_1based": 16
      }
    },
    "T04.pre_spec_criteria": {
      "id": "T04.pre_spec_criteria",
      "claim": "pre_spec_criteria",
      "value": 15,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_count",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "15"
    },
    "N23": {
      "id": "N23",
      "claim": "Food-exchange graded criterion count",
      "value": 14,
      "source": {
        "source_path": "accepted-r254/RUN-AUDIT.jsonl",
        "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
        "json_pointer": "/score_summary/total_graded",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "graded criteria per selected food-exchange execution",
        "n": 14,
        "saved_n": 15
      },
      "corroborating_sources": [
        {
          "source_path": "accepted-r254/RUN-AUDIT.jsonl",
          "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
          "json_pointer": "/score_summary/total_graded",
          "jsonl_line_1based": 13
        },
        {
          "source_path": "accepted-r254/RUN-AUDIT.jsonl",
          "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
          "json_pointer": "/score_summary/total_graded",
          "jsonl_line_1based": 14
        },
        {
          "source_path": "accepted-r254/RUN-AUDIT.jsonl",
          "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
          "json_pointer": "/score_summary/total_graded",
          "jsonl_line_1based": 15
        },
        {
          "source_path": "accepted-r254/RUN-AUDIT.jsonl",
          "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
          "json_pointer": "/score_summary/total_graded",
          "jsonl_line_1based": 16
        }
      ],
      "display": "14"
    },
    "T04.pre_spec_weight": {
      "id": "T04.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 129,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "129"
    },
    "T04.post_spec_weight": {
      "id": "T04.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 138,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "138"
    },
    "T04.model_1_pre_scored_weight": {
      "id": "T04.model_1_pre_scored_weight",
      "claim": "model_1_pre_scored_weight",
      "value": 119,
      "source": {
        "source_path": "accepted-r254/RUN-AUDIT.jsonl",
        "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
        "json_pointer": "/score_summary/weight_total",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one logged-model adjacent comparison",
        "model_alias_verbatim": "gpt-5.6-luna",
        "pre_scored_weight": 119,
        "post_scored_weight": 128,
        "pre_graded_criteria": 14,
        "post_graded_criteria": 14,
        "paired_score_scale": "version-specific rubric, not fixed scale"
      },
      "display": "119"
    },
    "T04.model_1_post_scored_weight": {
      "id": "T04.model_1_post_scored_weight",
      "claim": "model_1_post_scored_weight",
      "value": 128,
      "source": {
        "source_path": "accepted-r254/RUN-AUDIT.jsonl",
        "source_sha256": "1c9e128e831b313c73e349159110908d93600326051a69ede03f0e3bdfcb8925",
        "json_pointer": "/score_summary/weight_total",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one logged-model adjacent comparison",
        "model_alias_verbatim": "gpt-5.6-luna",
        "pre_scored_weight": 119,
        "post_scored_weight": 128,
        "pre_graded_criteria": 14,
        "post_graded_criteria": 14,
        "paired_score_scale": "version-specific rubric, not fixed scale"
      },
      "display": "128"
    },
    "T01.snapshot_smax_pre": {
      "id": "T01.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.462,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.462"
    },
    "T01.snapshot_smax_post": {
      "id": "T01.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.579,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.579"
    },
    "T01.snapshot_wmax_pre": {
      "id": "T01.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.276,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.276"
    },
    "T01.snapshot_wmax_post": {
      "id": "T01.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.393,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.393"
    },
    "T01.pre_spec_weight": {
      "id": "T01.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 145,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "145"
    },
    "T01.post_spec_weight": {
      "id": "T01.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 145,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 1
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "145"
    },
    "T01.exact_retained_body_weight_count": {
      "id": "T01.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 15,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 1
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:03-row-tFhgk6:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 145,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "15"
    },
    "T02.snapshot_smax_pre": {
      "id": "T02.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.789,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.789"
    },
    "T02.snapshot_smax_post": {
      "id": "T02.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.441,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.441"
    },
    "T02.snapshot_wmax_pre": {
      "id": "T02.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.555,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.555"
    },
    "T02.snapshot_wmax_post": {
      "id": "T02.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.303,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.303"
    },
    "T02.pre_spec_weight": {
      "id": "T02.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 128,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "128"
    },
    "T02.post_spec_weight": {
      "id": "T02.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 145,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 2
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "145"
    },
    "T02.exact_retained_body_weight_count": {
      "id": "T02.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 2
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:04-row-uBQdVu:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 16,
        "pre_saved_weight": 128,
        "post_saved_weight": 145,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T03.snapshot_smax_pre": {
      "id": "T03.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.726,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.726"
    },
    "T03.snapshot_smax_post": {
      "id": "T03.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.504,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.504"
    },
    "T03.snapshot_wmax_pre": {
      "id": "T03.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.548,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.548"
    },
    "T03.snapshot_wmax_post": {
      "id": "T03.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.304,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.304"
    },
    "T03.pre_spec_weight": {
      "id": "T03.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 135,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "135"
    },
    "T03.post_spec_weight": {
      "id": "T03.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 135,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 3
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "135"
    },
    "T03.exact_retained_body_weight_count": {
      "id": "T03.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 3
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:06-row-uBWg4J:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 135,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T04.snapshot_smax_pre": {
      "id": "T04.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T04.snapshot_smax_post": {
      "id": "T04.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.844,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.844"
    },
    "T04.snapshot_wmax_pre": {
      "id": "T04.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.37,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.370"
    },
    "T04.snapshot_wmax_post": {
      "id": "T04.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.188,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 4
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.188"
    },
    "T04.exact_retained_body_weight_count": {
      "id": "T04.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 4
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:07-row-RS9gRu:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 15,
        "pre_saved_weight": 129,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T05.snapshot_smax_pre": {
      "id": "T05.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.915,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.915"
    },
    "T05.snapshot_smax_post": {
      "id": "T05.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.568,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.568"
    },
    "T05.snapshot_wmax_pre": {
      "id": "T05.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.458,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.458"
    },
    "T05.snapshot_wmax_post": {
      "id": "T05.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.229,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.229"
    },
    "T05.pre_spec_weight": {
      "id": "T05.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 118,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "118"
    },
    "T05.post_spec_weight": {
      "id": "T05.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 118,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 5
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "118"
    },
    "T05.exact_retained_body_weight_count": {
      "id": "T05.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 5
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB1Fgc:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 118,
        "post_saved_weight": 118,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T06.snapshot_smax_pre": {
      "id": "T06.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.926,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.926"
    },
    "T06.snapshot_smax_post": {
      "id": "T06.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.829,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.829"
    },
    "T06.snapshot_wmax_pre": {
      "id": "T06.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.748,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.748"
    },
    "T06.snapshot_wmax_post": {
      "id": "T06.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.757,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.757"
    },
    "T06.pre_spec_weight": {
      "id": "T06.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 135,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "135"
    },
    "T06.post_spec_weight": {
      "id": "T06.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 140,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 6
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "140"
    },
    "T06.exact_retained_body_weight_count": {
      "id": "T06.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 6
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 17,
        "pre_saved_weight": 135,
        "post_saved_weight": 140,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T07.snapshot_smax_pre": {
      "id": "T07.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.829,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.829"
    },
    "T07.snapshot_smax_post": {
      "id": "T07.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.754,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.754"
    },
    "T07.snapshot_wmax_pre": {
      "id": "T07.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.757,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.757"
    },
    "T07.snapshot_wmax_post": {
      "id": "T07.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.754,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.754"
    },
    "T07.pre_spec_weight": {
      "id": "T07.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 140,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "140"
    },
    "T07.post_spec_weight": {
      "id": "T07.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 138,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 7
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "138"
    },
    "T07.exact_retained_body_weight_count": {
      "id": "T07.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 7
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:08-row-uB7leA:r2-r3",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 15,
        "pre_saved_weight": 140,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T08.snapshot_smax_pre": {
      "id": "T08.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.648,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.648"
    },
    "T08.snapshot_smax_post": {
      "id": "T08.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.808,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.808"
    },
    "T08.snapshot_wmax_post": {
      "id": "T08.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.808,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.808"
    },
    "T08.pre_spec_weight": {
      "id": "T08.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 125,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "125"
    },
    "T08.post_spec_weight": {
      "id": "T08.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 125,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 8
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "125"
    },
    "T08.exact_retained_body_weight_count": {
      "id": "T08.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 8
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:09-row-KAYuJA:r1-r2",
        "pre_saved_criteria": 14,
        "post_saved_criteria": 14,
        "pre_saved_weight": 125,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T09.snapshot_smax_pre": {
      "id": "T09.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T09.snapshot_smax_post": {
      "id": "T09.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.688,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.688"
    },
    "T09.snapshot_wmax_pre": {
      "id": "T09.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.351,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.351"
    },
    "T09.snapshot_wmax_post": {
      "id": "T09.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.495,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.495"
    },
    "T09.pre_spec_weight": {
      "id": "T09.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 114,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "114"
    },
    "T09.post_spec_weight": {
      "id": "T09.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 109,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 9
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "109"
    },
    "T09.exact_retained_body_weight_count": {
      "id": "T09.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 9
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-Lk8GTn:r2-r3",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 114,
        "post_saved_weight": 109,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T10.snapshot_smax_pre": {
      "id": "T10.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.81,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.810"
    },
    "T10.snapshot_smax_post": {
      "id": "T10.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.855,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.855"
    },
    "T10.snapshot_wmax_pre": {
      "id": "T10.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.782,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.782"
    },
    "T10.snapshot_wmax_post": {
      "id": "T10.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.732,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.732"
    },
    "T10.pre_spec_weight": {
      "id": "T10.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 142,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "142"
    },
    "T10.post_spec_weight": {
      "id": "T10.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 138,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 10
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "138"
    },
    "T10.exact_retained_body_weight_count": {
      "id": "T10.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 10
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r1-r2",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 16,
        "pre_saved_weight": 142,
        "post_saved_weight": 138,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T11.snapshot_smax_pre": {
      "id": "T11.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.855,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.855"
    },
    "T11.snapshot_smax_post": {
      "id": "T11.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.829,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.829"
    },
    "T11.snapshot_wmax_pre": {
      "id": "T11.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.732,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.732"
    },
    "T11.snapshot_wmax_post": {
      "id": "T11.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.81,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.810"
    },
    "T11.pre_spec_weight": {
      "id": "T11.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 138,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "138"
    },
    "T11.post_spec_weight": {
      "id": "T11.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 158,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 11
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "158"
    },
    "T11.exact_retained_body_weight_count": {
      "id": "T11.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 11
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:10-row-LkJQw9:r2-r3",
        "pre_saved_criteria": 16,
        "post_saved_criteria": 17,
        "pre_saved_weight": 138,
        "post_saved_weight": 158,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T12.snapshot_smax_pre": {
      "id": "T12.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.948,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.948"
    },
    "T12.snapshot_smax_post": {
      "id": "T12.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.843,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.843"
    },
    "T12.snapshot_wmax_pre": {
      "id": "T12.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.674,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.674"
    },
    "T12.snapshot_wmax_post": {
      "id": "T12.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.686,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.686"
    },
    "T12.pre_spec_weight": {
      "id": "T12.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 135,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "135"
    },
    "T12.post_spec_weight": {
      "id": "T12.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 172,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 12
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "172"
    },
    "T12.exact_retained_body_weight_count": {
      "id": "T12.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 12
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 19,
        "pre_saved_weight": 135,
        "post_saved_weight": 172,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T13.snapshot_smax_pre": {
      "id": "T13.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.843,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.843"
    },
    "T13.snapshot_smax_post": {
      "id": "T13.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T13.snapshot_wmax_pre": {
      "id": "T13.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.686,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.686"
    },
    "T13.snapshot_wmax_post": {
      "id": "T13.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T13.pre_spec_weight": {
      "id": "T13.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 172,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "172"
    },
    "T13.post_spec_weight": {
      "id": "T13.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 162,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 13
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "162"
    },
    "T13.exact_retained_body_weight_count": {
      "id": "T13.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 13
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-OIZb1W:r2-r3",
        "pre_saved_criteria": 19,
        "post_saved_criteria": 18,
        "pre_saved_weight": 172,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T14.snapshot_smax_pre": {
      "id": "T14.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T14.snapshot_smax_post": {
      "id": "T14.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T14.snapshot_wmax_pre": {
      "id": "T14.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.897,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.897"
    },
    "T14.snapshot_wmax_post": {
      "id": "T14.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T14.pre_spec_weight": {
      "id": "T14.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 165,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "165"
    },
    "T14.post_spec_weight": {
      "id": "T14.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 162,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 14
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "162"
    },
    "T14.exact_retained_body_weight_count": {
      "id": "T14.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 14
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r1-r2",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 165,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T15.snapshot_smax_pre": {
      "id": "T15.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T15.snapshot_smax_post": {
      "id": "T15.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T15.snapshot_wmax_pre": {
      "id": "T15.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T15.snapshot_wmax_post": {
      "id": "T15.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 1.0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "1.000"
    },
    "T15.pre_spec_weight": {
      "id": "T15.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 162,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "162"
    },
    "T15.post_spec_weight": {
      "id": "T15.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 165,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 15
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "165"
    },
    "T15.exact_retained_body_weight_count": {
      "id": "T15.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 15
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-d9PDs9:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 18,
        "pre_saved_weight": 162,
        "post_saved_weight": 165,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T16.snapshot_smax_pre": {
      "id": "T16.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.789,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.789"
    },
    "T16.snapshot_smax_post": {
      "id": "T16.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.784,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.784"
    },
    "T16.snapshot_wmax_pre": {
      "id": "T16.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.68,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.680"
    },
    "T16.snapshot_wmax_post": {
      "id": "T16.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.648,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.648"
    },
    "T16.pre_spec_weight": {
      "id": "T16.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 128,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "128"
    },
    "T16.post_spec_weight": {
      "id": "T16.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 125,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 16
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "125"
    },
    "T16.exact_retained_body_weight_count": {
      "id": "T16.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 16
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-mRDleW:r1-r2",
        "pre_saved_criteria": 15,
        "post_saved_criteria": 14,
        "pre_saved_weight": 128,
        "post_saved_weight": 125,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T17.snapshot_smax_pre": {
      "id": "T17.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.908,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.908"
    },
    "T17.snapshot_smax_post": {
      "id": "T17.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.395,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.395"
    },
    "T17.snapshot_wmax_pre": {
      "id": "T17.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.375,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.375"
    },
    "T17.snapshot_wmax_post": {
      "id": "T17.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.105,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.105"
    },
    "T17.pre_spec_weight": {
      "id": "T17.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 152,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "152"
    },
    "T17.post_spec_weight": {
      "id": "T17.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 162,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 17
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "162"
    },
    "T17.exact_retained_body_weight_count": {
      "id": "T17.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 17
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r1-r2",
        "pre_saved_criteria": 17,
        "post_saved_criteria": 18,
        "pre_saved_weight": 152,
        "post_saved_weight": 162,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T18.snapshot_wmax_pre": {
      "id": "T18.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.105,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.105"
    },
    "T18.snapshot_wmax_post": {
      "id": "T18.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.052,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.052"
    },
    "T18.pre_spec_weight": {
      "id": "T18.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 162,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "162"
    },
    "T18.post_spec_weight": {
      "id": "T18.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 135,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 18
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "135"
    },
    "T18.exact_retained_body_weight_count": {
      "id": "T18.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 0,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 18
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:11-row-uB8Sjt:r2-r3",
        "pre_saved_criteria": 18,
        "post_saved_criteria": 15,
        "pre_saved_weight": 162,
        "post_saved_weight": 135,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0"
    },
    "T19.snapshot_smax_pre": {
      "id": "T19.snapshot_smax_pre",
      "claim": "snapshot_smax_pre",
      "value": 0.348,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/smax",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.348"
    },
    "T19.snapshot_smax_post": {
      "id": "T19.snapshot_smax_post",
      "claim": "snapshot_smax_post",
      "value": 0.261,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/smax",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.261"
    },
    "T19.snapshot_wmax_pre": {
      "id": "T19.snapshot_wmax_pre",
      "claim": "snapshot_wmax_pre",
      "value": 0.261,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/wmax",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.261"
    },
    "T19.snapshot_wmax_post": {
      "id": "T19.snapshot_wmax_post",
      "claim": "snapshot_wmax_post",
      "value": 0.261,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/wmax",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "0.261"
    },
    "T19.pre_spec_weight": {
      "id": "T19.pre_spec_weight",
      "claim": "pre_spec_weight",
      "value": 115,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/pre/rubric_weight_total",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "115"
    },
    "T19.post_spec_weight": {
      "id": "T19.post_spec_weight",
      "claim": "post_spec_weight",
      "value": 115,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/sides/post/rubric_weight_total",
        "jsonl_line_1based": 19
      },
      "operation": "identity",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "115"
    },
    "T19.exact_retained_body_weight_count": {
      "id": "T19.exact_retained_body_weight_count",
      "claim": "exact_retained_body_weight_count",
      "value": 12,
      "source": {
        "source_path": "accepted-r254/PAIR-AUDIT.jsonl",
        "source_sha256": "75bc82751cf7f7bdb5dc8a90a41b1ba882ccbb815bf3fcd41ec6ad1ebb3dd7be",
        "json_pointer": "/rubric_diff/exact_retained_ids",
        "jsonl_line_1based": 19
      },
      "operation": "length",
      "denominator": {
        "unit": "one selected adjacent pair",
        "pair_id": "Agent-Dailylife:12-row-eIFsKo:r1-r2",
        "pre_saved_criteria": 13,
        "post_saved_criteria": 13,
        "pre_saved_weight": 115,
        "post_saved_weight": 115,
        "score_warning": "snapshot tier value; actual scored denominators and model identities remain separate"
      },
      "display": "12"
    }
  }
}


==> anc/analysis/analysis_source/controller_boundary/README.md <==
Supplied independent-review observations from R291 review_work/controller_boundary_checks.json, preserved byte-for-byte. Synthetic fixture; backend=None; frozen implementations. These observations establish source behavior for the supplied inputs only, not rendered-response compliance, human validity, or semantic prevalence. Original source and original 16-fixture results are unchanged. No later controller fix is included.
Run the replay in the public archive at controller_checks/review_boundary/reproduce.py, alongside its pinned frozen_sources and protocol.json. This source copy preserves the identical helper and review observations.


==> anc/analysis/analysis_source/controller_boundary/observations.json <==
[
  {
    "implementation": "Agent-Autobench",
    "check": "explicit_question",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "What is the budget?",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Autobench",
    "check": "declarative_negation",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "I will not ask about the budget.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Autobench",
    "check": "two_irrelevant_turns",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "explicit_question",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "What is the budget?",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "declarative_negation",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "I will not ask about the budget.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "two_irrelevant_turns",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "two_irrelevant_hold",
    "hold_volunteer": true,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  }
]


==> anc/analysis/analysis_source/controller_boundary/reproduce.py <==
#!/usr/bin/env python3
"""Replay the supplied review's boundary observations; no generated dialogue."""
import copy, hashlib, importlib.util, json, os, sys
from pathlib import Path
sys.dont_write_bytecode=True
root=Path(__file__).resolve().parents[2]/'controller_checks'
protocol=json.loads((root/'protocol.json').read_text())
expected=json.loads((Path(__file__).with_name('observations.json')).read_text())
os.environ['SIMULATOR_MODEL']='OFFLINE_UNUSED' # Same supported unused-label override as original replay.
oldpath=list(sys.path)
for source in protocol['sources']:
 name=Path(source['repo']).name;repo=root/'frozen_sources'/name
 for rel,digest in source['files_sha256'].items():
  assert hashlib.sha256((repo/rel).read_bytes()).hexdigest()==digest
 for k in list(sys.modules):
  if k=='pipeline' or k.startswith('pipeline.'):del sys.modules[k]
 sys.path[:]=[str(repo)]+oldpath
 spec=importlib.util.spec_from_file_location('boundary_'+name.replace('-','_'),repo/'pipeline/solver/simulator.py')
 module=importlib.util.module_from_spec(spec);sys.modules[spec.name]=module;spec.loader.exec_module(module)
 for case in expected:
  if case['implementation']!=name:continue
  sim=module.ControlledUserSimulator(copy.deepcopy(protocol['fixture']['simulator_spec']),backend=None,today='2026-01-01')
  sim.commit(sim.decide('',is_opening=True))
  for turn in case['turns']:
   kwargs={'is_opening':False}
   if name=='Agent-Dailylife':kwargs['hold_volunteer']=case['hold_volunteer']
   decision=sim.decide(turn['utterance'],**kwargs)
   assert [f['key'] for f in decision.disclose]==turn['disclosed_keys'],(name,case['check'])
   assert decision.reason==turn['reason'],(name,case['check'],decision.reason)
   sim.commit(decision)
print('PASS: supplied source-boundary observations match both frozen implementations; no rendered replies or prevalence estimate.')


==> anc/analysis/analysis_source/controller_checks.json <==
{
  "label": "deterministic controller checks",
  "mode": "original",
  "started_at_utc": "2026-09-26T11:43:51.958894+00:00",
  "protocol_sha256": "167b10e71a46919052ccf37a91ea52a291a5638c95a2bb7607fb72ec747f29ea",
  "python": "3.11.2 (main, Aug 26 2024, 07:20:54) [GCC 12.2.0]",
  "outcomes": [
    {
      "repo": "Agent-Autobench",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    }
  ],
  "source_verification": [
    {
      "repo": "Agent-Autobench",
      "root": "Agent-Autobench",
      "frozen_commit": "43c7461a02ee8aaee74eb253bbe17872737bc7d0",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "unchanged_during_run": true
    },
    {
      "repo": "Agent-Dailylife",
      "root": "Agent-Dailylife",
      "frozen_commit": "3c0120c7cc65fcd824baa6860f7c5e4663dea443",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "unchanged_during_run": true
    }
  ],
  "prohibited_attempts": [],
  "actual_method_calls": 38,
  "counts": {
    "PASS": 16,
    "FAIL": 0,
    "ERROR": 0,
    "NOT_RUN": 0
  },
  "finished_at_utc": "2026-09-26T11:43:52.107182+00:00"
}


==> anc/analysis/analysis_source/historical-example-public.json <==
{
  "scope": "Historical task requirements and rubric excerpt; not current-system validation or a joined repeat experiment.",
  "instruction_excerpt_translation": "Do not guess when handwritten notes are unclear, especially a budget or dietary restriction inferred from blurry numbers. Create an itinerary document and a budget spreadsheet in output/.",
  "translation_note": "English prose is a condensed translation. Output filenames are described by role rather than represented as literal English paths.",
  "material_roles": [
    "three travel-chat screenshots",
    "two handwritten notes",
    "fixed itinerary and booking information"
  ],
  "reference_page_roles": [
    "Louvre",
    "Orsay",
    "Van Gogh Museum",
    "Anne Frank House"
  ],
  "output_roles": [
    "six-day itinerary (.docx)",
    "budget breakdown (.xlsx)"
  ],
  "n_criteria": 13,
  "total_weight": 118,
  "criterion_a10": {
    "weight": 7,
    "statement_translation": "Extract reliable information from images and decline to use low-confidence handwritten content.",
    "checks_translation": [
      "Recover relative times, speakers, and decisions from chat screenshots.",
      "Recognize that the notes do not provide reliable fields, units, or complete meanings.",
      "Do not infer a budget, dietary restriction, or schedule from unclear marks."
    ]
  },
  "related_criteria": [
    {
      "id": "B4",
      "weight": 10,
      "statement": "能够筛出无法从冻结官方页明文确认票价的场馆并如实报告。"
    },
    {
      "id": "B1",
      "weight": 10,
      "statement": "能够按题面给定的保守核验口径计算可确认预算合计。"
    },
    {
      "id": "G5",
      "weight": 7,
      "statement": "能够自检产物之间的口径一致性和证据完整性。"
    },
    {
      "id": "D7",
      "weight": 7,
      "statement": "能够把关键结论归因到对应材料，避免事实和来源脱节。"
    }
  ],
  "provenance": "Selected from the frozen historical exemplar payload; private item identifiers and original location are omitted."
}


==> anc/analysis/analysis_source/human_platform_audit/README.md <==
# Operational human-platform audit aggregates

Snapshot: 11 October 2026, 09:31:22 UTC. Run `python3 reproduce.py` in this directory to verify the arithmetic used in the manuscript tables. Only aggregate counts are included. Task containers, item identities, answer–criterion records, and review records are different units. No confidence interval is supplied for this snapshot.

Quality reviews are opinions about task authoring. Endorsement reviews expose machine judgments. Neither is an independent final-package execution or blind accuracy study. Current-file model configurations are not authenticated historical runtime configurations. Source history confirms the machine-visible label formula, but all 404 binary label-conflict causes remain unknown; 381 are QA-approved and 23 unreviewed. QA approval is not a consistency certificate.

This public check reproduces aggregate arithmetic only. The underlying database extraction, private artifact joins, raw questionnaire material, account records, and raw annotations are not included. Historical September analyses remain separately frozen.

The September and October Daily-Life endorsement cohorts are identical multisets of 7,815 records on their shared project/task/item/model/rule/UTC-submission keys and shared machine-verdict/agreement/QA/reason-presence values. Reviewer alias mappings and suppressed fields were not compared. October refreshes lineage and coverage of existing reviews; it is not independent replication or new annotation. The historical September interval is unchanged.

For the fixed 20-package release audit, 20/20 packages have instruction byte matches to at least one platform record and 14/20 have rubric byte matches. Metadata and solution/saved-specification provenance prevent inferring complete package identity or execution. These component counts are documented in the manuscript; the arithmetic script does not reproduce the private byte comparisons.


==> anc/analysis/analysis_source/human_platform_audit/aggregates.json <==
{
  "snapshot_utc": "2026-10-11T09:31:22.863714+00:00",
  "frame": {
    "tasks": 315,
    "items": 225,
    "answer_criteria": 20893
  },
  "review": {
    "tasks": 300,
    "items": 216,
    "accounts": 9,
    "unique_answer_criteria": 7810,
    "records": 7815,
    "endorsed": 7539,
    "skips": 202
  },
  "quality": {
    "score_records": 306,
    "unique_tasks": 302,
    "unique_items": 216,
    "accounts": 8,
    "qa_status_counts": {
      "unreviewed": 66,
      "approved": 239,
      "resubmitted": 1
    },
    "dimensions": {
      "instruction_clear": {
        "1.0": 300,
        "0.0": 6
      },
      "environment_complete": {
        "1.0": 305,
        "0.0": 1
      },
      "solution_reasonable": {
        "1.0": 271,
        "0.0": 35
      },
      "rubric_reasonable": {
        "1.0": 290,
        "0.0": 16
      }
    },
    "all_four_positive_records": 256
  },
  "versions": [
    {
      "version": "Daily-Life",
      "tasks": 100,
      "tasks_reviewed": 92,
      "criteria": 13942,
      "criteria_reviewed": 1304
    },
    {
      "version": "Daily-Life-V2.0",
      "tasks": 22,
      "tasks_reviewed": 22,
      "criteria": 628,
      "criteria_reviewed": 550
    },
    {
      "version": "Daily-Life-V2.1",
      "tasks": 8,
      "tasks_reviewed": 7,
      "criteria": 232,
      "criteria_reviewed": 191
    },
    {
      "version": "Daily-Life-V2.2",
      "tasks": 33,
      "tasks_reviewed": 32,
      "criteria": 980,
      "criteria_reviewed": 931
    },
    {
      "version": "Daily-Life-V2.3",
      "tasks": 20,
      "tasks_reviewed": 15,
      "criteria": 572,
      "criteria_reviewed": 342
    },
    {
      "version": "Daily-Life-V2.3.1",
      "tasks": 12,
      "tasks_reviewed": 12,
      "criteria": 346,
      "criteria_reviewed": 346
    },
    {
      "version": "Daily-Life-V2.4",
      "tasks": 13,
      "tasks_reviewed": 13,
      "criteria": 406,
      "criteria_reviewed": 406
    },
    {
      "version": "Daily-Life-V2.5",
      "tasks": 18,
      "tasks_reviewed": 18,
      "criteria": 666,
      "criteria_reviewed": 666
    },
    {
      "version": "Daily-Life-V2.6",
      "tasks": 66,
      "tasks_reviewed": 66,
      "criteria": 2044,
      "criteria_reviewed": 2044
    },
    {
      "version": "Daily-Life-V2.7",
      "tasks": 20,
      "tasks_reviewed": 20,
      "criteria": 987,
      "criteria_reviewed": 940
    },
    {
      "version": "Daily-Life-V2.8",
      "tasks": 3,
      "tasks_reviewed": 3,
      "criteria": 90,
      "criteria_reviewed": 90
    }
  ],
  "endorsement_by_machine": {
    "pass": [
      2800,
      3017
    ],
    "fail": [
      4629,
      4686
    ],
    "excluded": [
      102,
      102
    ],
    "json_null": [
      8,
      10
    ]
  },
  "endorsement_by_qa": {
    "approved": [
      6501,
      6758
    ],
    "unreviewed": [
      1037,
      1055
    ],
    "rejected": [
      1,
      2
    ]
  },
  "label_formula": {
    "conflicts": 404,
    "binary_records": 7703,
    "historical_derivation": "unresolved"
  },
  "current_configs": [
    {
      "model": "openai/gpt-5.5",
      "votes": 1,
      "packs": 100
    },
    {
      "model": "gpt-5.6-sol",
      "votes": 3,
      "packs": 89
    },
    {
      "model": null,
      "votes": null,
      "packs": 126
    }
  ],
  "rubric_alignment": {
    "matches": 4716,
    "total": 4716
  },
  "inference": "Operational machine-visible review, not probability sampling or independent blind accuracy. No new confidence interval."
}


==> anc/analysis/analysis_source/human_platform_audit/reproduce.py <==
"""Offline arithmetic on public aggregate counts; no raw-data or runtime reconstruction."""
import json
from pathlib import Path
x=json.loads(Path(__file__).with_name('aggregates.json').read_text())
v=x['versions']; f=x['frame']; r=x['review']
assert sum(z['tasks'] for z in v)==f['tasks']
assert sum(z['tasks_reviewed'] for z in v)==r['tasks']
assert sum(z['criteria'] for z in v)==f['answer_criteria']
assert sum(z['criteria_reviewed'] for z in v)==r['unique_answer_criteria']
for key in ['endorsement_by_machine','endorsement_by_qa']:
 assert sum(z[0] for z in x[key].values())==r['endorsed']
 assert sum(z[1] for z in x[key].values())==r['records']
for k,z in x['quality']['dimensions'].items():
 assert sum(z.values())==x['quality']['score_records']
print(json.dumps({'task_review_percent':100*r['tasks']/f['tasks'],'criterion_review_percent':100*r['unique_answer_criteria']/f['answer_criteria'],'endorsement_percent':100*r['endorsed']/r['records'],'quality_task_percent':100*x['quality']['unique_tasks']/f['tasks'],'machine_state_percent':{k:100*a/b for k,(a,b) in x['endorsement_by_machine'].items()},'qa_percent':{k:100*a/b for k,(a,b) in x['endorsement_by_qa'].items()},'status':'aggregate arithmetic verified; raw extraction not reproduced'},indent=2))


==> anc/analysis/analysis_source/paired_model_scores/README.md <==
# Retired comparison

The B-versus-C diagnostic is omitted from the current author-selected 21-model comparison. The original 24-run archive remains preserved; see figure_source/cohort-selection.json.


==> anc/analysis/analysis_source/paired_model_scores/reproduce.py <==
"""Retired comparison; see figure_source/cohort-selection.json."""
raise SystemExit("B-versus-C diagnostic is outside the current displayed cohort.")


==> anc/analysis/analysis_source/paired_model_scores/source-hashes.json <==
{
  "status": "retired from displayed comparison",
  "selection_manifest": "figure_source/cohort-selection.json",
  "archived_sha256": "01ae9269fdb55dc668fec02ff0872bfec500a70409b5f469ce26f00fa5451377"
}


==> anc/analysis/analysis_source/paired_model_scores/summary.json <==
{
  "status": "retired from displayed comparison",
  "selection_manifest": "figure_source/cohort-selection.json",
  "archived_sha256": "31dcf00cb39c40e516873a3283a598f16f6aecd14c6ec4003a3b75a9adf82c21"
}


==> anc/analysis/analysis_source/predecessor_case.json <==
{
  "schema_version": 1,
  "public_id": "travel-production-example",
  "scope": "Archived Agent-AutoBench daily-life task example; selected qualitative artifact, not an estimate of component effectiveness.",
  "generation_mode": "scratch",
  "source_roles": [
    "booking PDFs",
    "weather references",
    "restaurant reference pointers"
  ],
  "output_roles": [
    "itinerary CSV",
    "planning report in Markdown"
  ],
  "saved_window_minutes": 739,
  "emitted_window_minutes": 737,
  "audit_window_start": "09:51",
  "audit_window_end": "22:08",
  "source_sha256": {
    "seed": "1e11604c8215b45801cf1d7127efde5f970a4363a9e66273e4d1000f338f8ac7",
    "saved_spec": "e82852ae8b7bcb16fcf69b57667ea63aea35d8692d1b76566711870bc7b750e0",
    "round_snapshot": "e3acf36746d2fcc27324432bf2d9887d37dc751e1df6211418f5aa2a123aeb16",
    "emitted_rubric": "90e248cebd581af9b1c30a65101abf9bc2ac51b5085a8077dabfc258cb1494ee",
    "instruction": "3dcc490a8df003c17fa744ad1ff2524b18546f79133a19df144d7b89a4fab804",
    "historical_manifest": "5cd9293eedc40f16da6c89f8504a0693430a1d306926246a23572f44b3df712a",
    "audit": "6c72457958dfd85259da73278b3ac7e4df60457d50c0393f7794a2a578a52b2a"
  },
  "historical_surface_bindings": {
    "rubric_sha256": "65f93f22a44af68fba550bdad176f5b0e3312414b83f58cc311c022d07a104ec",
    "instruction_sha256": "3dcc490a8df003c17fa744ad1ff2524b18546f79133a19df144d7b89a4fab804",
    "simulator_spec_sha256": "951f222cad8d3663323341da67ee2a19eae023c1541e64918c96d8de17e5e5ab",
    "materials_tree_sha256": "506aec33b1237999c9022a73ea0e22954dfbd5f578e99f2682093c1f1f3fd477",
    "search_corpus_tree_sha256": "802049d4f52b52bd655ad9c173c652e0e8dda14d283606aa60af96eb525ca553",
    "oracle_manifest_sha256": "737ce6e40cac2aba3ed5e1ee05ed9458498b98cba17b67654e2f05a2db6a96b2"
  },
  "historical_execution_witnesses": [
    {
      "solver_alias": "S1",
      "score_sha256": "f6579c5fb46d2baef9980690ad4b0805873b590c5de563482b88368270c45ff0",
      "criterion_feedback_present": true,
      "historical_manifest_reports_version_match": true
    },
    {
      "solver_alias": "S2",
      "score_sha256": "bdae54da913ecbc6d6e055669de96b4effc3c206f84f70d5207114435d747b11",
      "criterion_feedback_present": true,
      "historical_manifest_reports_version_match": true
    }
  ],
  "version_findings": {
    "instruction_matches_historical_manifest": true,
    "current_rubric_matches_historical_manifest": false,
    "saved_spec_and_current_rubric_agree_on_window": false
  },
  "limitation": "The audit reports the interval and runtime defects. The copied spec and rubric independently show the changed value. Neither its actor nor a causal feedback-to-edit join is established; no version-bound post-correction validation is claimed. Raw booking materials and complete traces are not distributed here."
}


==> anc/analysis/analysis_source/predecessor_release.json <==
{
  "schema_version": 1,
  "cohort": "Versioned September 2026 daily-life release of Agent-AutoBench",
  "source_snapshot_sha": "e7cf3eb86f25e565b9baa7d46cb05f64201351ba",
  "captured_at_utc": "2026-09-09T12:59:29.988212+00:00",
  "scope": "Inventory of selected released package records, not independent usability or source-to-output yield. Mode is read from the saved seed. An ID match to a saved authoring spec does not establish byte-identical historical versions. This release is not pooled with the older capability-matrix cohort.",
  "source_audit_sha256": "0a1324d920fde878d8fdad3e2e11893c5dbf89f62398862c1d7453b0cb0bcfc8",
  "records": [
    {
      "public_id": "P001",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879",
        "seed": "97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649",
        "instruction": "e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d",
        "rubric": "22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5"
      },
      "reference_tree_sha256": "6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e",
      "saved_spec_sha256": "74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P002",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f60ef5daf70785898f34a1b1d5e2b9fd8b382940eee95dbfec9dfb45b7a624f5",
        "seed": "576c9339412419ce9739d5dad0f9d1a0b139ff731c0c4750494509c533b9c94e",
        "instruction": "0a9bc4df70279841c6efa23fb64cc4da006074234535bbfefa61ed9f891e7f9c",
        "rubric": "c1bc3dad303d0d7006c721728e97042b95b3f622ab6d7d5e0b78ac577eea944e"
      },
      "reference_tree_sha256": "e0bae1d67e43e2e56f741e90ce468864c2011da7c9fed31e9c0fa37e20bbd55b",
      "saved_spec_sha256": "f1912933b3f6b2b63041fdc78b7fed771c964d656a407c8851a87cf58bffb561",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P003",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d",
        "seed": "b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8",
        "instruction": "397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b",
        "rubric": "b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f"
      },
      "reference_tree_sha256": "eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec",
      "saved_spec_sha256": "0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P004",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "046aebbb6df0f8a5d10fb73bc01e67a8526334e85de2fb45848d999b78b523b1",
        "seed": "bfda2ab95fd5881687510ac08185e7bdffdcc9deb09e12c790dfb1e4babf6810",
        "instruction": "4c18620edcfa34a8cde7b19fb89a53e918793028dd7880255b0422b18aa336e2",
        "rubric": "4b276ad3c774bd9fa2f48beedaef07d765e21a161d5294ba28d350528f1ca35e"
      },
      "reference_tree_sha256": "b810deefcbf3683476c8d1d0ddff662b942d340609dae2b4882d479de7546083",
      "saved_spec_sha256": "191598f5381e757b4c9d9ff6eca615022e1f24be08f9d8ba66ababd47b270a4e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P005",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "c80a057da014d34aae1e8d61ccefe2adfada3a56e112dbee9fbcf01d06f3ac99",
        "seed": "7f54a367fb368867c5276610c6e96b67f582db8ec084201959262abdac9cb229",
        "instruction": "f8984af806b31354dfc533dda61a2305cc03bb510b4f5e1a2fd649207c66a954",
        "rubric": "8d72cba39ca4737d5ba0593a8e9c9fbf39a0c78b373a2abeab8c23d5d91d52d3"
      },
      "reference_tree_sha256": "13aa502d64f1f3ae66dc4e4ca3880a14628b31d93f1067c18e8cc24c4e51a2ae",
      "saved_spec_sha256": "16c85b05d7326868308e6967322cbfe1d3c11d84af6fe08057db843c2bf0d55b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P006",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45",
        "seed": "c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2",
        "instruction": "0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac",
        "rubric": "76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2"
      },
      "reference_tree_sha256": "fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97",
      "saved_spec_sha256": "574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P007",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "827e697ffe042691ce25a353ea2dab030218a616d25a28ef241b4595f256ca65",
        "seed": "1fe93a52e21ddaf1c2a96a0c84777e39bcaca7d43ad22799d440f01d3f13696e",
        "instruction": "84b5b4c40050093b9ac6c61a038e0477d724667daa92f421e3e3da6315b250df",
        "rubric": "ceded828a19f012a70fcf630ddd5af8c3d3584660b23e67823ff8795c3d7a4c3"
      },
      "reference_tree_sha256": "9622ac73a24fcf255f2ac6f5c0e808ae4bd33fa6aae7b9ae4c06013f353cc7bc",
      "saved_spec_sha256": "b9734c12ce3b383261d03c395bc0fd1d808ae53ba81cce3fc40d24c898c5ccc3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P008",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "27dd379eb2c92144be37a51e0db5cb7d4068757028c8d66f94e42db8af2270e2",
        "seed": "e27b7f5dc7e1042e99fedc7c3899b7eb12c3720c6e6abe0fa697b3659493d55b",
        "instruction": "717e37d9949770ee6042c455bff5c8c7390cd4261657cd4de29d5513ea10d49d",
        "rubric": "585a1b7832e90747a556ab89bb4dded37ec13f096ec3dd18dd6492cac578de1d"
      },
      "reference_tree_sha256": "a40fa29ee5b06807ae21c0c46ddb10eef9af3efa1e7227204bedde0b527e6908",
      "saved_spec_sha256": "9175d46ea3f2dda05b81c2622d6d81fa22ecca7bdba702835640271c203bd3f7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P009",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "794bc02e75474299d2baf03e1ed544ca83fd4ca1d85a012359f50b55d79cee84",
        "seed": "8a7306f2740dc75bf96f86fc58e57320bcba6cf98742f8bed1565c96aa51649e",
        "instruction": "3880ae73e765d4293245d21e76a4abf897bdd2dc116b1d6d37c60f64b0bb8223",
        "rubric": "149bcf3cdc31524cf6874b7b2efab3f75a2ab7cb16a86a415d711890a9b4caa9"
      },
      "reference_tree_sha256": "9683ad73f352f272e00a0771932e5bd2dcfec901345cc286b1ca46b65c87d6e1",
      "saved_spec_sha256": "1102b363237bde1289a576e1cac787514024e86f7659feb5cbc9fb14fe5f4536",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P010",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fff0dc9beffb18a87cf7c552ef84afa1cb05ec7361f2bb963b7665bd6f7832ff",
        "seed": "798aab01bf4a182c082912c5a5826f1a9d073847bae70a9d6d5ac2e86bea1b8f",
        "instruction": "2e0b9a84abedff3cfaa2b49c4d43a83271d33e79fd7d3afc223af8e84ae221f9",
        "rubric": "cb34f268a798ed458c1be9656b132f21744b3f649f1b6ea692c30c0821e56632"
      },
      "reference_tree_sha256": "6c07f86192f87aec00719fe1ba7ad251080534b821f339d3934c6057c87b24af",
      "saved_spec_sha256": "044aa26806617a7a3a3c90dba6b2d4d459ae7538dd4459e0f0c9da48abcccf80",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P011",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "89a126e0ec606a7e519886d4eaecb9baecfaba40ae7b02a2b79408c16d0a7334",
        "seed": "dcb6d5edf6fe7ae458ee042ac6630f70f722a3d05132f15d2eccbe25e57355d9",
        "instruction": "ed301c7f4c4e6bf6830d380d01658b289861bead20da2bd8c86fccf103b8565d",
        "rubric": "f24cdddda3a306f70218426e7589945253d42a2540e7996d87b5731705725976"
      },
      "reference_tree_sha256": "a410c53d4913cbb3f5fd94b0fa313ef07a0ebe26674d99bfd764a60544e1a66e",
      "saved_spec_sha256": "facb8dd605d195f5214fb14541a62f368b6b68413d8873fb77a4ceb965c9a119",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P012",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "3ab9a83b7bdd146e5aba079a50d87442c3ca56d078e49af3fdb512ef445399af",
        "seed": "489f9a5c5d15da842ce6b0cc377f0d9ab8ba8ba5e828fe15ff72fdd099ee70b0",
        "instruction": "0c50cd97eac19ac8dc44c2a51c81a29162be3df217c5782bc8ac0e6d8d735f48",
        "rubric": "64811005786d6076af69f3abf24db08cc2c14581135a5f2e3bce6d77c28f6db6"
      },
      "reference_tree_sha256": "9ce8da56068ced15933ba9d614d1ade55588b049e2310e7eeb2dbcfbc4a1f8f6",
      "saved_spec_sha256": "a5286180cc409121d6525b74ad70fa18811b833675dbf34f7806331474196dc7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P013",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "a76833c594cd5aaea39ca502a9bf97b9592c3514854bc717d0b29410686de359",
        "seed": "379f664e15f6401548c612de6911f7d8146e95eb2e3a7785a0f150a727d053ef",
        "instruction": "becc52edfe6af4d56880d1a2f4bfdae2a666cec1b92b6033c0651d34669236c9",
        "rubric": "e77785e54fd89d149074803b3ac92da15d4dac7e949dc74521af16918dd0e41a"
      },
      "reference_tree_sha256": "6090248f3b59500d8cadcf2180af637ad3784f180fbec7608b7c0685111ce7c9",
      "saved_spec_sha256": "6994806e4a77e0a719f5712b68b2fd0eed8495844d2dc6014fafc9c62f2b52b0",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P014",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "eef40708265c13a908f8a812ffc74e02828e2e6b7594caeefebbfe2b51d48420",
        "seed": "9439db82c4e8b0a6864fda9008ce43aba312eb4a600ec4104ac022622648d726",
        "instruction": "81f4cdc28fb3e1108607d33bbb1799d86baf6fce9cfc8c92da5358363bcfee18",
        "rubric": "1e1c8aea27d42fb23d02dbb5931be5f66807296871cc0034dfed77b7ed9d6bb2"
      },
      "reference_tree_sha256": "53de6694753d134625c40676f86fb0e73cef34cbe8b91b8afa742e59291ff243",
      "saved_spec_sha256": "47e88f2b29a0f991222bcce90b82484f9140dbd7d8c8927d2b99f2ab043fd06c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P015",
      "domain": "health-fitness",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "67225e37f7cb8009ae25ccfd8db6237e15e31a58b6e125c7d5ff57a35f1446c0",
        "seed": "1e17fbc10a9f5ccc740c79135d879926f84a0487322a70c7b317ad49cd4ad059",
        "instruction": "890b625ea8d79994c9ac0604a27128ad1710df2b1ebcd62c040c6e0e2229f32e",
        "rubric": "e2802c8b4be9d42c717f73c4228cca1674c482a2cf9bb720b8cae0294265b6aa"
      },
      "reference_tree_sha256": "550f8dcfb573300a1a078bf9f89598e290ec3a1f620f0ffe98f8d7c6c94e5a87",
      "saved_spec_sha256": "7b65e9d1e5ea94142eee3b71b191fdd67a7f2c2508803846a76c4091a95c767f",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P016",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "bef1a3ed06561d03172e7173aeb386ed74b667b39438450acd24f8a978abe5df",
        "seed": "fe515d7342df339604f43162fdf2e03f0884d0049832a75af2a6dc616ba261c2",
        "instruction": "20705ed7af336e68c35c8592f808e6bd017995061bfb31e7f5df3a9862fe8e7c",
        "rubric": "2c134481aa8c49e4ba431b3c9638fabc8ce06a990eeb7cd37970242458044c86"
      },
      "reference_tree_sha256": "5d3f1cc6696d1b4257657e7b55a694bd7c17b9eb5b74115577218c7fc717a437",
      "saved_spec_sha256": "62dcc0b7d65fb0298a9cf6119a35ff21b4aa2cdf7dee1cc0005600e08901750c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P017",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348",
        "seed": "3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec",
        "instruction": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
        "rubric": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007"
      },
      "reference_tree_sha256": "bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad",
      "saved_spec_sha256": "0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P018",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f332aaae160741d6bd874aa47b57dfc45eae60a7a9cefbd02c15e67d3a3faf0c",
        "seed": "182ec9a3e61ee1b074f51e032b3a4c279608bfd38a5befc38777a0794eac3f87",
        "instruction": "461e19cff86321528fd2acf4351bb2a32c346241d0b94bb584dedde88b21037c",
        "rubric": "7f902dd70fb5a6d35b5b02e57c974dd4d4035fa76498b90a669307ca9624a2f8"
      },
      "reference_tree_sha256": "6d47bc8d277acc0810652b254e0cbfd4d0b027933515ddc892c3ce830cf39ed0",
      "saved_spec_sha256": "0c6c5449c8c4f363eb4abd83a5d3802844a36b3898fd31eaf6d4342edabf272c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P019",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79",
        "seed": "a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099",
        "instruction": "4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805",
        "rubric": "8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77"
      },
      "reference_tree_sha256": "2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27",
      "saved_spec_sha256": "42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P020",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a3c98d36cb5ec96dd1c42726b9b6a88945cb0bfef9532889e0da954feb42666b",
        "seed": "c15ea449e037e49a67fcfd47a024ea32292263c5e86ffc4c3e0c8ba265194254",
        "instruction": "69f39ee374f9299e1926b0e62efc11a645e7599f35a415bcabc2249df37eec21",
        "rubric": "1d4d6ce591ebcc18e8dc4fafcd26acddc525732cfc5a54db602c3381cbb0c3f0"
      },
      "reference_tree_sha256": "c536da47bbe15309b9d45e5ee2f4f4e8d37c77dd292124c1f160c8db958bd04a",
      "saved_spec_sha256": "8015fa070fdef984e51a927fe28a627cf708d1d6a8e5bcc01b97037041db4160",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P021",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "69696759394f237902ee573179949644f89315f7dafa61bd7109c0d51e5c6eaa",
        "seed": "dee91b95fb3289e086f6accb51a25ab46bc74d74ad35397debd2a369fdc6d25a",
        "instruction": "9f9171fdbd89fce06ca0fa2d3a82ceda386949a962caae89176ee089c14729ea",
        "rubric": "c6b85c969d39c8f4a3ecfbfe81f20aa4e0b6f58f0ae84b6ddbf208a93b4b63db"
      },
      "reference_tree_sha256": "e6f97d9b22b6e01fb60099debf9be3557ca4035158273aef1349fc7714ca8ec3",
      "saved_spec_sha256": "99102b61f7da552bc82aa2fff6093668308d151d6c2bf13116b422a6cd93fc30",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P022",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "02a397ca44d382cbb845734bd94cf627d0a48f565667ce616f79a30343287831",
        "seed": "c4c1a9680a32f9861f34390cbf88ee9914532016530fe7cec3c577cc45d3daa6",
        "instruction": "7c80dee7d41f598fe166fa0f49366e73aa4cb6a6377a372479db9857a3c049ea",
        "rubric": "0be8fc8e6d81f5a7013c42abc65b6d627ba62105191c5e177fd288678d1a8a43"
      },
      "reference_tree_sha256": "dc393eaa11344eef6aeaa5ec213114f591f35a1656abd5a051a7f270c4bc8fbc",
      "saved_spec_sha256": "b4b661bf7eff0fd2f017a9123c9926ba45b80a98062cbef58ab6429f604a3ed2",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P023",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "88c9f64692b084a3ef0454a7164dd311e3008456d728a204862fe90006295814",
        "seed": "3c603296ec74a1b77c38126fe7a2abf6f1a3ed875073305096bca8770edceafe",
        "instruction": "1dfe36ffdb9168ab0b9c6cd20cad0bd2abf2b33665c6e53267d21f34470ef6d8",
        "rubric": "622213a909359749acfe4f5a38a1216ea13abeb200ce9d7dd3ed88f848648d0b"
      },
      "reference_tree_sha256": "16a1d10126b874b483c3441c004533123ac8cc4102ef40bda7480a77ba17d6c4",
      "saved_spec_sha256": "e0c7fa1318c83f119b9a4346e9eacb18c3824404fc2272c574a1d898a9bc3bfe",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P024",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "c25069c4af08e0d93359b17209683c37e77497f12820cfc154f350fa38c7717a",
        "seed": "4f4569a3ea97488e19ae76aacc9b38e3606dc202c4d715964cd7ac2d4e987fc3",
        "instruction": "371972bf6ec6dbc157c98627f8d81fe2e36ced84cf26732815fe948db4dd312e",
        "rubric": "a8ecd56be795c186c6d62bed5c71b687195c95e93774d8d3322a0493aaf1f572"
      },
      "reference_tree_sha256": "b992202c9791d9219a343be670c135171de686ee0e717cc1daeed125287a433d",
      "saved_spec_sha256": "39b909ffc2089f07b44d287023eea5327f7418374fbe9873d4019f0671ba2138",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P025",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "5258522ecd737c66bf50d1d7706e507576a2a1bd5932c220530650056dc24804",
        "seed": "b86a04ff3978e8192bf6282c0a7e09eb4c503e788ab84fb227a1e3baf8758444",
        "instruction": "8b9ffb11954286fa0118267589635801884fb7571e929b80933b3377d359fba9",
        "rubric": "8e6f707dd3391a3ced79acb1e6a2b435affc66704200861274edc80b13b7ffeb"
      },
      "reference_tree_sha256": "2379104d41a9fb17bceb2b203dee722ab9bb2f12c6df476b5443d97fc0195867",
      "saved_spec_sha256": "54c72a8713ebee2171e3bd54c3dd664efc036b2a7c4c0ed55c325de8c9766a7c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P026",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "22a655ae86b39b51eeefc09ca8b07723cfbf071b10d881a7923eefb2dd9563ee",
        "seed": "6dd5acf80f55feebd306a5c6a49eb716fa67573ead24b3fa5bb14d144da7cb66",
        "instruction": "dba8bd1896708b3363864c6205414e91715399cb5e358e120142e76035ad7c40",
        "rubric": "3e2afd57e6f2c88c33f4d0530b770907dfb8444a0f3bbc6fbce2e1767d36f6b0"
      },
      "reference_tree_sha256": "99fe4fef043b279ed0c0cc5714079ae60eba856c70c0fd09d145864edae22cf0",
      "saved_spec_sha256": "44365b5759313e7f4f4296d3484554b1f859596405da2df0eec4e85ad1f0a6fb",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P027",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0",
        "seed": "b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9",
        "instruction": "25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52",
        "rubric": "07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96"
      },
      "reference_tree_sha256": "2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7",
      "saved_spec_sha256": "817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P028",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "9f5eb1b9050a2d7f62c653be58a25fe6a947431f435a0257bf162c8351bf68b3",
        "seed": "861e37a19a499a4e798701da147ddb7cbb4ba9b2eb1e2978a7b8a9a4de9c22d7",
        "instruction": "6d455dedf37cca04417846780da0e03bbf8cc5d374412844921dcf825aa70937",
        "rubric": "80ef5b9291da7dbb3e1b08ee98a0aafb55d8f71c1b2f3c39b148ce95d2135841"
      },
      "reference_tree_sha256": "b84549ea3d430fe8226353a4f153165f6fa5dd2f17e9e019dbcf7948a10d750e",
      "saved_spec_sha256": "3f208c30f7cf2b80f24bc57dc1d8bf75a05af0d8e3f91bc3349e5685f8fad3b9",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P029",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "e67940b2ad09cb9bf601522bd98decbc7a52e26316401956bc93c9b3f4851339",
        "seed": "bb79b2701c0b70a984a855ddbf7af10949db7f7d412ee7c36757c95db642128e",
        "instruction": "86265800359b9d3a0deec28bb45e43785689e6eb85fba56080d5d1f16e6737e6",
        "rubric": "14d2377bc5509d555870f2e673ffc30e237cfa27fee1a8464de421bfaa3f85a8"
      },
      "reference_tree_sha256": "dcf4b57b88fd673bfb99d603b51bd32ad2fd38a4bae681940c564dcfed3febda",
      "saved_spec_sha256": "cdbc09970f38ace0d5a93250b93761712044d7a6f1423e3aba0cc04e10a7be33",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P030",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "120ad2849fa304ad278ed9436c0786f74c608a27559b94e9dd7ed53416bd4d47",
        "seed": "55f37b3e4bda978a00596a0f9f8e07734b67611297fc7fe2ca746178b99afb6f",
        "instruction": "0e86b7ccc4a7ec926324e9f623fcd5e0136eb30ed0ec1db3b74732af48fbac66",
        "rubric": "edb0646ab97b58192cd118355144b24f81d947dfae36d7874ec3e9dd114b97e2"
      },
      "reference_tree_sha256": "e00d7873b10fe5450d07be2bb4cb5f6b078fc75f9176ec53abe42d1b479dfd90",
      "saved_spec_sha256": "172894fb19ac6a3fd1d39a6ba1119dcae51d7f3f503266d2ae3f375fcc501f7a",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P031",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ca6f48eebb3befb9fb82396c20544f7e974656a25f808ad182b370a70fb04d17",
        "seed": "766691719ead80847c01e5b6c7fc194cc1cc8cdb751d24854171cfc26e508dc8",
        "instruction": "1187d119ca4264696d8c07eedb9e079b155acbcc7d508a5b887915919d6f4191",
        "rubric": "37111dfba3bdec650eddaff208e26668603faa7a4182df63a57c565f1fe33657"
      },
      "reference_tree_sha256": "59df034276c6c0d7e08f63fc116dba68f62ffb2186f772670575fb49e4ea64a6",
      "saved_spec_sha256": "bce60ada6f5dd5a8258f99baccce4ed14125fd5d28628d152bdeef56f133ab4b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P032",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fdbfaeabca8f665c6047a3d27d4d66a940a30f32b4d83e2d56ec4f4c4832f332",
        "seed": "c37edaa05df52bddc2fe60197c9459e5cec08f1546d7d0eed481e01875b89647",
        "instruction": "6c11c9f58b143c5ee3370f83278e4d9f5906bae449f76f6d62e1fbd7ff5f20e8",
        "rubric": "9210848cc4dbb36095d538676f3ea52aa367239780f8b0355ce608a55dcfd12c"
      },
      "reference_tree_sha256": "a6f12622cae2e921b54262b655927398a00842c51cf3c218ca467ca55e4b2d5b",
      "saved_spec_sha256": "9a8f20edca1f043faaed70a89971d635e4b731a0a38ba0265ef806b74a4cdf0d",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P033",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574",
        "seed": "1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98",
        "instruction": "24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de",
        "rubric": "eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b"
      },
      "reference_tree_sha256": "8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416",
      "saved_spec_sha256": "9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P034",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "3f529955b4bf012d01a563b0bcbc2c1956860bb730a96a1e9ab8b615051e6bba",
        "seed": "7853c59aaef8113808486ab5940f2d4f7e257e84fba9ce6a569250ea8695fd8d",
        "instruction": "7693870d11060d9a45a316193c44f8b532a9095011463ff851f6e2d20f692376",
        "rubric": "6ff501f668e3b6c62560a7bbdd32d6c94d504fc97c3215691623ccd88eb1a9bc"
      },
      "reference_tree_sha256": "ae96a3f14504ad744bcf186d16634be38097617522b10fb7833b87149e607ad5",
      "saved_spec_sha256": "96d2ee993b282390e307f8d79aeb3b4b73657230f477a90b3acedf509fb38e89",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P035",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "b2d8e24c99842a834bb10306a2cf6b953d11b55c9a77ed35e0a4ce8eb78a2b27",
        "seed": "f2773f7e73d3b1d12d7d033ad006987ab5b81e2d907ca2405292e5353f255dca",
        "instruction": "721e6e820f7dd2ad44e567ecdf09de08860b6a9d0fda33f3aba3c3daf629d1cd",
        "rubric": "41cd5621144bb983ade0e8c348f4d36dceb6ed2574a503a687bcbd56ad1f95ed"
      },
      "reference_tree_sha256": "dc690cbfb7e39a2737b55f7c62f3350d0d22f591f048b4f4bb354bd0a57ee49b",
      "saved_spec_sha256": "9e8f44a9f2ef3770da46936c8cfb5ceab46881bb48d615a81db589166a05fb03",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P036",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "c888367fe7ac809278a430d511ab47adc43aeec03be532edffe36ae1cae8f81d",
        "seed": "13560b4b5071ffc79279c1270c9d2d3600aac8cf1a937ae56021a281e5988255",
        "instruction": "30a7d0a0b1faf55584dec983b24108e2ee93dac500acbb697d32f1503ccdbafd",
        "rubric": "95f54b1b04975c38875d444958363474d285618776803b7b29a3226e28fbfa0f"
      },
      "reference_tree_sha256": "10a9c7914e2ba39613e17bc43ed6345fb7885250ef51386c8960042ecc2ebb03",
      "saved_spec_sha256": "269000b84e978cc0b7a633fbf58e99771c204f3c8dcc6e362cccab919e04caac",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P037",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182",
        "seed": "7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836",
        "instruction": "e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc",
        "rubric": "243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429"
      },
      "reference_tree_sha256": "ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1",
      "saved_spec_sha256": "979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P038",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "8eae8568a2a85c5bb217ba85f30a5491341c6039f3f07a7797640d1b7feb9ffe",
        "seed": "9244e7e88124dd10503fd5b8b485dbd9fa47e8e47cc065a3b561bc2ca0cd7589",
        "instruction": "9c4955b8aeea9d911b7058d8be1715cc714a4160783c30dcf4b89cd24eb410b7",
        "rubric": "1fd2d9c4188a75fb200f919e2c90c7b7680806bbcd37cd9d5b2eb92df138d387"
      },
      "reference_tree_sha256": "02d89db63c86acab51388ce80c9e3c5844d7f6b8421293e03bd183562c6c23d2",
      "saved_spec_sha256": "dadcfbe7159e3f009c92143c8c39672ffc3ede0b5cc710f06ef83113afce7dd7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P039",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b",
        "seed": "6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d",
        "instruction": "6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde",
        "rubric": "d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e"
      },
      "reference_tree_sha256": "0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3",
      "saved_spec_sha256": "d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P040",
      "domain": "finance",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a27fe5262f6a4e8a2ec96bc2d79969c699912514a05292a4265cd747fa68df79",
        "seed": "52f5a65c4bab474445a73949eb92605d0df37cb3f3f508ab2adeb1f88c8817cf",
        "instruction": "a155758c6d171ea01db300f65a2bb12f34f2c52b659e14ba5380ee343efedd02",
        "rubric": "182350bdf9f12c97969494c3c718550795186236eaf07f44fea996d9fbec8b9b"
      },
      "reference_tree_sha256": "d90309935e58c52b627b37b81c5473dbc434c1f3aa0241df830ca18b6a598beb",
      "saved_spec_sha256": "9f46243603ea9d3e4ab21d179cb254cf8285eb3da7b0084bef63eb0a65017af1",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P041",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "319a124411ce0f9d3284bb8b9687f28592b3f9b7432511eca5987a5c8220f2ed",
        "seed": "0ec81e280306a32596ef10eb4cad851b3acd6c2cc06492ed43b656c0d5a574f2",
        "instruction": "06bc3fa694a1b8e5339083405333468b1faba97c064c45880098bbd07794ec98",
        "rubric": "b454cdeb0126e214bd847ea791d18bb70ab2b8af1e15eff97458a16d660f4492"
      },
      "reference_tree_sha256": "c5f20f21123239e5e202ac9423e0fc6ba15214338cc4e1603a1d5ce00f596c27",
      "saved_spec_sha256": "b16661227bc949a54b4c6059c88b52d8650f89cc63524bccaa59be957f81322f",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P042",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "755621f46a4a315cfb0761c0eb6d90fe79efe5cc08bac0638cccb17ccf527fad",
        "seed": "27c9bb586007a5da7d3fd6f522550f3b8e4514e35dda977aaa478441fea2e52f",
        "instruction": "8e0a22198d700a70bb6a8ae875613ec9b27f9c5c0e46a3aec5fd2b22d87bc41d",
        "rubric": "b516dde13e380e4d1f2c19243720580f4ff0db00ac208be70ebf0eaa1636907f"
      },
      "reference_tree_sha256": "5f3d552fb74f59904ac02c466c748707a20e3b869ee2c24ae8b97f6164312fdb",
      "saved_spec_sha256": "774681d6fc2c028599538fd3f656875394412642b099282b9d49642b4713b868",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P043",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ceacd06e37f4823850ab44133bc25c197185e6d867742b2b0b1eed5944c4b389",
        "seed": "b14c08a0b0affab61bcafae160a0f6e81b72c9d1c70296f9ea41e98d1dc49da4",
        "instruction": "43945d6b8a6d0a362c8ba2e3c2a0171f1488e8c4a6440f51ea453a161898387b",
        "rubric": "1a736a1f7f9d3c93fbae232febbb9b99f730b4ae9996de9993c62da8dd2aa28d"
      },
      "reference_tree_sha256": "654ae01d72b8a5a74a1f9f9a9067e62d9ead9321f17ab60ad5f53bfbfe826389",
      "saved_spec_sha256": "6ca1e9fc1a83424185a7561c9379b2cfbec6504b125f4a115ae0da06f6752c08",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P044",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "60ec6019c518846e341c7177be4a25ddbbe9c9a32843058e0686a7a15f8badf5",
        "seed": "41ada8e30749ca5efa129914d3a83ca2019cc386426a13da79707a31c5b49517",
        "instruction": "60262c7a8eb7785fbba88aea65745337a7e3367f170f6dd629b0e9711dc0c2f3",
        "rubric": "7b0e4ee90214f086ff0a76bc90e07dd02e706e39fff16aaf345fbf14339b4d38"
      },
      "reference_tree_sha256": "25b5a7a3a90e078a78ebda25329de2405e8135715ab2f20393ad5d268034f410",
      "saved_spec_sha256": "49734cb4330f08379222975219db40e4d2911b099b1754f153695f91ab0f15ad",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P045",
      "domain": "finance",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "bc56323fd656022af5ed12fd9950bda5f8f86043b25c1662555357bb98632571",
        "seed": "2d931bcca03dcf707f51ce30d7c5d6c6b3c6d7cf52048cd6783084d2351b47db",
        "instruction": "94321348dee949c4521f2177b7af7dd1bd7ee24d074a5b01a2d4701b2e95b6d2",
        "rubric": "1f9c504b703cc8fd971fd09794d891651e6ed4b712baf0a73008b161660d6341"
      },
      "reference_tree_sha256": "f3cf4301365cd025240a7dd9a4f766673d4497a901d8ee0cf713b33dfc403b23",
      "saved_spec_sha256": "27cb79c062ef8d82e89aac597789d502faa472aab6570682054ded9eba4cbe9c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P046",
      "domain": "finance",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "3e1307766fa7af3ac3e65eb5b62685de9c37b04a2a822bb1a698aaeb58bdf483",
        "seed": "8afbc9e0375fac4bd61952dc407b4b6527a730dcee166bc64812ac523df8635a",
        "instruction": "aa497a8dc88bbb5acb3d7bf56c7c886fdec2d20f452b7e0618b0f7fedbcf66bc",
        "rubric": "89cdba966794f7ea41d45b212e2db9877dcc08bdfb9a6f0bb35020cfd9e704c4"
      },
      "reference_tree_sha256": "a4306e00cbfe998fd61a4b773a68b23bad2426ec3b79b7aaf2166fbdfc6620d4",
      "saved_spec_sha256": "a334abd10277417a40307d272d580a15f899d01ac842823a1bc62c3a65b5bf7e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P047",
      "domain": "finance",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a",
        "seed": "007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5",
        "instruction": "bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad",
        "rubric": "c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea"
      },
      "reference_tree_sha256": "826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78",
      "saved_spec_sha256": "14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P048",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "3f4dad788b8241b5e9752fa9251f1a924b703546816e8c74b0456d41cc337c88",
        "seed": "1f7ae55a3ee945fe9ed3c6ecaa004588307d7dbe25e27ea47245b966f41f30c8",
        "instruction": "b359ac91694b07195236641306f3f0601bde82c56f75409dc276c0403ef26769",
        "rubric": "c49e537d0071fd79914876e0491b3597a71963aa6b9f442ec96269f89ba93906"
      },
      "reference_tree_sha256": "f8459fd1d8c7be118dfe9e96572c9927d32179911884263b71cedd232706af08",
      "saved_spec_sha256": "39422f2b2a8bedfad522bb1e032689de5063aa860fe7f02f51c0081a21b38c79",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P049",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "db186e58912e49cd284d2a2a82f80ec67135faacc30031a65512c8d032e408a0",
        "seed": "de30a3a8f4ec7c2917bc243ffad9fd2164ef114c0c57b3f45e76e997a0db6778",
        "instruction": "15108e7a68d4ba15382c93192345b4f42447c1bdc8b27ec4730b341527ace3cf",
        "rubric": "2033b35ece3bc6317497fd6e877ce9b3ee8c336673dbfee1d470055d6e0f1f20"
      },
      "reference_tree_sha256": "173059cd8f57d5830723f071967c73efdd65a55b5648b4f11cb006582bb7e95a",
      "saved_spec_sha256": "56657dd7c99e0bf6df51276edf2aff33c2de439c1b8e613309db7ce757157474",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P050",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9",
        "seed": "1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b",
        "instruction": "6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d",
        "rubric": "345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5"
      },
      "reference_tree_sha256": "8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a",
      "saved_spec_sha256": "ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P051",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a83bab4a1a839a15590d888287e5ec0ade44bf9a208ab7c7726032bbaab8ece6",
        "seed": "0f90ca8dddeb4042648de6dc54f0be9834f5d44c4442175b2c75b9b875ca1aeb",
        "instruction": "28577b2f6affaddd930987149eada55c591c677285ca5a5e3f35f18872196dc3",
        "rubric": "b2bc603c85d2d19c84f27933adcec243b02cf49a039844bfdc7deb014729113c"
      },
      "reference_tree_sha256": "e69a17339972edd8c281c4afcb08e167b4c59ef35d557ded916dcc9334a6bf77",
      "saved_spec_sha256": "d48f49ce7977431859ff3aac7b21867662c5797f5501bc6f286b7028ad66ae3b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P052",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "9a1dad3e8379e260ffaab9996f1eb378977fe4a542f1322cec030175a5cda9fb",
        "seed": "8c4107567f9cc17a69bf8edd52a42898b3bdf9a5b5164568559e14f2f60922da",
        "instruction": "e7de8b9633bdbadcea05875621b9ca750e9f48c0e7bb416b052fd551c2ee3f6e",
        "rubric": "814abed856c4be2c92a6c79d73825b9f3f6532cdf8b8f66e849c79d4029a7aba"
      },
      "reference_tree_sha256": "1373bab504a1c5e7a628c8d592d1908229c5c8b7ad9097d573c3a3c8fdb4f654",
      "saved_spec_sha256": "b8fe619c80d56afc9bfecb0b2bda2c92dc8a16b60da534690df70abf409309c3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P053",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "498e0870ddb4dd838152a7e076c71857ccc6818a3d531c6003c2a677ad64259e",
        "seed": "09e290f47d1b01a827eb7162274da3fdaa11a67fc33b24e92d34da35f6abe078",
        "instruction": "0b0e2959736b386edaf02642a28d0739c5f9b18aa2e7abe05bb98ed2541a5d20",
        "rubric": "8fd8a239c42fcb3b596a93868862732f1b79be8ac08b57749da41df35c9cbbba"
      },
      "reference_tree_sha256": "1694da209791da46634e8ddebbe5c388d145bc914c1130efab3b6420993693cc",
      "saved_spec_sha256": "8e22046f0ebc89cccc2784b392aeb0e71a3c2dea7094f5099f083470f575f292",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P054",
      "domain": "shopping",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6",
        "seed": "45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e",
        "instruction": "c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5",
        "rubric": "30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9"
      },
      "reference_tree_sha256": "141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39",
      "saved_spec_sha256": "05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P055",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "10d06c379ed37a33051c9a835411f31c4240a2d5cd90432fe5dabc3d98a1b23c",
        "seed": "d55ba0fab1da9ae858d9aefa153a888aef2657ce989ad24a9a6047e3e509fe9d",
        "instruction": "a3ba5a3a66e37137d6908541db64637fe7411333706c0c41c8564e6ed434e6e8",
        "rubric": "a2e4aa6f3a5967be280cb83289e8be70a0269150c9921004021ba7f22bd254b6"
      },
      "reference_tree_sha256": "fdbbce836fe2f9658af346291c6a38fdfa21de292582d3c7bc82a29ad431b96c",
      "saved_spec_sha256": "012ef51cbc3c40eac33735e9f47868a5c1316f5f6512669bbc6841afb063ddee",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P056",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399",
        "seed": "53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555",
        "instruction": "95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053",
        "rubric": "53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1"
      },
      "reference_tree_sha256": "fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec",
      "saved_spec_sha256": "d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P057",
      "domain": "shopping",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f524d5b5397a3d26a37bdeebb0333e22019176b869fb288afb0e79799dc8d864",
        "seed": "19483c6994b76155b6b94bd0193514265479f9d7b134730d085efcee64149c70",
        "instruction": "e7200b9cc63342ee5cbd664103e3e63b84751bcbd2e9791c10a1bc0d108c62a4",
        "rubric": "57ec9f9a0d0288fcd23c1102e8ed737bc54d78b317d10f89a337ef439204d153"
      },
      "reference_tree_sha256": "008de9c6db934dd5def071c372e18b7c7cf9bea1bfb0a018f3ed24021bc6c569",
      "saved_spec_sha256": "98a5cba8b0444d404a49da2bde455e27aab3176fdea8a3adc3f0f9cf583d55f5",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P058",
      "domain": "food-cooking",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "0dec9b2f8c8cfbcedf45d9da74faa883a07ab1ac62a9e4c9d4699979754a867e",
        "seed": "9ba73ff2569f0a28dcad1a8158f5179999e81029de8e6d69da84555da97235c1",
        "instruction": "9428a827f39b11dc8899d1137931caa453051172d6567c974cffb78a36d018a0",
        "rubric": "17e92e74fb490b673406c42e191a8ebff2329e218539d2123fcced51a5215752"
      },
      "reference_tree_sha256": "daedf4286f6cf40b3b892283cef3a8f6cac9554d472242a553dafb2165a41aa4",
      "saved_spec_sha256": "f12879b433b0952d0851524f10948c14e7e42f2a7958bbf2db9ea169ccbf0e99",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P059",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f3c75a5184511136260b1becfe3a147a04403e1a0f714959092b07d010170c86",
        "seed": "55984466a67ee67e94c6162fd1e88e665eb67b8f7a62be99f3f29ad1bbd342ab",
        "instruction": "be957093b5d3f0a9084fa1e44269d6309e65311e5a56554c9fe5683bf1bf4a96",
        "rubric": "7552764242fa3db341e2dcbd6dab1341a542c7cd9e959d35f49ab652183ca078"
      },
      "reference_tree_sha256": "fd69511159b201dea3daba46ab2cad71c2a9f34cce774b2a8db88fc3ec721e1f",
      "saved_spec_sha256": "4052eec710379acf0ecce7ea4d63fd3c4c51198c5b13871d79e70d4d1d391888",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P060",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487",
        "seed": "932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3",
        "instruction": "0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527",
        "rubric": "d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc"
      },
      "reference_tree_sha256": "0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165",
      "saved_spec_sha256": "1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P061",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "173054ff6dc70dfe676f5930958fc1afbc32c6116b4fd2ae9a47517c6ce8e84e",
        "seed": "f3ff0c714417f8311be21371cc14efbe56d9d8fe91cb0787441411f3defab6f2",
        "instruction": "23996636014d4b1dbb7d17a5597d09c14eceed4727a913ac8903bfe42bb9ebb3",
        "rubric": "07b05d624dff4dae3a36007fdf65a5e5096768a27239d9328a2c94ff9bbfb124"
      },
      "reference_tree_sha256": "5110f2050601808f6846c5d7eeb289f7c0cf0e1812383c289cef6693f08b68ff",
      "saved_spec_sha256": "00da8ab60e42f769b113a74b8e575102a84a37732809a7d1e9e2042e840e14ef",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P062",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "1dabc178e5171688d3d44ba1fd76c48a1b23e66ed6feca493eccd21a6f63acb1",
        "seed": "c4db2c1cb9b84d094c6411caff138ae8f0b1fb09362d2a01a6fb796685f3a6a2",
        "instruction": "e31f9c2be9fcbcf9757ac5b41343dae1a1b55f24b8410aa399a199f7aa801642",
        "rubric": "c96745f4368697ba342174b7c3162cdfe6e19a0108c1a8857e670660a79d677f"
      },
      "reference_tree_sha256": "81ac17afffd35f35228822dbd28cc8460d9340a7ded5c5ce84f1afa54682131b",
      "saved_spec_sha256": "87f24bb6c9a910cb738c74b0a2f3c54fc31ec14ef55e5a6f3c1b86c25c830712",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P063",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "4392ee311053939df2bd86c3394ddffb549544884c3b96191ef9f0ea3d1ff833",
        "seed": "1b4b5715656bab142577c7743d1ef355dc8391393fd1e1e416d5557fbe5bd7d8",
        "instruction": "c0942161324ffefae9b63439bb67fdc259060c25d473b94af127c6a58e786518",
        "rubric": "d6afcd122a7236d9484a348e1e9a604aac49cd6150c57e00a0d7f3dbef762490"
      },
      "reference_tree_sha256": "fd3915610dca17fd1bb4a16637a813b08a5b83af61abcf671bcf17653e47c3b2",
      "saved_spec_sha256": "92501f0af4709c892daca8a576f88b64e3bbdd3712df5b2134e5259a7e7d8cbd",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P064",
      "domain": "food-cooking",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ce8a674ba781189070de66df43e69ed912b6a75ae0ea86aef308a97d5cad5827",
        "seed": "68d5d0844c34d9a4b68ebf8a86845cd4cdfa6e003613d1645f994524e40c723e",
        "instruction": "8b67e5d272edb64a1293a658fc4fed00e2bc04bf20b022b92163105467fdf1c9",
        "rubric": "650392a453f181f90bb0e3277ce21c46aa110da62cfb2323af995750a177edc5"
      },
      "reference_tree_sha256": "ed804503196fa1eddee8729cb885342f774d08b3ae03afdfca072c9f00c5087c",
      "saved_spec_sha256": "4c1dca0648a0e085763a952d76b6f8aa1098a74bd1d65ecca6a452873f85b3f6",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P065",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "c3e5cacae2ee2e80616b71f8aabded0dbbf9c866903c03b36473fb637306d67c",
        "seed": "b38c60bbc708da0fc8331a4867d8ff8ee301b55def30df543ae30c0713d921af",
        "instruction": "1aabce896bf7bd2a806be9e6f9ec9d8c524c8431afebf93830e94882b55edf61",
        "rubric": "fa9a65a691752a1942dfaf4aa1962151bc1eb5f8bdb4a6c69371de9cc3320151"
      },
      "reference_tree_sha256": "484c06c942b48c84f6ef2021aa03262e3ea1621838b7e89adf706a8e6e4d5084",
      "saved_spec_sha256": "057f864aa27d45dbb40c6557d6ace95b5de0d338ccc4e6450dea1a305560b05b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P066",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "de6ef30d90e0dc6f32229d6ea58a6a8860df72b908770fa142b4b6df762235c5",
        "seed": "4f59667367d44142c79fa73b5ee03c0b17418db48442f5bca7f17ffa5d224df4",
        "instruction": "7f1e4917545d2d5b00ba5abb98cb9c89b6924a5c4ab7572305d07efbbbfc95cd",
        "rubric": "b6e829efef675f85cb89a3b0c340168ec1c301124a10243013edf1142d9aaa19"
      },
      "reference_tree_sha256": "bf5adeee58c3895186b9f936751a230c954420cb6f6d4a43460532215983578c",
      "saved_spec_sha256": "afeda4453b9a50afa82b735a1f284185f612b8a7e0983fa98ee9430113decd74",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P067",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "2cee7b802e312bf9ce47b9e527938b09205f887f8e604a692d5e24778bcc75bc",
        "seed": "e680df4e0b1ef114f9f6e05f3d0e46cce6451f8f8ccf683dc9093c129fdaecbf",
        "instruction": "bc55049ab185de46eddb988ffd2743c9770942cfb0212b38b0ccb17b6a286a0b",
        "rubric": "205168c45364b49edada1e843e02980da79260c61786ba0086e923abe0fc2bf4"
      },
      "reference_tree_sha256": "dbe46b45cd830d268e3b43a5cf44cafd32ea3948d362ca08ad884f0c0c1f8b5b",
      "saved_spec_sha256": "7626ea14b5f005192203464b33d7ef73bc19d92ee11a556c077fb2c6a77677ae",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P068",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559",
        "seed": "070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c",
        "instruction": "48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013",
        "rubric": "ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81"
      },
      "reference_tree_sha256": "259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3",
      "saved_spec_sha256": "c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P069",
      "domain": "factcheck",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "83fffb86b97da8569a3b4fdc515d7d1328bd3f301b2e83f86d52c623123e7a2e",
        "seed": "dbcc98cf31f033fe43b9f1b6203ee35ac7e81b9466bcb639ce657c1b53d17587",
        "instruction": "8dbce39c41067535feaca523bf52a38e0dcdf9b34cf65dd9ffba78ad2aa56cd9",
        "rubric": "52c6cad23f6644e2fe0e9a5870bc41016375b1b3570fa2f26882f5388045eb3c"
      },
      "reference_tree_sha256": "1a80433c5b82f44a6b0dab16eab7726e7109d6cfee8fe952359cd7d0458ee9af",
      "saved_spec_sha256": "17885eb1ea33b2377ddf2e2e95516c2bf98b60f31775e8b6ec1cff28a24d627e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P070",
      "domain": "factcheck",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "adf8eced5aecd7da147ea122e1bf46237711ae2f498b51ba588ffcea829f8bac",
        "seed": "fbfa60bff34e0fb0aa1708fb65cb8510f16fcf2ea4b95ce9e3122fd3afe821df",
        "instruction": "9a5a8ab18a936f2f2c4272febcfe1a3c3a729e87b8732569a135ea5e900aade9",
        "rubric": "d78bf281ef40b4a2eb0dc7d900d4193f2c24db4f7b04bff929e772763af0a7bf"
      },
      "reference_tree_sha256": "d804bca1106009ffc3ebd0ffe9ac98d5249f1a56a6015497d83f4660ffc4beca",
      "saved_spec_sha256": "d37c93fbb901ea224c776746cc572682a09ccf3654ed7611ca4519ab20116d90",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P071",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "fad65b7e012e090501ae6e06ec8678aeb430e6b19e371ab597b669acde0ee16b",
        "seed": "e3c992e4a2fcbf740c9f2d9033a281998bd97e5ffb64b40b10c94a724bb919f9",
        "instruction": "1a491d2ad7a5530a2efeb3aca4dd54b6da35266a579d4fd09989fcfa620ff96a",
        "rubric": "ffa0eb7b16cb20e03d735b36da8e437e02049bc81551366cc069b6936757ac11"
      },
      "reference_tree_sha256": "941b40fd372303783864ba277b09184c23d92643f3354e3d97acfe4c42ea9d0b",
      "saved_spec_sha256": "29e12ca1269f53c1c726048c87bc4a4980ae4f3a53b69fc162e045a75c5570f7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P072",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "879a6d5ccfe88238444c6a5d3424ea46ad42c37884acdf5da048e852d61a903b",
        "seed": "76dd8d93142601ecd8c95df8db798c3c8387962b98edc9ea5d7ddb3744b8fb0c",
        "instruction": "242d9afe67a9a39fd95853cddb9605343199bc776a5c26326870af36f29fe889",
        "rubric": "fffd71190c21b4c1cd4722862a983a38f9328cd10547a2e9f92979bded308ba5"
      },
      "reference_tree_sha256": "91be968505fed0861c2ccf67777e0301e610e7cf590de9fbae8301597884adbf",
      "saved_spec_sha256": "86c51d015c7094d3248fe74911bae28f78a9e09174f03ce81b5ce4563396c912",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P073",
      "domain": "factcheck",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "409f8da09141c30a89c01d058f524a384c96de01dbb142d8ee39d8bf31dd70f3",
        "seed": "84337fca89c5dd9e8c63b74bd93c53c46f9d3e488d7e040b5c2933bd00486adf",
        "instruction": "39552e3b122cbad63f3e0448ed12cf693052e1dfe5b4d20bc46d1463a9488e0d",
        "rubric": "3221b42b3b39a4f0672bea1d727d892b813d2580d50481f644a242499b28abd5"
      },
      "reference_tree_sha256": "6d27f41e983bf5ac6f2b80371a93395d8d6677f36a4fc14a98d35d9f489afbdc",
      "saved_spec_sha256": "3bc4f809513f29bb79b9a87f274a09cbe05159c298c85989735d00c316384ba8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P074",
      "domain": "factcheck",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "a668883e95dc77e040b6382fd372cf6e3b4d8f84b8d8259bd1187be54864cfaf",
        "seed": "d795bfbcfed0969496f8851d52a941e3b3791d30c4841100b1b3a1d52dbb329b",
        "instruction": "9c4c1bac7684cfb6d52ca62f440922e52623e327eac1f6a3ff0e8f5645b4fd46",
        "rubric": "50aecb080397c0576f9f4b7dd1ef20958e79eddf4a259426dcc11c67d57633bc"
      },
      "reference_tree_sha256": "a02214d82e4fcecd6d8b47a382bc5a72622da6e4345ba1669f5c5c735ec4bc9e",
      "saved_spec_sha256": "667045cbfcf35e50c6a186b430e64170101138dc72aad336435033eabab5d225",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P075",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f8ddac76e65520f839a1db0b0df957f6a601113e0800fac6f303169b6c00a5de",
        "seed": "fcf24e2f7ef6362002e4c695fb6c5dfaca5482e0f474770a2c390c4a1059da72",
        "instruction": "877e38ebb6cf869514398a3de304cb610000aa68c665f29eab94725d3fe3e1ee",
        "rubric": "f52049a9dd39c8ee564f1cf745b31321e7d4398e574575a930ed0245e99bf66e"
      },
      "reference_tree_sha256": "f2a81bec1694fa911d4ab408b51bbf7e9ed89d4b6c8343cdfb5caafe33dd3a0d",
      "saved_spec_sha256": "535cf03184ff91764bd5969b1a2262e7b40c10c10e1c88788e6cdee299dd6cfb",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P076",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3",
        "seed": "9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126",
        "instruction": "a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4",
        "rubric": "93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37"
      },
      "reference_tree_sha256": "075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f",
      "saved_spec_sha256": "f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P077",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "26ea99e0db876c935e176eb4ed9ac82d5d9ce5af0c6ea27ca6daeff705b1eb8b",
        "seed": "64ee2cd153df1dc20c13f1472f3ccdf5c154888fbb9f6e010505d9d5a868ddaa",
        "instruction": "942eb92d70ca4c56870a55b7bee524775671252fe2fc5638b9f56c4cb1a6a71c",
        "rubric": "2de79324fd4e93397a730e407c9b194d9d4036cdc22a8a4f9dc38e70040b04e6"
      },
      "reference_tree_sha256": "3f63567385d18758eab6de73364c55244f044863ad1dbcdda5cf3a82d2050112",
      "saved_spec_sha256": "240f610d36b8c11511dd921bed63a20dda40142e63536bdeff4b045fc28e14f8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P078",
      "domain": "writing-comm",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "e971f94df5f2cb4a1ce324b31fcb6d5c31002cb6547f8c70b390b70fd559b26a",
        "seed": "2e1abaab46d0c7659b389637b92d0e75b38ff7e209dcdfd63847fc3b4aa33b62",
        "instruction": "026a02cc9f2ad4e6040ccd323d59a6411280fc7472bdaccbc76f29c2243b69d0",
        "rubric": "5d600cb54321e0db6b886941b5e895b8beef507a55cb3fef44497fb882755d23"
      },
      "reference_tree_sha256": "7a4e785add01303b812c1eeb5d0a06e31aaefc4aefda3d8e9e46fec7b4d2fe61",
      "saved_spec_sha256": "645587b0d8656c96616c2a5ccbf951e2c1716e9d300e23ab34c452d2c1429a49",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P079",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "6b027e26451753622c74f19e6480ff96fadd03eafc9dd611f7c5f2a3d786bdfe",
        "seed": "04d2c8fc1819d74c697635b7159d3b708ad42e57832228d9aceddb106e4ec60d",
        "instruction": "612bcf98df340ce526b84b30ee70b4a38d1ef35d5540a1107ba228c896457850",
        "rubric": "b97e2f1f2f3f7b47253ee2814b347b4df2ec128e3ea275e431f9651880d925d2"
      },
      "reference_tree_sha256": "dbc652e73c8bbf7e1eb68a62b77a1f31ad3b6bb4ff013686d3e183aab40b1fcf",
      "saved_spec_sha256": "02eb7825e14717b8688982258c2f4247d433add20323f039a1315e04c5739840",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P080",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "39131251030b94d4cac7069e7978247bac5a5b73360a4b0cd531b1928534be81",
        "seed": "fd0e48b21749627fdcebe0ef4f1265202feecf7fcd17fb7d9165029a5509093b",
        "instruction": "aad55bee283166483714ea41220ac7b806e18dbc320d400d2147fbc642fc0d5d",
        "rubric": "a633e26cb4cc9f286012e9aeb4c9b67639a5f247eeb68ef6438543050c4574b1"
      },
      "reference_tree_sha256": "3d5ee0a1a55503bcac96b854b1599ccdc02670cfa72dbc79574a4e7e0674421b",
      "saved_spec_sha256": "c90b32c0ee9a8868d8f97e79371e35ce5a1599e8155a1fe6c7627c6a44338930",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P081",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "52b55828c57b0f8ec721c81b33e45a167b42386e0998521ba1bbc8a3f7a6c57e",
        "seed": "639d631b6096f5afaa368d000a92495b386689a29ee23eedbd0793c08b45e7cc",
        "instruction": "54ad594473107ddd993c7d6257afdc6bcaf49db4f8f4d80d46a9ac5f1b2233fc",
        "rubric": "1fcf4d937057cc28d5ec4eeaf3f7e57b00accb13f3b92dc4c4d2a06e3dc08b18"
      },
      "reference_tree_sha256": "9c79ff23e47a553b009239e61fd337a0ec4e757260944c851c6c76d430b0d0df",
      "saved_spec_sha256": "f53ecd52718c457b988c1d165b98d3dfb7792771c9d52f14a02e07ca760901bc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P082",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "26ab45ddee7311a4166443c5ecded9345d99016ca640ff0caabba8e501d0588a",
        "seed": "068f411893aa6b80e98e159c9b50f20d95fa303f56a30260efa6a46fdff48780",
        "instruction": "e60034650a3997134351688f15b23588eae9c9fff5c2f44f9abd67327ed5a39e",
        "rubric": "8bdb4dd32f8b54d19f361ef973f324c6ff254a26de301a8f439001305ee4e725"
      },
      "reference_tree_sha256": "5c5f6fb47c2350d1e09617a0c9fbb85bf30df2a0658dd77c414662084eacbb98",
      "saved_spec_sha256": "1dd52a8a13eaedff8e250fd4f33a5ab324e19934f554541cb4d6cb7dea309247",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P083",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "fed031345547e8cdc12205d957b66379043631c290a4d24efb6fa1987b647ee7",
        "seed": "e6a37bab9864cf3b061013ad2cea57a4790e74bef2f5a9f9f0ffeda6491e5f7b",
        "instruction": "d74a4357e4eee0793eaf8154c2bf02e8d2fcb612da89325c2991425b1b9ba9f3",
        "rubric": "c0e520baa87474f91d49f2291d09e9588334c228dc06f88ff6cad93197c9bf02"
      },
      "reference_tree_sha256": "6bcd669ec120474f6db0560a7d90fb88af0730dbed93b264f0fd1a4c8954cf23",
      "saved_spec_sha256": "7e9c5fd92227a55988f19568ca65992e53980e4f3cc6ba37ec64313d7284c661",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P084",
      "domain": "gov-admin",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "7a55915806833af49f324f71092fc2fd52520f35ec1550fa56686aa42841e34d",
        "seed": "cb5da906ba1c1d64a838465acac59f2d539e62334b0a03aba9583f435a10d911",
        "instruction": "93c4693fdacd484c6ea5df322cb833765a6beed7291f7b764da0ee26ee0f0202",
        "rubric": "a3910bf70b63fbb4f7125a171355db9238498b3283a2e4ff5b1e008c8bd45c27"
      },
      "reference_tree_sha256": "9d5f5973248443d31f9c6a9fc50ce8f505cc86f39631a03e0f3ad7d73a767d32",
      "saved_spec_sha256": "84f5ec5cb0f18cd22261ea3fa2972e3a4a95fabb45ed610b1a3ebef725cf66d7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P085",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7",
        "seed": "48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209",
        "instruction": "1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4",
        "rubric": "d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b"
      },
      "reference_tree_sha256": "e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47",
      "saved_spec_sha256": "e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P086",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "07c04112a528ab595f36e1539162143eedd16253546bfc8b191412216eb7f9a1",
        "seed": "90a60a85b487453b48fe4f32a9b03808ad92daecc0c7c87c9c3ef7a2f6776bc7",
        "instruction": "cd2061f8f341d1560124155b4d1e177dedfdd68f30aabe5063eb0ba34d8641b0",
        "rubric": "2bc5299cb349786f3e63306b3ab0ec95065ad6e9b21252060363f7264ce11fbc"
      },
      "reference_tree_sha256": "0357ab87e81e0632414bda840b71c858444b4c9f6fce0b0830ca929dbd048ce9",
      "saved_spec_sha256": "6f07062e55bad295f4d1ebefa46a8a183b95663c53bbd0190d2add8c0b231fd3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P087",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862",
        "seed": "b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa",
        "instruction": "626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb",
        "rubric": "18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5"
      },
      "reference_tree_sha256": "b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145",
      "saved_spec_sha256": "256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P088",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "b9cbc9b8bd4efa00b43328f42eec945f7754d8e78e3dd0a5c0127c146dc311c5",
        "seed": "947dd61de1d18ab245b64614daf6593bd9d6568cc1defdbc08296005fed0c452",
        "instruction": "1096b8a7d7510214594fc8684b63a6c95c92a0e72d33d4fa835ed6e219eedd0d",
        "rubric": "34e4556e16834a31133df0363d649905986d95f543451d340a422ba6562f9f70"
      },
      "reference_tree_sha256": "b45af2978cf4928f8722abc5be29ab65427edbd5fec07da2fc0bfe28acfe2657",
      "saved_spec_sha256": "5445d149ce1716860ca8a6e8adc1ef2b0c93f8d978f7b148ebf494325baea134",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P089",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "cdfc3469bf8c23f93602c1df8668d23c8be5ab926be54938cb4fc28b7215026f",
        "seed": "78d60aa55663914bd08a0f6d45f423c90929a38b8d660371830e83204130f3ef",
        "instruction": "d02b55a2b6539608cd977199c5b832a617c6f0ba589fe8143b65dccfa9125383",
        "rubric": "4219e075f6851179d99a50218ed0a23d43d83405ef066cd0cac90c6a7659c3c3"
      },
      "reference_tree_sha256": "2817ff417e683b789d708d599800531e23713a948f70674373cbb5fc437aa61d",
      "saved_spec_sha256": "6436d438ddebbe3f4b48b1ca5f8af018e4263aaf6e2e85a593e447b2197ded92",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P090",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72",
        "seed": "ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9",
        "instruction": "1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205",
        "rubric": "def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d"
      },
      "reference_tree_sha256": "afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089",
      "saved_spec_sha256": "4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P091",
      "domain": "events-social",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "43bcfd9cf5df76e5d313d23f127b61895595adbe6ccfd6ca3609195e512dcd69",
        "seed": "1e1125684288c39af20646424bd63f04ba1eb7119a5a7631b23b024583d2ce3e",
        "instruction": "cf689ff6ee18e41cbde8984272029e63f4c14c23d17e9df65d03dbef3d2d4690",
        "rubric": "8b2f3b2e6c1e714f0bc61daa10d4d7fbbd877835c75fcd0cc5a9ceae2b0e366b"
      },
      "reference_tree_sha256": "7e6198c5bf9da31333aa45b2e520a43f4b7068eee74f91441200a8c18e4c3d15",
      "saved_spec_sha256": "6e59b97b098ffa77f14c0d93a9031468d75d1ed4460bfb62263d733d4214ff57",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P092",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "18363eb15c66659f0adcbeb10dabede06637f330722887f7bce5203e478089e3",
        "seed": "33c0c7e8afb9c60feaad2b4ba73f9b7e0b074800b6e5a0647574670c8c2fca8c",
        "instruction": "a55d2000c4367cf6b5c0d46c907fec64fbdbe111271ef3ebd8c711217cc330a4",
        "rubric": "a06ea948d0f7ea3a6cc0f79a4036712c9c6f596e2b6ac22118b9ee2c5024b68f"
      },
      "reference_tree_sha256": "4b365cdd66057b8b823d19a8262560e96bdd77a7cadf74b7d9a4d117a403b228",
      "saved_spec_sha256": "09be22f8b75f71fec3972a33efc986bc15bfcfa87f770414c629daf372ec0cf4",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P093",
      "domain": "events-social",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fffaf708060edec52b515a7b64cbacbd4b2ad817588b54645500a389d46d69ad",
        "seed": "0ed2904a5543434682e8c78aedc04429ceb9ac68b91046c631faa076da934e92",
        "instruction": "dda9ae6c084845180f603c9287afafe8754d7a789ec8f4e33fc9af71c920e1d2",
        "rubric": "43689a517a0a26e9535d0d4f1b3389f236d624074e121177084fd426055943f3"
      },
      "reference_tree_sha256": "db5b940199d26f33f178d5ff339f4234a7b4419d89750ef0078ef9da872dda17",
      "saved_spec_sha256": "e214376abca4f378220766167c5d0b018a6ab58594416737a5391b263d268478",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P094",
      "domain": "events-social",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "3f11a6d349b6fb3a753ce0e0c30403a89b96e746211fe9e56c3d8fad775fc9bf",
        "seed": "c8fe31f18ee871888904f5838fd527238e7987654128e4fca99a099f5f675875",
        "instruction": "d1a7152726876938c5560e10f08737790b848be8fefd9e46959d163060b10e78",
        "rubric": "1f8a85fd6bda49ce94d288e655f5b8ac8c454b86b7518ead97c2e20f2e6fa19c"
      },
      "reference_tree_sha256": "9075976f28530c2cb4695b67287b87af7d4519a0ebcf906dfff5612510728678",
      "saved_spec_sha256": "ef5455660c6ef34afb0634a6ca0433d724c1638c18fa928ffaf1ef3f13ad7244",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P095",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f78960b18c418e33d94a285bddac6a7f3e47a7208fa9c3207a38a0145b4eae94",
        "seed": "d9b74cc79d82482795bd92a90b675ccbd4d79ae136882df87d77996c20e1963f",
        "instruction": "d6eda2daec9ea8e475291f1868a62288467ffb813fbc3ccab0a786e777b7357d",
        "rubric": "02fc460178859d2b0a7f09ff23b6def727157caae7089fc93d0dd706a2505aa2"
      },
      "reference_tree_sha256": "a81a38e3e151a3d485d1b05f4583db396368a507cbf2f8d3708f10bd7aa788d7",
      "saved_spec_sha256": "4b6c87a8b57f3e4b8f1b429d2712f7c7baf19d744d2985510a6bc482ab809016",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P096",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "8212fc65360cc628f23943f9c54ecc328fcb629b811823d008f5243c66d5c3b4",
        "seed": "786381a80e2e454a41cf9ce84c30a8ff018247c2eff12558247ec0ffbd287a75",
        "instruction": "8def69f68a8eb3da4e1ff0e4c7126232fedbef010b3b7afa9f85017a10b2f170",
        "rubric": "a891abea6793bafb92ff078336223324b3897281ef2d9804aabb378763b4e36d"
      },
      "reference_tree_sha256": "08cefac3241df89aa4cbc936c2d821312c5b4a4355ac95b39dd73b32d36d1971",
      "saved_spec_sha256": "36d182931d477add64f169a170feb880cfce197ec403d7af2afa8042d4e6ae18",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P097",
      "domain": "entertainment",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "538bdfa8835d213b6943f5921e7728ca4f886659d881a455ad64b1ace938dfc8",
        "seed": "408ced425d633cae3581e5dbe871cf71a957107176ebaddf034a1d4d34a3d770",
        "instruction": "bc017267140bf1fc6bdfbcb7d98d7bc2be806d53d105b05a457c8c467114c501",
        "rubric": "63c49cddb1a046c2b02c561213bb3ff1c1a263fdb0e98c92c873743ee8b13bd9"
      },
      "reference_tree_sha256": "527963020ecbf16bdaa9f78584e75915a727a831101bf7aff7a143593df361d0",
      "saved_spec_sha256": "47e39e4e906bf80a4ad0bc764dcaa939f70c306f625fd0ee1a26326840cf2dd4",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P098",
      "domain": "entertainment",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ded707357c857d695ce625e89bb613db541da60c76c44d3ee59de821647d65c8",
        "seed": "112f7a1d054f47d0dd92b3bb667831e98b0332b9cabecd8cfa092daad67b6481",
        "instruction": "9ffd1715c25cd48a6ff308659cf99444b98a48c1adcf34bf1fa8bdc73e23a315",
        "rubric": "791dab25ccfc455aa92e9b90f4c41bc8720dd36b3f8c74f89e7c26295c38d735"
      },
      "reference_tree_sha256": "050588929892cfa1b9ca01b817d73c64cd53085122313d7a9b46bf3dcc4118b4",
      "saved_spec_sha256": "b75507c03f5e84ab81b83449b9b0357cbee0ab86a0a5f155d7d1b97c1373819b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P099",
      "domain": "entertainment",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf",
        "seed": "f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9",
        "instruction": "6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55",
        "rubric": "e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd"
      },
      "reference_tree_sha256": "58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc",
      "saved_spec_sha256": "6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P100",
      "domain": "entertainment",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "2587e19b1ee2b299eb76c86cfc59e167f7c389965c969ed784cc716a44757cd9",
        "seed": "05f15e07aff0bdf630681bbc121ef0514e2395a85d66d675ce55f9caf8283f03",
        "instruction": "6799851bb0582abe9994ca8fd548168079077011bbe6a6492150b5f333feb989",
        "rubric": "7e68b5caa251923ff258616f439ad33f307eda716b2f416f8c60ef9bd72b3736"
      },
      "reference_tree_sha256": "a387f065bfeb63382f8d9d263df5afebbbc0783f0cfd947de12edb2133533c13",
      "saved_spec_sha256": "47e68d9681548ed92ef9f7796cb76af67bd8debdc536c04840d1d71176f022fc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    }
  ],
  "system_scope": "Daily-life application of Agent-AutoBench. Source implementation snapshots and release/evaluation cohorts remain separately identified."
}


==> anc/analysis/analysis_source/prospective_design.json <==
{
  "schema_version": 1,
  "scope": "Frozen prospective design only; no outcomes or execution status.",
  "provenance": {
    "manifest_raw_sha256": "99ff21125b943a61de47018f90250fd895203fcd095370222d6d54e4107bcd95",
    "protocol_raw_sha256": "ffea1e6d1716b1441ed2bcda126cd3ef8684a4775cf05356e1bbc9b0c73a909d",
    "plan_sha256": "af39fc8417d375e9b37d62d049ddfcd2790434f30c035fc7864dcf94d10f8ad5",
    "plan_identity_rule": "SHA-256 of UTF-8 json.dumps with sort_keys=True, ensure_ascii=False, default separators, excluding plan_sha256."
  },
  "allocation": {
    "n_families": 67,
    "n_policies": 3,
    "n_cells": 201,
    "opportunities_per_cell": 2,
    "cells_per_policy": {
      "D": 67,
      "G": 67,
      "I": 67
    },
    "canonical_inventory_sha256": "94f813278db9899c0bfd71b97f7ef0b718770a9285df8284207046d92e1806f0"
  },
  "protocol_constants": {
    "max_selected_per_cell": {
      "value": 1,
      "exact_protocol_text": "At most one final package per family/arm."
    },
    "ablation_max": {
      "value": 24,
      "exact_protocol_text": "Before repair, freeze up to **24 actual failed-package trace cases** from main D-arm p0, selected by predeclared package-hash order."
    },
    "ablation_conditions": {
      "value": 4,
      "exact_protocol_text": "For each bank package clone identical source/task bytes into D0T0, D1T0, D0T1, D1T1."
    },
    "repairs_per_condition": {
      "value": 1,
      "exact_protocol_text": "All receive the same generic repair instruction and one author/rubric opportunity; only diagnosis (D) and raw trace (T) vary."
    },
    "fresh_repeats": {
      "value": 2,
      "exact_protocol_text": "Exactly two fresh final-version episodes per selected task and each of Sol, Luna and prefixed Gemini; do not reuse construction episodes as an independent repeat."
    },
    "independent_reviewers": {
      "value": 2,
      "exact_protocol_text": "Two independent real reviewers; a third adjudicates unresolved disagreements."
    },
    "review_checks": {
      "value": 6,
      "exact_protocol_text": "Human protocol is the existing ReviewRecord with six required checks and unchanged verdict vocabulary."
    }
  },
  "derivations": {
    "n_families": "Distinct blocks.block_id, matched to canonical_sources.family_id and the protocol census.",
    "n_policies": "Unique manifest arms, exactly diagnostic_revision, generic_revision, independent_generation.",
    "n_cells": "Unique planned_cells equal the complete family-by-policy Cartesian product.",
    "opportunities_per_cell": "construction.opportunity_cap, cross-checked against the protocol.",
    "canonical_inventory_sha256": "Hash of canonical source records sorted by family_id, using the plan JSON encoding; records are not disclosed."
  },
  "assumptions": [
    "This pinned census has one canonical source per family and unique source IDs and content digests; no source content is inspected here.",
    "Counts describe the accessible reservoir and allocated opportunities, not representative sampling, guaranteed power, expenditure, or measured yield.",
    "Protocol constants are exact-span transcriptions, not fields claimed to occur in the manifest.",
    "Regeneration requires both original byte-pinned authorities; public-only verification authenticates this frozen projection, not unavailable private source bytes."
  ]
}


==> anc/analysis/analysis_source/reference_repair_case.json <==
{
  "study": "Exploratory paired reference-repair diagnostic",
  "date": "2026-09-26",
  "selection": "One previously observed arithmetic counterexample; purposively selected before these fresh runs",
  "n_packages": 1,
  "n_conditions": 4,
  "ballots_per_condition": 1,
  "original_minutes": 320,
  "corrected_minutes": 380,
  "arithmetic_terms_minutes": [
    120,
    60,
    60,
    60,
    20,
    20,
    20,
    20
  ],
  "changes": [
    "rubric expected arithmetic total",
    "equivalent reference duration"
  ],
  "unchanged": [
    "instructions",
    "evidence",
    "fixed outputs",
    "requested scorer model",
    "native scorer implementation",
    "scorer configuration"
  ],
  "scorer": {
    "requested_model": "gpt-5.6-sol",
    "native_commit": "de0629c93aca61174885ed0bc36f9ba90e237166",
    "backend": "cc_sdk",
    "profile": "single_judge_v1",
    "votes": 1,
    "VLM_enabled": false,
    "retries": 0
  },
  "conditions": [
    {
      "id": "c01",
      "target": "original",
      "output_minutes": 320,
      "status": "complete",
      "B1": "pass",
      "native_score_sha256": "81a51499e1daba9fe8c613a61f7c9e4fd6e6cd844fbf4ce520a52851589e7623"
    },
    {
      "id": "c02",
      "target": "original",
      "output_minutes": 380,
      "status": "complete",
      "B1": "fail",
      "native_score_sha256": "d49f39ac6a8496b59c981cd09a28d5f6f8f1a354236e8ae6af7f97ec50d2bb8a"
    },
    {
      "id": "c03",
      "target": "corrected",
      "output_minutes": 320,
      "status": "complete",
      "B1": "fail",
      "native_score_sha256": "38ca343faa5946579ab6c4904a000f9c7549f8767e82422a04025553e7c54027"
    },
    {
      "id": "c04",
      "target": "corrected",
      "output_minutes": 380,
      "status": "complete",
      "B1": "pass",
      "native_score_sha256": "9c077852e8cf67fbbc77015987d80ee1850b1d17c78846724089a3462da47a75"
    }
  ],
  "execution_order": [
    "c03",
    "c02",
    "c04",
    "c01"
  ],
  "raw_result_sha256": "5781023592e4ba6b248764c46bff791132df4b5c5c1afd3e480197ea74b983b3",
  "protocol_freeze_sha256": "45fab13a9def50683c8d43c05dce5a373fdfd42210cfa798507ea0eccf70a528",
  "input_invariant_errors": [],
  "comparison_complete": true,
  "limit": "One selected package, one ballot per condition, deterministic correction rather than autonomous constructor intervention; no population accuracy, significance, repeatability or construction-yield claim. Ancillary criteria and overall scores are not the endpoint."
}


==> anc/analysis/analysis_source/release20_audit.json <==
{
  "failures": [
    {
      "check": "format",
      "public_id": "P054",
      "reason": "UnicodeDecodeError",
      "receipt_id": "F0002"
    },
    {
      "check": "fetch",
      "public_id": "P027",
      "reason": "empty_returned_text",
      "receipt_id": "F006"
    }
  ],
  "formats": {
    "FAIL": 1,
    "NOT_RUN": 0,
    "PASS": 117,
    "UNKNOWN": 0,
    "supported_locations": 118,
    "unsupported_locations": 1025
  },
  "formats_by_type": {
    "csv": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 8,
      "UNKNOWN": 0
    },
    "json": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 84,
      "UNKNOWN": 0
    },
    "other": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 1025
    },
    "pdf": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 19,
      "UNKNOWN": 0
    },
    "xlsx": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 6,
      "UNKNOWN": 0
    }
  },
  "missing_index_packages": [
    "P017",
    "P056",
    "P076"
  ],
  "operations": {
    "fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 76,
      "UNKNOWN": 0,
      "total": 77
    },
    "search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 106,
      "UNKNOWN": 0,
      "total": 106
    }
  },
  "package_checks": {
    "deterministic_evidence_binding": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "deterministic_rubric_answer_consistency": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "external_services": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "instruction_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "mapping_authentication": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "production_local_mcp_fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 16,
      "UNKNOWN": 3
    },
    "production_local_mcp_search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 17,
      "UNKNOWN": 3
    },
    "public_workspace_reachability": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "rubric_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "safe_file_openability": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 19
    },
    "saved_spec_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "semantic_correctness": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "solver_feasibility": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "user_dialogue": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    }
  },
  "population": 100,
  "sampled": 20,
  "scope": "Recorded literal mechanical checks; operations and file locations are not independent tasks. Raw corpus unavailable; no full-environment replay or semantic usability claim.",
  "unsampled": 80
}


==> anc/analysis/analysis_source/scorer_controls/DEPENDENCIES.md <==
# Offline dependencies

Core: CPython 3.8+ and its standard library only. Tested with CPython 3.11.2. Do not use optimized mode (`-O`); although the verifier uses explicit checks, ordinary invocation is the supported command.

Optional raster checks: PyMuPDF (`import fitz`). The tested version is recorded in `RECORDED-CHECKS.json`. No dependency download or installation is performed. Any PDF viewer can independently inspect the three original PDFs. A browser can manually open either self-contained HTML file; no server is required, but browser execution was not part of this recovery.

Historical authoring used ReportLab; historical prepared HTML evidence reports Playwright/Chromium in its manifest. Those are provenance facts, not dependencies of this offline verifier. Authoring and screenshot-generation programs are not run or supplied as replacements for the original artifacts. Native judging is not included as a runnable dependency chain and cannot be rerun without model/API access and separately recovered runtime requirements.


==> anc/analysis/analysis_source/scorer_controls/PRIVACY-REVIEW.json <==
{
  "status": "NO_IDENTITY_SECRET_PERSONAL_DATA_OR_HOST_PATH_FINDINGS_IN_DISTRIBUTED_SUBSET",
  "automated_checks": "All distributed text, PDF bytes/metadata/extracted text, PNG metadata; address, credential and identifier patterns",
  "visual_checks": "All six PDF pages and four prepared HTML states inspected: synthetic inventory only",
  "limitations": "A scan does not certify every possible identifier. Original provenance is separately private.",
  "distribution_scope": "Original synthetic controls, criteria and prepared images; redacted native observations and evidence manifests. Private originals of redacted records, source paths and custody reports are withheld."
}


==> anc/analysis/analysis_source/scorer_controls/PROTOCOL.md <==
# Recovery and historical protocol

This document is a new description of an existing diagnostic, not a new preregistration. Exact frozen input bytes were recovered and compared against the archived pre-scoring input manifest. The original generator was used only as a pointer and was never executed. No missing control was reconstructed. Frozen expected outcomes were construction specifications withheld from the judge, not independent human labels.

The historical protocol used five fixed output variants in order case-001 through case-005, two synthetic task rubrics, eight criterion instances and three ballots per instance. Normal PDF and working HTML were positive controls. Masked PDF adds only one opaque layer over table data cells on each page; normal/masked extractable text is identical. Section-stripped PDF removes only the specified headings, divider lines and enclosing frames while retaining the body and table. The two HTML files differ only in their click-handler body. J7 concerns visible unobscured text/cells; J8 concerns the explicitly specified section markers; J10 concerns the click effect. These criteria must not be expanded into general visual quality or usability judgments.

The fixed native scorer requested `gpt-5.6-sol` with its existing visual fallback. SDK observations report that label; visual responses report `deployment-gpt-5.6-sol-platform-global`. These are requested/observed route labels, not authenticated hidden backend identities. The per-item frozen config specifies three votes and a per-run USD cap of 5; those files alone do not reconstruct the complete runtime. Visual-tool charges and the timed-out invocation's complete charge are unavailable. The original execution scheduling amendment, freeze and provenance receipts are retained privately.

All five variants were attempted once. The stopping rule retained missing ballots, evidence problems and unexpected effects without replacement. The final no-op invocation timed out after 180 seconds without a successful SDK completion or valid batch ballot. Its intermediate visual observations are evidence from that invocation, not an additional ballot. The native two-vote fail aggregate and its inconsistent complete summary remain visible. No timeout is imputed or silently dropped from the denominator.

Offline verification checks file integrity, exact PDF content-stream differences, preserved text operators, exact HTML handler differences, evidence-to-source hashes, complete native event sequences, valid terminal ballots joined to native aggregate vote records, all published pass/fail/unknown cells, and HTML browse-failure receipts. Optional local rendering also checks equal normal/masked extracted text, the uniform opaque cell region, and equal normal/section-stripped table pixels. It does not execute HTML interactions; the already prepared click evidence is inspected and its recorded source binding is verified.

The public subset removes wall timestamps, process/session/response/request identifiers and absolute host paths from observations. Event ordering and invocation/vote indices are preserved. Embedded JSON strings undergo the same transformation. Path relocation changes strings and serialization only; criterion text, native votes, error meanings and prepared pixels are preserved. Raw receipts, original path mapping, source digests and deterministic transformation verification remain in a separate private custody bundle. Only the anonymous artifact subset is distributed here; private custody reports and original host paths are excluded.


==> anc/analysis/analysis_source/scorer_controls/README.md <==
# Fixed-output scorer controls: recovered artifacts

This small archive supports independent inspection of the **already reported** PDF/HTML scorer contrasts. It contains five original synthetic outputs, both exact task instructions and rubrics, original prepared screenshots, and redacted native verdict/tool/invocation observations. No experiment or judge inference was rerun to make this archive. The distributed subset comprises 36 byte-identical originals and 15 redacted JSON/JSONL derivatives; documentation, recorded checks, and the verifier are separate supporting files.

Run from this directory with Python 3.8 or newer:

```sh
python -B verify.py
python -B verify.py --render
```

The first command needs only the standard library. The optional second command uses an already installed PyMuPDF to check text extraction and raster contrasts. Neither command uses the network, starts a browser, loads a judge, or modifies artifacts. See `DEPENDENCIES.md`.

| Case | Original output | Native criterion outcome | Pass / fail / unknown ballots |
|---|---|---|---|
| case-001 | Normal two-page PDF | J7 pass; J8 pass | 3/0/0; 3/0/0 |
| case-002 | Working HTML | J10 pass | 3/0/0 |
| case-003 | Masked table cells | J7 fail; J8 pass | 0/3/0; 3/0/0 |
| case-004 | Removed section markers | J7 pass; J8 fail | 3/0/0; 0/3/0 |
| case-005 | No-op HTML | J10 fail | 0/2/1 |

The allocation was 24 criterion ballots across eight capability instances and two tasks: **23 valid = 15 pass + 8 fail; one unknown**. Four outputs completed; no-op HTML remained partial. There were 15 batch invocations, 14 valid. These counts are not API-call counts or independent samples. Its final timeout's false-valued error object is not a fail ballot. Its native summary nevertheless says `judge_incomplete: false`; that discrepancy is preserved.

Open the PDFs in `cases/case-001`, `case-003`, and `case-004` under `workspace/output/`. The HTML files are under the other two case workspaces. `items/doc` and `items/web` hold the exact frozen instructions, criteria, configurations and synthetic source CSV. The `.yaml` files contain JSON, which is also valid YAML. The source data are simply item A = 12 and item B = 7.

Prepared images and evidence manifests are under each workspace's `visual_renders/`. They were recovered from the original scored workspaces; they are not newly generated screenshots. All three on-demand `browse_html` calls for **each** HTML condition failed because synchronous Playwright was invoked in an asynchronous context and reported `chromium_missing`. Prepared screenshots show the working click changes the display to `Item B: 7`, whereas the no-op leaves `Choose a section`. Some native working-HTML anchors use `steps[1]` although the sole step is array position 0 with `index: 1`. The archive does not repair those anchors.

`observations/` contains redacted derivatives of the native verdicts and complete invocation journals, preserving event sequence, tool results, generated justifications, evidence anchors, model labels and errors. It contains neither human truth labels nor hidden reasoning. `recorded-ballots.csv` lists all 24 planned slots. `published-contrast.json` binds the comparison to exact selected manuscript numeric macros. `PROTOCOL.md` explains interpretation; `REPRODUCIBILITY.json` types the supported and unsupported reproduction claims.

`TRANSFORMATIONS.json` lists original and distributed SHA-256 digests. PDFs, HTML, exact criteria/instructions/configurations/CSV, and PNGs are byte-identical recovered originals. JSON observations/manifests remove host and session identifiers and relocate paths. Native `content_sha256`, byte lengths and payload hashes still describe **the original consumed bytes**, which can differ from sanitized text; they are not checksums of the rewritten string. Public artifact checksums use `SHA256SUMS.json`. Original private receipts and host provenance are held separately and are not part of this archive. Public hashes demonstrate consistency, not independent authentication of withheld originals or historical timing. Visual HTTP receipts preserve image-content hashes. The HTML payload hashes do not equal the prepared PNG hashes; the payload bytes are not supplied, so exact pixel equivalence at that later stage is not established by this archive.

This recovery does not establish general scorer accuracy, blinded human agreement, validity of other tasks, a repaired browsing route, or full-stack cost. A native judge rerun requires separately authorized model/API infrastructure, the original execution stack and configuration; it is not an offline capability supplied here.


==> anc/analysis/analysis_source/scorer_controls/RECORDED-CHECKS.json <==
{
  "status": "PASS",
  "artifact_contrasts": {
    "normal_masked_text_equal": true,
    "masked_only_added_opaque_cell_overlay": true,
    "section_stripped_only_removed_declared_markers": true,
    "html_only_handler_differs": true,
    "execution_scope": "static comparison of originals, no browser rerun"
  },
  "recorded_observations": {
    "planned": 24,
    "valid": 23,
    "pass": 15,
    "fail": 8,
    "unknown": 1,
    "valid_invocations": 14,
    "attempted_invocations": 15,
    "complete_outputs": 4,
    "partial_outputs": 1,
    "ballots": [
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 3,
        "status": "UNKNOWN_TIMEOUT"
      }
    ],
    "invocations": [
      {
        "case": "case-001",
        "invoke_index": 1,
        "terminal_event_seq": 22,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-001",
        "invoke_index": 2,
        "terminal_event_seq": 38,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-001",
        "invoke_index": 3,
        "terminal_event_seq": 54,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-002",
        "invoke_index": 1,
        "terminal_event_seq": 29,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-002",
        "invoke_index": 2,
        "terminal_event_seq": 55,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-002",
        "invoke_index": 3,
        "terminal_event_seq": 81,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-003",
        "invoke_index": 1,
        "terminal_event_seq": 21,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-003",
        "invoke_index": 2,
        "terminal_event_seq": 38,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-003",
        "invoke_index": 3,
        "terminal_event_seq": 54,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 1,
        "terminal_event_seq": 17,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 2,
        "terminal_event_seq": 33,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 3,
        "terminal_event_seq": 49,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-005",
        "invoke_index": 1,
        "terminal_event_seq": 21,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-005",
        "invoke_index": 2,
        "terminal_event_seq": 42,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-005",
        "invoke_index": 3,
        "terminal_event_seq": 64,
        "terminal_status": "timeout",
        "sdk_completion_count": 0,
        "valid_criterion_ballots": 0
      }
    ],
    "evidence": [
      {
        "case": "case-001",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 4
      },
      {
        "case": "case-002",
        "browse_failures": 3,
        "prepared_evidence_entries": 1,
        "visual_http_returns": 4
      },
      {
        "case": "case-003",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 4
      },
      {
        "case": "case-004",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 3
      },
      {
        "case": "case-005",
        "browse_failures": 3,
        "prepared_evidence_entries": 1,
        "visual_http_returns": 2
      }
    ]
  },
  "native_judge_rerun": false,
  "render": {
    "status": "PASS",
    "engine": "PyMuPDF",
    "version": "1.28.0",
    "pages_checked": 6,
    "normal_masked_text_equal": true,
    "masked_cells_uniform": true,
    "normal_stripped_table_pixels_equal": true
  }
}


==> anc/analysis/analysis_source/scorer_controls/REPRODUCIBILITY.json <==
{
  "schema": "scorer-recovery-capabilities-v1",
  "publication_status": "DISTRIBUTED_ANONYMOUS_SUPPLEMENT_SUBSET",
  "can_reproduce": [
    {
      "type": "ARTIFACT_INTEGRITY",
      "scope": "Checksums for every distributed file except the checksum manifest itself; 36 identity-byte artifacts and 15 redacted derivatives have original/distributed hash bindings. Withheld originals are not authenticated by public verification."
    },
    {
      "type": "FIXED_OUTPUT_CONTRAST",
      "scope": "Original PDF content/text differences and original HTML handler difference"
    },
    {
      "type": "OPTIONAL_LOCAL_RASTER_CHECK",
      "scope": "Six PDF pages with installed PyMuPDF; no fixture generation"
    },
    {
      "type": "RECORDED_BALLOT_REAGGREGATION",
      "scope": "24 planned slots, 23 valid ballots, all published criterion cells and one retained timeout"
    },
    {
      "type": "PREPARED_EVIDENCE_INSPECTION",
      "scope": "Original PNGs, source hashes, native tool receipts and exact criteria"
    }
  ],
  "cannot_reproduce_offline": [
    {
      "type": "NATIVE_JUDGE_INFERENCE",
      "reason": "Requires model/API access and complete original runtime; no rerun claimed"
    },
    {
      "type": "SUCCESSFUL_ON_DEMAND_HTML_BROWSING",
      "reason": "Every recorded browse_html attempt failed"
    },
    {
      "type": "MISSING_BALLOT",
      "reason": "The final no-op invocation timed out; no replacement is permitted by the historical protocol"
    },
    {
      "type": "INDEPENDENT_HUMAN_ACCURACY",
      "reason": "No blinded human labels were produced by this diagnostic"
    },
    {
      "type": "GENERAL_SCORER_RELIABILITY",
      "reason": "Two dependent synthetic tasks are not a representative reliability study"
    },
    {
      "type": "HIDDEN_BACKEND_IDENTITY_OR_FULL_COST",
      "reason": "Route labels do not authenticate backend identity; cost coverage is incomplete"
    },
    {
      "type": "HISTORICAL_ORIGINAL_AUTHENTICATION",
      "reason": "Public hashes and derivatives cannot independently authenticate private original custody or freeze timing"
    },
    {
      "type": "HTML_VISUAL_HTTP_PAYLOAD_PIXELS",
      "reason": "Recorded image payload hashes differ from prepared PNG hashes; exact payload bytes and the intermediate transformation are not supplied."
    }
  ],
  "not_performed": [
    "new experiment",
    "native judge rerun",
    "browser rerun",
    "control regeneration",
    "external publication"
  ]
}


==> anc/analysis/analysis_source/scorer_controls/SHA256SUMS.json <==
{
  "DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7"
}


==> anc/analysis/analysis_source/scorer_controls/TRANSFORMATIONS.json <==
{
  "schema": "scorer-recovery-transformations-v1",
  "operations": {
    "identity_bytes": "No byte change; recovered original.",
    "recursive_identifier_removal_and_path_relocation_v1": "JSON reserialization; drop wall timestamps, process/session/response/request identifiers; relocate native workspace absolute paths to workspace/; redact remaining host paths. Native statements, verdicts, evidence and error semantics retained. Embedded JSON strings handled recursively."
  },
  "files": [
    {
      "path": "cases/case-001/workspace/output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "bytes": 3970,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/index.html",
      "source_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "bytes": 602,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "bytes": 4068,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "bytes": 3568,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/index.html",
      "source_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "bytes": 549,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/evaluation/judge_config.yaml",
      "source_sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
      "sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
      "bytes": 106,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/evaluation/rubric.yaml",
      "source_sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "bytes": 1096,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/instruction.md",
      "source_sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "bytes": 520,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/meta.yaml",
      "source_sha256": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
      "sha256": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
      "bytes": 43,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/evaluation/judge_config.yaml",
      "source_sha256": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
      "sha256": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
      "bytes": 106,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/evaluation/rubric.yaml",
      "source_sha256": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
      "sha256": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
      "bytes": 839,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/instruction.md",
      "source_sha256": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
      "sha256": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
      "bytes": 276,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/meta.yaml",
      "source_sha256": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
      "sha256": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
      "bytes": 43,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-001/verdict.json",
      "source_sha256": "25917c2d0628b09591cf42809e4a2a5fc9304cd9b0dda73bbee1a3a37dbeeca6",
      "sha256": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
      "bytes": 29058,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-001/judge-invocations.jsonl",
      "source_sha256": "dfeafe5fe2321f4b7ffec782c67207fe5f54e43cc462b5a280d039f82aaf1154",
      "sha256": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
      "bytes": 38469,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "3586f3832b84850542ecfd279abced788d85ba0a1927dec1d386218ed1cbd866",
      "sha256": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png",
      "source_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png",
      "source_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png",
      "source_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png",
      "source_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-002/verdict.json",
      "source_sha256": "35704edf7ccab31c93cbc2768aa30534c6d8228515529461fb879d6cfd18efd9",
      "sha256": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
      "bytes": 19681,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-002/judge-invocations.jsonl",
      "source_sha256": "58bb4956c8f69612cd43fcc3eca2245c9f558f139035003591caa6998270019e",
      "sha256": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
      "bytes": 43124,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746",
      "sha256": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
      "bytes": 1562,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "bytes": 31798,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-003/verdict.json",
      "source_sha256": "af29f3da15f0e877bd667237d8143f3833eb550a0fc860682eb4d5c298af8609",
      "sha256": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
      "bytes": 29210,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-003/judge-invocations.jsonl",
      "source_sha256": "c4fd1f7d8b6b4366523b5c35a9a71a0f62bf53d08bb0005224b46d5f12708f7f",
      "sha256": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
      "bytes": 38497,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "8c2cf1326e9a1b43156b8e1a1aa36c0b20a06fdb08607b232cfab3c6409e3297",
      "sha256": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png",
      "source_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png",
      "source_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png",
      "source_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png",
      "source_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-004/verdict.json",
      "source_sha256": "2488a2190cce0e82d4e88fe9807dd8d50437309c20db33aac1140448c8927bd0",
      "sha256": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
      "bytes": 27331,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-004/judge-invocations.jsonl",
      "source_sha256": "4a540a605a9e24dfa4b54275dd2f4880d7453847cb874b175711b89a971e05c9",
      "sha256": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
      "bytes": 34731,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "a88158c0f2babb16ef2b8623be8faf89071ffca003cad5520679349b5acd60d0",
      "sha256": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png",
      "source_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png",
      "source_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png",
      "source_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png",
      "source_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-005/verdict.json",
      "source_sha256": "6ef21c7077daeba4ef8e0cfd7b5461cf36f7f0e67e2e6d2e2ce1de501670b06d",
      "sha256": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
      "bytes": 11199,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-005/judge-invocations.jsonl",
      "source_sha256": "5ca4bef3c8523931703399598bdcb88fafc6bfe6ef9c53548a3927ea7c162943",
      "sha256": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
      "bytes": 29136,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7",
      "sha256": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
      "bytes": 1562,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png",
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "bytes": 35817,
      "transformation": "identity_bytes"
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/cases/case-001/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-421af5369d74/pages/page-0001.png",
          "visual_renders/000-00-421af5369d74/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-421af5369d74/pages/page-0001.png",
          "visual_renders/001-00-421af5369d74/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/cases/case-002/workspace/index.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Inventory viewer</title>
<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>
<body><h1>Inventory viewer</h1><button id="details" type="button">Details</button><div id="result" role="status">Choose a section</div>
<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>
</body></html>


==> anc/analysis/analysis_source/scorer_controls/cases/case-002/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J10",
      "capability_catalog_id": "J10",
      "profile": "web_app",
      "source_path": "index.html",
      "source_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "surface": {
        "status": "ready",
        "evidence_surface": "exercise",
        "adapter": "html_chromium_walkthrough",
        "adapter_version": "playwright/chromium-1234",
        "outputs": [
          "visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
          "visual_renders/000-00-4669fbe5d794/states/state-001-click.png"
        ],
        "coverage": {
          "total_steps": 1,
          "performed_steps": 1,
          "steps": [
            {
              "index": 1,
              "phase": "step_01_click",
              "action": "click",
              "label": "#details",
              "selector": "#details",
              "performed": true,
              "dom_changed": true,
              "returned_home": false,
              "new_page_errors": [],
              "url": "workspace/index.html",
              "screenshot": "workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png"
            }
          ],
          "sampling_strategy": "declared_steps",
          "discovered_controls": [],
          "page_errors": [],
          "console_errors": [],
          "network_failures": [],
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/cases/case-003/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-a6f168683412/pages/page-0001.png",
          "visual_renders/000-00-a6f168683412/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-a6f168683412/pages/page-0001.png",
          "visual_renders/001-00-a6f168683412/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/cases/case-004/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-2612034b4940/pages/page-0001.png",
          "visual_renders/000-00-2612034b4940/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-2612034b4940/pages/page-0001.png",
          "visual_renders/001-00-2612034b4940/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/cases/case-005/workspace/index.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Inventory viewer</title>
<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>
<body><h1>Inventory viewer</h1><button id="details" type="button">Details</button><div id="result" role="status">Choose a section</div>
<script>document.getElementById('details').addEventListener('click', function () { return; });</script>
</body></html>


==> anc/analysis/analysis_source/scorer_controls/cases/case-005/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J10",
      "capability_catalog_id": "J10",
      "profile": "web_app",
      "source_path": "index.html",
      "source_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "surface": {
        "status": "ready",
        "evidence_surface": "exercise",
        "adapter": "html_chromium_walkthrough",
        "adapter_version": "playwright/chromium-1234",
        "outputs": [
          "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
          "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png"
        ],
        "coverage": {
          "total_steps": 1,
          "performed_steps": 1,
          "steps": [
            {
              "index": 1,
              "phase": "step_01_click",
              "action": "click",
              "label": "#details",
              "selector": "#details",
              "performed": true,
              "dom_changed": false,
              "returned_home": true,
              "new_page_errors": [],
              "url": "workspace/index.html",
              "screenshot": "workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png"
            }
          ],
          "sampling_strategy": "declared_steps",
          "discovered_controls": [],
          "page_errors": [],
          "console_errors": [],
          "network_failures": [],
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/items/doc/evaluation/judge_config.yaml <==
{
  "item_id": "scoring-observability-v1-doc",
  "votes": 3,
  "budget": {
    "per_run_usd_cap": 5
  }
}


==> anc/analysis/analysis_source/scorer_controls/items/doc/evaluation/rubric.yaml <==
{
  "rubric": [
    {
      "id": "J7",
      "weight": 10,
      "statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "check_points": [
        "Render both PDF pages. Every body-text line and every inventory table cell lies inside its page boundary and is not covered by another object."
      ],
      "artifact_quality": {
        "profile": "document",
        "paths": [
          "output/report.pdf"
        ],
        "required_surface": "render"
      }
    },
    {
      "id": "J8",
      "weight": 10,
      "statement": "Both pages expose the specified headings and explicit section boundaries.",
      "check_points": [
        "Page 1 visibly shows the heading Summary and page 2 visibly shows the heading Details.",
        "Each heading is associated with a visible horizontal divider and a visible frame enclosing its page section."
      ],
      "artifact_quality": {
        "profile": "document",
        "paths": [
          "output/report.pdf"
        ],
        "required_surface": "render"
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/items/doc/instruction.md <==
Create a two-page inventory report from source_materials/stock.csv. Page 1 must have the visible heading Summary and page 2 the visible heading Details. Each heading must identify its page section with a visible horizontal divider and a visible frame enclosing that section. All report body text and all inventory table cells must lie inside the visible page and remain unobscured. Save output/report.pdf. These requirements concern visible document contents and the specified section markers, not aesthetic preference.


==> anc/analysis/analysis_source/scorer_controls/items/doc/meta.yaml <==
{
  "id": "scoring-observability-v1-doc"
}


==> anc/analysis/analysis_source/scorer_controls/items/doc/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/items/web/evaluation/judge_config.yaml <==
{
  "item_id": "scoring-observability-v1-web",
  "votes": 3,
  "budget": {
    "per_run_usd_cap": 5
  }
}


==> anc/analysis/analysis_source/scorer_controls/items/web/evaluation/rubric.yaml <==
{
  "rubric": [
    {
      "id": "J10",
      "weight": 10,
      "statement": "The Details button actually updates the displayed inventory result.",
      "check_points": [
        "Starting from Choose a section, clicking the visible button with id details changes the displayed result to Item B: 7."
      ],
      "artifact_quality": {
        "profile": "web_app",
        "paths": [
          "index.html"
        ],
        "required_surface": "exercise",
        "exercise": {
          "expected": "Clicking the Details button changes the displayed result from Choose a section to Item B: 7.",
          "steps": [
            {
              "action": "click",
              "selector": "#details",
              "expected": "The page displays Item B: 7 after the click."
            }
          ]
        }
      }
    }
  ]
}


==> anc/analysis/analysis_source/scorer_controls/items/web/instruction.md <==
Create a self-contained index.html inventory viewer using source_materials/stock.csv, with no external resources or network requests. Initially display Choose a section. A visible clickable button with id details must update the displayed result to Item B: 7 after one click.


==> anc/analysis/analysis_source/scorer_controls/items/web/meta.yaml <==
{
  "id": "scoring-observability-v1-web"
}


==> anc/analysis/analysis_source/scorer_controls/items/web/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/analysis_source/scorer_controls/observations/case-001/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2259, "sha256": "8844bffb01d01c8bb4b865e9af3ef74207af0ae26476fa46e483b2cbf21eaa38"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5648, "output_tokens": 687}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 主体文本框、库存表格及页脚", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "12", "7", "1", "2"], "objects_seen": ["页面标题", "带边框的主体内容区域", "两列表格", "页码"], "layout_observed": "page 1 的两行正文、库存表格全部表头与数据单元格、来源说明及页脚均位于可见页面边界内。文字与边框、表格线之间留有足够间距；未见裁切、溢出、遮挡、重叠、串行串列或错位。页面下半部留白较多，但上部内容并不拥挤，不构成明显排版失衡。", "layout_broken": false, "verdict": "pass", "reason": "第 1 页所有报告正文行和库存表格单元格均完整可见且未被遮挡，没有发现 clipping、overlap、overflow、covered text 或其他布局破损。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 主体文本框、库存表格及页脚", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "12", "7", "2", "2"], "objects_seen": ["页面标题", "带边框的主体内容区域", "两列表格", "页码"], "layout_observed": "page 2 的两行正文、库存表格全部表头与数据单元格、来源说明及页脚均位于可见页面边界内。各元素清晰分隔，表格列与行对齐正常；未见裁切、溢出、遮挡、文字或图形重叠。页面下半部留白较多，但内容区域没有被挤压或碰撞。", "layout_broken": false, "verdict": "pass", "reason": "第 2 页所有报告正文行和库存表格单元格均完整、清晰且未被遮挡，没有发现 clipping、overlap、overflow、covered text 或其他布局破损。", "confidence": "high"}}, "usage": {"prompt_tokens": 5648, "completion_tokens": 687}}}
{"event": "tool_start", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."}}
{"event": "vlm_http_start", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2306, "sha256": "e57b0142592f360281fad565cdbc65f621d8d12a67c154cf41ce2b667e856889"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5656, "output_tokens": 483}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面顶部标题区及其下方主体区域", "chars_seen": ["Summary"], "nums_seen": [], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅灰色矩形边框"], "layout_observed": "页面顶部清晰显示“Summary”，其下紧邻一条横向蓝色分隔线；下方主体内容位于完整可见的矩形框内。元素分隔清楚，无重叠、截断或错位。", "layout_broken": false, "verdict": "pass", "reason": "page 1 同时满足指定标题、可见水平分隔线和包围该页面区段的可见框架。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 页面顶部标题区及其下方主体区域", "chars_seen": ["Details"], "nums_seen": [], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅灰色矩形边框"], "layout_observed": "页面顶部清晰显示“Details”，其下紧邻一条横向蓝色分隔线；下方主体内容位于完整可见的矩形框内。元素分隔清楚，无重叠、截断或错位。", "layout_broken": false, "verdict": "pass", "reason": "page 2 同时满足指定标题、可见水平分隔线和包围该页面区段的可见框架。", "confidence": "high"}}, "usage": {"prompt_tokens": 5656, "completion_tokens": 483}}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 38954, "duration_api_ms": 21413, "usage": {"input_tokens": 122077, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 642, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 122077, "outputTokens": 642, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.6264350000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.6264350000000001}
{"event": "invoke_terminal", "event_seq": 22, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"}], "turns": 6, "cost_usd": 0.6264350000000001, "duration_ms": 38954, "duration_api_ms": 21413, "usage": {"input_tokens": 122077, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 642, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 122077, "outputTokens": 642, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.6264350000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."}}
{"event": "vlm_http_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2506, "sha256": "e8f6a1697e1e5a0d9b7584254f437ad834cc513294184c57e9b358209b4deed3"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5698, "output_tokens": 818}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / framed section body and inventory table; page 2 / framed section body and inventory table", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19", "12", "7", "12", "7"], "objects_seen": ["page 1 inventory table with header row and two data rows", "page 2 inventory table with header row and two data rows", "thin rectangular section frame on each page"], "layout_observed": "Page 1: both body-text lines, the source line, and every table header/data cell are fully inside the page and the enclosing frame; no text or table line is clipped, obscured, overlapped, or overflowing. Page 2: both body-text lines, the source line, and every table header/data cell are likewise fully inside the page and frame; no clipping, overlap, obscuration, or overflow is visible. Table columns and rows remain aligned on both pages.", "layout_broken": false, "verdict": "pass", "reason": "Both rendered pages satisfy the containment and unobscured-content requirement for all visible body text and inventory table cells.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / upper heading and section-marker geometry; page 2 / upper heading and section-marker geometry", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["page 1 horizontal blue divider", "page 1 thin light-gray rectangular frame", "page 2 horizontal blue divider", "page 2 thin light-gray rectangular frame"], "layout_observed": "Page 1: “Summary” is visible at the upper left. A straight horizontal blue divider runs beneath the heading across most of the page width. Below that divider, a thin light-gray rectangular frame encloses the body text, inventory table, source line, and remaining section area; all four frame edges are visible and remain inside the page. Page 2: “Details” is visible at the upper left with the same geometry—a straight horizontal blue divider immediately below it and, farther below, a complete thin light-gray rectangular frame enclosing the page section. No marker, heading, or frame edge is clipped or overlapped on either page.", "layout_broken": false, "verdict": "pass", "reason": "The required heading appears on each specified page, and each heading is visibly associated with a horizontal divider and a complete enclosing section frame.", "confidence": "high"}}, "usage": {"prompt_tokens": 5698, "completion_tokens": 818}}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 38144, "duration_api_ms": 25103, "usage": {"input_tokens": 120796, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120796, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.624105, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.624105}
{"event": "invoke_terminal", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均已完整渲染核验。VLM逐页确认正文、来源行及表格全部表头/数据单元格均位于页面和框内，无裁切、遮挡、重叠或溢出，且layout_broken=false；PDF文本层亦完整提取两页内容，字体风险为false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下方均有水平蓝色分隔线，正文区域均由四边完整可见的浅灰矩形框围合，标记无裁切或遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"}], "turns": 5, "cost_usd": 0.624105, "duration_ms": 38144, "duration_api_ms": 25103, "usage": {"input_tokens": 120796, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120796, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.624105, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."}}
{"event": "vlm_http_start", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2558, "sha256": "767e6d46badad2e26df99bdcaea10da8b8f1383ddb17442a4a18e4bdcd8246b6"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5697, "output_tokens": 879}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / framed section body text and inventory table; page 2 / framed section body text and inventory table", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19", "12", "7", "12", "7"], "objects_seen": ["two-column inventory table on page 1", "two-column inventory table on page 2", "body-text paragraphs", "source-note lines", "rectangular section frames"], "layout_observed": "Page 1: both body-text lines, the source line, and every visible table cell in the header and A/B rows are fully inside the page and section frame; no text or table content is overlapped, clipped, overflowing, or covered. Page 2: both body-text lines, the source line, and every visible table cell in the header and A/B rows are likewise fully inside the page and section frame; no overlap, clipping, overflow, or coverage is visible. Table columns and rows remain aligned on both pages. The large unused lower area inside each frame does not squeeze or obstruct the visible content.", "layout_broken": false, "verdict": "pass", "reason": "All body text and inventory-table cells on both rendered pages are completely visible within page boundaries and unobscured, with no detectable collision, cutoff, or overflow.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / top heading and framed section; page 2 / top heading and framed section", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["horizontal blue divider on page 1", "horizontal blue divider on page 2", "large rectangular section frame on page 1", "large rectangular section frame on page 2"], "layout_observed": "Page 1 visibly shows the heading “Summary” near the upper left, with a horizontal blue divider directly beneath it. A complete rectangular frame below the divider encloses the page's body, table, and source-note section. Page 2 visibly shows the heading “Details” in the same upper-left position, with a horizontal blue divider beneath it and a complete rectangular frame enclosing the body, table, and source-note section. Neither heading, divider, nor frame is clipped or obscured.", "layout_broken": false, "verdict": "pass", "reason": "Both required page-specific headings are visible and each is clearly associated with a horizontal divider and an intact frame enclosing that page's content section.", "confidence": "high"}}, "usage": {"prompt_tokens": 5697, "completion_tokens": 879}}}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 50829, "duration_api_ms": 39906, "usage": {"input_tokens": 160443, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 644, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160443, "outputTokens": 644, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.818315, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.818315}
{"event": "invoke_terminal", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染。视觉核验显示正文、来源行及表格表头和A/B两行所有单元格均位于页面及框内，无覆盖、重叠、裁切或溢出；layout_broken=false。PDF文本层也确认两页内容齐全且无字体渲染风险。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，并有完整矩形边框包围对应正文、表格和来源区，标记均未被裁切或遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、分隔线、完整框）；page 2（Details、分隔线、完整框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"}], "turns": 5, "cost_usd": 0.818315, "duration_ms": 50829, "duration_api_ms": 39906, "usage": {"input_tokens": 160443, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 644, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160443, "outputTokens": 644, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.818315, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/analysis_source/scorer_controls/observations/case-001/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均已完整渲染核验。VLM逐页确认正文、来源行及表格全部表头/数据单元格均位于页面和框内，无裁切、遮挡、重叠或溢出，且layout_broken=false；PDF文本层亦完整提取两页内容，字体风险为false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染。视觉核验显示正文、来源行及表格表头和A/B两行所有单元格均位于页面及框内，无覆盖、重叠、裁切或溢出；layout_broken=false。PDF文本层也确认两页内容齐全且无字体渲染风险。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"
              }
            ],
            "turns": 6,
            "cost_usd": 0.6264350000000001,
            "duration_ms": 38954,
            "duration_api_ms": 21413,
            "usage": {
              "input_tokens": 122077,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 642,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 122077,
                "outputTokens": 642,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.6264350000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"
              }
            ],
            "turns": 5,
            "cost_usd": 0.624105,
            "duration_ms": 38144,
            "duration_api_ms": 25103,
            "usage": {
              "input_tokens": 120796,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120796,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.624105,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"
              }
            ],
            "turns": 5,
            "cost_usd": 0.818315,
            "duration_ms": 50829,
            "duration_api_ms": 39906,
            "usage": {
              "input_tokens": 160443,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 644,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160443,
                "outputTokens": 644,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.818315,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下方均有水平蓝色分隔线，正文区域均由四边完整可见的浅灰矩形框围合，标记无裁切或遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，并有完整矩形边框包围对应正文、表格和来源区，标记均未被裁切或遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、分隔线、完整框）；page 2（Details、分隔线、完整框）",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"
              }
            ],
            "turns": 6,
            "cost_usd": 0.6264350000000001,
            "duration_ms": 38954,
            "duration_api_ms": 21413,
            "usage": {
              "input_tokens": 122077,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 642,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 122077,
                "outputTokens": 642,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.6264350000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"
              }
            ],
            "turns": 5,
            "cost_usd": 0.624105,
            "duration_ms": 38144,
            "duration_api_ms": 25103,
            "usage": {
              "input_tokens": 120796,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120796,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.624105,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"
              }
            ],
            "turns": 5,
            "cost_usd": 0.818315,
            "duration_ms": 50829,
            "duration_api_ms": 39906,
            "usage": {
              "input_tokens": 160443,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 644,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160443,
                "outputTokens": 644,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.818315,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 1.0,
    "passed_total": 2,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 1.0,
    "weight_passed": 20,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0689,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/analysis_source/scorer_controls/observations/case-002/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": "body"}}
{"event": "tool_terminal", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "body", "selector_hits": ["Inventory viewerDetailsChoose a section"], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "browse_html", "args": {"path": "index.html", "interact": true, "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."}}
{"event": "vlm_http_start", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 5, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2093, "sha256": "d304a36841455fde641999fee1da9df9ca2059c27fef1bdf52de6fae9b7c701e"}, {"type": "image", "bytes": 32025, "sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 5, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3359, "output_tokens": 145}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / upper content area", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["visible Details button", "outlined section-selection field"], "layout_observed": "Page 1 is cleanly arranged with a heading, a clearly visible Details button, and a wide outlined field containing “Choose a section.” No overlap, clipping, overflow, or illegible text is visible.", "layout_broken": false, "verdict": "pass", "reason": "The initial page visibly shows the exact text “Choose a section” and a visible “Details” button.", "confidence": "high"}}, "usage": {"prompt_tokens": 3359, "completion_tokens": 145}}}
{"event": "sdk_assistant", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 22, "invoke_index": 1, "vote_index": 0, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."}}
{"event": "vlm_http_start", "event_seq": 23, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 6, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2095, "sha256": "a683da0c06e798717155588ec13c987bd9496e91d3bb230358c97fc753bd2483"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 24, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 6, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3362, "output_tokens": 252}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 25, "invoke_index": 1, "vote_index": 0, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / Details 按钮下方的结果框", "chars_seen": ["Inventory viewer", "Details", "Item B: 7"], "nums_seen": ["7"], "objects_seen": ["Details 按钮", "带边框的结果框"], "layout_observed": "页面元素清晰分隔；结果框内完整显示“Item B: 7”，无文字重叠、截断、溢出或错位。", "layout_broken": false, "verdict": "pass", "reason": "点击后的页面可见 Details 按钮下方明确显示“Item B: 7”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3362, "completion_tokens": 252}}}
{"event": "sdk_assistant", "event_seq": 26, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 28, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 48620, "duration_api_ms": 37170, "usage": {"input_tokens": 239185, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 947, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 239185, "outputTokens": 947, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.2196, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.2196}
{"event": "invoke_terminal", "event_seq": 29, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": "body"}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "browse_html", "args": {"path": "index.html", "interact": true, "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper content area\", \"chars_seen\": [\"Inv"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / Details 按钮下方的结果框\", \"chars_seen\": [\"Inve"}], "turns": 8, "cost_usd": 1.2196, "duration_ms": 48620, "duration_api_ms": 37170, "usage": {"input_tokens": 239185, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 947, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 239185, "outputTokens": 947, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.2196, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": "body"}}
{"event": "tool_terminal", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "body", "selector_hits": ["Inventory viewerDetailsChoose a section"], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 39, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 40, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": true, \"returned_home\": false, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 41, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 42, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}, {"action": "evaluate", "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"}]}}
{"event": "tool_terminal", "event_seq": 43, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 45, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 48, "invoke_index": 2, "vote_index": 1, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."}}
{"event": "vlm_http_start", "event_seq": 49, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 6, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2101, "sha256": "e2ea97566a8175de1398f3edd5c85e6efcb8e18057cde6456b12da6c10178f22"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 50, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 6, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3362, "output_tokens": 162}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 2, "vote_index": 1, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 标题下方的 Details 按钮及其下方结果框", "chars_seen": ["Inventory viewer", "Details", "Item B: 7"], "nums_seen": ["7"], "objects_seen": ["Details 按钮", "结果显示框"], "layout_observed": "页面元素清晰分隔；标题、按钮和结果框均完整可见，无重叠、截断、溢出或明显错位。", "layout_broken": false, "verdict": "pass", "reason": "可见 Details 按钮，且其下方显示的结果字面为“Item B: 7”，与要求完全一致。", "confidence": "high"}}, "usage": {"prompt_tokens": 3362, "completion_tokens": 162}}}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 53, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 54, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 45598, "duration_api_ms": 38372, "usage": {"input_tokens": 201804, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 795, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 201804, "outputTokens": 795, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.0288950000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.0288950000000001}
{"event": "invoke_terminal", "event_seq": 55, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "初始 DOM 显示“Choose a section”，且现成 exercise 记录点击 #details 后 dom_changed=true、无页面/控制台错误；点击态截图清楚显示“Item B: 7”。源码哈希与 manifest 一致。复跑浏览器因 judge infra 报 chromium_missing，不归责产物。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]; vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1; workspace/index.html", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": "body"}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}, {"action": "evaluate", "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 标题下方的 Details 按钮及其下方结果框\", \"chars_seen\":"}], "turns": 8, "cost_usd": 1.0288950000000001, "duration_ms": 45598, "duration_api_ms": 38372, "usage": {"input_tokens": 201804, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 795, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 201804, "outputTokens": 795, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.0288950000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 56, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 57, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 58, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 59, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 60, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 61, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 62, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 63, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 64, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 65, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 66, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": true, \"returned_home\": false, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 67, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 68, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 69, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 70, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 71, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 72, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 73, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 74, "invoke_index": 3, "vote_index": 2, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."}}
{"event": "vlm_http_start", "event_seq": 75, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 6, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2149, "sha256": "9378b55150e7f77f98c4e54463f31e8ed1c1d300b2991542b2298b350dd5cf78"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 76, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 6, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3369, "output_tokens": 332}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 77, "invoke_index": 3, "vote_index": 2, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 结果框内", "chars_seen": ["Item B: 7"], "nums_seen": ["7"], "objects_seen": ["库存结果框"], "layout_observed": "页面内容清晰，结果文字完整显示于带边框区域内，无重叠、截断或溢出。", "layout_broken": false, "verdict": "pass", "reason": "截图中清晰可见库存结果，且字面内容精确为“Item B: 7”。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 标题下方左侧按钮", "chars_seen": ["Details"], "nums_seen": [], "objects_seen": ["Details按钮"], "layout_observed": "按钮边界完整、标签清晰，与标题及结果框之间留有间距，无重叠或截断。", "layout_broken": false, "verdict": "pass", "reason": "截图中清晰可见标有“Details”的按钮。", "confidence": "high"}}, "usage": {"prompt_tokens": 3369, "completion_tokens": 332}}}
{"event": "sdk_assistant", "event_seq": 78, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 79, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 80, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 48116, "duration_api_ms": 41425, "usage": {"input_tokens": 242383, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 858, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 242383, "outputTokens": 858, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.233365, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.233365}
{"event": "invoke_terminal", "event_seq": 81, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "满足唯一检查点：workspace/index.html 初始结果为“Choose a section”，并为 #details 注册点击后写入“Item B: 7”；exercise 清单记录点击已执行、dom_changed=true 且无页面/控制台错误，点击态截图也清晰显示“Item B: 7”。本次 browse_html 报 chromium_missing 属 judge infra，不归责产物。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 结果框内\", \"chars_seen\": [\"Item B: 7\"], \"nu"}], "turns": 8, "cost_usd": 1.233365, "duration_ms": 48116, "duration_api_ms": 41425, "usage": {"input_tokens": 242383, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 858, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 242383, "outputTokens": 858, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.233365, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/analysis_source/scorer_controls/observations/case-002/verdict.json <==
{
  "item_id": "scoring-observability-v1-web",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J10",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "The Details button actually updates the displayed inventory result.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "初始 DOM 显示“Choose a section”，且现成 exercise 记录点击 #details 后 dom_changed=true、无页面/控制台错误；点击态截图清楚显示“Item B: 7”。源码哈希与 manifest 一致。复跑浏览器因 judge infra 报 chromium_missing，不归责产物。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]; vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1; workspace/index.html",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "满足唯一检查点：workspace/index.html 初始结果为“Choose a section”，并为 #details 注册点击后写入“Item B: 7”；exercise 清单记录点击已执行、dom_changed=true 且无页面/控制台错误，点击态截图也清晰显示“Item B: 7”。本次 browse_html 报 chromium_missing 属 judge infra，不归责产物。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": "body"
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "browse_html",
                "args": {
                  "path": "index.html",
                  "interact": true,
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper content area\", \"chars_seen\": [\"Inv"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / Details 按钮下方的结果框\", \"chars_seen\": [\"Inve"
              }
            ],
            "turns": 8,
            "cost_usd": 1.2196,
            "duration_ms": 48620,
            "duration_api_ms": 37170,
            "usage": {
              "input_tokens": 239185,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 947,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 239185,
                "outputTokens": 947,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.2196,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": "body"
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    },
                    {
                      "action": "evaluate",
                      "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 标题下方的 Details 按钮及其下方结果框\", \"chars_seen\":"
              }
            ],
            "turns": 8,
            "cost_usd": 1.0288950000000001,
            "duration_ms": 45598,
            "duration_api_ms": 38372,
            "usage": {
              "input_tokens": 201804,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 795,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 201804,
                "outputTokens": 795,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.0288950000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 结果框内\", \"chars_seen\": [\"Item B: 7\"], \"nu"
              }
            ],
            "turns": 8,
            "cost_usd": 1.233365,
            "duration_ms": 48116,
            "duration_api_ms": 41425,
            "usage": {
              "input_tokens": 242383,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 858,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 242383,
                "outputTokens": 858,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.233365,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 1.0,
    "passed_total": 1,
    "total_graded": 1,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 1.0,
    "weight_passed": 10,
    "weight_total": 10,
    "graded_caps": 1,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 1.0,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 3.4819,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/analysis_source/scorer_controls/observations/case-003/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2280, "sha256": "dff77860824209e91180798bcaf19e7526170251d0926202712398b91cbb98fb"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5652, "output_tokens": 528}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / inventory table body beneath header; page 2 / inventory table body beneath header", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2", "Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 2 of 2"], "nums_seen": ["19", "1", "2", "12", "7", "2", "2"], "objects_seen": ["two-page report", "body-text blocks", "inventory tables", "solid gray rectangles covering table-body cells", "page footers"], "layout_observed": "两页的标题、正文、表头、来源文字和页脚均位于可见页面边界内，未见页面边缘裁切或文字互相重叠；但 page 1 和 page 2 的库存表正文区域均被大块不透明灰色矩形覆盖，所有数据行单元格内容不可见，因而无法逐格确认内容，属于明显的 covered/obscured content。", "layout_broken": true, "verdict": "fail", "reason": "两页库存表的表体单元格均被灰色遮挡层完全覆盖。尽管其余正文没有明显溢出、截断或重叠，但 rubric 要求每个库存表单元格保持可见且无遮挡，因此不满足要求。", "confidence": "high"}}, "usage": {"prompt_tokens": 5652, "completion_tokens": 528}}}
{"event": "tool_start", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."}}
{"event": "vlm_http_start", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2309, "sha256": "f3c372d499fb0fc5aa14b82c097efcd51dec866cdb30655edebf6afcc43d7f55"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5654, "output_tokens": 791}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面上方标题区及其下方主体区域", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "1", "2"], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅蓝灰色矩形边框", "两列表格"], "layout_observed": "页面上方清晰显示“Summary”，其正下方有一条横向蓝色分隔线；分隔线下方的主体内容由完整可见的矩形边框围住。元素间距清楚，无重叠、截断或越界。", "layout_broken": false, "verdict": "pass", "reason": "第1页可见“Summary”标题，并且该标题所在页面区段具有清晰的水平分隔线和可见的外围矩形框。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 页面上方标题区及其下方主体区域", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "2", "2"], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅蓝灰色矩形边框", "两列表格"], "layout_observed": "页面上方清晰显示“Details”，其正下方有一条横向蓝色分隔线；分隔线下方的主体内容由完整可见的矩形边框围住。元素清晰分隔，无文字或图表重叠、截断及错位。", "layout_broken": false, "verdict": "pass", "reason": "第2页可见“Details”标题，并且该标题所在页面区段具有清晰的水平分隔线和可见的外围矩形框。", "confidence": "high"}}, "usage": {"prompt_tokens": 5654, "completion_tokens": 791}}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 51655, "duration_api_ms": 30247, "usage": {"input_tokens": 161170, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 844, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 161170, "outputTokens": 844, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8269499999999999, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.8269499999999999}
{"event": "invoke_terminal", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"}], "turns": 6, "cost_usd": 0.8269499999999999, "duration_ms": 51655, "duration_api_ms": 30247, "usage": {"input_tokens": 161170, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 844, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 161170, "outputTokens": 844, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8269499999999999, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "tool_start", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."}}
{"event": "vlm_http_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2529, "sha256": "0e11119aed55b32322965afe4e06cc23cb980268a1852135dbe2b77da5efce39"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5701, "output_tokens": 936}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文与库存表区域；page 2 / 正文与库存表区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19 units", "12 units", "7 units"], "objects_seen": ["两页正文段落", "两页库存表表头", "两页库存表正文区域上的灰色不透明块", "两页章节外框"], "layout_observed": "page 1 与 page 2 的可见正文行均位于页面及章节外框内，没有文字互叠或边缘截断；但两页库存表的表头下方均有大块不透明灰色区域，覆盖了表格正文单元格，正文单元格内容不可见，因而无法满足 unobscured、unoverlapped、untruncated 的要求。", "layout_broken": true, "verdict": "fail", "reason": "两页库存表正文单元格均被灰色块遮盖；虽然页面边界内的正文段落清晰完整，但并非每个库存表单元格都完整可见且无遮挡。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 页面顶部标题及其下方分隔线、主内容外框；page 2 / 页面顶部标题及其下方分隔线、主内容外框", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["page 1 标题下方蓝色水平分隔线", "page 1 主内容区域浅蓝色矩形外框", "page 2 标题下方蓝色水平分隔线", "page 2 主内容区域浅蓝色矩形外框"], "layout_observed": "page 1 清晰显示“Summary”，其下有一条可见水平线，下面的页面内容区由矩形边框围合；page 2 清晰显示“Details”，同样配有水平线和围合内容区的矩形边框。标题、分隔线和外框均未被页面边缘截断。不过两页外框内的库存表正文区域均被大块灰色不透明区域覆盖，造成整体页面内容遮挡。", "layout_broken": true, "verdict": "pass", "reason": "两页所要求的标题均可见，并且每页标题都与可见水平分隔线及围合该页内容区的可见外框相伴；整体排版仍因表格正文区域被遮盖而判为 broken。", "confidence": "high"}}, "usage": {"prompt_tokens": 5701, "completion_tokens": 936}}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 36144, "duration_api_ms": 23146, "usage": {"input_tokens": 121208, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 900, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121208, "outputTokens": 900, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62854, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.62854}
{"event": "invoke_terminal", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页正文行虽在页内且无文字互叠，但渲染图显示两页库存表表头下方均有大块不透明灰块，遮住表格正文单元格；layout_broken=true。PDF文本层含A/12、B/7不能推翻视觉遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页库存表正文区域被灰色不透明块覆盖）；workspace/output/report.pdf pages 1-2文本层", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染核验：第1页“Summary”、第2页“Details”均清晰可见；每个标题下均有蓝色水平分隔线，且对应内容区由浅蓝矩形边框围合。灰块不影响本cap限定的标题与边界标记。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、水平分隔线、矩形框）及 page 2（Details、水平分隔线、矩形框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"}], "turns": 5, "cost_usd": 0.62854, "duration_ms": 36144, "duration_api_ms": 23146, "usage": {"input_tokens": 121208, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 900, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121208, "outputTokens": 900, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62854, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."}}
{"event": "vlm_http_start", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2482, "sha256": "43883724fa782bcb683e333bd3c1a1221401198f928d7d548b9d253675e297a9"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5696, "output_tokens": 1244}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19 units.", "Page 1 of 2"], "objects_seen": ["标题下方一条水平蓝色分隔线", "包围正文、表格和来源文字的大型浅色矩形边框", "两列表格", "灰色表格数据区域", "右下角页码"], "layout_observed": "页面内的标题、正文行、表格外形、来源行和页脚均未越出可见页面边界。标题“Summary”下方有一条从左向右延伸的水平分隔线；其下方有完整可见的矩形框，框内包含正文、表格和来源说明。表头“Item”和“Count”清晰且位于单元格内。表头下方的数据区可见为两列、约两行的灰色单元格区域，但所有数据单元格内容均不可见，灰色区域明显遮蔽或吞没了应有的库存文字与数值；因此无法确认每个库存单元格内容均无遮挡。未见页面边缘裁切或正文互相重叠。", "layout_broken": true, "verdict": "fail", "reason": "页1具备正确标题、关联水平分隔线和完整 section 外框，正文也完整可见；但库存表的数据单元格内容在灰色区域内完全不可见，未满足所有表格单元格均完整且无遮挡的要求。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12 units", "7 units.", "Page 2 of 2"], "objects_seen": ["标题下方一条水平蓝色分隔线", "包围正文、表格和来源文字的大型浅色矩形边框", "两列表格", "灰色表格数据区域", "右下角页码"], "layout_observed": "页面内的标题、正文行、表格外形、来源行和页脚均未越出可见页面边界。标题“Details”下方有一条从左向右延伸的水平分隔线；其下方有完整可见的矩形框，框内包含正文、表格和来源说明。表头“Item”和“Count”清晰且位于单元格内。表头下方的数据区可见为两列、约两行的灰色单元格区域，但数据单元格中的项目名和计数均不可见，灰色区域明显遮蔽或吞没了内容；因此无法确认每个库存单元格内容均无遮挡。未见页面边缘裁切或正文互相重叠。", "layout_broken": true, "verdict": "fail", "reason": "页2具备正确标题、关联水平分隔线和完整 section 外框，正文也完整可见；但库存表的数据单元格内容在灰色区域内完全不可见，未满足所有表格单元格均完整且无遮挡的要求。", "confidence": "high"}}, "usage": {"prompt_tokens": 5696, "completion_tokens": 1244}}}
{"event": "sdk_assistant", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 34980, "duration_api_ms": 20253, "usage": {"input_tokens": 121391, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 634, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121391, "outputTokens": 634, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.622805, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.622805}
{"event": "invoke_terminal", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页正文均在页内，但两页表头下的灰色数据区都未显示 A/12、B/7，库存单元格内容被遮蔽或吞没；虽文本层可提取这些值，渲染后不可见，且 layout_broken=true，故失败。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2 text layer", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，且其下完整矩形框包围对应正文、表格及来源区。单元格遮蔽不破坏本项要求的标题与边界导航。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"}], "turns": 5, "cost_usd": 0.622805, "duration_ms": 34980, "duration_api_ms": 20253, "usage": {"input_tokens": 121391, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 634, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121391, "outputTokens": 634, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.622805, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/analysis_source/scorer_controls/observations/case-003/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:3)"
      ],
      "extra": {
        "vote_breakdown": "0:3",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页正文行虽在页内且无文字互叠，但渲染图显示两页库存表表头下方均有大块不透明灰块，遮住表格正文单元格；layout_broken=true。PDF文本层含A/12、B/7不能推翻视觉遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页库存表正文区域被灰色不透明块覆盖）；workspace/output/report.pdf pages 1-2文本层",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页正文均在页内，但两页表头下的灰色数据区都未显示 A/12、B/7，库存单元格内容被遮蔽或吞没；虽文本层可提取这些值，渲染后不可见，且 layout_broken=true，故失败。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2 text layer",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"
              }
            ],
            "turns": 6,
            "cost_usd": 0.8269499999999999,
            "duration_ms": 51655,
            "duration_api_ms": 30247,
            "usage": {
              "input_tokens": 161170,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 844,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 161170,
                "outputTokens": 844,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8269499999999999,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62854,
            "duration_ms": 36144,
            "duration_api_ms": 23146,
            "usage": {
              "input_tokens": 121208,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 900,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121208,
                "outputTokens": 900,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62854,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"
              }
            ],
            "turns": 5,
            "cost_usd": 0.622805,
            "duration_ms": 34980,
            "duration_api_ms": 20253,
            "usage": {
              "input_tokens": 121391,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 634,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121391,
                "outputTokens": 634,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.622805,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染核验：第1页“Summary”、第2页“Details”均清晰可见；每个标题下均有蓝色水平分隔线，且对应内容区由浅蓝矩形边框围合。灰块不影响本cap限定的标题与边界标记。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、水平分隔线、矩形框）及 page 2（Details、水平分隔线、矩形框）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，且其下完整矩形框包围对应正文、表格及来源区。单元格遮蔽不破坏本项要求的标题与边界导航。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"
              }
            ],
            "turns": 6,
            "cost_usd": 0.8269499999999999,
            "duration_ms": 51655,
            "duration_api_ms": 30247,
            "usage": {
              "input_tokens": 161170,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 844,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 161170,
                "outputTokens": 844,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8269499999999999,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62854,
            "duration_ms": 36144,
            "duration_api_ms": 23146,
            "usage": {
              "input_tokens": 121208,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 900,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121208,
                "outputTokens": 900,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62854,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"
              }
            ],
            "turns": 5,
            "cost_usd": 0.622805,
            "duration_ms": 34980,
            "duration_api_ms": 20253,
            "usage": {
              "input_tokens": 121391,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 634,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121391,
                "outputTokens": 634,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.622805,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.5,
    "passed_total": 1,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.5,
    "weight_passed": 10,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0783,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/analysis_source/scorer_controls/observations/case-004/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2578, "sha256": "cb4e644c8d269dc169396e8b4d75770f2eb6518018caef672183b8f7c5cf9be8"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5709, "output_tokens": 946}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 1 of 2", "Page 2 of 2"], "nums_seen": ["19", "12", "7", "12", "7", "1", "2", "2", "2"], "objects_seen": ["page 1 inventory table", "page 2 inventory table", "table header shading", "table row and column divider lines", "page footers"], "layout_observed": "两页的正文行、来源行和库存表格均完整位于可见页面边界内。表头、A/B 行及数值单元格清晰分隔；未见文字或单元格被覆盖、重叠、截断、裁切或溢出。页脚也完整可见。", "layout_broken": false, "verdict": "pass", "reason": "两页全部可见正文和表格内容均清晰、完整且未受遮挡，没有发现越界、裁切、截断、溢出或相互覆盖。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 页面上部正文与表格区域；page 2 / 页面上部正文与表格区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count"], "nums_seen": ["19", "12", "7"], "objects_seen": ["page 1 inventory table with horizontal rules", "page 2 inventory table with horizontal rules"], "layout_observed": "page 1 未见“Summary”标题，也未见与该标题关联的水平分隔线或包围页面区段的框架；可见横线仅属于库存表格。page 2 未见“Details”标题，也未见与该标题关联的水平分隔线或包围页面区段的框架；可见横线同样仅属于库存表格。尽管缺少这些指定结构，两页现有内容没有重叠、截断或其他硬性可读性缺陷。", "layout_broken": false, "verdict": "fail", "reason": "page 1 缺少可见的“Summary”标题及其关联分隔线和区段框架；page 2 缺少可见的“Details”标题及其关联分隔线和区段框架。", "confidence": "high"}}, "usage": {"prompt_tokens": 5709, "completion_tokens": 946}}}
{"event": "sdk_assistant", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 42686, "duration_api_ms": 31080, "usage": {"input_tokens": 162806, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 971, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 162806, "outputTokens": 971, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.838305, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.838305}
{"event": "invoke_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"}], "turns": 6, "cost_usd": 0.838305, "duration_ms": 42686, "duration_api_ms": 31080, "usage": {"input_tokens": 162806, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 971, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 162806, "outputTokens": 971, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.838305, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 18, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 20, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 21, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."}}
{"event": "vlm_http_start", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2529, "sha256": "dc94b64aa46c5b237b1618088359dfb0a5346c02aa75ab561be6b8a2525d015f"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5703, "output_tokens": 1057}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 2 of 2"], "nums_seen": ["19", "12", "7", "Page 1 of 2", "12", "7", "12", "7", "Page 2 of 2"], "objects_seen": ["page 1 inventory table with header and two data rows", "page 2 inventory table with header and two data rows", "page-number footers"], "layout_observed": "两页的正文行、来源说明、页脚以及库存表全部位于页面边界内。表格各单元格文字清晰，行列对齐，边框线未压住文字；未见遮挡、裁切、溢出、重叠或串行串列。页面下半部留白较多，但内容区排列规整，未造成阅读受损。", "layout_broken": false, "verdict": "pass", "reason": "逐页可见的所有正文行和库存表单元格均完整处于页面内，清晰且互不重叠，没有影响阅读的排版缺陷。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": false, "evidence_anchor": "page 1 / 页面上方正文起始处及表格区域；page 2 / 页面上方正文起始处及表格区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count"], "nums_seen": ["19", "12", "7"], "objects_seen": ["horizontal rules within each inventory table", "inventory tables without an outer section frame"], "layout_observed": "page 1 顶部直接以正文“The inventory contains two items and 19 units.”开始，未见“Summary”；page 2 顶部直接以正文“Item A has 12 units; item B has 7 units.”开始，未见“Details”。两页均可见表格内部的水平线，但没有可与所要求标题关联的水平分隔线，也未见包围对应页面区段的外框。整体内容仍清晰、无重叠或截断。", "layout_broken": false, "verdict": "fail", "reason": "page 1 未显示“Summary”，page 2 未显示“Details”；因此两页也不存在可见标题与水平分隔线及区段外框同时关联的视觉证据。", "confidence": "high"}}, "usage": {"prompt_tokens": 5703, "completion_tokens": 1057}}}
{"event": "sdk_assistant", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 47085, "duration_api_ms": 28038, "usage": {"input_tokens": 120859, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120859, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62442, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.62442}
{"event": "invoke_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页检查显示正文、来源、页脚及表格所有单元格均在页界内，文字清晰，未见遮挡、裁切、溢出或重叠，layout_broken=false。PDF文本层亦确认两页正文与A/B两行表格存在。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "逐页渲染可见：第1页直接从正文开始，未显示“Summary”；第2页未显示“Details”。两页只有表格内部横线，均无与标题关联的水平分隔线，也无包围页面区段的可见外框，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"}], "turns": 5, "cost_usd": 0.62442, "duration_ms": 47085, "duration_api_ms": 28038, "usage": {"input_tokens": 120859, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120859, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62442, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 34, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 37, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 38, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "tool_start", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."}}
{"event": "vlm_http_start", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2553, "sha256": "e04ced3dddbb9e13757a5cc3dd7eebf41b555ef68bc718ee666c6386a2728c35"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5712, "output_tokens": 918}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / upper body-text area, inventory table, source line, and bottom-right footer", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "12", "7", "1", "2"], "objects_seen": ["two-line body text", "two-column inventory table", "source note", "page footer"], "layout_observed": "All visible body-text lines and all inventory-table cells are fully inside the page and unobscured. No clipping, overlap, overflow, truncation, or cell misalignment is visible. The expected page heading “Summary” is not visible. No horizontal divider associated with a heading is visible, and no frame enclosing the page section is visible; the table rules only structure the table.", "layout_broken": false, "verdict": "Partial fail: visible content is laid out cleanly, but the required Summary heading, heading divider, and enclosing section frame are absent from the rendered page.", "reason": "The body copy, table labels, values, source line, and footer are clear and within page boundaries. Because no heading is visible, its exact presence and the requested heading-associated elements cannot be confirmed.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / upper body-text area, inventory table, source line, and bottom-right footer", "chars_seen": ["Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "12", "7", "2", "2"], "objects_seen": ["two-line body text", "two-column inventory table", "source note", "page footer"], "layout_observed": "All visible body-text lines and all inventory-table cells are fully inside the page and unobscured. No clipping, overlap, overflow, truncation, or cell misalignment is visible. The expected page heading “Details” is not visible. No horizontal divider associated with a heading is visible, and no frame enclosing the page section is visible; the table rules only structure the table.", "layout_broken": false, "verdict": "Partial fail: visible content is laid out cleanly, but the required Details heading, heading divider, and enclosing section frame are absent from the rendered page.", "reason": "The body copy, table labels, values, source line, and footer are clear and within page boundaries. Because no heading is visible, its exact presence and the requested heading-associated elements cannot be confirmed.", "confidence": "high"}}, "usage": {"prompt_tokens": 5712, "completion_tokens": 918}}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 40360, "duration_api_ms": 28164, "usage": {"input_tokens": 120930, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 631, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120930, "outputTokens": 631, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.620425, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.620425}
{"event": "invoke_terminal", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页像素检查确认正文各行及表格全部单元格均位于页内且无遮挡，无裁切、重叠或溢出，layout_broken=false；PDF字体风险亦为false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "逐页渲染均未见规定标题：第1页缺“Summary”，第2页缺“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的可见边框，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"}], "turns": 5, "cost_usd": 0.620425, "duration_ms": 40360, "duration_api_ms": 28164, "usage": {"input_tokens": 120930, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 631, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120930, "outputTokens": 631, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.620425, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/analysis_source/scorer_controls/observations/case-004/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页检查显示正文、来源、页脚及表格所有单元格均在页界内，文字清晰，未见遮挡、裁切、溢出或重叠，layout_broken=false。PDF文本层亦确认两页正文与A/B两行表格存在。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页像素检查确认正文各行及表格全部单元格均位于页内且无遮挡，无裁切、重叠或溢出，layout_broken=false；PDF字体风险亦为false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"
              }
            ],
            "turns": 6,
            "cost_usd": 0.838305,
            "duration_ms": 42686,
            "duration_api_ms": 31080,
            "usage": {
              "input_tokens": 162806,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 971,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 162806,
                "outputTokens": 971,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.838305,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62442,
            "duration_ms": 47085,
            "duration_api_ms": 28038,
            "usage": {
              "input_tokens": 120859,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120859,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62442,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"
              }
            ],
            "turns": 5,
            "cost_usd": 0.620425,
            "duration_ms": 40360,
            "duration_api_ms": 28164,
            "usage": {
              "input_tokens": 120930,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 631,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120930,
                "outputTokens": 631,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.620425,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:3)"
      ],
      "extra": {
        "vote_breakdown": "0:3",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "逐页渲染可见：第1页直接从正文开始，未显示“Summary”；第2页未显示“Details”。两页只有表格内部横线，均无与标题关联的水平分隔线，也无包围页面区段的可见外框，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "逐页渲染均未见规定标题：第1页缺“Summary”，第2页缺“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的可见边框，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"
              }
            ],
            "turns": 6,
            "cost_usd": 0.838305,
            "duration_ms": 42686,
            "duration_api_ms": 31080,
            "usage": {
              "input_tokens": 162806,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 971,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 162806,
                "outputTokens": 971,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.838305,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62442,
            "duration_ms": 47085,
            "duration_api_ms": 28038,
            "usage": {
              "input_tokens": 120859,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120859,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62442,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"
              }
            ],
            "turns": 5,
            "cost_usd": 0.620425,
            "duration_ms": 40360,
            "duration_api_ms": 28164,
            "usage": {
              "input_tokens": 120930,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 631,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120930,
                "outputTokens": 631,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.620425,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.5,
    "passed_total": 1,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.5,
    "weight_passed": 10,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0831,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/analysis_source/scorer_controls/observations/case-005/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-e94fc5e1153d/states/state-000-load.png\", \"visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": false, \"returned_home\": true, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details", "expected": "The page displays Item B: 7 after the click."}]}}
{"event": "tool_terminal", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 549, "content_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { return; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 7, "duration_ms": 37545, "duration_api_ms": 37214, "usage": {"input_tokens": 200926, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 712, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 200926, "outputTokens": 712, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.02243, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.02243}
{"event": "invoke_terminal", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": false, "vote_confidence": 1.0, "justification": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details", "expected": "The page displays Item B: 7 after the click."}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}], "turns": 7, "cost_usd": 1.02243, "duration_ms": 37545, "duration_api_ms": 37214, "usage": {"input_tokens": 200926, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 712, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 200926, "outputTokens": 712, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.02243, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-e94fc5e1153d/states/state-000-load.png\", \"visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": false, \"returned_home\": true, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "tool_start", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 39, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 549, "content_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { return; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 41, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 7, "duration_ms": 25392, "duration_api_ms": 25169, "usage": {"input_tokens": 160726, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 517, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160726, "outputTokens": 517, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8165550000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.8165550000000001}
{"event": "invoke_terminal", "event_seq": 42, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": false, "vote_confidence": 1.0, "justification": "初始结果虽为“Choose a section”，但点击 #details 后 DOM 未变化；源码中的点击处理器仅执行 return，未写入“Item B: 7”。这是产物交互缺陷而非判官基础设施问题。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]: performed=true, dom_changed=false；workspace/index.html script: #details click handler = function () { return; }", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}], "turns": 7, "cost_usd": 0.8165550000000001, "duration_ms": 25392, "duration_api_ms": 25169, "usage": {"input_tokens": 160726, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 517, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160726, "outputTokens": 517, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8165550000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 55, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Describe the visible inventory result before interaction, especially whether it shows 'Choose a section'."}}
{"event": "vlm_http_start", "event_seq": 56, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 4, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2112, "sha256": "ecbc576aeb1014c8120d7b649b0413b5dad83a431519040db0b5cef175dfa37a"}, {"type": "image", "bytes": 32025, "sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 57, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 4, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3359, "output_tokens": 198}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 58, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面上方的库存查看器界面", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["页面标题", "Details 按钮", "带边框的提示区域"], "layout_observed": "页面元素清晰分隔，无文字重叠、截断、错位或溢出；下方留白较多，但未造成内容拥挤或明显排版失衡。", "layout_broken": false, "verdict": "符合：交互前的库存结果区域明确显示“Choose a section”，提示用户先选择一个分区；当前未展示具体库存条目。", "reason": "可见界面中，标题和 Details 按钮下方的结果框内清晰显示字面字符串“Choose a section”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3359, "completion_tokens": 198}}}
{"event": "sdk_assistant", "event_seq": 59, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 60, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Describe the visible inventory result after clicking #details, especially whether it shows 'Item B: 7' or remains 'Choose a section'."}}
{"event": "vlm_http_start", "event_seq": 61, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 5, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2141, "sha256": "8f5fc11cd20cecdc265df7c3d4ce59d779d50ed34b37b483a3ef34843d25eab0"}, {"type": "image", "bytes": 32025, "sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 62, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 5, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3370, "output_tokens": 310}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 63, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "frame 1 / Details 按钮下方的结果面板", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["标题", "Details 按钮", "带边框的结果面板"], "layout_observed": "页面元素清晰分隔，无重叠、截断或溢出；结果面板内清楚显示“Choose a section”。", "layout_broken": false, "verdict": "点击后结果仍为“Choose a section”，未显示“Item B: 7”。", "reason": "可见结果面板中的文字是“Choose a section”，画面中没有出现“Item B: 7”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3370, "completion_tokens": 310}}}
{"event": "invoke_terminal", "event_seq": 64, "invoke_index": 3, "vote_index": 2, "status": "timeout", "result": {"pass": false, "vote_confidence": 0.0, "justification": "cc_sdk invoke timed out after 180s (claude stream hung)", "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "error": "invoke_timeout_180s"}}}


==> anc/analysis/analysis_source/scorer_controls/observations/case-005/verdict.json <==
{
  "item_id": "scoring-observability-v1-web",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J10",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "The Details button actually updates the displayed inventory result.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:2)"
      ],
      "extra": {
        "vote_breakdown": "0:2",
        "confidence": "high",
        "votes_valid": 2,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J10",
            "pass": false,
            "vote_confidence": 1.0,
            "justification": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": false,
            "vote_confidence": 1.0,
            "justification": "初始结果虽为“Choose a section”，但点击 #details 后 DOM 未变化；源码中的点击处理器仅执行 return，未写入“Item B: 7”。这是产物交互缺陷而非判官基础设施问题。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]: performed=true, dom_changed=false；workspace/index.html script: #details click handler = function () { return; }",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details",
                      "expected": "The page displays Item B: 7 after the click."
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              }
            ],
            "turns": 7,
            "cost_usd": 1.02243,
            "duration_ms": 37545,
            "duration_api_ms": 37214,
            "usage": {
              "input_tokens": 200926,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 712,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 200926,
                "outputTokens": 712,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.02243,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              }
            ],
            "turns": 7,
            "cost_usd": 0.8165550000000001,
            "duration_ms": 25392,
            "duration_api_ms": 25169,
            "usage": {
              "input_tokens": 160726,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 517,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160726,
                "outputTokens": 517,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8165550000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.0,
    "passed_total": 0,
    "total_graded": 1,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.0,
    "weight_passed": 0,
    "weight_total": 10,
    "graded_caps": 1,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 1.0,
    "votes_observed": 2,
    "failure_causes": {},
    "judge_total_cost_usd": 1.839,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/analysis_source/scorer_controls/published-contrast.json <==
{
  "source_sha256": "90e0e45518c1223d16cf13a578b425a14c0d45a4b199f50a49f93c9520c59a07",
  "source_type": "published_manuscript_numeric_macros",
  "exact_selected_lines": [
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.synthetic_tasks\\endcsname{2}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_outputs\\endcsname{5}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_caps\\endcsname{8}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.votes_per_cap\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_ballots\\endcsname{24}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.attempted_outputs\\endcsname{5}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.complete_outputs\\endcsname{4}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.partial_outputs\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.html_browse_failures\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.fail\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.fail\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.fail\\endcsname{2}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.unknown\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.pass_ballots\\endcsname{15}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.fail_ballots\\endcsname{8}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.unknown_ballots\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.valid_ballots\\endcsname{23}"
  ],
  "planned_ballots": 24,
  "valid_ballots": 23,
  "pass_ballots": 15,
  "fail_ballots": 8,
  "unknown_ballots": 1,
  "complete_outputs": 4,
  "partial_outputs": 1,
  "cases": {
    "case-001": {
      "J7": [
        3,
        0,
        0
      ],
      "J8": [
        3,
        0,
        0
      ]
    },
    "case-002": {
      "J10": [
        3,
        0,
        0
      ]
    },
    "case-003": {
      "J7": [
        0,
        3,
        0
      ],
      "J8": [
        3,
        0,
        0
      ]
    },
    "case-004": {
      "J7": [
        3,
        0,
        0
      ],
      "J8": [
        0,
        3,
        0
      ]
    },
    "case-005": {
      "J10": [
        0,
        2,
        1
      ]
    }
  }
}


==> anc/analysis/analysis_source/scorer_controls/recorded-ballots.csv <==
case,criterion,planned_ballot,status
case-001,J7,1,PASS
case-001,J7,2,PASS
case-001,J7,3,PASS
case-001,J8,1,PASS
case-001,J8,2,PASS
case-001,J8,3,PASS
case-002,J10,1,PASS
case-002,J10,2,PASS
case-002,J10,3,PASS
case-003,J7,1,FAIL
case-003,J7,2,FAIL
case-003,J7,3,FAIL
case-003,J8,1,PASS
case-003,J8,2,PASS
case-003,J8,3,PASS
case-004,J7,1,PASS
case-004,J7,2,PASS
case-004,J7,3,PASS
case-004,J8,1,FAIL
case-004,J8,2,FAIL
case-004,J8,3,FAIL
case-005,J10,1,FAIL
case-005,J10,2,FAIL
case-005,J10,3,UNKNOWN_TIMEOUT


==> anc/analysis/analysis_source/scorer_controls/requirements.txt <==
# Core verification: Python standard library only; Python >= 3.8.
# Optional --render check, tested with an existing installation:
# PyMuPDF==1.28.0
# No dependency installation or network access is performed by verify.py.


==> anc/analysis/analysis_source/scorer_controls/verify.py <==
#!/usr/bin/env python3
"""Offline artifact and recorded-observation checks; never invokes a judge or network."""
from pathlib import Path
import argparse,collections,hashlib,json,re,sys
ROOT=Path(__file__).resolve().parent

def digest(b): return hashlib.sha256(b).hexdigest()
def readj(p): return json.loads(p.read_text(encoding='utf-8'))
def require(ok,message):
    if not ok: raise ValueError(message)
def content_streams(data):
    # These recovered ReportLab PDFs use uncompressed content streams.
    require(b'/Filter' not in data,'unexpected compressed PDF: use an independent PDF reader')
    return re.findall(rb'\bstream\r?\n(.*?)endstream',data,re.S)
def pdf_checks():
    documents={c:content_streams((ROOT/f'cases/case-{c}/workspace/output/report.pdf').read_bytes()) for c in ['001','003','004']}
    require(all(len(s)==2 for s in documents.values()),'two PDF pages/content streams required')
    overlay=b'.847059 .847059 .847059 rg\nn 65 499 478 70 re f*\n'
    for n,(normal,masked,stripped) in enumerate(zip(documents['001'],documents['003'],documents['004'])):
        heading=b'Summary' if n==0 else b'Details'
        require(masked.count(overlay)==1 and masked.replace(overlay,b'')==normal,'masked PDF differs beyond one opaque cell overlay')
        marker=(b'.14902 .196078 .227451 rg\nBT /F2 24 Tf 28.8 TL ET\nBT 1 0 0 1 48 744 Tm ('+heading+b') Tj T* ET\n.152941 .435294 .588235 RG\n1.3 w\nn 48 727 m 564 727 l S\n.611765 .698039 .741176 RG\n.8 w\nn 44 128 524 578 re S\n')
        require(normal.count(marker)==1 and normal.replace(marker,b'')==stripped,'section-stripped PDF differs beyond heading/divider/frame operators')
        text=lambda s:re.findall(rb'\((.*?)\) Tj',s)
        require(text(normal)==text(masked),'normal/masked text layer differs')
        require([t for t in text(normal) if t!=heading]==text(stripped),'stripped body/table text differs')
    a=(ROOT/'cases/case-002/workspace/index.html').read_text();b=(ROOT/'cases/case-005/workspace/index.html').read_text()
    handler="document.getElementById('result').textContent = 'Item B: 7';"
    require(a.count(handler)==1 and a.replace(handler,'return;')==b,'HTML differs beyond click handler')
    require(not re.search(r'https?://|\bfetch\(|\bXMLHttpRequest\b|\bsrc=',a+b),'unexpected external HTML resource')
    return {'normal_masked_text_equal':True,'masked_only_added_opaque_cell_overlay':True,'section_stripped_only_removed_declared_markers':True,'html_only_handler_differs':True,'execution_scope':'static comparison of originals, no browser rerun'}
def observed_checks():
    expected=readj(ROOT/'published-contrast.json');values={}
    for l in expected['exact_selected_lines']:
        m=re.fullmatch(r'\\expandafter\\gdef\\csname claimval@prospective\.judge_controls_v1_20260912\.(.*?)\\endcsname\{(\d+)\}',l)
        require(m is not None,'invalid published macro');values[m[1]]=int(m[2])
    total=collections.Counter(); rows=[]; invokes=[]; evidence=[]
    for case,caps in expected['cases'].items():
        native=readj(ROOT/'observations'/case/'verdict.json')
        journal=[json.loads(l) for l in (ROOT/'observations'/case/'judge-invocations.jsonl').read_text().splitlines()]
        require([e['event_seq'] for e in journal]==list(range(1,len(journal)+1)),'journal sequence gap')
        capmap={c['cap_id']:c for c in native['capabilities']}
        require(set(capmap)==set(caps),'criterion identity mismatch')
        typ='web' if case in ['case-002','case-005'] else 'doc'
        rubric=readj(ROOT/'items'/typ/'evaluation/rubric.yaml')['rubric']
        for c in rubric:require(capmap[c['id']]['rubric_statement']==c['statement'] and capmap[c['id']]['weight']==c['weight'],'native criterion/rubric mismatch')
        votes={cap:[] for cap in caps};unknown=0
        for i in range(1,4):
            events=[e for e in journal if e.get('invoke_index')==i]
            starts=[e for e in events if e['event']=='invoke_start'];ends=[e for e in events if e['event']=='invoke_terminal'];sdk=[e for e in events if e['event']=='sdk_result']
            require(len(starts)==len(ends)==1,'missing or repeated native invocation')
            end=ends[0];ballots=end.get('result',{}).get('verdicts',[])
            valid=(end['status']=='returned' and len(sdk)==1 and sdk[0].get('is_error') is False and set(b.get('cap_id') for b in ballots)==set(caps) and len(ballots)==len(caps) and all(type(b.get('pass')) is bool for b in ballots))
            invokes.append({'case':case,'invoke_index':i,'terminal_event_seq':end['event_seq'],'terminal_status':end['status'],'sdk_completion_count':len(sdk),'valid_criterion_ballots':len(caps) if valid else 0})
            if valid:
                for b in ballots:votes[b['cap_id']].append(b)
            else:
                require(case=='case-005' and i==3 and end['status']=='timeout' and not sdk,'unexpected incomplete allocation')
                require(end['result'].get('pass') is False and 'verdicts' not in end['result'],'timeout error shape changed');unknown+=1
        for cap,want in caps.items():
            v=votes[cap];counts=[sum(b['pass'] for b in v),sum(not b['pass'] for b in v),3-len(v)]
            require(counts==want,'published count mismatch')
            require(capmap[cap]['extra']['vote_results']==v,'native aggregate ballot payload differs from invocation receipts')
            require(capmap[cap]['extra']['votes_valid']==len(v),'native votes_valid mismatch')
            for k,n in zip(['pass','fail','unknown'],counts):
                require(values[f'{case.replace("-","_")}.{cap}.{k}']==n,'macro/receipt mismatch');total[k]+=n
            for i in range(3):rows.append({'case':case,'criterion':cap,'planned_ballot':i+1,'status':('PASS' if v[i]['pass'] else 'FAIL') if i<len(v) else 'UNKNOWN_TIMEOUT'})
        manifest=readj(ROOT/'cases'/case/'workspace/visual_renders/evidence_manifest.json')
        w=ROOT/'cases'/case/'workspace'
        for e in manifest['entries']:
            require(digest((w/e['source_path']).read_bytes())==e['source_sha256'],'evidence source hash mismatch')
            require(all((w/r).is_file() for r in e['surface']['outputs']),'missing prepared screenshot')
        browse=[e for e in journal if e['event']=='tool_start' and e.get('name')=='browse_html']
        if typ=='web':
            require(len(browse)==values['html_browse_failures']==3,'browse attempt mismatch')
            for start in browse:
                end=next(e for e in journal if e['event']=='tool_terminal' and e['invoke_index']==start['invoke_index'] and e['tool_index']==start['tool_index'])
                require(end['result'].get('error_code')=='chromium_missing' and 'asyncio loop' in end['result']['error'],'browse failure cause changed')
            step=manifest['entries'][0]['surface']['coverage']['steps'][0]
            require(step['index']==1 and step['performed'] and step['dom_changed']==(case=='case-002'),'prepared interaction contrast changed')
        if case=='case-005':require(native['summary']['judge_incomplete'] is False and native['summary']['votes_observed']==2,'native completion discrepancy lost')
        evidence.append({'case':case,'browse_failures':len(browse),'prepared_evidence_entries':len(manifest['entries']),'visual_http_returns':sum(e['event']=='vlm_http_terminal' and e.get('status')=='returned' for e in journal)})
    require(sum(total.values())==expected['planned_ballots']==values['planned_ballots']==24,'planned count mismatch')
    for k in ['pass','fail','unknown']:require(total[k]==expected[k+'_ballots']==values[k+'_ballots'],'total count mismatch')
    require(total['pass']+total['fail']==values['valid_ballots']==23,'valid count mismatch')
    require(sum(i['valid_criterion_ballots']>0 for i in invokes)==14,'valid invocation count mismatch')
    return {'planned':24,'valid':23,'pass':total['pass'],'fail':total['fail'],'unknown':total['unknown'],'valid_invocations':14,'attempted_invocations':15,'complete_outputs':4,'partial_outputs':1,'ballots':rows,'invocations':invokes,'evidence':evidence}
def render_checks():
    import fitz
    docs={c:fitz.open(ROOT/f'cases/case-{c}/workspace/output/report.pdf') for c in ['001','003','004']}
    require(all(len(d)==2 for d in docs.values()),'renderer page count')
    for i in range(2):
        require(docs['001'][i].get_text()==docs['003'][i].get_text(),'renderer text layer mismatch')
        # Crop the cells in page coordinates (PDF origin converted by renderer).
        region=fitz.Rect(68,225,541,290)
        a=docs['001'][i].get_pixmap(clip=region,alpha=False).samples
        b=docs['003'][i].get_pixmap(clip=region,alpha=False).samples
        require(a!=b and max(b)-min(b)<=1,'masked data region is not opaque and uniform')
        table=fitz.Rect(63,187,545,295)
        require(docs['001'][i].get_pixmap(clip=table,alpha=False).samples==docs['004'][i].get_pixmap(clip=table,alpha=False).samples,'section-stripped table raster differs')
    return {'status':'PASS','engine':'PyMuPDF','version':fitz.VersionBind,'pages_checked':6,'normal_masked_text_equal':True,'masked_cells_uniform':True,'normal_stripped_table_pixels_equal':True}
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--render',action='store_true',help='also verify raster contrasts using installed PyMuPDF');args=ap.parse_args()
    hashes=readj(ROOT/'SHA256SUMS.json')
    actual={p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*') if p.is_file() and p.name!='SHA256SUMS.json'}
    require(actual==set(hashes),'unlisted or missing publication file')
    for rel,h in hashes.items():require(digest((ROOT/rel).read_bytes())==h,'hash mismatch: '+rel)
    trans=readj(ROOT/'TRANSFORMATIONS.json')['files']
    for t in trans:
        require(digest((ROOT/t['path']).read_bytes())==t['sha256'],'transformed hash mismatch')
        if t['transformation']=='identity_bytes':require(t['source_sha256']==t['sha256'],'original modified')
    result={'status':'PASS','checked_files':len(hashes),'artifact_contrasts':pdf_checks(),'recorded_observations':observed_checks(),'native_judge_rerun':False}
    if args.render:result['render']=render_checks()
    print(json.dumps(result,ensure_ascii=False,indent=2))
if __name__=='__main__':main()


==> anc/analysis/analysis_source/scorer_controls_r310/README.md <==
# Recovered scorer-control recording (later run)

This bundle publishes the aggregate records of a **later** fixed-output scorer
diagnostic over the **same five synthetic control artifacts** used by the earlier
recording in `scorer_controls/`. It is a separate run, not a correction or
replacement of that earlier version: both remain reported side by side.

## Scope

Five fixed synthetic outputs (three PDFs, two self-contained HTML files), eight
criterion instances, three ballots per instance, **24 planned ballots**. Each
ballot is one single-criterion conversation. Ballots share artifacts, criteria and
one scorer configuration, so they are descriptive counts, **not independent
samples**, not API-request counts, and not an accuracy estimate.

Recomputed outcome: **21 valid ballots (15 pass, 6 fail)** and **3 unknown**;
**7 of 8 criteria** completed their allocation. The one incomplete criterion is
`case-004 / J8`, whose first ballot stopped on an administrative HTTP 429 and
whose remaining two were never started before the case budget expired. That
criterion is **excluded**, never counted as a failure or a success, and the whole
`case-004` case therefore stays **incomplete even though its graded native score
is 1.0**. Unknown ballots stay in the 24-slot denominator.

The 19 ballot slots consumed by the earlier stopped attempt are immutable; the
recovery only attempted the never-started remainder.

## What this does and does not establish

Established: criterion-specific responses of one scorer configuration to prepared
artifact defects, and actual in-browser execution evidence distinguishing a
functional HTML control from a no-op one.

**Not** established: human agreement, independent deliverable usability, general
scoring accuracy, any construction or repair benefit, and any authenticated
backend identity. These are synthetic diagnostics only.

## Model and budgets

All roles, including the visual role, **requested** the routing alias
`gpt-6-astra`. That is the requested configuration label recorded by the harness,
not an authenticated backend identity and not a citation of any vendor model.
Model, batching and runtime all differ from the earlier recording, so no isolated
causal attribution to any single change is available.

Per-ballot ceilings: 8 HTTP requests, 16 tool calls, 180 seconds including
cleanup. Recorded totals: 133 HTTP requests (105 text, 28 visual), 1 request with
unknown usage, 1,947,646 known total tokens. **Full-stack cost is unknown** and is
not imputed as zero.

## Browsing and image evidence

Six `browse_html` click walkthroughs are recorded, one per HTML ballot. All were
actually performed with no page errors. The working HTML changed the DOM in
**3 of 3** votes; the no-op HTML changed it in **0 of 3**. 43 image records bind
source -> screenshot -> decoded model input image; the screenshot and decoded
input-image digests are equal in every record.

## Raw records are not fully released

This directory holds aggregate and per-slot records, digests and the sanitized
execution amendment. Original prompts, raw response bodies, private host and
session provenance, absolute scheduling clocks and internal paths are **withheld**.

Published digests bind only the **distributed** bytes. They do **not**
authenticate the withheld originals and are not independent ground truth.
Because the original model inputs are not distributed, this bundle supports
reaggregation only — **not** a full native replay.

## Verify

From this directory, standard library only, no network:

```bash
python3 -B verify.py
```

It rechecks the 24 planned slots, the 21 valid / 3 unknown split, the 7-of-8
complete criteria, per-criterion counts against native verdicts, the 3-vs-3
browsing contrast, request/token accounting, the image chain and the hash
manifest. It never invokes a judge, a browser or the network.

## Files

| File | Contents |
|---|---|
| `index.json` | Published aggregate index used by the manuscript |
| `harvest-public.json` | Per-slot, per-request and per-image records |
| `browse-acceptance.json` | The six recorded click walkthroughs |
| `amendment-public.json` | Sanitized execution/recovery amendment |
| `verify.py` | Offline recomputation |
| `SHA256SUMS.json` | Digests of the distributed files |


==> anc/analysis/analysis_source/scorer_controls_r310/SHA256SUMS.json <==
{
  "scope": "Digests of the distributed bytes only; they do not authenticate withheld originals and are not independent ground truth.",
  "files": {
    "index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
    "harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
    "browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
    "amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
    "verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
    "README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc"
  }
}


==> anc/analysis/analysis_source/scorer_controls_r310/amendment-public.json <==
{
  "version": "R310-administrative-recovery-v1",
  "classification": "Protocol-recorded administrative recovery after HTTP 429; same stopped R306 study, not new controls or favorable-outcome selection",
  "original_freeze_sha256": "04f95fef91d6d56bd95c9d6c06dcad14a725c4cb0ae34f18d23d6dd82f85057b",
  "original_protocol_sha256": "876bba1425431b5c009317e8aec7d51afbd64458ba83c51e41f8ad458a02224f",
  "case005_seconds_including_cleanup": 570,
  "case_cleanup_seconds": 30,
  "ballot_seconds_including_cleanup": 180,
  "eligible": [
    [
      "case-004",
      "J8",
      1
    ],
    [
      "case-004",
      "J8",
      2
    ],
    [
      "case-005",
      "J10",
      0
    ],
    [
      "case-005",
      "J10",
      1
    ],
    [
      "case-005",
      "J10",
      2
    ]
  ],
  "immutable_consumed_slots": 19,
  "denominators": {
    "ballots": 24,
    "http": 192,
    "tools": 384
  },
  "model_all_roles": "gpt-6-astra",
  "retries": 0,
  "reuse": "Unmodified R306 execute_ballot, original R303 _build_cap_check, CodexBackend.invoke, dispatch_agent_judge_batch and summarize",
  "missing_ballots": "UNKNOWN retained; no synthetic complete case",
  "skipped_slots": "Original row remains untouched; recovery_decisions records CASE_BUDGET_CENSORING or global/API/auth/infra reason",
  "stop_classes": [
    "API",
    "AUTH",
    "INFRASTRUCTURE"
  ],
  "authorization": "Root central acceptance and fresh independently obtained API-availability evidence required; preparation does not establish either",
  "launch_once": "Exclusive fsynced atomic marker retained after failure; individual slot consumed marker precedes native call",
  "scientific_limits": "Five synthetic diagnostic controls; no human-agreement, general-accuracy or construction-effect claim"
}


==> anc/analysis/analysis_source/scorer_controls_r310/browse-acceptance.json <==
{
  "root_verified_browsing": [
    {
      "case": "case-002",
      "vote": 1,
      "source_sha256": "dcc03332ead6869dbd0ed0ff3c733f1de36928692b2571c8d1c6f887deab8a38",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-002",
      "vote": 0,
      "source_sha256": "20c47180726c111d4a40f9e7c4f729a95d1e035f6248bf5309f590cb27438b3b",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-002",
      "vote": 2,
      "source_sha256": "080c8597d673c3d63b991fcc7fae6255ad4920a9c9ad4b2e77ca90d107ea602f",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 1,
      "source_sha256": "2b11194374f388a1c79ceb6ae80985d0c80c3f96750e38670b58d08dc784b5f7",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 0,
      "source_sha256": "bf1ddd5783e35b2ece29bc6e730c0bd449a87cd0f5ba426e56d960571d968e99",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 2,
      "source_sha256": "b1c048a7654d6cdbb0ba9d8bd1b4b57bfec5e6f2e2fc833184a7bde8abd9c00b",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    }
  ]
}

==> anc/analysis/analysis_source/scorer_controls_r310/harvest-public.json <==
{
  "version": "R310",
  "classification": "administrative recovery after HTTP 429; five synthetic diagnostic controls",
  "inference_limits": [
    "not human agreement",
    "not general accuracy",
    "not construction effect"
  ],
  "original_stop": {
    "class": "API",
    "http_status": 429
  },
  "original_totals": {
    "ballots": 24,
    "http": 192,
    "tools": 384
  },
  "slots": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "UNKNOWN",
      "reason": "UNOBSERVED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    }
  ],
  "recovery_decisions": [
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempted": true,
      "reason": "OBSERVED"
    }
  ],
  "counts": {
    "PASS": 15,
    "FAIL": 6,
    "UNKNOWN": 3
  },
  "native_scores": [
    {
      "case": "case-001",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 2,
        "total_graded": 2,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 6,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 1.0,
        "weight_passed": 20,
        "weight_total": 20,
        "graded_caps": 2,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 0.5,
        "votes_observed": 3
      }
    },
    {
      "case": "case-002",
      "capabilities": [
        {
          "cap_id": "J10",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J10:0",
            "J10:1",
            "J10:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 1,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 3,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 1.0,
        "weight_passed": 10,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    },
    {
      "case": "case-003",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "fail",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 0.5,
        "passed_total": 1,
        "total_graded": 2,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 6,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 0.5,
        "weight_passed": 10,
        "weight_total": 20,
        "graded_caps": 2,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 0.5,
        "votes_observed": 3
      }
    },
    {
      "case": "case-004",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "excluded",
          "votes_expected": 3,
          "valid_ballot_ids": [],
          "missing_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "ballots_complete": false
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 1,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 1,
        "no_verdict_count": 0,
        "judge_incomplete": true,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 3,
        "ballot_incomplete_caps": 1,
        "data_completeness": 0.5,
        "weighted_score": 1.0,
        "weight_passed": 10,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    },
    {
      "case": "case-005",
      "capabilities": [
        {
          "cap_id": "J10",
          "verdict": "fail",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J10:0",
            "J10:1",
            "J10:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 0.0,
        "passed_total": 0,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 3,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 0.0,
        "weight_passed": 0,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    }
  ],
  "requests": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c89d1981b0422394a9207532e5432cab44d2ab67a46a9624fba0eff63ae72908",
      "response_sha256": "1ab54b87ed6e0278db93887f51ea1d33e0c1b8d357e8bb60cfc36e90b08b651a",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "38e50133412425700abc5926d293400974b1375ae0786d4d66bc2dc0953f3e8e",
      "response_sha256": "765703bb6235933433cd617c6570069851d62cac29910e783419fb936e41cfd3",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 91,
        "total_tokens": 16741
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "38ea7a663b34f0c7cf65613307f2e423d615276068e363d4eed21137f32a7cc3",
      "response_sha256": "712df235bc7c00e2902785cf76d74c3ac9fe2c67672e43292a674a3eb2af7034",
      "usage": {
        "input_tokens": 18876,
        "output_tokens": 168,
        "total_tokens": 19044
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "response_sha256": "577560f0d2de72c69f690c83b00dff5f37758b50f763e4ca232c0439c33adbf8",
      "usage": {
        "input_tokens": 5726,
        "output_tokens": 938,
        "total_tokens": 6664
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b00e34f8da8af0a002e041caee5b209751a82ea5d61ba219404acd51a847f7b9",
      "response_sha256": "fd797ffd47fd30efebbf619ebbea1a7e96d0fbb3babc45e10a0af723f71c72ee",
      "usage": {
        "input_tokens": 19793,
        "output_tokens": 433,
        "total_tokens": 20226
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "41e71a10f209b711ed1770c3e5cbfe07c03b6a52051c753bb02b34bff9c8fdad",
      "response_sha256": "c8412cd12ff5731e5119d4d6580309f7e2467fb2b30293f000df96d61a78f9c6",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4b140bee4bcbfc8093fe22ba76b74ae0fb397cc14f6815de0e21b49bf8728692",
      "response_sha256": "39dd9be4506b14acece5ff8d96efdcd7f95e697a4f4fbeb451c5218f45465e80",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 29,
        "total_tokens": 16679
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2acbb5606f5fdedc17846525bc61f9f678cc01a1d72773ea3c632f063bbe95ee",
      "response_sha256": "360ed2be7e3bbc6b3596b671249101bc3bc38b93bb53ea087042b68c9d558a5c",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 197,
        "total_tokens": 16904
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "response_sha256": "dde13cda043a3cb2102843a0e6cd283c7edf006a2b62f878842c8a0116376c20",
      "usage": {
        "input_tokens": 5694,
        "output_tokens": 1420,
        "total_tokens": 7114
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "ae1293da3bc66738f9f500c251ed7c35cf61f44389075780d3b1e7eb5f75f194",
      "response_sha256": "267e73a9e34ac98299287cd6b57df36f3bc31576e9e5dce4346ffef6f1b7ed79",
      "usage": {
        "input_tokens": 17747,
        "output_tokens": 189,
        "total_tokens": 17936
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "961cc648f44d3e9ececf5df164f85d9d530bff39f8f4acb4bd2c06eeccf72f2b",
      "response_sha256": "9ba03c45351272d51ce85bc1c761235e62a6366734a2e0643b13f2268d731cbe",
      "usage": {
        "input_tokens": 3179,
        "output_tokens": 613,
        "total_tokens": 3792
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5012c525f3b90b4f47d00f9c79079dd5627312bbd30d54ba0f9fe31ff7d565fc",
      "response_sha256": "b00da6e20f386364110c731cd45062d542c66296022ec9051bfdb495f92e4a5a",
      "usage": {
        "input_tokens": 18348,
        "output_tokens": 443,
        "total_tokens": 18791
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e0006690a4e530cff9ff58b3584b40219876f8dc49d38bfbf3573d0eaa8676bd",
      "response_sha256": "7931f461aee8034f47bba3fa464376b70ed0ebf3faa1169c758935aafea3ebd8",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 29,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "91b1a9f9aa72b8253e28cfc27ee88edd206d0f065d2b9a5e22a93cc66fe381b2",
      "response_sha256": "d955f2b019260f4241d4c4e771bd377316f3536ceb42289a27027d6c2935ece5",
      "usage": {
        "input_tokens": 16627,
        "output_tokens": 27,
        "total_tokens": 16654
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "364d3c465b3f84401cd08bdfa3f1a7d046b3af12598e8f00ca3f2ae10e32207f",
      "response_sha256": "42e5a5a2a2411375cc7e73ed4aa6efd6085042df6b206adad869ab0ead16e894",
      "usage": {
        "input_tokens": 16674,
        "output_tokens": 115,
        "total_tokens": 16789
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e23f0e4a39fb12f04a898a17faa049ab460358df242ce08c5634ca7592545d0a",
      "response_sha256": "b5ec6f4bfcb8ae05406ade29fd3033352aa30e345dac210101d07a7ecdee596e",
      "usage": {
        "input_tokens": 16862,
        "output_tokens": 172,
        "total_tokens": 17034
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "response_sha256": "b490776fc5f182ef4c59d3806a2460e32fa19c4f011cda85937f4df80fa7d533",
      "usage": {
        "input_tokens": 5712,
        "output_tokens": 912,
        "total_tokens": 6624
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4f4291dd57757998884b872cd594942ede55ae5093f1bad3289786a03de97b28",
      "response_sha256": "766977963025b896d3775f945c7b68416a0704e461779548577d5b467ca11ce7",
      "usage": {
        "input_tokens": 17695,
        "output_tokens": 549,
        "total_tokens": 18244
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "76f95d225bb7e0b20f025cc48ff76e3034f2dcdf1f7c27dd495586125e52dcfc",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 26,
        "total_tokens": 16600
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "600e7dd0dc0f7c196b7d63adb85df15be991acc628b4fbb2fd2d424a76a02a99",
      "response_sha256": "efa7ce162bb2d68067d2fc4c2c6b2650d1400f2e207663b097b1d61b0fa8636d",
      "usage": {
        "input_tokens": 16654,
        "output_tokens": 26,
        "total_tokens": 16680
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "238a52f56fbc3af63f16df75313b066fec59f3abdb7f85df0e5d0c89b17ac821",
      "response_sha256": "0e7ef94f4004a92c3f3e09a58c91d7f1ecb6853dca343dcf8b912cb14b0a03e1",
      "usage": {
        "input_tokens": 16700,
        "output_tokens": 126,
        "total_tokens": 16826
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6fb5360f05db8ae8b6c196cfb4411d706f0f08ef69fe5814e9b6876fa6941c97",
      "response_sha256": "458a1b926a4820d5aad34d9e6833f9ceab76152548f9f8b131ce15dacc0b2275",
      "usage": {
        "input_tokens": 16897,
        "output_tokens": 182,
        "total_tokens": 17079
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "response_sha256": "7e6000f95bd4c9d3bba20114115ffb393ed45ece49810e9d334c93389d47ad70",
      "usage": {
        "input_tokens": 5724,
        "output_tokens": 1140,
        "total_tokens": 6864
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c6b0a6d323ab97e3437dbf6461fbca8481fe8925cf92c906eb272341e984fbc0",
      "response_sha256": "28b537fafe6f8043864a0aee3fe11067bdec297d003fc3aa2279c1d780f17f15",
      "usage": {
        "input_tokens": 17883,
        "output_tokens": 90,
        "total_tokens": 17973
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "92743e6e0ad960dac187888f7b146e460b2b5b564ee15673378af029d9359e2c",
      "response_sha256": "08fb4871f361b10263dbbd60ee3d3a2120dc00e4f2e7633bce8761dbcb764003",
      "usage": {
        "input_tokens": 20057,
        "output_tokens": 527,
        "total_tokens": 20584
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "a88bf1a087f62f64e4deb439008a2fa89d3aaee589c91d45cb4e0e913ebc1ad9",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 26,
        "total_tokens": 16600
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20dd2265b2e68a523a6d4d17b8faeedd9199e727d9f03f782a0ef8aafa9ec736",
      "response_sha256": "6139cc5ec4bf72e94bbf8e0e901e70a3e8a5c5119859eb8ec085c9586c614248",
      "usage": {
        "input_tokens": 16654,
        "output_tokens": 89,
        "total_tokens": 16743
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8cdb91d587f2f6804cc9f479f8305846f8e4d826612b468cc69115cdeae85c9b",
      "response_sha256": "0c3de788c2068a3426fea321e506e98680efe8ad052b3e06fbb185d592661cee",
      "usage": {
        "input_tokens": 18872,
        "output_tokens": 241,
        "total_tokens": 19113
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "response_sha256": "dd8aef7b10799f80412fce7fa181ca7ca6302a5ae0e8df1035d289e66eec8eb7",
      "usage": {
        "input_tokens": 5701,
        "output_tokens": 698,
        "total_tokens": 6399
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "259287dbede2a079220fa3589366375df4c6ee674a52a9a6407362a7be106b18",
      "response_sha256": "70cc984e87e3d0f4052e8a1287ccd5261228dace4a01ebdce735f563006ac2a3",
      "usage": {
        "input_tokens": 19760,
        "output_tokens": 395,
        "total_tokens": 20155
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7879ab2b327fd8432ce60b35570f1f2f75ffb6b2b5eb567df684fea1da2fac9b",
      "response_sha256": "4f900edaef5ae33750dfbadaafc8e3a2464edeb484d042559cb6e4d2570e7373",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5ef9377442545b18d3a78dfdb8180a3a49b0a33e225c4921d0e9d14754d30dcb",
      "response_sha256": "ff6eb4406eda502763ffbe839049788606c8c626540e1144c31c3825e200990d",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "08b43a909155a64d7260938308379f77c794e22ef64557c6b0c22a212162c7f5",
      "response_sha256": "f4d6ee60c736d1c4459f1622b13a29b55625ed8209dd105b6d1a51da0c486e35",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 91,
        "total_tokens": 16799
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "978dcd1e7aad5101998976806bb4c131ebb4eff74b129bdd46df7b134dbc4841",
      "response_sha256": "6531d5f84a1e127b03ee081b510b89b962be4173fc025a68ca437821980da864",
      "usage": {
        "input_tokens": 16842,
        "output_tokens": 162,
        "total_tokens": 17004
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "response_sha256": "33d1af694bbf416169b40a21aad7e29af5586206ec827d335ef847ef7bac54fe",
      "usage": {
        "input_tokens": 5720,
        "output_tokens": 1543,
        "total_tokens": 7263
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b431656c2e762d3c049bab18940254eced2fa12e5e9e37837729470315a93db9",
      "response_sha256": "c84a3934b31db7b1957bb41a6d6e53abada02500a943473ee8198663c425bb4b",
      "usage": {
        "input_tokens": 18080,
        "output_tokens": 480,
        "total_tokens": 18560
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1319f3d169d0b2aabac61de628aed242f82f48b28a4b016320c3dd8140db35a4",
      "response_sha256": "80a83028d6f5c47dc3ef94f6f329c6dfe178c3ceec9778025eb799ab3b0d3f35",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1185c745205cd598cdfd6fdbd47c41e336b8d3ba00a8300afd58dd958dfb421c",
      "response_sha256": "b8a3a8ce058951624c45b2e4bb1e09560e6a8bbca94fdfa103e0082f32bf2018",
      "usage": {
        "input_tokens": 16879,
        "output_tokens": 33,
        "total_tokens": 16912
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4a00727ecdddd21e906f09953963f5f6bfcb31f98a727d68930135d0fbded074",
      "response_sha256": "b0068b8ca3994c65d36369a2ed80fc001e13e77d55c671750769db084b312c12",
      "usage": {
        "input_tokens": 17189,
        "output_tokens": 208,
        "total_tokens": 17397
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "eefd0017ac7750ba175b869d7c525f3a13dc82c5ce2a378231e074fc6e25631a",
      "response_sha256": "428ccc2e9aaa8c9745dc474790cd3abfbde813c7e00d32f7c932004970674401",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 245,
        "total_tokens": 3612
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c43d2f4a43c88f10e3e219bb1dfa60b8c10c3cb96a88666c2e8007ec01364338",
      "response_sha256": "7911b7c7d225632d378d51c4f7c652effe77a329d26638468f1173371de416aa",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 202,
        "total_tokens": 3569
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c662d38fb6d2afa1b87fe00de152108838b4d91b58c46002579f9dec79c6eeda",
      "response_sha256": "ca7f44191dd56a8063af8572e50e393b48b10aae9575e8538e5b91791242488c",
      "usage": {
        "input_tokens": 18019,
        "output_tokens": 402,
        "total_tokens": 18421
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e8200ab2e4a0acf0bc3e58438f79dad018ce2a20b95c502cce3ed2c7cf0f21bc",
      "response_sha256": "a6e54f741b935dcfe29b05481817c3c5ccd3e0b58375ef2ec0f963bd81b08181",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6ad184b7d3d622202a0bedc7080f61d65fe4f277ad2abad3b81e5169ad005102",
      "response_sha256": "88932f7516ed02304a97801e9e2efb18ca472e0767b9c3071a2cfb92cd8869aa",
      "usage": {
        "input_tokens": 16879,
        "output_tokens": 28,
        "total_tokens": 16907
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20e7d0b4fb8a2f48d1a0c934569b626d7db5fed43e2e16b646a9a3d0974a54ad",
      "response_sha256": "67834617bf530733fd10397ac13d2edbea74f746a7e94d363fbd6d5820c42d5a",
      "usage": {
        "input_tokens": 16934,
        "output_tokens": 33,
        "total_tokens": 16967
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5a8fe0537d532c6766a353935e8da05fd775b8e34fcdaf830f4623cbcf890d07",
      "response_sha256": "0b4a4597dcfdae3160416174bce51854582eb677157ca4994ea2d1752f446a86",
      "usage": {
        "input_tokens": 17244,
        "output_tokens": 177,
        "total_tokens": 17421
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8f8d379979d71f415862f1d495435e9c6d4502d0af98fa8e8fa5bb32b1281220",
      "response_sha256": "c386ca5c09c1f79314e5711f76ce56fb62c306385122192476c131bd660a6e6f",
      "usage": {
        "input_tokens": 3364,
        "output_tokens": 279,
        "total_tokens": 3643
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3ca7217b3256a31c3d0f4de7f1f25de3283c20c440994960d43e3d3abae5448f",
      "response_sha256": "38b41f9ba53726d42383e063bc46450d620c436ab15136d74a6a051b76a67eda",
      "usage": {
        "input_tokens": 3365,
        "output_tokens": 175,
        "total_tokens": 3540
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "35276508f23151c56595e70db5c54ea6cba2657d864554150ba77aac81196143",
      "response_sha256": "a1464a147b5e23c9e2df88986edba0f8619e0c692539adec47d7a09389ad52f7",
      "usage": {
        "input_tokens": 18009,
        "output_tokens": 374,
        "total_tokens": 18383
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "1f970191b35d50a85652a66e45da8795c9bad6c176b4bae99a480d2d769b5b39",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 26,
        "total_tokens": 16617
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "0553e20dfe5d6e16c0cd2d720d8193f966bf5defe180215d2928a0cdf18714c4",
      "response_sha256": "a130527b69c75121093806aa308ed1875b3c56a7f87bacb814b406c13977ebb8",
      "usage": {
        "input_tokens": 16880,
        "output_tokens": 72,
        "total_tokens": 16952
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "65cb1a005f7c8bfa45e0b09e0b5b9cde1aa2b0624ea7e644c1cd3f3604a2674e",
      "response_sha256": "711c29e701ba1d74414dbec1d360e7851ac1b5b0dc7faccba074c446afe2cfab",
      "usage": {
        "input_tokens": 17229,
        "output_tokens": 174,
        "total_tokens": 17403
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "280ed603c22a24f8c1b8599106d5a53c312def9e8ef5a2a7eca51b7ef1148d8f",
      "response_sha256": "4597bf2ae5113856789e3cf9d7d16c2e03a13567226c8e4b48820205eabc19f2",
      "usage": {
        "input_tokens": 3371,
        "output_tokens": 293,
        "total_tokens": 3664
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8c29a7f00239b11c7a6e4a4f11556878983ffda97ed0966e9591315db3556351",
      "response_sha256": "0b95b6552d811f8efb2725799d26af1af7be79e033d5dc6d5ca03fb918ce55d9",
      "usage": {
        "input_tokens": 3369,
        "output_tokens": 263,
        "total_tokens": 3632
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cfcf715d7c1b57ffa1e582417fe04f8750df1c437ec449810a4cf7ded57e3999",
      "response_sha256": "9bdafe9e916c00b1bf69f4e3c5f89439c951dd5420ca286f85323aa43837122a",
      "usage": {
        "input_tokens": 18030,
        "output_tokens": 321,
        "total_tokens": 18351
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c89d1981b0422394a9207532e5432cab44d2ab67a46a9624fba0eff63ae72908",
      "response_sha256": "7f547b617841047b037a2a9159a6fc89c9e5382fabc10e954b9b431b7187805a",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d1563a283456f1bba72829c25dee6e0bc43f4eb01e02d0c0ac0f01d511a7306c",
      "response_sha256": "0e37d259172b7aab65547f1ca87dc843efbf51888520b075940a6b31558c21cd",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 91,
        "total_tokens": 16741
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "14fdc573450553e4d63f95aa52be70ced2964250972b7af03b486ec044244f89",
      "response_sha256": "fe918ebbb3074e0abd3d0ac5df3ae49f6053b4ab49850f726f18e3fe8ae81117",
      "usage": {
        "input_tokens": 16815,
        "output_tokens": 154,
        "total_tokens": 16969
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "response_sha256": "13d3b6ef9412a58decd6d70e46a76d1aad9254243317bd3808de5ddc9a7e7489",
      "usage": {
        "input_tokens": 5695,
        "output_tokens": 1256,
        "total_tokens": 6951
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "659271b1b6b94b41bc267fa04f8e4b2e7d2769b08193d14644b1151c180ecfaa",
      "response_sha256": "0dd02d957a9e8148d0ea4f1c9db7af29e2ee190a18f68c0f593efafb8a17e7a4",
      "usage": {
        "input_tokens": 17788,
        "output_tokens": 284,
        "total_tokens": 18072
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "dee2c34ff2ad1e2aac21f6c387f303df6b2660cf55667faec01279210ffb694c",
      "response_sha256": "083862fa63a872fdaaf67f7fc42ac14586701c7c1c97c7d25e665f225a9163ea",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 25,
        "total_tokens": 16595
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20b37185d9c900de2b905ae7600d8e7ecac63a1a888bed7fe177574cad1c388e",
      "response_sha256": "6611e75e37bafa764477fa5c3794526b1ebda9b55f980389b635d9098f46ed90",
      "usage": {
        "input_tokens": 16649,
        "output_tokens": 29,
        "total_tokens": 16678
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1f92ae5f59885292668f9cd3769126fea98682dd289421e9d09481b6884c62c3",
      "response_sha256": "001cccff46eb2a867a15e492601b166be416df5a8070d0515f04c5d658dd31f6",
      "usage": {
        "input_tokens": 16706,
        "output_tokens": 27,
        "total_tokens": 16733
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "98ded484ec8139552136b563ca092ffaa9ea11590392170e10466578fcc6dbad",
      "response_sha256": "66231aa7f67d31fe487026842dda42cd25f4c08f462f8dae3eadfc65ebace468",
      "usage": {
        "input_tokens": 16753,
        "output_tokens": 147,
        "total_tokens": 16900
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "response_sha256": "e78e0d6133f566fd6e63af5d7f9f781f1ed30c1494d36ebe8d24ccdc82e709aa",
      "usage": {
        "input_tokens": 5686,
        "output_tokens": 901,
        "total_tokens": 6587
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b909c44a2632237870f274fdff2930c80bfdcec3ec692100a55053301ced0b28",
      "response_sha256": "27e23789f667a89201e3701115f8074fe27e7ed542d9d13f9b451ba6033b60b1",
      "usage": {
        "input_tokens": 17593,
        "output_tokens": 336,
        "total_tokens": 17929
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6a9365b37b234b0d00da23dd9b6171233e2f76563459f70ddb9a2ae8ed3afc95",
      "response_sha256": "869b4b68f91dc50b22fec049b9e7e17ecb6a6f314ead6bdc2374c8b1da4a4d30",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9da78351a1d2102c306cd0820be01af1a7f287e3fb085b822b05d0d14ea8cfa8",
      "response_sha256": "f877745221c8b708279252f46055b8e91832428c2ddbcf470064b0566814203d",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 29,
        "total_tokens": 16679
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5e487fa320a3ff8e4242615262a35611d22f9da25df9b8ee85bd95081ddb29c0",
      "response_sha256": "82eadc7edf74ce721a00c58af23b48a32ea528787270da4c5faf402cccfc400a",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 51,
        "total_tokens": 16758
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "355e5616d703d8eef94a43a63519bbec11629a6ea8da58a97184fcead5d08a63",
      "response_sha256": "0e04a3491e0b173391caa5651d37f1c5c48787be27202d35affd3d4d14d7c9b9",
      "usage": {
        "input_tokens": 16778,
        "output_tokens": 171,
        "total_tokens": 16949
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "response_sha256": "230b1c8af36086e6bee15afa2d631280e12cb583c2421f35995c0e9949836a24",
      "usage": {
        "input_tokens": 5693,
        "output_tokens": 1342,
        "total_tokens": 7035
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "79670978739aca8df1fbe833f555bd06e73e2c44940939c61fadf7f86edb04d2",
      "response_sha256": "5647fbc3c75019b33977affee8df300f5dda416e0694b36dbdcda87c052b96af",
      "usage": {
        "input_tokens": 17770,
        "output_tokens": 148,
        "total_tokens": 17918
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 7,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9f05fb950b9907a3ef239f75bd70ee18578a218d30eeb4de6079c10be767e9ff",
      "response_sha256": "54e9bf4045b01b913904fe6a37f09c9c9eec460e7426f8e016c80962b2b7c16e",
      "usage": {
        "input_tokens": 3164,
        "output_tokens": 466,
        "total_tokens": 3630
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 8,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "234ce4afc02d788ef7e76ef504883b5b48ec1fffe57ccdad0551bbc69871785f",
      "response_sha256": "59264491ce2c870afeaf31e4f94c8c1202da0db74d9a941d317e055e8ad9895b",
      "usage": {
        "input_tokens": 18212,
        "output_tokens": 404,
        "total_tokens": 18616
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f065c2cdc4b6d54e231d51f097fd385afbc2e0a5e3aa38890d20aa32a19c5e9d",
      "response_sha256": "947c84f5d1c793672f66a7972eb7c59659bcb6a6b2aca35c36ae79be7d34fb5d",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "60164a4d42d8404f92ef2c4f55fa12bd32b8c327b80a02f7e1011d84d5bc8d36",
      "response_sha256": "49a61a67df9aa9cc8d5cd8805f15d22f8f53a0fbdb4d8011149ad3db30854f6f",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f1a4f4dded26c5145263658c702eb4b0d93d47767c3683cf01443e7e2c6bc87a",
      "response_sha256": "8b27ee3b16d31bc19e5b912d5ce309192bdde601df826f88f4733dd3f1290f5e",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 27,
        "total_tokens": 16735
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e90c7055c336d425fccd6397a1480c09b6e5b6617fef1b9a256e032afac7c6c1",
      "response_sha256": "1ea506b884973c62038a2c38a92be82d3d1d2b18db14522454d3e83744e3e080",
      "usage": {
        "input_tokens": 16755,
        "output_tokens": 228,
        "total_tokens": 16983
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "response_sha256": "2b9cfed280517e7416f2614ce3aa37bd652b67abccdd0e9883d90ff73be2de83",
      "usage": {
        "input_tokens": 5699,
        "output_tokens": 1389,
        "total_tokens": 7088
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e678fdab97a02d9a6474573f8b8e0e4d3279468f6201f2fbe2856535dd4960a8",
      "response_sha256": "4e3f603ff45a8cdfec0ca038fd6631c05316f0c8032c48e59ea993fc1526c51c",
      "usage": {
        "input_tokens": 18032,
        "output_tokens": 470,
        "total_tokens": 18502
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7879ab2b327fd8432ce60b35570f1f2f75ffb6b2b5eb567df684fea1da2fac9b",
      "response_sha256": "29e9da27d2a03e1680f673ef4041cdc0204192184b159e8e11e77e3b52ae634d",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "db9e67180fe2b1a0356f52edb8e358d11dde0b444da5009c64a102f2249b9fa5",
      "response_sha256": "b8c4e215e11bf1906e060c20f98f59aee04955da30aca229ebced5f972ba63bc",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "fc89620a7392d7b950b5375716cd7ad14705fbc9975adfe0b5ed9eb966e09609",
      "response_sha256": "a87237717ed983463d8912dae21d8cd7903c6d27b193aa7f0757cafd9ae74ce6",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 27,
        "total_tokens": 16735
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "41f5ad3d89c46485737bb809946cbd49471f1f9e9c2dff9360cd056e9fa8af33",
      "response_sha256": "dbe75a70d0432c735ff70cb311000f2d56324d1c8e76968d506d391e3ffd42f2",
      "usage": {
        "input_tokens": 16755,
        "output_tokens": 208,
        "total_tokens": 16963
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "response_sha256": "9746e74f5a63a8838c90c29ea9978948ba5982f716c141a5bb2852bf9a97983e",
      "usage": {
        "input_tokens": 5729,
        "output_tokens": 1633,
        "total_tokens": 7362
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9e4f806919f15a47438f4519f531e2d695bb75fe5ae1f127e39dbfd2e1d89678",
      "response_sha256": "a960664045279ed9195dd1c0e313229bb504fd0696feb6407a07a720ed8c5111",
      "usage": {
        "input_tokens": 18014,
        "output_tokens": 95,
        "total_tokens": 18109
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd188a7652f56f1631f542b409011d885b503d08ad5838e3c6baca59adabdb77",
      "response_sha256": "90781ec07d681782f98272f7cbc900dec2da4f4da9cab8ca945dbd5ac67dec85",
      "usage": {
        "input_tokens": 18135,
        "output_tokens": 408,
        "total_tokens": 18543
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "df245b7cb6d69655197e92e0d99c1158755b49b955194b2ce475ff6be2d10ca4",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6ee5f512a8245e1b517afaed973e70f4f6b86ca6bfa590241220e2ba9178824b",
      "response_sha256": "aa48057eb30bf69ce161c710b8c4a4afaa1d73c308914a96140c40a0b4079ac0",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 29,
        "total_tokens": 16682
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3e479eb49c14b794c030d0b53219f798f0804cc520fcdb922861c7687d35d662",
      "response_sha256": "1a000c005ef88425b0aff7bc84e0010d137f4d48f821e4639bbb62fec0b6256b",
      "usage": {
        "input_tokens": 16710,
        "output_tokens": 27,
        "total_tokens": 16737
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1cb451fe8f7d413e8235a17c4076a276be7c7f103b6df314d2ee829c68d767ea",
      "response_sha256": "a55c3e3823079d17c5edd3ddcb9c14710ed3ce8f5a369c7a81cdabb290c4f7e0",
      "usage": {
        "input_tokens": 16757,
        "output_tokens": 213,
        "total_tokens": 16970
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "response_sha256": "e20f601c964820a10032a2df9037594b97d0cad7f39e865d8d26a7df5fdd3123",
      "usage": {
        "input_tokens": 5727,
        "output_tokens": 1426,
        "total_tokens": 7153
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c30deb00381bd9a17ecd3a9b9a36898e6a298feddce195be3741bd24b4d125fe",
      "response_sha256": "13a5d620a499a87e2db1de3f0b86469bb8d227eacc11c266a538bcc0b9c5455e",
      "usage": {
        "input_tokens": 18009,
        "output_tokens": 564,
        "total_tokens": 18573
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3f9849669decc2d39d0bf60f37371c7c57b6b1057a0983bc36b58522bf7dbf8",
      "response_sha256": "35e73efe7951f0845b48d75ad18f3dd1d91a4ed5d6d8e3c94fd52f251c76c863",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 25,
        "total_tokens": 16595
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9e9a667e092a4950d6be73581a25279ea1c5fb659ccb33c4f22aa16876210335",
      "response_sha256": "888c1f0968005f388ab136c457e692088f85953f3515f19ff78a8d87d72ca085",
      "usage": {
        "input_tokens": 16649,
        "output_tokens": 122,
        "total_tokens": 16771
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d47c9df22e3515cb22df34d710bb09da89f0f17a1a489ef2626724a13e3bfc5b",
      "response_sha256": "a38b7fb3c49d0798b788ab65b06d5ee3b96eed994b598f62c9ac9e654c2c0d03",
      "usage": {
        "input_tokens": 16849,
        "output_tokens": 175,
        "total_tokens": 17024
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "response_sha256": "dc9e79438cfdae2726be9a571bf28c39c64f1ab9978c9d57448065dfb875b36b",
      "usage": {
        "input_tokens": 5721,
        "output_tokens": 1052,
        "total_tokens": 6773
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "db1588c7e1ced5083c209062eb676a79c4da8c0a9c138e0de17e0e5faf394039",
      "response_sha256": "58d41eec8a067fae83bf5c1146a1519948e036150a4e7446128794ba4de8f66b",
      "usage": {
        "input_tokens": 17744,
        "output_tokens": 374,
        "total_tokens": 18118
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3f9849669decc2d39d0bf60f37371c7c57b6b1057a0983bc36b58522bf7dbf8",
      "response_sha256": "4092fb19f4feae19653940965d2ddb3cf5265e0c31444ce7b5a8cfd2809e02d3",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 29,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8fd43cd7eb35ee94976b4d362e64d441098a3d663673fae1b234a163ca7814a9",
      "response_sha256": "0c64b3fd4ac3ffebc4319cc7198272585a56a93132f32171353eb1d31437d423",
      "usage": {
        "input_tokens": 16627,
        "output_tokens": 26,
        "total_tokens": 16653
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "24b3fdc90490fb137210dfe2d119a90437bbfe67c0eda9fdc8545fd187b01764",
      "response_sha256": "03b7e2fb94dcafdd5ca57804713c6fa1b6e32c32a40f04256ed97c7fc0e83f56",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 27,
        "total_tokens": 16734
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "206841abd962c77b5b5668d91477d59c909e41721d66cbb5b3c2b5ed72cef43e",
      "response_sha256": "53c44438260bfcad12093f6eb3f68d730ff5ad42219dac32e41d365de09c5031",
      "usage": {
        "input_tokens": 16754,
        "output_tokens": 159,
        "total_tokens": 16913
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "response_sha256": "42fb8a1355cbde2bd1dff0de97e76b21ad21ee38f093517265d34f8c25104b18",
      "usage": {
        "input_tokens": 5701,
        "output_tokens": 811,
        "total_tokens": 6512
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5d56547e7c370edc563ef9c49a6c0c36cde70791f60b05e792625d5adbbf30bd",
      "response_sha256": "d83319a1ab3656f027997884007b5bddcb9ab2583c2cb6d8139e31e5d80f2c9e",
      "usage": {
        "input_tokens": 17534,
        "output_tokens": 97,
        "total_tokens": 17631
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "004e1d5feda47c7b9063909519696182d362e636178fbef06e71aaf73adccbb5",
      "response_sha256": "f27108b115f5f959f1fc566e677043a20605827b28a0c381ca263aa26ce1c210",
      "usage": {
        "input_tokens": 17657,
        "output_tokens": 409,
        "total_tokens": 18066
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6a9365b37b234b0d00da23dd9b6171233e2f76563459f70ddb9a2ae8ed3afc95",
      "response_sha256": "f393a925d915a2a1a745c3c538dba9a368a0859ecdb89720d52f2addc98de919",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8c36bcc42cf06ba9413cb2ee602cd42f97f7f00632b9bf9ef633d14f2d2fd48e",
      "response_sha256": "ffbf8110dd2ef21dc5380a9b1d8ba3c70fd2ad0b6f8e3782bb397de0e387eacc",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 51,
        "total_tokens": 16701
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d81507b4029d8ede2baba34a58b28cbdf2e04d18f3b5bdbd2490ba162bdf1f3f",
      "response_sha256": "3d77d642a1c3bdf7a4c6bb882cb6b9df9085abb25da2a454a07998d8b9504b06",
      "usage": {
        "input_tokens": 16721,
        "output_tokens": 214,
        "total_tokens": 16935
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "response_sha256": "a37e29a9b1e0ce20c0f64927aa0485b40b312b17d03355ef88e84b8d99ade92a",
      "usage": {
        "input_tokens": 5695,
        "output_tokens": 945,
        "total_tokens": 6640
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e94a56f7dec7d8e365475074cba23fc6203d6c5c75ca8b8fe0aa9d6c8b1af895",
      "response_sha256": "d16dd9e8bc8307f8127cbf4bddf07bf79647d2ada4f53a0d72e238344dedb47b",
      "usage": {
        "input_tokens": 17733,
        "output_tokens": 295,
        "total_tokens": 18028
      }
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f065c2cdc4b6d54e231d51f097fd385afbc2e0a5e3aa38890d20aa32a19c5e9d",
      "response_sha256": "37d610d9a3818e41514fcb134cb7846f68a7fac53af9b098e3b405e1e2d21592",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "UNKNOWN",
      "http_status": 429,
      "http_attempt_started": true,
      "request_sha256": "daa5381267c38485f18bca9639abedb15a49370cecbc9bbfb9d10bb078354231",
      "response_sha256": "f417038d0ff77110cbdc4f4e84b2f621e3405df9eaccb72c293a64bfc70559a9",
      "usage": null
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1319f3d169d0b2aabac61de628aed242f82f48b28a4b016320c3dd8140db35a4",
      "response_sha256": "e418fe52aa6a015de6c89d4806ca2ee5821e466def10b125197d9af390c303f1",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f16e764ff92598f5123195b1f719f28e8daf3cea317484445a136130ca0b6e37",
      "response_sha256": "7b5513c7b7d0bc2ad4a8f2c1a11e5f8af9dfa22bb3237b4cd0bf2406dee2bf8a",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 28,
        "total_tokens": 16900
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "86bc2ef4bc607751b181510d46c3bf94fcaf5f1e4fbc93c9650b4f4750701400",
      "response_sha256": "48f82c7008d1bfd4ca82f2e6c9d71c7950f67e1321e28396064322002421d3fd",
      "usage": {
        "input_tokens": 16927,
        "output_tokens": 33,
        "total_tokens": 16960
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2464144f9d7e49a7135e19c94ace5e89608019d731351b97bd8650811a936f47",
      "response_sha256": "6d2e27aaa3ff43f2a236776a54e15409f2fb82639dd07436e6b5a3a407f07b5e",
      "usage": {
        "input_tokens": 17232,
        "output_tokens": 165,
        "total_tokens": 17397
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "a63c9f9a2d5434d52a7841798fa392012885e79016815057a68a6fe2ca145b68",
      "response_sha256": "35fe35e102051d10bba870cd06e3cef836363bbdf445f78715b9422ac675530b",
      "usage": {
        "input_tokens": 3378,
        "output_tokens": 252,
        "total_tokens": 3630
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "85a58938297a6c1b7e4a97f6bf81fec3add226ae500dc1a0a24b7d25e8dd6090",
      "response_sha256": "75a3198973cddb53fac565ae68598fa814fb319ba7e0ebda7ca13515cb5ecc49",
      "usage": {
        "input_tokens": 17694,
        "output_tokens": 300,
        "total_tokens": 17994
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "84474412c2ded8442f98aac97fb75ef4a0950063f9fca504f0d88e71fede1004",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f0297f78a018efd1f41acb27a1c313f0ae6bc8b2fba7ccc0e1c2a633b83e5f36",
      "response_sha256": "d5741f8dfc783b374eab464467ffaec5ea297039766f939c7170f45d1d6d445a",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 51,
        "total_tokens": 16923
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b454d4389540f82ff81dec7c42759213db133e46bc9d54c8ed241293be03da52",
      "response_sha256": "d193e40fc7ad481119170a2cab73e09cb169a8f7e549c5bc1293e42f52756935",
      "usage": {
        "input_tokens": 16948,
        "output_tokens": 33,
        "total_tokens": 16981
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5634b64aac16bfb6412c77e2b763f627b23cc3b8b0ed7a4da7560779381e7e50",
      "response_sha256": "88e6d726709187427c78e1f964247f3289de2bafd13e90a76c83eefecead5c77",
      "usage": {
        "input_tokens": 17253,
        "output_tokens": 181,
        "total_tokens": 17434
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd81920218b8f12f0a9e25a3878ce5431684420aab569b642a579f79f26c1979",
      "response_sha256": "dfdf89e8427228417d38510e5c99c438c6a1dfe3bc07ceb9afc4008c9021a264",
      "usage": {
        "input_tokens": 3362,
        "output_tokens": 353,
        "total_tokens": 3715
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b239b4245be0cad5ecf0daccfe627641eabade90786b403e424e492d5b26fbd2",
      "response_sha256": "3ae1ea396d140b5665cfe26d0f1a37f8908c19b477e16a8ad63c575b75142828",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 192,
        "total_tokens": 3559
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "869af0d87056141f99918f7bb911f09cbf32fc137a3eae423bfa7a62ddda38ee",
      "response_sha256": "1dae4bc72b2ea99f9c58396d17d07a4c17304aad24d78d3b8144bd7de02f543c",
      "usage": {
        "input_tokens": 18091,
        "output_tokens": 318,
        "total_tokens": 18409
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "7424913a82afc244bb540810cd9ac14e740b14c80818269bbf87025cf126235f",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c37124ac434421c5eb24d1e129699211d177afd799ac86268dddb4d2ced0940b",
      "response_sha256": "4bfccd4b8ff100b9c178676e451da4ae1abc6b0e83c195247350ec3519a016c4",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 70,
        "total_tokens": 16942
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "37baa5946c7c1bdb8f64ec5eeaab93fc6e4dcf324822f4093b256eaf0334330b",
      "response_sha256": "3e7e864032296e62f208644d1683ad47d75ee1e05668c8a279d5f25bc00604a3",
      "usage": {
        "input_tokens": 16967,
        "output_tokens": 33,
        "total_tokens": 17000
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "48dedab966b068a998b3b53c53e1bf969d334aa864417a70ed9527f7ab6e0a04",
      "response_sha256": "e4fc8f5ed129f3b1eabdf563cf86e872cf15a0a916603eaca5866b67e57b39b8",
      "usage": {
        "input_tokens": 17275,
        "output_tokens": 70,
        "total_tokens": 17345
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3d03243ac2602af382b132155bc695bbfe9e0d16fd248272ed0a90884a16d8c2",
      "response_sha256": "7b670274675c6fe26ce4951bb1edbc40c7948644cbe049a78114278b7c683a7d",
      "usage": {
        "input_tokens": 17361,
        "output_tokens": 179,
        "total_tokens": 17540
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "0b831ff092a82c5f35251f8fee9b6b92eab677658795f608e36c04ae37639ef3",
      "response_sha256": "46de02448ddcdb7c1362575f7b127dcf2e42a947e251243f54e5de6660a8a2c8",
      "usage": {
        "input_tokens": 3357,
        "output_tokens": 274,
        "total_tokens": 3631
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 7,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "efc7f2555a65d68de9dd16aa5ddba6a9ba31e57a0f5c1372044aec074dfc502c",
      "response_sha256": "cc9a0e6d1e08aa6c4d6e25d74d6a6453443f906b4bdd70f38c7f0734684e272c",
      "usage": {
        "input_tokens": 3372,
        "output_tokens": 280,
        "total_tokens": 3652
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 8,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d95ee15faa901add4c4e6fc01ed579641968d9893e2d44fdd5ccd24acc8c901d",
      "response_sha256": "a5c0ac88164b2d847b51ffe4accb12c8ca5600300ea170f26cce0f029b9dece1",
      "usage": {
        "input_tokens": 18210,
        "output_tokens": 290,
        "total_tokens": 18500
      }
    }
  ],
  "images": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "961cc648f44d3e9ececf5df164f85d9d530bff39f8f4acb4bd2c06eeccf72f2b",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "eefd0017ac7750ba175b869d7c525f3a13dc82c5ce2a378231e074fc6e25631a",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "c43d2f4a43c88f10e3e219bb1dfa60b8c10c3cb96a88666c2e8007ec01364338",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "8f8d379979d71f415862f1d495435e9c6d4502d0af98fa8e8fa5bb32b1281220",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "3ca7217b3256a31c3d0f4de7f1f25de3283c20c440994960d43e3d3abae5448f",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "280ed603c22a24f8c1b8599106d5a53c312def9e8ef5a2a7eca51b7ef1148d8f",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "8c29a7f00239b11c7a6e4a4f11556878983ffda97ed0966e9591315db3556351",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 7,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "9f05fb950b9907a3ef239f75bd70ee18578a218d30eeb4de6079c10be767e9ff",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "a63c9f9a2d5434d52a7841798fa392012885e79016815057a68a6fe2ca145b68",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "cd81920218b8f12f0a9e25a3878ce5431684420aab569b642a579f79f26c1979",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "b239b4245be0cad5ecf0daccfe627641eabade90786b403e424e492d5b26fbd2",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 6,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "0b831ff092a82c5f35251f8fee9b6b92eab677658795f608e36c04ae37639ef3",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 7,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "efc7f2555a65d68de9dd16aa5ddba6a9ba31e57a0f5c1372044aec074dfc502c",
      "verified": true
    }
  ],
  "accounting": {
    "http_recorded": 133,
    "text": 105,
    "vision": 28,
    "usage_unknown_count": 1,
    "unrecorded_admitted_requests": 0,
    "request_accounting_unknown_ballots": 0,
    "known_usage_sum": {
      "input_tokens": 1911192,
      "output_tokens": 36454,
      "total_tokens": 1947646
    },
    "full_stack_usd": null,
    "tool_calls_known": 127,
    "tool_usage_unknown_ballots": 0
  }
}


==> anc/analysis/analysis_source/scorer_controls_r310/index.json <==
{
  "schema": "paper-fixed-output-controls/r310-recovery-v1",
  "scope": "synthetic_fixed_outputs_not_human_labels",
  "final_status": "stopped",
  "version": "R310",
  "classification": "administrative recovery after HTTP 429; five synthetic diagnostic controls",
  "inference_limits": [
    "not human agreement",
    "not general accuracy",
    "not construction effect"
  ],
  "requested_model_all_roles": "gpt-6-astra",
  "original_stop": {
    "class": "API",
    "http_status": 429
  },
  "denominators": {
    "planned_ballots": 24,
    "http_budget": 192,
    "tool_budget": 384,
    "per_ballot_http_max": 8,
    "per_ballot_tool_max": 16,
    "per_ballot_seconds": 180
  },
  "immutable_consumed_slots": 19,
  "ballot_counts": {
    "PASS": 15,
    "FAIL": 6,
    "UNKNOWN": 3,
    "valid": 21,
    "planned": 24
  },
  "criteria": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "native_verdict": "fail",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 0,
      "fail": 3,
      "unknown": 0
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "native_verdict": "excluded",
      "votes_expected": 3,
      "ballots_complete": false,
      "valid_ballots": 0,
      "missing_ballots": 3,
      "pass": 0,
      "fail": 0,
      "unknown": 3
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "native_verdict": "fail",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 0,
      "fail": 3,
      "unknown": 0
    }
  ],
  "criteria_total": 8,
  "criteria_complete": 7,
  "cases_total": 5,
  "cases_complete": 4,
  "slots": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "UNKNOWN",
      "reason": "UNOBSERVED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    }
  ],
  "recovery_decisions": [
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempted": true,
      "reason": "OBSERVED"
    }
  ],
  "browsing": {
    "case-002": {
      "performed": 3,
      "dom_changed": 3,
      "votes": 3,
      "errors": 0
    },
    "case-005": {
      "performed": 3,
      "dom_changed": 0,
      "votes": 3,
      "errors": 0
    }
  },
  "browse_walkthroughs": 6,
  "image_chain": {
    "records": 43,
    "verified": 43
  },
  "accounting": {
    "http_recorded": 133,
    "text": 105,
    "vision": 28,
    "usage_unknown_count": 1,
    "known_total_tokens": 1947646,
    "known_input_tokens": 1911192,
    "known_output_tokens": 36454,
    "full_stack_usd": null,
    "tool_calls_known": 127
  },
  "amendment_public": {
    "version": "R310-administrative-recovery-v1",
    "classification": "Protocol-recorded administrative recovery after HTTP 429; same stopped R306 study, not new controls or favorable-outcome selection",
    "original_freeze_sha256": "04f95fef91d6d56bd95c9d6c06dcad14a725c4cb0ae34f18d23d6dd82f85057b",
    "original_protocol_sha256": "876bba1425431b5c009317e8aec7d51afbd64458ba83c51e41f8ad458a02224f",
    "case005_seconds_including_cleanup": 570,
    "case_cleanup_seconds": 30,
    "ballot_seconds_including_cleanup": 180,
    "eligible": [
      [
        "case-004",
        "J8",
        1
      ],
      [
        "case-004",
        "J8",
        2
      ],
      [
        "case-005",
        "J10",
        0
      ],
      [
        "case-005",
        "J10",
        1
      ],
      [
        "case-005",
        "J10",
        2
      ]
    ],
    "immutable_consumed_slots": 19,
    "denominators": {
      "ballots": 24,
      "http": 192,
      "tools": 384
    },
    "model_all_roles": "gpt-6-astra",
    "retries": 0,
    "reuse": "Unmodified R306 execute_ballot, original R303 _build_cap_check, CodexBackend.invoke, dispatch_agent_judge_batch and summarize",
    "missing_ballots": "UNKNOWN retained; no synthetic complete case",
    "skipped_slots": "Original row remains untouched; recovery_decisions records CASE_BUDGET_CENSORING or global/API/auth/infra reason",
    "stop_classes": [
      "API",
      "AUTH",
      "INFRASTRUCTURE"
    ],
    "authorization": "Root central acceptance and fresh independently obtained API-availability evidence required; preparation does not establish either",
    "launch_once": "Exclusive fsynced atomic marker retained after failure; individual slot consumed marker precedes native call",
    "scientific_limits": "Five synthetic diagnostic controls; no human-agreement, general-accuracy or construction-effect claim"
  }
}


==> anc/analysis/analysis_source/scorer_controls_r310/verify.py <==
#!/usr/bin/env python3
"""Offline recomputation for the recovered scorer-control recording.

Standard library only. This script reaggregates distributed records: it never
invokes a judge, a browser, or the network, and it does not authenticate the
withheld originals or supply independent ground truth.
"""
from pathlib import Path
import collections
import hashlib
import json
import sys

ROOT = Path(__file__).resolve().parent
PLANNED_BALLOTS = 24
VOTES_PER_CRITERION = 3


def require(ok, message):
    if not ok:
        raise ValueError(message)


def digest(data):
    return hashlib.sha256(data).hexdigest()


def readj(name):
    return json.loads((ROOT / name).read_text(encoding='utf-8'))


def slot_checks(harvest, index):
    slots = harvest['slots']
    require(len(slots) == PLANNED_BALLOTS,
            'planned ballot slots must stay at the original denominator')
    require(harvest['original_totals']['ballots'] == PLANNED_BALLOTS,
            'recorded denominator differs from the planned allocation')
    seen = {(s['case'], s['cap_id'], s['vote_index']) for s in slots}
    require(len(seen) == PLANNED_BALLOTS, 'repeated ballot slot identity')

    counts = collections.Counter(s['status'] for s in slots)
    require(set(counts) <= {'PASS', 'FAIL', 'UNKNOWN'}, 'unexpected slot status')
    require(dict(counts) == dict(harvest['counts']),
            'recomputed slot statuses differ from the recorded counts')
    valid = counts['PASS'] + counts['FAIL']
    require(valid + counts['UNKNOWN'] == PLANNED_BALLOTS,
            'valid and unknown ballots must exhaust the planned slots')

    # Unknown ballots are never rewritten into failures or successes.
    for slot in slots:
        if slot['status'] == 'UNKNOWN':
            require(slot['reason'].endswith('_AFTER_API'),
                    'unknown ballot lacks a recorded non-observation reason')
        else:
            require(slot['reason'] == 'OBSERVED',
                    'valid ballot must carry an observed reason')
    return {'planned': PLANNED_BALLOTS, 'valid': valid, 'pass': counts['PASS'],
            'fail': counts['FAIL'], 'unknown': counts['UNKNOWN']}


def criterion_checks(harvest, index):
    by_cap = {}
    for slot in harvest['slots']:
        by_cap.setdefault((slot['case'], slot['cap_id']), []).append(slot['status'])

    rows, complete = [], 0
    for native in harvest['native_scores']:
        for cap in native['capabilities']:
            statuses = by_cap[(native['case'], cap['cap_id'])]
            require(len(statuses) == VOTES_PER_CRITERION,
                    'criterion ballot allocation differs from the protocol')
            require(cap['votes_expected'] == VOTES_PER_CRITERION,
                    'recorded votes_expected differs from the protocol')
            observed = statuses.count('PASS') + statuses.count('FAIL')
            require(len(cap['valid_ballot_ids']) == observed,
                    'native valid ballot ids disagree with observed slots')
            require(len(cap['missing_ballot_ids']) == statuses.count('UNKNOWN'),
                    'native missing ballot ids disagree with unknown slots')
            require(cap['ballots_complete'] == (statuses.count('UNKNOWN') == 0),
                    'completeness flag disagrees with retained unknown ballots')
            # An incomplete criterion is excluded, never scored as fail or pass.
            if not cap['ballots_complete']:
                require(cap['verdict'] == 'excluded',
                        'incomplete criterion must stay excluded')
            else:
                require(cap['verdict'] in ('pass', 'fail'),
                        'complete criterion needs a pass/fail native verdict')
                complete += 1
            rows.append({'case': native['case'], 'cap_id': cap['cap_id'],
                         'native_verdict': cap['verdict'],
                         'pass': statuses.count('PASS'),
                         'fail': statuses.count('FAIL'),
                         'unknown': statuses.count('UNKNOWN')})

    require(len(rows) == index['criteria_total'], 'criterion total drift')
    require(complete == index['criteria_complete'], 'complete criterion drift')
    require([{k: r[k] for k in ('case', 'cap_id', 'native_verdict',
                                'pass', 'fail', 'unknown')}
             for r in rows]
            == [{k: c[k] for k in ('case', 'cap_id', 'native_verdict',
                                   'pass', 'fail', 'unknown')}
                for c in index['criteria']],
            'published criterion table differs from the recomputed records')

    # A case is complete only if every one of its criteria is complete; a
    # graded native score of 1.0 never upgrades an incomplete case.
    cases_complete = 0
    for native in harvest['native_scores']:
        whole = all(c['ballots_complete'] for c in native['capabilities'])
        summary = native['summary']
        if not whole:
            require(summary['judge_incomplete'] is True,
                    'incomplete case must remain marked judge-incomplete')
            require(summary['data_completeness'] < 1.0,
                    'incomplete case must not report full data completeness')
        cases_complete += int(whole)
    require(cases_complete == index['cases_complete'], 'complete case drift')
    return {'criteria': len(rows), 'complete': complete,
            'cases_complete': cases_complete, 'rows': rows}


def browse_checks(browse, index):
    walk = {}
    for row in browse['root_verified_browsing']:
        require(row['mode'] == 'walkthrough', 'unexpected browsing mode')
        require(row['error'] is None and not row['page_errors'],
                'browsing walkthrough recorded an error')
        entry = walk.setdefault(row['case'], {'votes': 0, 'performed': 0,
                                              'dom_changed': 0})
        entry['votes'] += 1
        for step in row['steps']:
            require(step['performed'] is True,
                    'browsing step was not actually performed')
            require(not step['new_page_errors'], 'browsing step raised an error')
            entry['performed'] += 1
            entry['dom_changed'] += int(bool(step['dom_changed']))

    for case, entry in walk.items():
        published = index['browsing'][case]
        require(entry['votes'] == published['votes']
                and entry['performed'] == published['performed']
                and entry['dom_changed'] == published['dom_changed'],
                'published browsing counts differ from the recomputed records')

    # The functional/no-op contrast is the 3-vs-3 DOM-change split.
    functional = [c for c, e in walk.items() if e['dom_changed'] == e['votes']]
    inert = [c for c, e in walk.items() if e['dom_changed'] == 0]
    require(len(functional) == 1 and len(inert) == 1,
            'expected exactly one functional and one no-op HTML control')
    require(walk[functional[0]]['votes'] == 3 and walk[inert[0]]['votes'] == 3,
            'each HTML control needs three recorded walkthroughs')
    return {'walkthroughs': sum(e['votes'] for e in walk.values()),
            'functional_dom_changed': walk[functional[0]]['dom_changed'],
            'noop_dom_changed': walk[inert[0]]['dom_changed'],
            'functional_case': functional[0], 'noop_case': inert[0]}


def accounting_checks(harvest, index):
    requests = harvest['requests']
    acc = harvest['accounting']
    require(len(requests) == acc['http_recorded'],
            'recorded HTTP request count drift')
    roles = collections.Counter(r['role'] for r in requests)
    require(roles['text'] == acc['text'] and roles['vision'] == acc['vision'],
            'recomputed role split differs from the recorded accounting')
    unknown = [r for r in requests if not r.get('usage')]
    require(len(unknown) == acc['usage_unknown_count'],
            'unknown-usage request count drift')
    total = sum(r['usage']['total_tokens'] for r in requests if r.get('usage'))
    require(total == acc['known_usage_sum']['total_tokens'],
            'recomputed known token total differs from the recorded sum')
    # Cost stays unknown: absent per-request charges are not imputed as zero.
    require(acc['full_stack_usd'] is None,
            'full-stack cost must remain unknown, not imputed')

    images = harvest['images']
    verified = [i for i in images if i['verified']]
    require(len(verified) == len(images) == index['image_chain']['records'],
            'image chain verification drift')
    for image in images:
        require(image['screenshot_sha256'] == image['decoded_input_image_sha256'],
                'screenshot and decoded model input image hashes differ')
        require(image['source_sha256'] and image['request_sha256'],
                'image chain lacks a source or request digest')
    return {'http': len(requests), 'text': roles['text'], 'vision': roles['vision'],
            'known_total_tokens': total, 'usage_unknown': len(unknown),
            'full_stack_usd': None, 'image_records': len(images)}


def hash_manifest():
    sums = readj('SHA256SUMS.json')
    problems = []
    for name, expected in sorted(sums['files'].items()):
        path = ROOT / name
        if not path.is_file():
            problems.append(f'missing published file: {name}')
            continue
        actual = digest(path.read_bytes())
        if actual != expected:
            problems.append(f'hash drift: {name}')
    require(not problems, '; '.join(problems))
    # These digests bind the distributed bytes only. They do not authenticate
    # withheld originals and are not independent ground truth.
    return {'files': len(sums['files']), 'scope': sums['scope']}


def main(argv=None):
    harvest = readj('harvest-public.json')
    browse = readj('browse-acceptance.json')
    index = readj('index.json')
    report = {
        'ballots': slot_checks(harvest, index),
        'criteria': criterion_checks(harvest, index),
        'browsing': browse_checks(browse, index),
        'accounting': accounting_checks(harvest, index),
        'hashes': hash_manifest(),
        'not_established': [
            'no human agreement or independent usability label',
            'no general scoring accuracy estimate',
            'no construction or repair benefit',
            'no authenticated backend identity for the requested routing alias',
            'no native replay: original model inputs are not distributed',
        ],
    }
    print(json.dumps(report, ensure_ascii=False, indent=2))
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/analysis/code/plot_capability.py <==
from __future__ import annotations
import argparse
import csv
import hashlib
import itertools
import json
import re
import statistics
import sys
from collections import defaultdict
from pathlib import Path
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Rectangle
sys.path.insert(0, str(Path(__file__).resolve().parent))
import plot_style as ps
ROOT = Path.cwd()
FROZEN = ROOT / 'data' / 'frozen'
PERCASE = ROOT / 'data' / 'seed_insight' / 'daily_life_100_percase_24models.csv'
SUBSET_EN = {'出行与旅行规划': 'Travel planning', '健康健身与自我护理': 'Health & fitness', '信息查证与事实核实': 'Fact-checking', '购物与消费决策': 'Shopping decisions', '生活HowTo与家居': 'Home how-to', '餐饮与烹饪': 'Cooking', '活动与社交安排': 'Social scheduling', '个人财务与理财': 'Personal finance', '政务行政事务流程': 'Gov/admin process', '娱乐与休闲': 'Entertainment', '个人写作与沟通': 'Personal writing'}
ALPHA = 0.05
EXACT_MAX_N = 20
MC_DRAWS = 131072
MC_SEED = 20270118
GAP_COL = 11
POOL_COL = 12
POOL_LABEL = 'All 100 items'
TEXT_SWITCH = 0.3

def _short(col_key: str) -> str:
    s = re.sub('#\\d+$', '', col_key.replace('/avg_score', ''))
    return s.replace('日常生活_', '')

def load_online() -> dict:
    dl = json.loads((FROZEN / 'seed_insight_dailylife.json').read_text(encoding='utf-8'))
    n_items = {_short(d['dataset_name']): d['n_items'] for d in dl['datasets']}
    mods = sorted(dl['models'], key=lambda m: -m['aggregate_100item_score_platform'])
    models = [m['model_alias'] for m in mods]
    agg = {m['model_alias']: m['aggregate_100item_score_platform'] for m in mods}
    cell, revised = ({}, {})
    for m in mods:
        for ck, c in m['cells'].items():
            cell[m['model_alias'], _short(ck)] = c['score']
            if c.get('score_revise_revised') is not None:
                revised[m['model_alias'], _short(ck)] = (c.get('score_revise_origin'), c.get('score_revise_revised'))
    per: dict[tuple[str, str], dict[str, float]] = defaultdict(dict)
    n_sentinel = 0
    with PERCASE.open(encoding='utf-8') as fh:
        for r in csv.DictReader(fh):
            if r['is_sentinel_invalid'] == '1':
                n_sentinel += 1
                continue
            per[r['model_alias'], _short(r['exercise_name'])][r['case_sid']] = float(r['score'])
    n_own = {m: sum((len(per[m, s]) for s in n_items)) for m in models}
    return dict(n_items=n_items, models=models, agg=agg, cell=cell, revised=revised, per=per, n_own=n_own, n_sentinel=n_sentinel, n_rows=sum((len(v) for v in per.values())))

def _sign_matrix(n: int, rng: np.random.Generator) -> tuple[np.ndarray, bool]:
    if n <= EXACT_MAX_N and 2 ** n <= MC_DRAWS:
        return (np.array(list(itertools.product([1.0, -1.0], repeat=n))), True)
    return (rng.choice([1.0, -1.0], size=(MC_DRAWS, n)), False)

def separable_pairs(cases: dict[str, dict[str, float]], models: list[str], rng: np.random.Generator) -> tuple[int, int, bool, int]:
    by_n: dict[int, list[np.ndarray]] = defaultdict(list)
    n_min = 10 ** 9
    for i in range(len(models)):
        for j in range(i + 1, len(models)):
            a, b = (cases[models[i]], cases[models[j]])
            common = sorted(a.keys() & b.keys())
            if not common:
                continue
            n_min = min(n_min, len(common))
            by_n[len(common)].append(np.array([a[c] - b[c] for c in common]))
    total = sep = 0
    all_exact = True
    for n, ds in by_n.items():
        S, exact = _sign_matrix(n, rng)
        all_exact &= exact
        D = np.array(ds).T
        obs = np.abs(D.mean(axis=0))
        null = np.abs(S @ D) / n
        p = (null >= obs - 1e-12).mean(axis=0)
        total += len(ds)
        sep += int((p <= ALPHA).sum())
    return (sep, total, all_exact, n_min if n_min < 10 ** 9 else 0)

def main() -> int:
    global ROOT, FROZEN, PERCASE
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--source-root', type=Path, default=Path.cwd(), help='Read-only original paper repository root containing data/.')
    parser.add_argument('--out-dir', type=Path, default=Path(__file__).resolve().parents[1] / 'exports')
    args = parser.parse_args()
    ROOT = args.source_root.resolve()
    FROZEN = ROOT / 'data' / 'frozen'
    PERCASE = ROOT / 'data' / 'seed_insight' / 'daily_life_100_percase_24models.csv'
    args.out_dir.mkdir(parents=True, exist_ok=True)
    ps.FIGS_DIR = args.out_dir.resolve()
    ps.apply()
    plt.rcParams['svg.fonttype'] = 'none'
    plt.rcParams.update({'font.family': 'DejaVu Serif', 'mathtext.fontset': 'dejavuserif'})
    ps.C_PRIMARY = '#276F96'
    ps.C_ACCENT = '#B96C24'
    ps.MUTED = '#65717D'
    ps.INK = '#26323A'
    plt.rcParams.update({'text.color': ps.INK, 'axes.labelcolor': ps.INK, 'xtick.color': ps.INK, 'ytick.color': ps.INK, 'axes.edgecolor': ps.INK, 'axes.linewidth': 0.6})
    D = load_online()
    models, n_items, cell = (D['models'], D['n_items'], D['cell'])
    rng = np.random.default_rng(MC_SEED)
    amap = {m: f"Solver {chr(ord('A') + k)}" for k, m in enumerate(models)}
    public_names = {'C': 'GPT-5.6 Sol', 'D': 'Grok 4.5', 'F': 'GPT-5.5', 'H': 'GPT-5.6 Terra', 'J': 'Gemini 3.6 Flash', 'L': 'GPT-5.6 Luna', 'M': 'MiniMax M3', 'N': 'Kimi K2.7 Code', 'Q': 'DeepSeek V4 Pro', 'R': 'Kimi K2.6', 'S': 'Qwen3.7 Plus', 'T': 'Gemini 3.5 Flash', 'U': 'Gemini 3.1 Pro', 'V': 'Qwen3.7 Max', 'W': 'Gemini 3.5 Flash Lite'}
    display = {m: f"{chr(65 + i)}  {public_names.get(chr(65 + i), chr(65 + i) + ' (anonymized)')}" if chr(65 + i) in public_names else f'{chr(65 + i)}  Anonymized' for i, m in enumerate(models)}
    smean = {s: statistics.mean((cell[m, s] for m in models)) for s in n_items}
    subs = sorted(n_items, key=lambda s: smean[s])
    M = np.full((len(models), POOL_COL + 1), np.nan)
    for i, m in enumerate(models):
        for j, s in enumerate(subs):
            M[i, j] = cell[m, s]
        M[i, POOL_COL] = D['agg'][m]
    sep = {}
    for s in subs:
        e, t, exact, nmin = separable_pairs({m: D['per'][m, s] for m in models}, models, rng)
        sep[s] = dict(sep=e, tot=t, rate=e / t, exact=exact, n_min=nmin)
    pool_cases = {m: {c: v for s in n_items for c, v in D['per'][m, s].items()} for m in models}
    e, t, exact, nmin = separable_pairs(pool_cases, models, rng)
    sep_pool = dict(sep=e, tot=t, rate=e / t, exact=exact, n_min=nmin)
    n_floor = 1
    while 2.0 / 2 ** n_floor > ALPHA:
        n_floor += 1
    fig = plt.figure(figsize=(ps.WIDTH_FULL, 6.75))
    gs = fig.add_gridspec(2, 1, height_ratios=[2.3, 0.92], hspace=0.13, left=0.355, right=0.93)
    ax1 = fig.add_subplot(gs[0])
    ax2 = fig.add_subplot(gs[1], sharex=ax1)
    cmap = LinearSegmentedColormap.from_list('hard', ['#08306B', '#4292C6', '#C6DBEF', '#F7FBFF'])
    cmap.set_bad('#FFFFFF')
    im = ax1.pcolormesh(np.arange(M.shape[1] + 1) - 0.5, np.arange(M.shape[0] + 1) - 0.5, np.ma.masked_invalid(M), cmap=cmap, vmin=0, vmax=1, shading='flat', edgecolors='white', linewidth=0.18, rasterized=False)
    ax1.set_ylim(len(models) - 0.5, -0.5)
    ax1.set_xlim(-0.5, POOL_COL + 0.5)
    for boundary in [5.5, 11.5, 17.5]:
        ax1.axhline(boundary, color='white', linewidth=0.48, zorder=4)
    for i, m in enumerate(models):
        for j in range(POOL_COL + 1):
            if np.isnan(M[i, j]):
                continue
            v = M[i, j]
            ax1.text(j, i, f'{100 * v:.0f}', ha='center', va='center', fontsize=ps.FS_MICRO, color='white' if v < TEXT_SWITCH else ps.INK, weight='bold' if j == POOL_COL else 'normal')
            if j < len(subs) and (m, subs[j]) in D['revised']:
                ax1.add_patch(Rectangle((j - 0.5, i - 0.5), 1, 1, fill=False, edgecolor=ps.C_ACCENT, linewidth=0.8, zorder=5))
    ax1.set_yticks(range(len(models)), [display[m] for m in models], fontsize=ps.FS_MICRO)
    ax1.tick_params(axis='y', length=1.3, pad=1.6)
    ax1.tick_params(axis='x', length=0, labelbottom=False)
    ax1.axvline(GAP_COL, color='#FFFFFF', linewidth=2.6, zorder=6)
    ax1.axvline(GAP_COL, color='#777777', linewidth=0.5, linestyle=(0, (2, 2)), zorder=7)
    for sp in ax1.spines.values():
        sp.set_visible(False)
    ax1.set_ylabel('')
    axn = ax1.secondary_xaxis('top')
    axn.set_xticks(list(range(len(subs))) + [POOL_COL], [str(n_items[s]) for s in subs] + [str(sum(n_items.values()))], fontsize=ps.FS_MICRO)
    axn.tick_params(axis='x', length=0, pad=1.2)
    ax1.text(-0.025, 1.012, 'n', transform=ax1.transAxes, ha='right', va='bottom', fontsize=ps.FS_MICRO, color=ps.MUTED)
    for t_, s in zip(axn.get_xticklabels()[:len(subs)], subs):
        t_.set_color('#8A8A8A' if n_items[s] < n_floor else '#444444')
    axn.get_xticklabels()[-1].set_color(ps.C_ACCENT)
    axn.spines['top'].set_visible(False)
    ps.section_label(ax1, 'A  Published scores (%)', ps.C_PRIMARY, y=1.13)
    ax1.add_patch(Rectangle((0.0, 1.066), 0.02, 0.032, transform=ax1.transAxes, fill=False, edgecolor=ps.C_ACCENT, linewidth=0.8, clip_on=False))
    ax1.text(0.034, 1.06, 'Platform-adjusted cells', transform=ax1.transAxes, fontsize=ps.FS_MICRO, color=ps.MUTED, va='bottom', clip_on=False)
    for j, s in enumerate(subs):
        r = sep[s]['rate']
        starved = n_items[s] < n_floor
        ax2.bar(j, 100 * r, width=0.62, color='#DADFE3' if starved else '#B6CEDC', edgecolor='#8B979F' if starved else ps.C_PRIMARY, linewidth=0.6, hatch='////' if starved else None, zorder=3)
        ax2.text(j, 100 * r + 2.4, f'{100 * r:.0f}', ha='center', va='bottom', fontsize=ps.FS_MICRO, color=ps.MUTED if starved else ps.INK)
    ax2.bar(POOL_COL, 100 * sep_pool['rate'], width=0.62, color='#E9C9A6', edgecolor=ps.C_ACCENT, linewidth=0.6, zorder=3)
    ax2.text(POOL_COL, 100 * sep_pool['rate'] + 2.4, f"{100 * sep_pool['rate']:.0f}", ha='center', va='bottom', fontsize=ps.FS_MICRO, color=ps.C_ACCENT, weight='bold')
    ax2.axvline(GAP_COL, color='#777777', linewidth=0.5, linestyle=(0, (2, 2)), zorder=1)
    ax2.set_xlim(-0.5, POOL_COL + 0.62)
    ax2.set_ylim(0, 100)
    ax2.set_axisbelow(True)
    ax2.yaxis.grid(True, color='#DEE4E8', linewidth=0.35)
    ax2.set_xticks(list(range(len(subs))) + [POOL_COL], [SUBSET_EN[s] for s in subs] + [POOL_LABEL], fontsize=ps.FS_MICRO, rotation=45, ha='right', rotation_mode='anchor')
    for t_, s in zip(ax2.get_xticklabels(), subs):
        if n_items[s] < n_floor:
            t_.set_color('#8A8A8A')
            t_.set_style('italic')
    ax2.get_xticklabels()[-1].set_color(ps.C_ACCENT)
    ax2.set_yticks([0, 50, 100], ['0', '50', '100'], fontsize=ps.FS_MICRO)
    ax2.tick_params(axis='both', length=1.3, pad=1.4)
    ax2.set_ylabel('Pairs with $p \\leq 0.05$ (%)', fontsize=ps.FS_MICRO, labelpad=2.0)
    ps.section_label(ax2, 'B  Paired rejection share', ps.C_ACCENT, y=1.02)
    cb = fig.colorbar(im, ax=[ax1, ax2], orientation='vertical', location='right', fraction=0.02, pad=0.012, aspect=34)
    cb.ax.tick_params(labelsize=ps.FS_MICRO, length=1.3, pad=1.2)
    cb.set_label('score (dark = lower score)', fontsize=ps.FS_MICRO, labelpad=2.0)
    cb.outline.set_linewidth(0.45)
    cb.outline.set_edgecolor(ps.INK)
    cb.solids.set_rasterized(False)
    pos = ax1.get_position()
    cpos = cb.ax.get_position()
    cb.ax.set_axes_locator(None)
    cb.ax.set_box_aspect(None)
    cb.ax.set_aspect('auto')
    cb.ax.set_position([cpos.x0, pos.y0, cpos.width, pos.height])
    for ax in [ax1, ax2]:
        for label in ax.texts:
            if label.get_text().startswith(('A  ', 'B  ')):
                label.set_fontsize(9)
    fig.canvas.draw()
    bb = fig.get_tightbbox(fig.canvas.get_renderer())
    pad = plt.rcParams['savefig.pad_inches']
    tight_w = bb.width + 2 * pad
    if tight_w > ps.WIDTH_FULL + 0.001:
        raise RuntimeError(f'Content exceeds 396 pt: {tight_w * 72:.2f} pt')
    grow = (ps.WIDTH_FULL - tight_w) / 2.0
    from matplotlib.transforms import Bbox
    box = Bbox.from_extents(bb.x0 - pad - grow, bb.y0 - 6 / 72, bb.x1 + pad + grow, bb.y1 + 8 / 72)
    svg_path = ps.FIGS_DIR / 'fig5_capability_axes_polished.svg'
    fig.savefig(svg_path, bbox_inches=box, pad_inches=0.0)
    svg_path.write_text('\n'.join((line.rstrip() for line in svg_path.read_text().splitlines())) + '\n')
    out = ps.FIGS_DIR / 'fig5_capability_axes_polished.pdf'
    fig.savefig(out, bbox_inches=box, pad_inches=0.0)
    fig.savefig(out.with_suffix('.png'), bbox_inches=box, pad_inches=0.0, dpi=240)
    plt.close(fig)

    def pair_details(cases):
        return [{'left': amap[a], 'right': amap[b], 'common_n': len(cases[a].keys() & cases[b].keys())} for i, a in enumerate(models) for b in models[i + 1:]]
    bars = []
    for s in subs:
        pairs = pair_details({m: D['per'][m, s] for m in models})
        vals = [p['common_n'] for p in pairs]
        bars.append({'column': SUBSET_EN[s], 'nominal_percent': 100 * sep[s]['rate'], 'rounded_display_percent': int(round(100 * sep[s]['rate'])), 'rejected_pairs': sep[s]['sep'], 'tested_pairs': sep[s]['tot'], 'all_exact': sep[s]['exact'], 'common_n_min': min(vals), 'common_n_max': max(vals), 'pairs': pairs})
    pairs = pair_details(pool_cases)
    vals = [p['common_n'] for p in pairs]
    bars.append({'column': POOL_LABEL, 'nominal_percent': 100 * sep_pool['rate'], 'rounded_display_percent': int(round(100 * sep_pool['rate'])), 'rejected_pairs': sep_pool['sep'], 'tested_pairs': sep_pool['tot'], 'all_exact': sep_pool['exact'], 'common_n_min': min(vals), 'common_n_max': max(vals), 'pairs': pairs})
    data = {'description': 'Published archival aggregate scores and unadjusted nominal paired-test rejection shares.', 'model_labels': [amap[m] for m in models], 'columns': [{'label': SUBSET_EN[s], 'declared_items': n_items[s], 'kind': 'subset'} for s in subs] + [{'label': POOL_LABEL, 'declared_items': sum(n_items.values()), 'kind': 'published aggregate, not another subset'}], 'matrix_shape': [len(models), len(subs) + 1], 'matrix_scores_0_1': [[float(cell[m, s]) for s in subs] + [float(D['agg'][m])] for m in models], 'matrix_rounded_percent': [[int(round(100 * cell[m, s])) for s in subs] + [int(round(100 * D['agg'][m]))] for m in models], 'adjusted_cells': [{'model': amap[m], 'column': SUBSET_EN[s], 'published_score': cell[m, s], 'origin_score': old, 'revised_score': new} for (m, s), (old, new) in D['revised'].items()], 'bars': bars, 'procedure': {'alpha': ALPHA, 'multiple_comparison_adjustment': 'none', 'assumption': 'Within-pair sign exchangeability of common-item differences under the null.', 'exact_when': 'n <= 20 and 2**n <= 131072', 'mc_draws': MC_DRAWS, 'seed': MC_SEED, 'invalid_sentinel_rows_excluded': D['n_sentinel']}, 'caveat': 'Values populated in the published aggregate matrix do not imply complete unadjusted per-item observations.'}
    (ps.FIGS_DIR / 'public-data.json').write_text(json.dumps(data, ensure_ascii=False, indent=2) + '\n')
    inputs = [FROZEN / 'seed_insight_dailylife.json', PERCASE, Path(__file__), Path(__file__).with_name('plot_style.py')]
    provenance = {'source_root': str(ROOT), 'inputs': [{'path': str(p.relative_to(ROOT)), 'sha256': hashlib.sha256(p.read_bytes()).hexdigest()} for p in inputs], 'outputs': [{'name': p.name, 'sha256': hashlib.sha256(p.read_bytes()).hexdigest()} for p in [out, svg_path, out.with_suffix('.png'), ps.FIGS_DIR / 'public-data.json']]}
    (ps.FIGS_DIR / 'provenance-controlled.json').write_text(json.dumps(provenance, indent=2) + '\n')
    print(f'Generated {out.name}: {len(models)} recorded configurations, {len(subs)} subsets plus pooled.')
    print('Bar percentages:', [b['rounded_display_percent'] for b in bars])
    print('Adjusted cells:', [(c['model'], c['column']) for c in data['adjusted_cells']])
    return 0
if __name__ == '__main__':
    sys.exit(main())


==> anc/analysis/code/plot_raw_matrix.py <==
"""Plot unadjusted available-item means; retain stable archived solver IDs."""
import argparse
import csv
import hashlib
import json
import re
import statistics
from collections import defaultdict
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.colors import LinearSegmentedColormap
from matplotlib.patches import Rectangle

DOMAINS = [
    ('个人财务与理财', 'Personal finance'), ('购物与消费决策', 'Shopping'),
    ('政务行政事务流程', 'Administration'), ('餐饮与烹饪', 'Cooking'),
    ('出行与旅行规划', 'Travel'), ('健康健身与自我护理', 'Health & fitness'),
    ('生活HowTo与家居', 'Home how-to'), ('娱乐与休闲', 'Entertainment'),
    ('个人写作与沟通', 'Personal writing'), ('活动与社交安排', 'Social planning'),
    ('信息查证与事实核实', 'Fact-checking'),
]
NAMES = {'C': 'GPT-5.6 Sol', 'D': 'Grok 4.5', 'F': 'GPT-5.5',
         'H': 'GPT-5.6 Terra', 'J': 'Gemini 3.6 Flash', 'L': 'GPT-5.6 Luna',
         'M': 'MiniMax M3', 'N': 'Kimi K2.7 Code', 'Q': 'DeepSeek V4 Pro',
         'R': 'Kimi K2.6', 'S': 'Qwen3.7 Plus', 'T': 'Gemini 3.5 Flash',
         'U': 'Gemini 3.1 Pro', 'V': 'Qwen3.7 Max', 'W': 'Gemini 3.5 Flash Lite'}

def domain(s):
    return re.sub(r'#\d+$', '', s.replace('/avg_score', '')).replace('日常生活_', '')

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--source-root', type=Path, required=True)
    ap.add_argument('--out-dir', type=Path, required=True)
    a = ap.parse_args()
    a.out_dir.mkdir(parents=True, exist_ok=True)
    source = a.source_root / 'data/seed_insight/daily_life_100_percase_24models.csv'
    metadata = a.source_root / 'data/frozen/seed_insight_dailylife.json'
    meta = json.loads(metadata.read_text())
    declared = {domain(x['dataset_name']): x['n_items'] for x in meta['datasets']}
    aliases = {x['model_alias'] for x in meta['models']}
    assert set(declared) == {x[0] for x in DOMAINS}
    cells = defaultdict(dict)
    seen, sentinel, total = set(), 0, 0
    for r in csv.DictReader(source.open()):
        total += 1
        key = r['model_alias'], r['case_sid']
        assert key not in seen, 'Duplicate model/item row'
        seen.add(key)
        if r['is_sentinel_invalid'] == '1':
            sentinel += 1
            continue
        score = float(r['score'])
        assert 0 <= score <= 1
        d = domain(r['exercise_name'])
        assert d in declared and r['model_alias'] in aliases
        cells[r['model_alias'], d][r['case_sid']] = score
    pooled = {m: {k: v for d in declared for k, v in cells[m, d].items()} for m in aliases}
    means = {m: statistics.mean(v.values()) for m, v in pooled.items()}
    models = sorted(aliases, key=lambda m: (-means[m], m))
    rows = []
    matrix = np.full((len(models), len(DOMAINS)), np.nan)
    for i, m in enumerate(models):
        for j, (d, label) in enumerate(DOMAINS):
            values = list(cells[m, d].values())
            assert len(values) <= declared[d]
            mean = statistics.mean(values) if values else None
            matrix[i, j] = mean if mean is not None else np.nan
            rows.append(dict(solver=m, domain=label, valid_n=len(values),
                             declared_n=declared[d], raw_mean=mean))
    summary = [dict(solver=m, raw_mean=means[m], valid_n=len(pooled[m])) for m in models]
    for name, records in [('raw-matrix.csv', rows), ('raw-overall.csv', summary)]:
        with (a.out_dir / name).open('w') as f:
            w = csv.DictWriter(f, fieldnames=list(records[0])); w.writeheader(); w.writerows(records)
    receipt = dict(source_sha256=hashlib.sha256(source.read_bytes()).hexdigest(),
                   metadata_sha256=hashlib.sha256(metadata.read_bytes()).hexdigest(),
                   total_rows=total, excluded_sentinels=sentinel,
                   valid_rows=sum(len(x) for x in pooled.values()),
                   aggregation='unweighted mean of valid observed item scores; no platform adjustments',
                   order='descending raw available-item mean; original solver IDs retained',
                   inference='descriptive means only; unequal observed item sets; no rank significance claim',
                   cells=rows, overall=summary)
    (a.out_dir / 'raw-data.json').write_text(json.dumps(receipt, ensure_ascii=False, indent=2)+'\n')
    plt.rcParams.update({'font.family': 'DejaVu Serif', 'font.size': 7,
                         'pdf.fonttype': 42, 'ps.fonttype': 42, 'svg.fonttype': 'none',
                         'axes.linewidth': .5, 'text.color': '#243441'})
    fig = plt.figure(figsize=(5.5, 4.65))
    ax = fig.add_axes([.255, .285, .49, .60])
    overall = fig.add_axes([.785, .285, .15, .60], sharey=ax)
    cmap = LinearSegmentedColormap.from_list('raw_score', ['#123c69', '#4d91b3', '#b8d6e5', '#f2f7fa'])
    image = ax.imshow(matrix, vmin=0, vmax=1, cmap=cmap, aspect='auto', interpolation='none')
    for i, m in enumerate(models):
        for j, (d, _) in enumerate(DOMAINS):
            v = matrix[i, j]
            ax.text(j, i, '–' if np.isnan(v) else f'{100*v:.0f}',
                    ha='center', va='center', fontsize=7,
                    color='white' if v < .38 else '#163447')
            if len(cells[m,d]) < declared[d]:
                ax.add_patch(Rectangle((j-.48, i-.48), .96, .96, fill=False,
                                      edgecolor='#b36a25', linewidth=.8))
    labels = [f"{m.split()[-1]}  {NAMES.get(m.split()[-1], 'Anonymized')}" for m in models]
    ax.set_yticks(range(len(models)), labels, fontsize=7)
    ax.tick_params(axis='y', length=0, pad=3)
    ax.set_xticks(range(len(DOMAINS)), [d[1] for d in DOMAINS], rotation=50,
                  ha='right', rotation_mode='anchor', fontsize=7)
    ax.tick_params(axis='x', length=0, pad=4)
    ax.set_xticks(np.arange(-.5,len(DOMAINS),1), minor=True)
    ax.set_yticks(np.arange(-.5,len(models),1), minor=True)
    ax.grid(which='minor', color='white', linewidth=.3)
    ax.tick_params(which='minor', length=0)
    for sp in ax.spines.values(): sp.set_visible(False)
    top = ax.secondary_xaxis('top')
    top.set_xticks(range(len(DOMAINS)), [str(declared[d]) for d,_ in DOMAINS], fontsize=7)
    top.tick_params(length=0,pad=3);top.spines['top'].set_visible(False)
    ax.text(-.02,1.025,'n',ha='right',transform=ax.transAxes,fontsize=7)
    ax.set_title('A  Raw domain means (%)',loc='left',pad=23,fontsize=8.2,fontweight='bold',color='#276f96')
    for i,m in enumerate(models):
        v=means[m]*100
        overall.plot([0,v],[i,i],color='#d3e1e9',linewidth=1.5)
        overall.plot(v,i,'o',markersize=2.8,color='#276f96')
        overall.text(111,i,str(len(pooled[m])),ha='center',va='center',fontsize=7,clip_on=False)
    overall.set_xlim(0,100)
    overall.set_xticks([0,50,100],['0','50','100'],fontsize=7)
    overall.tick_params(axis='y',which='both',left=False,labelleft=False)
    overall.tick_params(axis='x',length=2,pad=3)
    for sp in ['left','top','right']:overall.spines[sp].set_visible(False)
    overall.set_title('B  Overall',loc='left',pad=23,fontsize=8.2,fontweight='bold',color='#276f96')
    overall.text(1.11,1.025,'n',transform=overall.transAxes,ha='center',fontsize=7)
    overall.set_xlabel('Raw mean (%)',fontsize=7,labelpad=4)
    barax=fig.add_axes([.29,.065,.35,.021])
    cb=fig.colorbar(image,cax=barax,orientation='horizontal',ticks=[0,.5,1])
    cb.ax.set_xticklabels(['0','50','100']);cb.ax.tick_params(labelsize=7,length=2,pad=2)
    cb.outline.set_linewidth(.4)
    fig.text(.29,.107,'Raw score (%)',fontsize=7)
    fig.text(.67,.087,'Outline: incomplete\ndomain coverage',fontsize=7,color='#a35f21',va='center')
    fig.text(.255,.015,'Available-item means; unequal item coverage is retained.',fontsize=7,color='#64717c')
    for ext in ['pdf','svg','png']:
        fig.savefig(a.out_dir/f'raw-capability-matrix.{ext}',dpi=240)
    plt.close(fig)
    print(json.dumps({k:receipt[k] for k in ['total_rows','excluded_sentinels','valid_rows']}))

if __name__ == '__main__': main()


==> anc/analysis/code/plot_style.py <==
from __future__ import annotations
from pathlib import Path
import matplotlib as mpl
mpl.use('Agg')
import matplotlib.pyplot as plt
TEXT_WIDTH_IN = 5.5
WIDTH_FULL = TEXT_WIDTH_IN
WIDTH_HALF = 2.65
WIDTH_WIDE = TEXT_WIDTH_IN
FS_LABEL = 9
FS_TICK = 8
FS_ANNOT = 8
FS_TITLE = 9
FS_BIG = 14
FS_MICRO = 8
C_PRIMARY = '#0072B2'
C_ACCENT = '#D55E00'
C_NEUTRAL = '#7F7F7F'
C_OK = '#009E73'
C_WARN = '#E69F00'
C_LIGHT = '#CCCCCC'
FILL_PRIMARY = '#BBD5EA'
FILL_ACCENT = '#F2CDB3'
FILL_OK = '#B3E2D5'
FILL_NEUTRAL = '#E4E4E4'
MUTED = '#6E6E6E'
INK = '#222222'

def section_label(ax, text, color, sub=None, y=1.14, y_sub=1.02):
    ax.text(0.0, y, text, transform=ax.transAxes, ha='left', va='bottom', color=color, fontsize=FS_ANNOT, fontweight='bold', zorder=6, clip_on=False)
    if sub:
        ax.text(0.0, y_sub, sub, transform=ax.transAxes, ha='left', va='bottom', color=MUTED, fontsize=FS_ANNOT, zorder=6, clip_on=False)

def anchor_number(ax, x, y, value, unit, color, transform=None, ha='left'):
    tr = transform or ax.transAxes
    ax.text(x, y, value, transform=tr, ha=ha, va='bottom', color=color, fontsize=FS_BIG, fontweight='bold', zorder=7, clip_on=False)
    ax.text(x, y, unit, transform=tr, ha=ha, va='top', color=MUTED, fontsize=FS_ANNOT, linespacing=1.15, zorder=7, clip_on=False)
FIGS_DIR = Path(__file__).resolve().parent

def apply() -> None:
    mpl.rcParams.update({'font.family': 'serif', 'font.serif': ['Times New Roman', 'Nimbus Roman', 'DejaVu Serif'], 'mathtext.fontset': 'stix', 'font.size': FS_LABEL, 'axes.labelsize': FS_LABEL, 'axes.titlesize': FS_TITLE, 'xtick.labelsize': FS_TICK, 'ytick.labelsize': FS_TICK, 'legend.fontsize': FS_ANNOT, 'axes.linewidth': 0.6, 'axes.spines.top': False, 'axes.spines.right': False, 'xtick.major.width': 0.6, 'ytick.major.width': 0.6, 'xtick.major.size': 2.5, 'ytick.major.size': 2.5, 'legend.frameon': False, 'figure.dpi': 200, 'savefig.dpi': 200, 'savefig.bbox': 'tight', 'savefig.pad_inches': 0.01, 'pdf.fonttype': 42, 'ps.fonttype': 42})

def save(fig, stem: str, exact_width_in: float | None=WIDTH_FULL) -> Path:
    out = FIGS_DIR / f'{stem}.pdf'
    if exact_width_in is None:
        fig.savefig(out)
        fig.savefig(FIGS_DIR / f'{stem}.png')
        plt.close(fig)
        return out
    fig.canvas.draw()
    bb = fig.get_tightbbox(fig.canvas.get_renderer())
    pad = mpl.rcParams['savefig.pad_inches']
    tight_w = bb.width + 2 * pad
    if tight_w > exact_width_in + 0.001:
        fig.savefig(out)
        fig.savefig(FIGS_DIR / f'{stem}.png')
    else:
        grow = (exact_width_in - tight_w) / 2.0
        box = mpl.transforms.Bbox.from_extents(bb.x0 - pad - grow, bb.y0 - pad, bb.x1 + pad + grow, bb.y1 + pad)
        assert box.y0 <= bb.y0 and box.y1 >= bb.y1, '补宽时动了垂直边界,会裁掉标题'
        assert box.x0 <= bb.x0 and box.x1 >= bb.x1, '补出来的框没有包含 tight 框'
        fig.savefig(out, bbox_inches=box, pad_inches=0.0)
        fig.savefig(FIGS_DIR / f'{stem}.png', bbox_inches=box, pad_inches=0.0)
    plt.close(fig)
    return out


==> anc/analysis/controller_checks/CHECKS.json <==
{
  "label": "deterministic controller checks",
  "mode": "original",
  "started_at_utc": "2026-09-26T11:43:51.958894+00:00",
  "protocol_sha256": "167b10e71a46919052ccf37a91ea52a291a5638c95a2bb7607fb72ec747f29ea",
  "python": "3.11.2 (main, Aug 26 2024, 07:20:54) [GCC 12.2.0]",
  "outcomes": [
    {
      "repo": "Agent-Autobench",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    }
  ],
  "source_verification": [
    {
      "repo": "Agent-Autobench",
      "root": "Agent-Autobench",
      "frozen_commit": "43c7461a02ee8aaee74eb253bbe17872737bc7d0",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "unchanged_during_run": true
    },
    {
      "repo": "Agent-Dailylife",
      "root": "Agent-Dailylife",
      "frozen_commit": "3c0120c7cc65fcd824baa6860f7c5e4663dea443",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "unchanged_during_run": true
    }
  ],
  "prohibited_attempts": [],
  "actual_method_calls": 38,
  "counts": {
    "PASS": 16,
    "FAIL": 0,
    "ERROR": 0,
    "NOT_RUN": 0
  },
  "finished_at_utc": "2026-09-26T11:43:52.107182+00:00"
}


==> anc/analysis/controller_checks/README.md <==
# Deterministic retrieval and disclosure checks

Run `python3 -B reproduce.py --output LOCAL_CHECKS.json` with Python 3.10 or later. No package installation, credentials, production checkout, model API or online service is needed. Networking and subprocess calls are blocked. The original eight-case protocol was frozen before actual production functions were invoked, in both the main and Daily-Life implementations. Original results: all listed cases passed in both implementations. These are deterministic fixture checks, not human judgments, LLM-response validation, or end-to-end task-usability estimates.

Production source is supplied as an anonymous derivative: comments and docstrings are removed and the AST is reformatted; executable statements are retained. SOURCE_PROVENANCE.json records original and distributed digests. The protocol is identical in behavioral inputs/assertions; private source locations and expected source digests are replaced for the distributed files. The protocol's original digest is preserved. Replay outcomes are checked against the actual original-source observations, not treated as extra independent trials.

The first frozen-source replay has five NOT_RUN cases from an import dependency; these remain in REPRO_CHECKS.json. A subsequent replay uses the existing SIMULATOR_MODEL override for an unused model label, with backend=None, and matches every original-source observation (REPRO_CHECKS_COMPLETE.json). No behavioral assertion was revised.

Only literal positive search, one irrelevant query, plain-text fetch, opening visibility, authorized disclosure, one irrelevant clarification, never-disclose protection, and suppression after commit are tested. Semantic fallback, paraphrases, generated reply text, long conversations, and end-to-end tasks are outside this test. Available query keywords appear in a miss diagnostic; plain-text fetch equality is not a claim about arbitrary HTML bytes. Short irrelevant-query protection is not a promise that later stall-recovery rules never disclose facts.


==> anc/analysis/controller_checks/REPRO_CHECKS.json <==
{
  "label": "deterministic controller checks",
  "mode": "frozen_source_reproduction",
  "started_at_utc": "2026-09-26T11:44:00.670071+00:00",
  "protocol_sha256": "167b10e71a46919052ccf37a91ea52a291a5638c95a2bb7607fb72ec747f29ea",
  "python": "3.11.2 (main, Aug 26 2024, 07:20:54) [GCC 12.2.0]",
  "outcomes": [
    {
      "repo": "Agent-Autobench",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [],
      "status": "NOT_RUN",
      "reason": "Original module not importable in isolated local check",
      "error": "Traceback (most recent call last):\n  File \"<bundle>/reproduce.py\", line 76, in main\n    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)\n                    ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"<bundle>/reproduce.py\", line 30, in load_module\n    spec.loader.exec_module(module)\n  File \"<frozen importlib._bootstrap_external>\", line 940, in exec_module\n  File \"<frozen importlib._bootstrap>\", line 241, in _call_with_frames_removed\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py\", line 36, in <module>\n    from pipeline.schema import (  # noqa: E402\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 92, in __getattr__\n    return simulator_model()\n           ^^^^^^^^^^^^^^^^^\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 86, in simulator_model\n    from pipeline.llm import resolve_relay_role\nModuleNotFoundError: No module named 'pipeline.llm'\n"
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [],
      "status": "NOT_RUN",
      "reason": "Original module not importable in isolated local check",
      "error": "Traceback (most recent call last):\n  File \"<bundle>/reproduce.py\", line 76, in main\n    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)\n                    ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"<bundle>/reproduce.py\", line 30, in load_module\n    spec.loader.exec_module(module)\n  File \"<frozen importlib._bootstrap_external>\", line 940, in exec_module\n  File \"<frozen importlib._bootstrap>\", line 241, in _call_with_frames_removed\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py\", line 36, in <module>\n    from pipeline.schema import (  # noqa: E402\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 92, in __getattr__\n    return simulator_model()\n           ^^^^^^^^^^^^^^^^^\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 86, in simulator_model\n    from pipeline.llm import resolve_relay_role\nModuleNotFoundError: No module named 'pipeline.llm'\n"
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [],
      "status": "NOT_RUN",
      "reason": "Original module not importable in isolated local check",
      "error": "Traceback (most recent call last):\n  File \"<bundle>/reproduce.py\", line 76, in main\n    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)\n                    ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"<bundle>/reproduce.py\", line 30, in load_module\n    spec.loader.exec_module(module)\n  File \"<frozen importlib._bootstrap_external>\", line 940, in exec_module\n  File \"<frozen importlib._bootstrap>\", line 241, in _call_with_frames_removed\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py\", line 36, in <module>\n    from pipeline.schema import (  # noqa: E402\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 92, in __getattr__\n    return simulator_model()\n           ^^^^^^^^^^^^^^^^^\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 86, in simulator_model\n    from pipeline.llm import resolve_relay_role\nModuleNotFoundError: No module named 'pipeline.llm'\n"
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [],
      "calls": [],
      "status": "NOT_RUN",
      "reason": "Original module not importable in isolated local check",
      "error": "Traceback (most recent call last):\n  File \"<bundle>/reproduce.py\", line 76, in main\n    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)\n                    ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"<bundle>/reproduce.py\", line 30, in load_module\n    spec.loader.exec_module(module)\n  File \"<frozen importlib._bootstrap_external>\", line 940, in exec_module\n  File \"<frozen importlib._bootstrap>\", line 241, in _call_with_frames_removed\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py\", line 36, in <module>\n    from pipeline.schema import (  # noqa: E402\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 92, in __getattr__\n    return simulator_model()\n           ^^^^^^^^^^^^^^^^^\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 86, in simulator_model\n    from pipeline.llm import resolve_relay_role\nModuleNotFoundError: No module named 'pipeline.llm'\n"
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [],
      "calls": [],
      "status": "NOT_RUN",
      "reason": "Original module not importable in isolated local check",
      "error": "Traceback (most recent call last):\n  File \"<bundle>/reproduce.py\", line 76, in main\n    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)\n                    ^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^\n  File \"<bundle>/reproduce.py\", line 30, in load_module\n    spec.loader.exec_module(module)\n  File \"<frozen importlib._bootstrap_external>\", line 940, in exec_module\n  File \"<frozen importlib._bootstrap>\", line 241, in _call_with_frames_removed\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py\", line 36, in <module>\n    from pipeline.schema import (  # noqa: E402\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 92, in __getattr__\n    return simulator_model()\n           ^^^^^^^^^^^^^^^^^\n  File \"<bundle>/frozen_sources/Agent-Dailylife/pipeline/schema.py\", line 86, in simulator_model\n    from pipeline.llm import resolve_relay_role\nModuleNotFoundError: No module named 'pipeline.llm'\n"
    }
  ],
  "source_verification": [
    {
      "repo": "Agent-Autobench",
      "root": "<bundle>/frozen_sources/Agent-Autobench",
      "frozen_commit": "43c7461a02ee8aaee74eb253bbe17872737bc7d0",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "unchanged_during_run": true
    },
    {
      "repo": "Agent-Dailylife",
      "root": "<bundle>/frozen_sources/Agent-Dailylife",
      "frozen_commit": "3c0120c7cc65fcd824baa6860f7c5e4663dea443",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "unchanged_during_run": true
    }
  ],
  "prohibited_attempts": [],
  "actual_method_calls": 22,
  "counts": {
    "PASS": 11,
    "FAIL": 0,
    "ERROR": 0,
    "NOT_RUN": 5
  },
  "finished_at_utc": "2026-09-26T11:44:00.753314+00:00"
}


==> anc/analysis/controller_checks/REPRO_CHECKS_COMPLETE.json <==
{
  "label": "deterministic controller checks",
  "mode": "frozen_source_reproduction",
  "started_at_utc": "2026-09-26T11:45:06.731809+00:00",
  "protocol_sha256": "167b10e71a46919052ccf37a91ea52a291a5638c95a2bb7607fb72ec747f29ea",
  "python": "3.11.2 (main, Aug 26 2024, 07:20:54) [GCC 12.2.0]",
  "outcomes": [
    {
      "repo": "Agent-Autobench",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Autobench",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expected": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "cobalt archive evidence"
          },
          "return": {
            "status": "ok",
            "query": "cobalt archive evidence",
            "matched": "cobalt archive evidence",
            "results": [
              {
                "rank": 1,
                "title": "Synthetic captured evidence",
                "url": "https://evidence.invalid/seed",
                "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
              }
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "query": "cobalt archive evidence",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      },
      "predicates": {
        "status": true,
        "matched": true,
        "results": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expected": {
        "status": "miss",
        "results_absent_or_empty": true
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_search",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "query": "xylophone nebula quasar"
          },
          "return": {
            "status": "miss",
            "query": "xylophone nebula quasar",
            "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
            "available_keywords": [
              "cobalt archive evidence"
            ]
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "miss",
        "query": "xylophone nebula quasar",
        "note": "无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索",
        "available_keywords": [
          "cobalt archive evidence"
        ]
      },
      "predicates": {
        "status": true,
        "results_absent_or_empty": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 3,
      "name": "fetch round-trips stored content",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expected": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "setup": [],
      "calls": [
        {
          "function": "SearchServer.do_fetch",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py",
          "args": [],
          "kwargs": {
            "url": "https://evidence.invalid/seed"
          },
          "return": {
            "status": "ok",
            "url": "https://evidence.invalid/seed",
            "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "status": "ok",
        "url": "https://evidence.invalid/seed",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      },
      "predicates": {
        "status": true,
        "text": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 4,
      "name": "public fact initially visible",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expected": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      },
      "setup": [],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "",
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "public_context",
            "value": "PUBLIC_SENTINEL_206",
            "disclosure": "proactive",
            "aliases": [
              "public context"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "public_context:proactive@opening"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 5,
      "name": "matching clarification releases authorized fact",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [
          {
            "key": "authorized_budget",
            "value": "AUTHORIZED_SENTINEL_206: 42 credits",
            "disclosure": "on_ask",
            "aliases": [
              "budget"
            ]
          }
        ],
        "triggered_never": [],
        "reason": "authorized_budget:on_ask@asked"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 6,
      "name": "irrelevant clarification does not release",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "Are xylophones musical?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [],
        "reason": "本轮无新披露"
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 7,
      "name": "never-disclose stays hidden",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expected": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the sealed code?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [
              {
                "key": "sealed_code",
                "value": "NEVER_SENTINEL_206",
                "disclosure": "never",
                "aliases": [
                  "sealed code"
                ]
              }
            ],
            "reason": "sealed_code:never@asked→搪塞"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [],
              "triggered_never": [
                {
                  "key": "sealed_code",
                  "value": "NEVER_SENTINEL_206",
                  "disclosure": "never",
                  "aliases": [
                    "sealed code"
                  ]
                }
              ],
              "reason": "sealed_code:never@asked→搪塞"
            }
          ],
          "kwargs": {},
          "return": null
        }
      ],
      "status": "PASS",
      "observed": {
        "disclose": [],
        "triggered_never": [
          {
            "key": "sealed_code",
            "value": "NEVER_SENTINEL_206",
            "disclosure": "never",
            "aliases": [
              "sealed code"
            ]
          }
        ],
        "reason": "sealed_code:never@asked→搪塞",
        "disclosed_after_commit": [
          "public_context"
        ]
      },
      "predicates": {
        "disclose_keys": true,
        "triggered_never_keys": true,
        "never_not_committed": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    },
    {
      "repo": "Agent-Dailylife",
      "case_id": 8,
      "name": "already-released fact is not reissued",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expected": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      },
      "setup": [
        {
          "opening_disclose_keys": [
            "public_context"
          ],
          "disclosed_after_opening": [
            "public_context"
          ]
        }
      ],
      "calls": [
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            ""
          ],
          "kwargs": {
            "is_opening": true
          },
          "return": {
            "disclose": [
              {
                "key": "public_context",
                "value": "PUBLIC_SENTINEL_206",
                "disclosure": "proactive",
                "aliases": [
                  "public context"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "public_context:proactive@opening"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "public_context",
                  "value": "PUBLIC_SENTINEL_206",
                  "disclosure": "proactive",
                  "aliases": [
                    "public context"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "public_context:proactive@opening"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [
              {
                "key": "authorized_budget",
                "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                "disclosure": "on_ask",
                "aliases": [
                  "budget"
                ]
              }
            ],
            "triggered_never": [],
            "reason": "authorized_budget:on_ask@asked"
          }
        },
        {
          "function": "ControlledUserSimulator.commit",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [
            {
              "disclose": [
                {
                  "key": "authorized_budget",
                  "value": "AUTHORIZED_SENTINEL_206: 42 credits",
                  "disclosure": "on_ask",
                  "aliases": [
                    "budget"
                  ]
                }
              ],
              "triggered_never": [],
              "reason": "authorized_budget:on_ask@asked"
            }
          ],
          "kwargs": {},
          "return": null
        },
        {
          "function": "ControlledUserSimulator.decide",
          "source_file": "<bundle>/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py",
          "args": [],
          "kwargs": {
            "athlete_msg": "What is the budget?",
            "is_opening": false
          },
          "return": {
            "disclose": [],
            "triggered_never": [],
            "reason": "本轮无新披露"
          }
        }
      ],
      "status": "PASS",
      "observed": {
        "first": {
          "disclose": [
            {
              "key": "authorized_budget",
              "value": "AUTHORIZED_SENTINEL_206: 42 credits",
              "disclosure": "on_ask",
              "aliases": [
                "budget"
              ]
            }
          ],
          "triggered_never": [],
          "reason": "authorized_budget:on_ask@asked"
        },
        "disclosed_after_commit": [
          "authorized_budget",
          "public_context"
        ],
        "second": {
          "disclose": [],
          "triggered_never": [],
          "reason": "本轮无新披露"
        }
      },
      "predicates": {
        "first_disclose_keys": true,
        "after_commit_contains": true,
        "second_disclose_keys": true,
        "returned_facts_match_seed": true
      },
      "stdout": "",
      "stderr": ""
    }
  ],
  "source_verification": [
    {
      "repo": "Agent-Autobench",
      "root": "<bundle>/frozen_sources/Agent-Autobench",
      "frozen_commit": "43c7461a02ee8aaee74eb253bbe17872737bc7d0",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
        "pipeline/solver/simulator.py": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
        "pipeline/schema.py": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
        "pipeline/__init__.py": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
      },
      "unchanged_during_run": true
    },
    {
      "repo": "Agent-Dailylife",
      "root": "<bundle>/frozen_sources/Agent-Dailylife",
      "frozen_commit": "3c0120c7cc65fcd824baa6860f7c5e4663dea443",
      "hashes_before": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "hashes_after": {
        "pipeline/solver/search_mcp_server.py": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
        "pipeline/solver/simulator.py": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
        "pipeline/schema.py": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
        "pipeline/__init__.py": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
        "pipeline/solver/__init__.py": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
        "pipeline/solver/user_rules.py": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2"
      },
      "unchanged_during_run": true
    }
  ],
  "prohibited_attempts": [],
  "reproduction_model_override": "OFFLINE_UNUSED",
  "actual_method_calls": 38,
  "counts": {
    "PASS": 16,
    "FAIL": 0,
    "ERROR": 0,
    "NOT_RUN": 0
  },
  "finished_at_utc": "2026-09-26T11:45:06.807453+00:00"
}


==> anc/analysis/controller_checks/REPRO_COMPARISON.json <==
[
  {
    "repo": "Agent-Autobench",
    "case_id": 1,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 2,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 3,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 4,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 5,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 6,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 7,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Autobench",
    "case_id": 8,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 1,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 2,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 3,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 4,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 5,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 6,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 7,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  },
  {
    "repo": "Agent-Dailylife",
    "case_id": 8,
    "status_equal": true,
    "observed_equal": true,
    "predicates_equal": true
  }
]


==> anc/analysis/controller_checks/SOURCE_PROVENANCE.json <==
{
  "original_protocol_sha256": "167b10e71a46919052ccf37a91ea52a291a5638c95a2bb7607fb72ec747f29ea",
  "distributed_protocol_sha256": "ff80334711c919a424af843c2859bc531e0b6c059ad3fd3f7d9873faea948a01",
  "source_files": {
    "frozen_sources/Agent-Dailylife/pipeline/__init__.py": {
      "original_sha256": "3f7b0cb373b40282204bdceccd8c138c695d6d8cb947fe8a250f42137cd2eb8d",
      "distributed_sha256": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Dailylife/pipeline/schema.py": {
      "original_sha256": "c63074c0b61e50b58418bf1f0a642004de59712e6c7a28338e5bcdd56f78e889",
      "distributed_sha256": "f678c5de631590f07b5a681624ccb537382195f2d009ae6600f1d4c2200ced88",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py": {
      "original_sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
      "distributed_sha256": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py": {
      "original_sha256": "e7a162bc3369607ed306e7eee26ae4aeba8bca65ad478d8f4aff824de5f58626",
      "distributed_sha256": "24219c53324f934ec55d6901f295ef13edfc97a21823ab5b5c587001d703addd",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py": {
      "original_sha256": "efaf8e06d939e0b6acaa080e0b1f61a8e08cfa018be392443162b0d3cbcc1fd2",
      "distributed_sha256": "1b3009906f3a733ff7f68c4e24b85f5875759fdc24fc8e804caa40fc110b4ee4",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py": {
      "original_sha256": "3ccc9c8c285c744a28fa46368c90c1863c943b51b54708648e762f6f383998e2",
      "distributed_sha256": "f17eaff1c1641452c553b870e2023497e82c1b3f4ab69b2d53e10566d6be43ce",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Autobench/pipeline/__init__.py": {
      "original_sha256": "4211e584d9eca112a3092410a4352a5f83eda6491ece290c551b06ef02a74c58",
      "distributed_sha256": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Autobench/pipeline/schema.py": {
      "original_sha256": "4a2f7410546a921fcb307efc836c216290b46a764d26e621a7c2d7ab4286508a",
      "distributed_sha256": "3b44f680c480cdc5756e8c195bdc44e53c2ab6ad38298f3be25848afe74debf3",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Autobench/pipeline/solver/__init__.py": {
      "original_sha256": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855",
      "distributed_sha256": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py": {
      "original_sha256": "a7b08aa4852861486d651255e2cdb1d1795e6a6092fab666dd2a9e52f9b905af",
      "distributed_sha256": "e074448088881784b92b7af0f0be53aa66a218825e4130939740814e0a6a98c2",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    },
    "frozen_sources/Agent-Autobench/pipeline/solver/simulator.py": {
      "original_sha256": "2254ffa86916cbdfd6509569ce16b570b8a9af41eee6e4927b72145a24cc4620",
      "distributed_sha256": "3ad8bb9c7d80cf1fce72438b02f7a1f2eb2122e35468dcd56bbefdf458eac798",
      "transform": "AST formatting with comments and docstrings removed; executable statements retained"
    }
  }
}


==> anc/analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/__init__.py <==
pass


==> anc/analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/schema.py <==
from __future__ import annotations
import hashlib
import json
import re
import sys
import uuid
from dataclasses import MISSING, dataclass, field, asdict
from pathlib import PurePosixPath as Path
from typing import Any
TASK_TYPES_LEGACY = {'feature', 'bug_fix', 'refactor', 'test', 'review', 'doc', 'code_understanding', 'data_science', 'devops', 'optimization', 'migration'}

def make_task_type(domain: str, secondary: str, tertiary: str, family_label: str='日常生活') -> str:

    def _clean(s: str) -> str:
        s = (s or '').strip()
        s = re.sub('^[①②③④⑤⑥⑦⑧⑨⑩⑪⑫⑬⑭⑮]\\s*', '', s)
        s = s.replace(' / ', '/').replace(' ', '')
        s = s.replace('-', '')
        return s
    head = _clean(family_label) or '日常生活'
    dom = _clean(domain)
    parts = ([head] if dom == head else [head, dom]) + [_clean(secondary), _clean(tertiary)]
    return '-'.join((p for p in parts if p))
DIFFICULTIES = {'easy', 'medium', 'hard', 'expert', '太水'}
RUBRIC_WEIGHTS = {10, 7, 3}
RUBRIC_COUNT_RANGE = (10, 20)
RECIPES = {'强耦合约束', '模糊指代待检索', '精确计算'}
GEN_MODES = {'scratch', 'regen', 'convert'}
INTERACTION_MODES = {'single_turn', 'dynamic_multi_turn', 'static_multi_turn'}
DEFAULT_INTERACTION_MODE = 'single_turn'
STATIC_TURNS_MIN = 2
_SIMULATOR_MODEL_FALLBACK = 'openai/gpt-5.6'

def _resolve_simulator_model() -> str:
    try:
        from pipeline.relay_config import model_for
        return model_for('simulator')
    except Exception:
        return _SIMULATOR_MODEL_FALLBACK
SIMULATOR_MODEL = _resolve_simulator_model()
CLAUDE_CLI_SETTINGS_JSON = '{"skillOverrides":{"claude-api":"off"}}'
CLAUDE_CLI_SETTINGS_SHELL = f"--settings '{CLAUDE_CLI_SETTINGS_JSON}' "
SIMULATOR_LEAK_MAX_RETRIES = 3
SIMULATOR_MAX_TURNS_DEFAULT = 12
SIMULATOR_NO_PROGRESS_DEFAULT = 3
SIMULATOR_VOLUNTEER_AFTER_DEFAULT = 3
SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT = 2
BROWSER_EVENT_KINDS = {'set_stock', 'set_price'}
BROWSER_N_PRODUCTS_RANGE = (1, 24)
EVIDENCE_KINDS = {'metric', 'fact'}
EVIDENCE_SOURCE_TYPES = {'frozen_capture', 'computed', 'prompt', 'author_assertion', 'online_qualitative'}
EVIDENCE_DERIVATIONS = {'literal', 'lookup', 'sum', 'count', 'filter', 'compute', 'max', 'min', 'diff', 'ratio', 'avg'}
TWIST_LEVERS = {'ambiguity', 'unsolvable', 'conflict', 'unique_intersection', 'temporal', 'multihop'}
HARD_LEVERS = {'conflict', 'unique_intersection', 'temporal', 'multihop'}
_STRUCTURAL_METRIC_RE = re.compile('(?:^|_)(?:count|allowed|required|sections?|tables?|artifacts?|resolved_real_entities)(?:_|$)')
_SCHEMA_GT_TRAILING_UNITS = ('元', '块', '人', '个', '件', '次', '台', '份', '%', '％', '分', '点', '条', '项', '道', '张')
_SCHEMA_GT_NUM_RE = re.compile('^\\s*[¥$€£]?\\s*([+-]?\\d{1,3}(?:,\\d{3})+(?:\\.\\d+)?|[+-]?\\d+(?:\\.\\d+)?)\\s*(?P<unit>\\S*)\\s*$')

def _gt_number(val: object) -> float | None:
    if isinstance(val, bool):
        return None
    if isinstance(val, (int, float)):
        return float(val)
    if not isinstance(val, str):
        return None
    m = _SCHEMA_GT_NUM_RE.match(val)
    if not m:
        return None
    unit = (m.group('unit') or '').strip()
    if unit and unit not in _SCHEMA_GT_TRAILING_UNITS:
        return None
    try:
        return float(m.group(1).replace(',', ''))
    except ValueError:
        return None
_URL_RE = re.compile('https?://', re.I)

def _gt_url_violations(gt: dict, path: str='ground_truth') -> list[str]:
    out: list[str] = []

    def walk(o: Any, p: str, parent_key: str | None) -> None:
        if isinstance(o, dict):
            for (k, v) in o.items():
                walk(v, f'{p}.{k}', k)
        elif isinstance(o, list):
            for (idx, v) in enumerate(o):
                walk(v, f'{p}[{idx}]', parent_key)
        elif isinstance(o, str) and _URL_RE.search(o):
            if parent_key != 'capture' and 'twist_audit' not in p:
                out.append(f'{p}={o[:80]}')
    walk(gt, path, None)
    return out
COLLECTION = 'autobench'
_CIRCLED = '①②③④⑤⑥⑦⑧⑨⑩⑪⑫'
DOMAIN_SLUGS = {'战略咨询': 'strategy', '产品与项目管理': 'product', '金融与财务': 'fintech', '法律与合规': 'legal', '商业运营与分析': 'bizops', '客服与销售': 'crm', '人力行政': 'hr', '科学研究': 'research', '生物与医疗': 'medical', '教育与培训': 'education', '设计与创意内容制作': 'design', '日常办公': 'office', '日常生活': 'daily', '工程与工业制造': 'manufacturing', '政府与公共事务': 'public', 'Coding': 'coding', '①': 'home-howto', '生活与家居': 'home-howto', '③': 'health', '健康健身': 'health', '④': 'travel', '出行旅行': 'travel', '⑤': 'finance', '个人财务': 'finance', '⑥': 'shopping', '购物消费': 'shopping', '⑦': 'food', '餐饮烹饪': 'food', '⑧': 'factcheck', '信息查证': 'factcheck', '⑨': 'writing', '个人写作': 'writing', '⑩': 'gov', '政务行政': 'gov', '⑪': 'social', '活动社交': 'social', '⑫': 'leisure', '娱乐休闲': 'leisure', '项目管理': 'project-mgmt', '邮件与工作消息处理': 'mail-msg', '日程与会议管理': 'schedule', '信息收集与调研': 'research-work', '表格操作与处理': 'spreadsheet', '工作汇报与展示': 'slides', '文档编辑与写作': 'word-doc'}
AUTHORITY_SCENE_SLUGS = {'战略咨询', '产品与项目管理', '金融与财务', '法律与合规', '商业运营与分析', '客服与销售', '人力行政', '科学研究', '生物与医疗', '教育与培训', '设计与创意内容制作', '日常办公', '日常生活', '工程与工业制造', '政府与公共事务', 'Coding'}
ITEM_ID_RE = re.compile('^[a-z0-9]+(?:-[a-z0-9]+)+-[0-9a-f]{8}$')
_SLUG_RE = re.compile('[^a-z0-9]+')

def slugify(text: str, maxlen: int=40) -> str:
    s = _SLUG_RE.sub('-', (text or '').lower()).strip('-')
    return s[:maxlen].strip('-')

def domain_slug(domain: str) -> str:
    s = (domain or '').strip()
    m = re.match('^([①-⑫])', s)
    if m:
        return DOMAIN_SLUGS.get(m.group(1), 'misc')
    for (key, slug) in DOMAIN_SLUGS.items():
        if len(key) > 1 and s.startswith(key):
            return slug
    return 'misc'

def gen_uuid8() -> str:
    return uuid.uuid4().hex[:8]

def uuid8_of(item_id: str) -> str:
    return item_id.rsplit('-', 1)[-1] if ITEM_ID_RE.match(item_id or '') else ''
SCHEMA_CONTENT_VERSION = '1.0'
_SEED_CONTENT_FIELDS = ('domain', 'secondary', 'tertiary', 'task_type', 'caps', 'recipes', 'difficulty', 'intent', 'phrasing_refs', 'material_pointers', 'background', 'solution_approach', 'env_mode', 'gen_mode', 'interaction_mode', 'external')
_SPEC_CONTENT_FIELDS = ('title', 'instruction_md', 'task_type', 'difficulty', 'domains', 'tags', 'scenario_axis', 'constraints', 'rubric', 'ambiguous_refs', 'anti_hallucination', 'solution_files', 'materials_files', 'materials_from_reference', 'env', 'interaction_mode', 'simulator_spec', 'browser')

def _hash_stringify(v: Any) -> str:
    if v is None:
        return ''
    if isinstance(v, str):
        return v.strip()
    if isinstance(v, (list, tuple)):
        return '\x1e'.join((_hash_stringify(x) for x in v))
    if isinstance(v, dict):
        return json.dumps(v, ensure_ascii=False, sort_keys=True)
    return str(v)

def content_sha256_of(obj: Any, fields: tuple[str, ...]) -> str:
    blob = '\x1f'.join((_hash_stringify(getattr(obj, f, None)) for f in fields))
    return hashlib.sha256(blob.encode('utf-8')).hexdigest()
REWARD_STRATEGIES = ('mean', 'final', 'weighted')

class StaticScriptError(RuntimeError):
    pass
_TURN_HEADING = re.compile('^##[ \\t]*第[ \\t]*(\\d+)[ \\t]*轮[ \\t]*$', re.M)

def parse_rendered_turn_script(md: str, *, source: str='interaction/user.md') -> list[str]:
    hits = list(_TURN_HEADING.finditer(md or ''))
    if not hits:
        raise StaticScriptError(f'{source} 里找不到任何 `## 第 N 轮` 小标题 —— 剧本读不出来就只能按单轮跑,而那正是要防的那件事(分数上看不出来)。')
    texts: list[str] = []
    for (i, m) in enumerate(hits):
        n = int(m.group(1))
        if n != i + 1:
            raise StaticScriptError(f'{source} 的轮次编号不是从 1 起连续递增(第 {i + 1} 个小标题写的是「第 {n} 轮」)—— 顺序错的固定多轮题会产出看不出错的分数。')
        end = hits[i + 1].start() if i + 1 < len(hits) else len(md)
        body = md[m.end():end].strip()
        if not body:
            raise StaticScriptError(f'{source} 第 {n} 轮正文是空的 —— 一轮什么都不说,被测那一轮拿到的是空 prompt。')
        texts.append(body)
    return texts

def static_turn_specs(simulator_spec: Any) -> list[dict[str, Any]]:
    ss = simulator_spec if isinstance(simulator_spec, dict) else {}
    out: list[dict[str, Any]] = []
    for x in ss.get('turns') or []:
        if isinstance(x, str):
            if x.strip():
                out.append({'text': x.strip(), 'workdir': [], 'setup': ''})
        elif isinstance(x, dict):
            text = str(x.get('text') or '').strip()
            if not text:
                continue
            wd = [str(w).strip() for w in x.get('workdir') or [] if str(w).strip()]
            out.append({'text': text, 'workdir': wd, 'setup': str(x.get('setup') or '').strip()})
    return out

def static_turn_texts(simulator_spec: Any) -> list[str]:
    return [t['text'] for t in static_turn_specs(simulator_spec)]

def _static_turn_errors(ss: dict[str, Any], *, item_id: str='') -> list[str]:
    errs: list[str] = []
    tag = f'{item_id} ' if item_id else ''
    raw = ss.get('turns') or []
    for (i, x) in enumerate(raw, 1):
        if isinstance(x, str):
            continue
        if not isinstance(x, dict):
            errs.append(f'{tag}`simulator_spec.turns[{i}]` 既不是字符串也不是对象(得到 {type(x).__name__}) —— 取值域是 str | {{text, workdir, setup}}')
            continue
        if not str(x.get('text') or '').strip():
            errs.append(f'{tag}`simulator_spec.turns[{i}]` 是对象但 `text` 空 —— 那一轮没有话可发,跑起来会静默少一轮')
        wd = x.get('workdir')
        if wd is not None and (not isinstance(wd, list)):
            errs.append(f'{tag}`simulator_spec.turns[{i}].workdir` 须为 list(得到 {type(wd).__name__}）—— 它是「这一轮才注入的素材名」清单')
        stray = sorted(set(x) - {'text', 'workdir', 'setup'})
        if stray:
            errs.append(f'{tag}`simulator_spec.turns[{i}]` 有未知键 {stray} —— 取值域是 text / workdir / setup;拼错的键会被静默忽略')
    rs = ss.get('reward_strategy')
    if rs is not None and str(rs) not in REWARD_STRATEGIES:
        errs.append(f'{tag}`simulator_spec.reward_strategy` = {rs!r} 不在取值域 {list(REWARD_STRATEGIES)} —— 准出规范只认这三档')
    if str(rs or '') == 'weighted' and (not isinstance(ss.get('weights'), dict)):
        errs.append(f'{tag}`reward_strategy: weighted` 却没给 `weights`(map[step_id, number]) —— 准出规范里它是条件必填')
    for key in ('weights', 'min_rewards'):
        m = ss.get(key)
        if m is None:
            continue
        if not isinstance(m, dict):
            errs.append(f'{tag}`simulator_spec.{key}` 须为 dict(得到 {type(m).__name__})')
            continue
        for (k, v) in m.items():
            if not isinstance(v, (int, float)) or isinstance(v, bool):
                errs.append(f'{tag}`simulator_spec.{key}[{k!r}]` 须为数值(得到 {v!r})')
            elif key == 'min_rewards' and (not 0 <= float(v) <= 1):
                errs.append(f'{tag}`min_rewards[{k!r}]` = {v} 超出 [0, 1] —— 它是 score 阈值,准出规范限定这个范围')
            elif key == 'weights' and float(v) < 0:
                errs.append(f'{tag}`weights[{k!r}]` = {v} 为负 —— 权重须非负')
    return errs
_MISC_FALLBACK_WARNED: set[str] = set()

def make_item_id(domain: str, slug: str, *, uuid8: str | None=None, collection: str=COLLECTION) -> str:
    tslug = slugify(slug) or 'task'
    dslug = domain_slug(domain)
    d = (domain or '').strip()
    if dslug == 'misc' and d and (d not in _MISC_FALLBACK_WARNED):
        _MISC_FALLBACK_WARNED.add(d)
        print(f'⚠️  domain={d!r} 不在 DOMAIN_SLUGS 里 → item_id 第二段回落成 `misc`,且**焊进 item_id 不可再改**(分组键退化)。要么改用合法的场景域(`aab screening --help` 现列),要么给这个域在 `schema.DOMAIN_SLUGS` 里补一个 slug', file=sys.stderr, flush=True)
    return f'{collection}-{dslug}-{tslug}-{uuid8 or gen_uuid8()}'

@dataclass
class Seed:
    seed_id: str
    domain: str
    secondary: str
    tertiary: str
    task_type: str
    caps: list[str]
    recipes: list[str]
    difficulty: str = 'hard'
    intent: str = ''
    weight: float = 0.0
    phrasing_refs: list[str] = field(default_factory=list)
    source_record_id: str = ''
    material_pointers: list[str] = field(default_factory=list)
    background: str = ''
    solution_approach: str = ''
    env_mode: bool = False
    gen_mode: str = 'scratch'
    interaction_mode: str = DEFAULT_INTERACTION_MODE
    external: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    def content_sha256(self) -> str:
        return content_sha256_of(self, _SEED_CONTENT_FIELDS)

    def fingerprint(self) -> str:
        return self.content_sha256()[:8]

    @classmethod
    def from_dict(cls, d: dict[str, Any]) -> 'Seed':
        known = {f for f in cls.__dataclass_fields__}
        return cls(**{k: v for (k, v) in d.items() if k in cls.__dataclass_fields__})

@dataclass
class HardenedSpec:
    item_id: str
    title: str
    instruction_md: str
    task_type: str
    difficulty: str
    domains: list[str]
    tags: list[str]
    scenario_axis: dict[str, str]
    constraints: list[str]
    rubric: list[dict[str, Any]]
    slug: str = ''
    ambiguous_refs: list[dict[str, str]] = field(default_factory=list)
    anti_hallucination: str = ''
    solution_files: list[dict[str, str]] = field(default_factory=list)
    materials_files: list[dict[str, Any]] = field(default_factory=list)
    materials_from_reference: list[str] = field(default_factory=list)
    source: dict[str, Any] = field(default_factory=dict)
    seed_id: str = ''
    env: dict[str, Any] = field(default_factory=dict)
    interaction_mode: str = DEFAULT_INTERACTION_MODE
    simulator_spec: dict[str, Any] = field(default_factory=dict)
    browser: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    def content_sha256(self) -> str:
        return content_sha256_of(self, _SPEC_CONTENT_FIELDS)

    def fingerprint(self) -> str:
        return self.content_sha256()[:8]

    @classmethod
    def from_dict(cls, d: dict[str, Any]) -> 'HardenedSpec':
        known = cls.__dataclass_fields__
        kw = {}
        for (k, v) in d.items():
            f = known.get(k)
            if f is None:
                continue
            if v is None and f.default_factory is not MISSING:
                v = f.default_factory()
            kw[k] = v
        return cls(**kw)

def _validate_evidence_audit(gt: dict[str, Any], tag: str) -> list[str]:
    ea = gt.get('evidence_audit')
    if ea is None:
        return []
    if not isinstance(ea, list):
        return [f'{tag} evidence_audit 须为 list']
    errs: list[str] = []
    for (j, e) in enumerate(ea):
        et = f'{tag}.evidence_audit[{j}]'
        if not isinstance(e, dict):
            errs.append(f'{et} 须为 dict')
            continue
        if not str(e.get('target', '')).strip():
            errs.append(f'{et} 缺 target(指明溯源的 metric 键 / fact 文本)')
        if e.get('kind', 'metric') not in EVIDENCE_KINDS:
            errs.append(f"{et} kind {e.get('kind')!r} 应 ∈ {EVIDENCE_KINDS}")
        st = e.get('source_type')
        if st not in EVIDENCE_SOURCE_TYPES:
            errs.append(f'{et} source_type {st!r} 应 ∈ {EVIDENCE_SOURCE_TYPES}')
        if e.get('derivation') not in EVIDENCE_DERIVATIONS:
            errs.append(f"{et} derivation {e.get('derivation')!r} 应 ∈ {EVIDENCE_DERIVATIONS}")
        if st == 'frozen_capture' and (not str(e.get('capture', '')).strip()):
            errs.append(f'{et} source_type=frozen_capture 须填 capture(指向哪条冻结 capture)')
        if st == 'online_qualitative' and e.get('kind', 'metric') != 'fact':
            errs.append(f'{et} source_type=online_qualitative 仅 kind=fact 合法(定量数值必须锁本地冻结 frozen_capture/computed,不许标可线上)')
    return errs

def _validate_twist_audit(gt: dict[str, Any], tag: str) -> list[str]:
    ta = gt.get('twist_audit')
    if ta is None:
        return []
    if not isinstance(ta, list):
        return [f'{tag} twist_audit 须为 list']
    errs: list[str] = []
    for (j, e) in enumerate(ta):
        et = f'{tag}.twist_audit[{j}]'
        if not isinstance(e, dict):
            errs.append(f'{et} 须为 dict')
            continue
        lv = e.get('lever')
        if lv not in TWIST_LEVERS:
            errs.append(f'{et} lever {lv!r} 应 ∈ {TWIST_LEVERS}')
            continue
        if lv == 'ambiguity':
            if not str(e.get('clue', '')).strip():
                errs.append(f'{et}(ambiguity)缺 clue(特征描述,不得写实体名)')
            if not str(e.get('resolves_to', '')).strip():
                errs.append(f'{et}(ambiguity)缺 resolves_to(真实体名)')
            dec = [d for d in e.get('decoys') or [] if str(d).strip()]
            if not isinstance(e.get('decoys'), list) or len(dec) < 1:
                errs.append(f'{et}(ambiguity)decoys 须为 ≥1 项 list(语料内匹配部分特征的诱饵候选,逼候选排除,非一跳直出)')
        elif lv == 'unsolvable':
            if not str(e.get('subgoal', '')).strip():
                errs.append(f'{et}(unsolvable)缺 subgoal(声称无解的子目标)')
            if not str(e.get('probe', '')).strip():
                errs.append(f'{et}(unsolvable)缺 probe(应在冻结+下发语料中缺失的具体实体/值名)')
        elif lv == 'conflict':
            va = str(e.get('value_a', '')).strip()
            vb = str(e.get('value_b', '')).strip()
            rs = str(e.get('resolution', '')).strip()
            for (f, val) in (('value_a', va), ('value_b', vb), ('resolution', rs)):
                if not val:
                    errs.append(f'{et}(conflict)缺 {f}')
            if va and vb and (va == vb):
                errs.append(f'{et}(conflict)value_a==value_b(无真冲突)')
            if rs and va and vb and (rs not in (va, vb)):
                errs.append(f'{et}(conflict)resolution 须等于 value_a 或 value_b 之一(裁决取一源)')
        elif lv == 'unique_intersection':
            ans = str(e.get('answer', '')).strip()
            cons = [str(c).strip() for c in e.get('constraints') or [] if str(c).strip()]
            nm = [m for m in e.get('near_misses') or [] if isinstance(m, dict)]
            if not ans:
                errs.append(f'{et}(unique_intersection)缺 answer(约束交集下的唯一解实体/值)')
            if not isinstance(e.get('constraints'), list) or len(cons) < 2:
                errs.append(f'{et}(unique_intersection)constraints 须为 ≥2 项 list(参与交集的约束标签;缺任一条解即不唯一)')
            if not isinstance(e.get('near_misses'), list) or len(nm) < 2:
                errs.append(f'{et}(unique_intersection)near_misses 须为 ≥2 项 list(语料内近似候选,各只违反一条约束,证明唯一性靠交集而非单条约束)')
            else:
                conset = set(cons)
                for (k, m) in enumerate(nm):
                    if not str(m.get('candidate', '')).strip():
                        errs.append(f'{et}.near_misses[{k}] 缺 candidate(被排除的近似候选)')
                    fc = str(m.get('fails_constraint', '')).strip()
                    if not fc:
                        errs.append(f'{et}.near_misses[{k}] 缺 fails_constraint(它违反的那一条约束)')
                    elif conset and fc not in conset:
                        errs.append(f'{et}.near_misses[{k}] fails_constraint {fc!r} 须 ∈ constraints')
        elif lv == 'temporal':
            asof = str(e.get('as_of', '')).strip()
            sv = str(e.get('stale_value', '')).strip()
            cv = str(e.get('current_value', '')).strip()
            rs = str(e.get('resolution', '')).strip()
            if not asof:
                errs.append(f'{et}(temporal)缺 as_of(题面给的基准时点,据此裁决哪个值当前有效)')
            for (f, val) in (('stale_value', sv), ('current_value', cv), ('resolution', rs)):
                if not val:
                    errs.append(f'{et}(temporal)缺 {f}')
            if sv and cv and (sv == cv):
                errs.append(f'{et}(temporal)stale_value==current_value(无真时态冲突,旧值=新值)')
            if rs and sv and cv and (rs != cv):
                errs.append(f'{et}(temporal)resolution 须等于 current_value(按基准日取当下真值,非旧快照)')
        elif lv == 'multihop':
            feats = [str(c).strip() for c in e.get('features') or [] if str(c).strip()]
            rt = str(e.get('resolves_to', '')).strip()
            decoys = [m for m in e.get('decoys') or [] if isinstance(m, dict)]
            if not isinstance(e.get('features'), list) or len(feats) < 3:
                errs.append(f'{et}(multihop)features 须为 ≥3 项 list(冷僻属性特征;<3 个 = 一两跳即可锁定,非真多跳)')
            if not rt:
                errs.append(f'{et}(multihop)缺 resolves_to(多特征交集锁定的真实体)')
            if rt and feats and any((rt in f or f in rt for f in feats)):
                errs.append(f'{et}(multihop)features 含 resolves_to 名(零跳直出,特征须是属性描述非实体名)')
            if not isinstance(e.get('decoys'), list) or len(decoys) < 2:
                errs.append(f'{et}(multihop)decoys 须为 ≥2 项 list(语料内诱饵,各 {{candidate, matches:[命中的特征子集]}};逼逐一排除)')
            else:
                featset = set(feats)
                for (k, m) in enumerate(decoys):
                    if not str(m.get('candidate', '')).strip():
                        errs.append(f'{et}.decoys[{k}] 缺 candidate(被排除的诱饵候选)')
                    mt = [str(x).strip() for x in m.get('matches') or [] if str(x).strip()]
                    if not isinstance(m.get('matches'), list) or not mt:
                        errs.append(f'{et}.decoys[{k}] 缺 matches(它命中的特征子集,须非空)')
                    elif featset and len(mt) >= len(feats) and (set(mt) >= featset):
                        errs.append(f'{et}.decoys[{k}] matches 命中全部 features(那它就是答案不是诱饵;诱饵须只命中部分特征,逼多跳交集排除)')
    return errs

def validate_seed(s: Seed) -> list[str]:
    errs: list[str] = []
    if s.task_type not in TASK_TYPES_LEGACY:
        errs.append(f'task_type {s.task_type!r} 不在 enum')
    if s.difficulty not in DIFFICULTIES:
        errs.append(f'difficulty {s.difficulty!r} 非法')
    if not 1 <= len(s.caps) <= 3:
        errs.append(f'caps 数量 {len(s.caps)} 应在 1-3')
    bad = [r for r in s.recipes if r not in RECIPES]
    if bad:
        errs.append(f'未知难化配方 {bad}')
    if s.gen_mode not in GEN_MODES:
        errs.append(f'gen_mode {s.gen_mode!r} 不在 {{scratch,regen,convert}}')
    if s.interaction_mode not in INTERACTION_MODES:
        errs.append(f'interaction_mode {s.interaction_mode!r} 不在 {sorted(INTERACTION_MODES)}')
    return errs
_C5_STRUCTURE_TOKENS: tuple[str, ...] = ('一级标题', '二级标题', '章节', '小节', '正文', '表格', '清单', '列表', 'Sheet', '段落')
_C5_EMPTINESS_TOKENS: tuple[str, ...] = ('非占位', 'TODO', '待填', '空模板', '占位符', 'lorem')
_C5_QUANTIFIER_RE = re.compile('[≥>＞]=?\\s*[2-9]\\d*|至少\\s*(?:[2-9]\\d*|[二三四五六七八九十两])|不少于\\s*(?:[2-9]\\d*|[二三四五六七八九十两])|(?:[2-9]\\d*|[二三四五六七八九十两])\\s*(?:个|条|行|列|张|段|项)|(?:含|包含|存在|具备)')
_C5_NEGATION_RE = re.compile('(?:不需要|不必|无需|不要求|毋须|不用)')

def _c5_observable(cp: str) -> bool:
    s = str(cp or '')
    if not s.strip():
        return False
    if any((tok in s for tok in _C5_EMPTINESS_TOKENS)):
        return True
    if not any((tok in s for tok in _C5_STRUCTURE_TOKENS)):
        return False
    for tok in _C5_STRUCTURE_TOKENS:
        idx = s.find(tok)
        if idx >= 0 and _C5_NEGATION_RE.search(s[:idx]):
            return False
    return bool(_C5_QUANTIFIER_RE.search(s))

def _materials_channel_problems(mf: dict, path: str) -> list[str]:
    from pipeline.ground.patch_attachment import is_patchable, refusal_reason
    suf = Path(path).suffix.lower()
    has_content = bool(str(mf.get('content', '') or '').strip())
    edits = mf.get('edits')
    has_edits = isinstance(edits, list) and len(edits) > 0
    why = refusal_reason(suf)
    out: list[str] = []
    if has_content and has_edits:
        out.append(f'materials_files {path!r} 同时给了 `content` 与 `edits` —— 二选一:`content` 是**整份新造**的文本素材,`edits` 是**在原件上改**。')
        return out
    if why:
        out.append(f'materials_files {path!r} 这种格式**改不动也不能重造** —— {why}。\n    → 按出题标准处理:缺陷如实记进 `change_notes`、把缺的那点信息落到题面或口径里,绕不开的标成需人工,**不要假装已修**。从 `materials_files` 里去掉这一条(原件会由 emit 原样下发)。')
        return out
    if is_patchable(suf):
        if has_content:
            out.append(f'materials_files {path!r} 是二进制素材,**不能用文本 `content` 覆盖** ——那会产出一个打不开的文件。\n    → 要改它就用 `edits`(在原件上外科施加):xlsx 用 `{{"sheet":"工作表名","cell":"C7","value":新值}}`;docx 用 `{{"find":"文件里的原文(逐字照抄)","value":"新值"}}`;pptx 用 `{{"slide":2,"find":"这一页里的原文","value":"新值"}}`。\n    → 不需要改就**别写这一条**,原件会由 emit 原样下发。')
        elif not has_edits:
            out.append(f'materials_files {path!r} 既没有 `edits` 也没有 `content` —— 不需要改就删掉这一条(原件由 emit 原样下发)。')
        return out
    if has_edits:
        out.append(f'materials_files {path!r} 是文本素材,不要用 `edits` —— 直接用 `content` 交一份改好的完整新版(`path` 对齐即覆盖)。')
    elif not has_content:
        out.append(f'materials_files {path!r} content 为空(满数据题须给被测真实数据)')
    return out

def validate_spec(spec: HardenedSpec, valid_caps: set[str] | None=None, *, include_rubric: bool=True) -> list[str]:
    errs: list[str] = []
    if not ITEM_ID_RE.match(spec.item_id or ''):
        errs.append(f'item_id {spec.item_id!r} 不合上游命名 <分组>-<slug>-<uuid8>')
    if spec.task_type not in TASK_TYPES_LEGACY:
        errs.append(f'task_type {spec.task_type!r} 不在 enum')
    if spec.difficulty not in DIFFICULTIES:
        errs.append(f'difficulty {spec.difficulty!r} 非法')
    if not spec.instruction_md.strip():
        errs.append('instruction_md 为空')
    if include_rubric:
        errs += validate_rubric(spec, valid_caps=valid_caps)
    for sf in spec.solution_files:
        p = sf.get('path', '')
        if not p.startswith('solution/'):
            errs.append(f'solution_files path {p!r} 须以 solution/ 开头')
    for mf in spec.materials_files:
        p = str(mf.get('path', ''))
        if not p.strip():
            errs.append('materials_files 条目缺 path')
        elif p.startswith('solution/'):
            errs.append(f'materials_files path {p!r} 不得以 solution/ 开头(那是 judge-only,会泄漏)')
        elif p.startswith('/') or '..' in Path(p).parts:
            errs.append(f'materials_files path {p!r} 须为工作区相对路径(禁绝对路径/.. 逃逸)')
        errs += _materials_channel_problems(mf, p)
    if spec.env:
        db = spec.env.get('db') or {}
        if db and (not db.get('tables')):
            errs.append('env.db 缺 tables')
        leak = _scan_oracle_leak(db) if db else None
        if leak:
            errs.append(f'env.db 疑似泄漏答案:字段 {leak} 命中 oracle 黑名单;write_oracle 须放 env.write_oracle(judge-only),不进 env.db')
    errs += _validate_interaction(spec)
    errs += _validate_browser(spec)
    return errs

def validate_rubric(spec: HardenedSpec, valid_caps: set[str] | None=None) -> list[str]:
    errs: list[str] = []
    if not spec.rubric:
        errs.append('rubric 为空')
    for (i, r) in enumerate(spec.rubric):
        tag = f'rubric[{i}]'
        rid = r.get('id')
        if not rid:
            errs.append(f'{tag} 缺 id')
        elif valid_caps is not None and rid not in valid_caps:
            errs.append(f'{tag} id {rid!r} 不在 capabilities 词表')
        if r.get('weight') not in RUBRIC_WEIGHTS:
            errs.append(f"{tag} weight {r.get('weight')!r} 应 ∈ {{10,7,3}}(对齐 AAJ)")
        stmt = r.get('statement', '')
        if not stmt:
            errs.append(f'{tag} 缺 statement')
        elif any((ch.isdigit() for ch in stmt)):
            errs.append(f'{tag} statement 含数字(数值应落 ground_truth):{stmt!r}')
        if len(r.get('fail_examples') or []) < 2:
            errs.append(f'{tag} fail_examples 应 ≥2 条')
        cps = [str(x) for x in r.get('check_points') or []]
        if str(rid).split('#', 1)[0] == 'C5':
            vague = any(('包含实质内容' in cp for cp in cps))
            has_observable = any((_c5_observable(cp) for cp in cps))
            if vague or not has_observable:
                errs.append(f'{tag} C5 Markdown 非空壳标准不可判定:不要只写『包含实质内容』,也不要删成只验文件存在(那是 J6)。至少写可观测结构,如『含一级标题、≥2 个有正文的章节、≥1 张已填非占位信息的表格/清单;若全文仅待填/TODO/不知道则 fail』;C5 只判 Markdown 结构与非空壳,事实准确性留给 A/J/D cap(C5质量闸)')
        gt = r.get('ground_truth') or {}
        tol = gt.get('tolerance')
        if tol is not None and (not isinstance(tol, float)):
            errs.append(f'{tag} tolerance 须为 float,得到 {type(tol).__name__}')
        em = gt.get('expected_metrics')
        if em is not None and (not isinstance(em, dict)):
            errs.append(f'{tag} expected_metrics 须为 dict')
        if isinstance(tol, (int, float)) and tol >= 0.2 and isinstance(em, dict) and em:
            gt['tolerance'] = 0.05
            errs.append(f'{tag} tolerance={tol} ≥0.2 会关掉该 cap 数值判分(tolerance 是相对比例,0.005=±0.5%)→ **已自动降档到 0.05**;如需更紧(计数用0/金额0.01/浮点0.005)请人核精调')
        ef = gt.get('expected_facts')
        if ef is not None and (not isinstance(ef, list)):
            errs.append(f'{tag} expected_facts 须为 list')
        for of in gt.get('oracle_files') or []:
            if not str(of).startswith('solution/'):
                errs.append(f'{tag} oracle_files {of!r} 须以 solution/ 开头')
        errs += _validate_evidence_audit(gt, tag)
        errs += _validate_twist_audit(gt, tag)
        for viol in _gt_url_violations(gt, tag):
            errs.append(f'{tag} 标答值字段含裸 URL(judge 按字面比对,网址会过期/需联网,应写冻结事实内容、URL 只进 evidence_audit.capture):{viol}')
    import re as _re
    _instr = spec.instruction_md or ''
    _has_rel = bool(_re.search('这周|本周|下周|下个月|接下来\\s*\\d|未来\\s*\\d|这周[五六]|明天|后天', _instr))
    _has_anchor = bool(_re.search('今天是|当前日期|现在是?\\s*20\\d\\d|今天[（(]?\\s*20\\d\\d|\\d{1,2}\\s*月\\s*\\d{1,2}\\s*日|20\\d\\d\\s*[-/年]\\s*\\d', _instr))
    _rubric_txt = json.dumps(spec.rubric, ensure_ascii=False)
    _rubric_abs_date = bool(_re.search('20\\d\\d-\\d\\d-\\d\\d', _rubric_txt))
    if _has_rel and _rubric_abs_date and (not _has_anchor):
        errs.append("题面含相对时间(这周/下周…)且 rubric 依赖绝对日期,但题面缺当前日期锚点(今天是X)→ 被测算不出绝对日期、judge 判不了;请在题面开头补'今天是<日期>'(时效题日期锚点)")
    is_env = bool(spec.env and (spec.env.get('db') or spec.env.get('write_oracle')))
    if not is_env:
        for (i, r) in enumerate(spec.rubric):
            gt = r.get('ground_truth') or {}
            em = gt.get('expected_metrics')
            if not isinstance(em, dict):
                continue
            audited = {str(e.get('target')) for e in gt.get('evidence_audit') or [] if isinstance(e, dict) and e.get('kind', 'metric') == 'metric'}
            missing = [k for (k, v) in em.items() if _gt_number(v) is not None and (not _STRUCTURAL_METRIC_RE.search(k)) and (_gt_number(v) not in (0.0, 1.0)) and (k not in audited)]
            if missing:
                errs.append(f'rubric[{i}] 数据数值缺 evidence_audit 溯源声明:{missing}(吸收 AAJ evidence_audit:每个 GT 数须绑 source_type/derivation/capture,verify 据此核对推导而非盲搜)')
    if not is_env and spec.rubric:
        (lo, hi) = RUBRIC_COUNT_RANGE
        n = len(spec.rubric)
        if not lo <= n <= hi:
            errs.append(f'rubric 维度数 {n} 应在 {lo}-{hi}(覆盖度:每条硬约束/翻车维度独立成条)')
        ids = [r.get('id') for r in spec.rubric if r.get('id')]
        over = sorted({x for x in ids if ids.count(x) > 2})
        if over:
            errs.append(f'rubric cap 复用超限 {over};同一 cap 一题内至多 2 次(对齐 AAJ lint_cap_reuse,两实例须考不同侧面)')
        n10 = sum((1 for r in spec.rubric if r.get('weight') == 10))
        if n10 == n:
            errs.append('rubric 权重全为 10;按定档标准(它错了答案还对吗?可能对→7)把过程/产物规范类维度降为 7 或 3')
        elif n10 / n > 0.8:
            errs.append(f'rubric 10 档占比 {n10}/{n} 超 80%;核对定档:仅「判错=最终结论错或踩硬约束」的维度给 10')
    errs += _validate_artifact_knowable(spec)
    errs += _validate_cap_orthogonality(spec)
    return errs

def _validate_cap_orthogonality(spec: HardenedSpec) -> list[str]:
    from collections import defaultdict
    seen: dict[tuple[str, str], list[str]] = defaultdict(list)
    for r in spec.rubric or []:
        gt = r.get('ground_truth') or {}
        for (k, v) in (gt.get('expected_metrics') or {}).items():
            seen[str(k), str(v)].append(str(r.get('id')))
    errs: list[str] = []
    for ((k, v), ids) in seen.items():
        if len(ids) >= 3:
            errs.append(f"cap 正交性:expected_metric {k}={v} 原样复制进 {len(ids)} 个 cap({'/'.join(ids)})——单一失误将被级联计罚 {len(ids)} 次(审计 P5);应收敛到一个主判 cap,其余改判增量维度")
    return errs

def _validate_artifact_knowable(spec: HardenedSpec) -> list[str]:
    ss = spec.simulator_spec or {}
    inner = ss.get('simulator_spec') if isinstance(ss.get('simulator_spec'), dict) else ss
    groups = (inner.get('hidden_facts'), inner.get('latent_requirements')) if isinstance(inner, dict) else ()
    fact_vals = ' '.join((str(f.get('value', '')) for g in groups if isinstance(g, list) for f in g if isinstance(f, dict)))
    haystack = (spec.instruction_md or '') + '\n' + fact_vals
    errs: list[str] = []
    seen: set[str] = set()
    for (i, r) in enumerate(spec.rubric or []):
        gt = r.get('ground_truth') or {}
        for ap in gt.get('artifact_paths') or []:
            fname = str(ap).rsplit('/', 1)[-1].strip()
            if not fname or fname in seen:
                continue
            seen.add(fname)
            if fname not in haystack:
                errs.append(f'rubric[{i}] 交付文件名不可知:artifact_paths {ap!r} 的文件名未出现在题面或可披露事实 value 中——被测无从知晓该叫什么,J6 类 cap 必 fail(审计 P4)。把文件名写进 latent_requirements 的 value(逐字),或改 rubric 与实际口径一致')
    return errs
_DISCLOSURE_POLICIES = {'on_ask', 'proactive', 'on_probe', 'never'}
_ATHLETE_FRAMING_TOKENS = ('dynamic_multi_turn', 'single_turn', '单轮', '多轮', '用户模拟器', '模拟器', '角色扮演', 'roleplay', 'simulator', '评测', '被测', 'judge', 'rubric', 'oracle')

def first_user_utterance(simulator_spec: dict) -> str:
    ss = simulator_spec or {}
    return str(ss.get('first_user_utterance') or ss.get('opening') or '').strip()
_OPENING_LEAK_MIN_SPAN = 6

def _opening_quality_errors(instruction_md: str, simulator_spec: dict) -> list[str]:
    opening = first_user_utterance(simulator_spec)
    if not opening:
        return ['simulator_spec 缺 first_user_utterance(被测可见的自然用户第一句话)']
    errs: list[str] = []
    low = opening.lower()
    leaked_terms = [t for t in _ATHLETE_FRAMING_TOKENS if t.lower() in low]
    if leaked_terms:
        errs.append(f'first_user_utterance 泄露评测/交互形态词:{leaked_terms}')
    norm = lambda s: re.sub('\\s+', '', str(s or '')).strip()
    if norm(instruction_md) and norm(opening) == norm(instruction_md):
        errs.append('first_user_utterance 与完整 instruction_md 相同;须拆成最小真人开场')
    _norm_txt = lambda t: re.sub('[\\s\\W_]+', '', str(t or ''), flags=re.UNICODE)
    opening_norm = _norm_txt(opening)
    for group in (simulator_spec.get('hidden_facts') or [], simulator_spec.get('latent_requirements') or []):
        for fact in group:
            if not isinstance(fact, dict) or fact.get('disclosure') == 'proactive':
                continue
            val = str(fact.get('value') or '')
            nums = set(re.findall('\\d+(?:[.,]\\d+)*', val))
            if nums & set(re.findall('\\d+(?:[.,]\\d+)*', opening)):
                errs.append(f"first_user_utterance 提前泄露 {fact.get('key', '?')} 的数值")
                break
            vnorm = _norm_txt(val)
            if len(vnorm) >= _OPENING_LEAK_MIN_SPAN and vnorm in opening_norm:
                errs.append(f"first_user_utterance 提前泄露 {fact.get('key', '?')} 的正文(整条 value 逐字出现在开场白里)—— 这道题的考点就是让被测自己问出来,泄了等于送分。改法:把这句从开场白删掉,或把该项标 disclosure=proactive")
                break
    return errs

def _opening_quality_warnings(opening: str) -> list[str]:
    warnings: list[str] = []
    file_mentions = re.findall('[\\w一-\u9fff.-]+\\.(?:xlsx|docx|pptx|pdf|csv)', opening, re.I)
    list_markers = len(re.findall('(?:^|\\n)\\s*(?:[-*]|\\d+[.)]|[①-⑩])\\s*', opening))
    spec_phrases = sum((x in opening for x in ('必须包含', '需要包含', '具体要求如下', '分别生成', '表格要有')))
    if len(set(file_mentions)) >= 2 or list_markers >= 3 or spec_phrases >= 2:
        warnings.append('first_user_utterance 像完整交付规格而非真人第一句话;建议拆入 latent_requirements')
    return warnings

def normalize_interaction_mode(mode: Any) -> str:
    m = str(mode or '').strip()
    return m if m in INTERACTION_MODES else DEFAULT_INTERACTION_MODE

def _validate_interaction(spec: HardenedSpec) -> list[str]:
    mode = str(spec.interaction_mode or '').strip() or DEFAULT_INTERACTION_MODE
    if mode not in INTERACTION_MODES:
        return [f'interaction_mode {spec.interaction_mode!r} 非法,应 ∈ {INTERACTION_MODES}']
    if mode == 'single_turn':
        if spec.simulator_spec:
            return ['interaction_mode=single_turn 却带了 simulator_spec(将被忽略);动态题设 dynamic_multi_turn,固定剧本多轮设 static_multi_turn']
        return []
    if mode == 'static_multi_turn':
        ss = spec.simulator_spec if isinstance(spec.simulator_spec, dict) else {}
        turns = static_turn_texts(ss)
        shape_errs = _static_turn_errors(ss, item_id=spec.item_id)
        if shape_errs:
            return shape_errs
        if len(turns) < STATIC_TURNS_MIN:
            return [f'static_multi_turn 题缺 `simulator_spec.turns`(固定剧本,至少 {STATIC_TURNS_MIN} 轮)—— 少于 {STATIC_TURNS_MIN} 轮就不是多轮题,跑起来与 single_turn 无异而分数上看不出来']
        stray = [k for k in ('hidden_facts', 'latent_requirements', 'probes', 'contradictions') if ss.get(k)]
        if stray:
            return [f'static_multi_turn 题带了 dynamic 才有的字段 {stray} —— 静态多轮**不起模拟器**,没有任何东西会执行那些披露规则;要考追问请改成 dynamic_multi_turn']
        return []
    errs: list[str] = []
    ss = spec.simulator_spec
    if not isinstance(ss, dict) or not ss:
        return ['dynamic_multi_turn 题缺 simulator_spec(隐藏用户模拟器规格,judge-only)']
    if 'model' in ss:
        errs.append(f'simulator_spec 不得含 model 字段(模型固定 {SIMULATOR_MODEL},禁单题覆盖以防偏序被调参污染)')
    errs += _opening_quality_errors(spec.instruction_md, ss)
    errs += ['WARN:' + w for w in _opening_quality_warnings(first_user_utterance(ss))]
    uk = ss.get('user_knowledge') or {}
    leak = _scan_oracle_leak(uk, path='simulator_spec.user_knowledge') if uk else None
    if leak:
        errs.append(f'simulator_spec.user_knowledge 疑似混入评测真值:{leak};用户只能知道自己的前提，答案须向运动员询问')
    forbidden = {'answer', 'oracle', 'rubric', 'solution', 'ground_truth', 'expected_answer'}
    bad_keys = sorted((k for k in ss if str(k).lower() in forbidden))
    if bad_keys:
        errs.append(f'simulator_spec 顶层不得含答案/判分字段:{bad_keys}')
    term = ss.get('termination')
    if term is not None and (not isinstance(term, dict)):
        errs.append(f'simulator_spec.termination 须为**对象**,得到 {type(term).__name__};写成数组会让模拟器初始化直接抛 ValueError、第 1 轮跑不起来。正确:{{"complete_when": "...", "cancel_when": "...", "no_progress_turns": 3}}')
    hf = ss.get('hidden_facts')
    if not isinstance(hf, list) or not hf:
        errs.append('simulator_spec.hidden_facts 须为非空 list(被测须多轮问出的隐藏事实;空=没有可考的动态信息)')
    else:
        for (j, e) in enumerate(hf):
            et = f'simulator_spec.hidden_facts[{j}]'
            if not isinstance(e, dict):
                errs.append(f'{et} 须为 dict')
                continue
            if not str(e.get('key', '')).strip():
                errs.append(f'{et} 缺 key(隐藏事实的稳定标识)')
            if not str(e.get('value', '')).strip():
                errs.append(f'{et} 缺 value(隐藏事实的内容,判分/披露依据)')
            dp = e.get('disclosure', 'on_ask')
            if dp not in _DISCLOSURE_POLICIES:
                errs.append(f'{et} disclosure {dp!r} 应 ∈ {_DISCLOSURE_POLICIES}')
    lr = ss.get('latent_requirements')
    if lr is not None and (not isinstance(lr, list)):
        errs.append(f'simulator_spec.latent_requirements 须为**数组**,得到 {type(lr).__name__};写成对象会让 emit 渲染用户人设时抛 TypeError、整道题落不出来。正确:[{{"key": "delivery", "value": "...", "disclosure": "on_ask"}}]')
    elif isinstance(lr, list):
        for (j, e) in enumerate(lr):
            if not isinstance(e, dict):
                errs.append(f'simulator_spec.latent_requirements[{j}] 须为 dict({{key,value,disclosure}};模拟器与 emit 都按 dict 取 key/value)')
    for (j, p) in enumerate(ss.get('probes') or []):
        et = f'simulator_spec.probes[{j}]'
        if not isinstance(p, dict):
            errs.append(f'{et} 须为 dict')
            continue
        if not str(p.get('capability', '')).strip():
            errs.append(f'{et} 缺 capability(期望被测展现的过程能力,如 Y11)')
    for (j, c) in enumerate(ss.get('contradictions') or []):
        et = f'simulator_spec.contradictions[{j}]'
        if not isinstance(c, dict) or not str(c.get('statement', '')).strip():
            errs.append(f'{et} 须为 dict 且含非空 statement')
    mt = ss.get('max_turns')
    if mt is not None and (not isinstance(mt, int) or mt < 2):
        errs.append(f'simulator_spec.max_turns {mt!r} 须为 ≥2 的整数')
    return errs

def _validate_browser(spec: HardenedSpec) -> list[str]:
    b = spec.browser
    if not b:
        return []
    if not isinstance(b, dict):
        return [f'browser 须为 dict,实为 {type(b).__name__}']
    errs: list[str] = []
    seed = b.get('seed')
    if seed is not None and (not isinstance(seed, int)):
        errs.append(f'browser.seed {seed!r} 须为 int')
    n_products = b.get('n_products')
    if n_products is not None:
        (lo, hi) = BROWSER_N_PRODUCTS_RANGE
        if not isinstance(n_products, int) or not lo <= n_products <= hi:
            errs.append(f'browser.n_products {n_products!r} 须为 {lo}-{hi} 范围内的整数(超出固定商品名池容量)')
    events = b.get('scripted_events')
    if events is not None:
        if not isinstance(events, list):
            errs.append(f'browser.scripted_events 须为 list,实为 {type(events).__name__}')
        else:
            for (j, e) in enumerate(events):
                et = f'browser.scripted_events[{j}]'
                if not isinstance(e, dict):
                    errs.append(f'{et} 须为 dict')
                    continue
                kind = e.get('kind')
                if kind not in BROWSER_EVENT_KINDS:
                    errs.append(f'{et}.kind {kind!r} 应 ∈ {sorted(BROWSER_EVENT_KINDS)}(World.apply_event 白名单)')
                if not isinstance(e.get('payload', {}), dict):
                    errs.append(f'{et}.payload 须为 dict')
    leak = _scan_oracle_leak(b, path='browser')
    if leak:
        errs.append(f'browser 疑似泄漏答案:字段 {leak} 命中 oracle 黑名单;world.json 是 athlete-safe 快照,不得含 answer/ground_truth 等字段')
    return errs

def lint_semantic_levers(spec: HardenedSpec) -> list[str]:
    if spec.difficulty not in ('hard', 'expert'):
        return []
    if spec.env and (spec.env.get('db') or spec.env.get('write_oracle')):
        return []
    if spec.materials_from_reference:
        return []
    for r in spec.rubric:
        ta = (r.get('ground_truth') or {}).get('twist_audit')
        if isinstance(ta, list) and any((isinstance(e, dict) and e.get('lever') in HARD_LEVERS for e in ta)):
            return []
    return [f'[语义杠杆硬闸] 本题 difficulty={spec.difficulty} 未声明任何**硬杠杆**结构化扭点(rubric.ground_truth.twist_audit 里无 conflict / unique_intersection,且无断网真检索 materials_from_reference)。实测 ambiguity(模糊指代)/ unsolvable(报无解)对强模型偏机械、单靠它们撑不住 hard/expert(04-row-EKkm4D:ambiguity×1+unsolvable×4 仍被强档 0.96 秒过)。真正拉开强弱的是:conflict(value_a/value_b 两源真异值+resolution 裁决取一)/ unique_intersection(answer 是全部 constraints 交集下的唯一解,near_misses 列 ≥2 个语料内近似候选、各只违反一条约束)。请给承载难度的 rubric 加 ≥1 条硬杠杆 twist_audit。见 harden_prompt §结构性难度旋钮。构造不出真硬扭点就把难度降为 medium,别靠 ambiguity/unsolvable 充数。']
_SMELL_ROLE_RE = re.compile('你是一[位个名][^\\n]{0,30}?(助手|专家|规划师|顾问|分析师|工程师)')
_SMELL_HEADING_RE = re.compile('^\\s*#{1,4}\\s*(任务|需要的产物|交付物|输出要求|选择规则|同行人|约束条件|评分标准|评分要点)', re.M)
_SMELL_DISCIPLINE_RE = re.compile('不要(硬编|臆造|脑补|凭|只|为了|自造|补编|乱)|别(瞎编|硬凑|自己(编|补|造))|不要给[^\\n]{0,8}编|按[^\\n]{0,6}口径(写|排序|算)|必须按[^\\n]{0,8}(口径|标准)')
_SMELL_DISCIPLINE_FLOOR = 3

def lint_instruction_smell(spec: HardenedSpec) -> list[str]:
    txt = spec.instruction_md or ''
    warns: list[str] = []
    if _SMELL_ROLE_RE.search(txt):
        warns.append('题面以「你是一位…助手/专家」角色设定开头(AI 考卷腔);真人求助不会给自己派角色——改成第一人称生活化叙述(见 harden_prompt 真人口吻铁律 1)')
    heads = _SMELL_HEADING_RE.findall(txt)
    if heads:
        warns.append(f'题面含考卷式标题小节({len(heads)} 处,如『## 任务/## 需要的产物』);真人求助无标题——把产物/约束融进口语叙述(见铁律 2/5)')
    n_disc = len(_SMELL_DISCIPLINE_RE.findall(txt))
    if n_disc >= _SMELL_DISCIPLINE_FLOOR:
        warns.append(f'题面堆砌判分纪律护栏({n_disc} 处『不要编/别瞎写/按X口径』,超阈值 {_SMELL_DISCIPLINE_FLOOR});这些是 rubric 评分点不是用户会说的话——最多留 1-2 句大白话,其余移进 rubric(见铁律 4b)')
    return warns
_ENV_ORACLE_KEYS = {'write_oracle', 'expected_args', 'oracle', 'answer', 'expected', 'ground_truth', 'solution'}

def _scan_oracle_leak(obj: Any, path: str='env.db') -> str | None:
    if isinstance(obj, dict):
        for (k, v) in obj.items():
            if str(k).lower() in _ENV_ORACLE_KEYS:
                return f'{path}.{k}'
            hit = _scan_oracle_leak(v, f'{path}.{k}')
            if hit:
                return hit
    elif isinstance(obj, list):
        for (i, v) in enumerate(obj):
            hit = _scan_oracle_leak(v, f'{path}[{i}]')
            if hit:
                return hit
    return None


==> anc/analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/__init__.py <==



==> anc/analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/search_mcp_server.py <==
from __future__ import annotations
import json
import re
import sys
from pathlib import Path
PROTOCOL_VERSION = '2024-11-05'
_WS_RE = re.compile('\\s+')
_TOK_RE = re.compile('[\\w一-\u9fff]+')

def _log(*a) -> None:
    print('[search_mcp]', *a, file=sys.stderr, flush=True)

def _norm_query(q: str) -> str:
    return _WS_RE.sub(' ', (q or '').strip().lower())

def _keywords(q: str) -> set:
    return set(_TOK_RE.findall((q or '').lower()))

def _cjk_strip(s: str) -> str:
    return re.sub('[\\s\\-_,，。、:：;；/|]+', '', (s or '').lower())

def _score(query: str, key: str) -> float:
    (qk, kk) = (_keywords(query), _keywords(key))
    jac = 0.0
    if qk and kk:
        inter = len(qk & kk)
        jac = 1.0 if inter == len(qk) or inter == len(kk) else inter / len(qk | kk)
    (qs, ks) = (_cjk_strip(query), _cjk_strip(key))
    sub = 0.0
    if qs and ks:
        if qs in ks or ks in qs:
            sub = 0.85 if min(len(qs), len(ks)) >= 3 else min(len(qs), len(ks)) / max(len(qs), len(ks))
        else:
            qtoks = list(_keywords(query))
            if qtoks and all((_cjk_strip(t) in ks for t in qtoks)):
                sub = sum((len(_cjk_strip(t)) for t in qtoks)) / max(len(qs), len(ks))
    return max(jac, sub)
_SCRIPT_RE = re.compile('(?is)<script\\b[^>]*>.*?</script>')
_STYLE_RE = re.compile('(?is)<style\\b[^>]*>.*?</style>')
_TAG_RE = re.compile('(?s)<[^>]+>')

def _norm_url(u: str) -> str:
    u = (u or '').strip().split('#', 1)[0].rstrip('/')
    return re.sub('^https?://', '', u, flags=re.I).lower()

def _html_to_text(html: str) -> str:
    t = _SCRIPT_RE.sub(' ', html)
    t = _STYLE_RE.sub(' ', t)
    t = _TAG_RE.sub(' ', t)
    for (a, b) in (('&nbsp;', ' '), ('&amp;', '&'), ('&lt;', '<'), ('&gt;', '>'), ('&quot;', '"'), ('&#39;', "'")):
        t = t.replace(a, b)
    return re.sub('\\n\\s*\\n+', '\n', re.sub('[ \\t]+', ' ', t)).strip()

class SearchServer:

    def __init__(self, base: Path):
        self.base = base
        self.search_index = self._load('_search_index.json')
        self.web_index = self._load('_web_index.json')

    def _load(self, name: str) -> dict:
        p = self.base / name
        if not p.is_file():
            return {}
        try:
            return json.loads(p.read_text(encoding='utf-8')) or {}
        except (OSError, json.JSONDecodeError):
            return {}

    def do_search(self, query: str) -> dict:
        if not self.search_index:
            return {'status': 'error', 'note': '本地检索索引缺失(_search_index.json 不存在/为空)——这是运行环境故障而非本题无资料;本题判分依据在本地冻结语料里。请先重试 search,若持续失败请在回复中说明检索环境异常。'}
        nq = _norm_query(query)
        nmap = {_norm_query(k): (k, v) for (k, v) in self.search_index.items()}
        hit = nmap.get(nq)
        if not hit:
            scored = sorted(((_score(query, k), k, v) for (k, v) in self.search_index.items()), key=lambda x: x[0], reverse=True)
            if scored and scored[0][0] >= 0.6 and (len(scored) == 1 or scored[0][0] > scored[1][0]):
                hit = (scored[0][1], scored[0][2])
        if not hit:
            return {'status': 'miss', 'query': query, 'note': '无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索', 'available_keywords': list(self.search_index.keys())}
        (key, entry) = hit
        return {'status': 'ok', 'query': query, 'matched': key, 'results': entry.get('results') or []}

    def do_fetch(self, url: str) -> dict:
        hit = self.web_index.get(url)
        if hit is None:
            nmap = {_norm_url(u): m for (u, m) in self.web_index.items()}
            hit = nmap.get(_norm_url(url))
        if hit is None:
            return {'status': 'miss', 'url': url, 'note': '该 url 不在本地冻结页(可用 search 看可查的,或 WebFetch 线上)'}
        page = self.base / hit.get('file', '')
        if not page.is_file():
            return {'status': 'error', 'url': url, 'note': f"索引指向的本地页缺失:{hit.get('file')}"}
        raw = page.read_text(encoding='utf-8', errors='replace')
        if hit.get('format') == 'envelope' or page.suffix.lower() == '.json':
            try:
                raw = json.loads(raw).get('body') or ''
            except json.JSONDecodeError:
                pass
        return {'status': 'ok', 'url': url, 'text': _html_to_text(raw)}
_TOOLS = [{'name': 'search', 'description': '搜索本题【本地冻结资料】(确定性、是判分依据,置信高于线上 WebSearch)。传 query 关键词,返回候选结果列表(title/url/snippet);再用 fetch 取选中 url 的正文。本地查不到再考虑 WebSearch 线上。', 'inputSchema': {'type': 'object', 'properties': {'query': {'type': 'string', 'description': '搜索关键词'}}, 'required': ['query'], 'additionalProperties': True}}, {'name': 'fetch', 'description': '取某 url 的【本地冻结页正文】(确定性、判分依据)。url 通常来自 search 的候选结果。', 'inputSchema': {'type': 'object', 'properties': {'url': {'type': 'string', 'description': '要取正文的 url'}}, 'required': ['url'], 'additionalProperties': True}}]

class MCPServer:

    def __init__(self, srv: SearchServer):
        self.srv = srv

    def tools_call(self, params: dict) -> dict:
        name = params.get('name')
        args = params.get('arguments') or {}
        if name == 'search':
            result = self.srv.do_search(str(args.get('query') or ''))
        elif name == 'fetch':
            result = self.srv.do_fetch(str(args.get('url') or ''))
        else:
            result = {'status': 'error', 'note': f'未知工具:{name}'}
        text = json.dumps(result, ensure_ascii=False)
        return {'content': [{'type': 'text', 'text': text}], 'isError': result.get('status') == 'error'}

    def handle(self, req: dict):
        method = req.get('method')
        req_id = req.get('id')
        params = req.get('params') or {}
        if method == 'initialize':
            return self._ok(req_id, {'protocolVersion': params.get('protocolVersion') or PROTOCOL_VERSION, 'capabilities': {'tools': {}}, 'serverInfo': {'name': 'local_search', 'version': '1.0.0'}})
        if method == 'notifications/initialized':
            return None
        if method == 'ping':
            return self._ok(req_id, {})
        if method == 'tools/list':
            return self._ok(req_id, {'tools': _TOOLS})
        if method == 'tools/call':
            return self._ok(req_id, self.tools_call(params))
        if req_id is None:
            return None
        return self._err(req_id, -32601, f'Method not found: {method}')

    @staticmethod
    def _ok(req_id, result):
        return {'jsonrpc': '2.0', 'id': req_id, 'result': result}

    @staticmethod
    def _err(req_id, code, message):
        return {'jsonrpc': '2.0', 'id': req_id, 'error': {'code': code, 'message': message}}

def serve(base: Path, fin=None, fout=None) -> None:
    fin = fin or sys.stdin
    fout = fout or sys.stdout
    server = MCPServer(SearchServer(base))
    _log(f'started; base={base}')
    for line in fin:
        line = line.strip()
        if not line:
            continue
        try:
            req = json.loads(line)
        except json.JSONDecodeError as e:
            _log(f'bad json: {e}')
            continue
        try:
            resp = server.handle(req)
        except Exception as e:
            _log(f'handler error: {e}')
            resp = MCPServer._err(req.get('id'), -32603, f'Internal error: {e}')
        if resp is not None:
            fout.write(json.dumps(resp, ensure_ascii=False) + '\n')
            fout.flush()

def _smoke(base_path: str) -> int:
    base = Path(base_path)
    server = MCPServer(SearchServer(base))
    init = server.handle({'jsonrpc': '2.0', 'id': 1, 'method': 'initialize', 'params': {}})
    assert init['result']['serverInfo']['name'] == 'local_search', 'initialize 失败'
    assert server.handle({'method': 'notifications/initialized'}) is None, '通知应无响应'
    lst = server.handle({'jsonrpc': '2.0', 'id': 2, 'method': 'tools/list'})
    names = [t['name'] for t in lst['result']['tools']]
    assert 'search' in names and 'fetch' in names, f'工具缺失:{names}'
    _log(f'tools/list ok: {names}')
    si = server.srv.search_index
    if si:
        kw = next(iter(si))
        call = server.handle({'jsonrpc': '2.0', 'id': 3, 'method': 'tools/call', 'params': {'name': 'search', 'arguments': {'query': kw}}})
        payload = json.loads(call['result']['content'][0]['text'])
        assert payload.get('status') == 'ok', f'search 未命中:{payload}'
        _log(f"search「{kw}」ok: {len(payload.get('results', []))} 候选")
    else:
        _log('(无 _search_index.json,跳过 search 自测)')
    print('✅ search_mcp_server smoke OK', file=sys.stderr)
    return 0

def main(argv: list) -> int:
    if argv and argv[0] == '--smoke':
        return _smoke(argv[1] if len(argv) > 1 else '.')
    base = Path(argv[0]) if argv else Path(__file__).resolve().parent
    serve(base)
    return 0
if __name__ == '__main__':
    sys.exit(main(sys.argv[1:]))


==> anc/analysis/controller_checks/frozen_sources/Agent-Autobench/pipeline/solver/simulator.py <==
from __future__ import annotations
import json
import re
import sys
from dataclasses import dataclass, field
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parents[2]))
from pipeline.schema import SIMULATOR_MODEL, SIMULATOR_LEAK_MAX_RETRIES, SIMULATOR_MAX_TURNS_DEFAULT, SIMULATOR_NO_PROGRESS_DEFAULT, SIMULATOR_VOLUNTEER_AFTER_DEFAULT, SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT
DISCLOSURE_ON_ASK = 'on_ask'
DISCLOSURE_PROACTIVE = 'proactive'
DISCLOSURE_ON_PROBE = 'on_probe'
DISCLOSURE_NEVER = 'never'

def _norm(s: str) -> str:
    s = (s or '').lower()
    s = re.sub('[\\s,.;:!?、,。;:!?()()\\[\\]【】\\"\'`]+', ' ', s)
    return s.strip()

def _keywords_for_fact(fact: dict) -> list[str]:
    kws = [str(fact.get('key', ''))] + list(fact.get('aliases') or [])
    out: list[str] = []
    for k in kws:
        nk = _norm(k)
        if nk:
            out.append(nk)
    return out

def _mentions(text_norm: str, keywords: list[str]) -> bool:
    return any((kw and kw in text_norm for kw in keywords))

def _numbers(s: str) -> set[str]:
    return set(re.findall('\\d+(?:[.,]\\d+)*', s or ''))

def _entities(value: str) -> list[str]:
    ents: list[str] = []
    ents += re.findall('\\d+(?:[.,]\\d+)*', value or '')
    zh_runs = re.findall('[一-\u9fff]{2,}', value or '')
    ents += zh_runs
    for run in zh_runs:
        if len(run) > 4:
            ents += [run[i:i + 4] for i in range(len(run) - 3)]
    ents += re.findall('[A-Za-z]{3,}', value or '')
    return [e for e in ents if e.strip()]

def leak_check(reply: str, unauthorized_facts: list[dict], known_text: str='') -> list[str]:
    hits: list[str] = []
    rnorm = _norm(reply)
    rnums = _numbers(reply)
    known_norm = _norm(known_text)
    known_nums = _numbers(known_text)
    for fact in unauthorized_facts:
        val = str(fact.get('value', ''))
        if not val.strip():
            continue
        key = fact.get('key', '')
        num_hit = sorted((n for n in _numbers(val) & rnums if len(n) > 1 and n not in known_nums))
        if num_hit:
            hits.append(f'number_leak[{key}]: 数值 {num_hit} 属未授权隐藏事实')
        for ent in _entities(val):
            if ent.isdigit():
                continue
            enorm = _norm(ent)
            if enorm and enorm in rnorm and (enorm not in known_norm):
                hits.append(f'entity_leak[{key}]: 词 {ent!r} 属未授权隐藏事实')
                break
    return hits

def assist_check(reply: str, disclose_facts: list[dict], known_text: str) -> list[str]:
    allowed = _numbers(known_text)
    for f in disclose_facts:
        allowed |= _numbers(str(f.get('value', '')))
    novel = sorted((n for n in _numbers(reply) if len(n) > 1 and n not in allowed))
    return [f'assist_suspect: 回复引入了未授权也非被测已知的数值 {novel}'] if novel else []

def conveyed_check(reply: str, disclose_facts: list[dict]) -> list[str]:
    misses: list[str] = []
    rnorm = _norm(reply)
    rnums = _numbers(reply)
    for fact in disclose_facts:
        val = str(fact.get('value', ''))
        key = fact.get('key', '')
        if not val.strip():
            continue
        missing_nums = sorted(_numbers(val) - rnums)
        if missing_nums:
            misses.append(f'missing_number[{key}]: 授权数值 {missing_nums} 没说出口')
        for path_tok in re.findall('[\\w./-]+\\.(?:md|docx|xlsx|pdf|csv|pptx|html|json|txt|png|jpg)', val, re.I):
            if _norm(path_tok) not in rnorm:
                misses.append(f'missing_path[{key}]: 文件名 {path_tok!r} 没逐字说出口(禁意译改名)')
    return misses

class SimBackendError(RuntimeError):
    pass

@dataclass
class SimTurnDecision:
    disclose: list[dict]
    triggered_never: list[dict]
    reason: str = ''

class ControlledUserSimulator:

    def __init__(self, simulator_spec: dict, backend, *, leak_max_retries: int=SIMULATOR_LEAK_MAX_RETRIES, today: str | None=None) -> None:
        self.spec = dict(simulator_spec or {})
        self.backend = backend
        self.leak_max_retries = leak_max_retries
        self.today = today
        self.persona = str(self.spec.get('persona', '一位有点着急、说话比较口语、信息给得不全的普通用户'))
        self.hidden_facts: list[dict] = [*list(self.spec.get('hidden_facts') or []), *list(self.spec.get('latent_requirements') or [])]
        self._latent_keys: set[str] = {str(f.get('key')) for f in self.spec.get('latent_requirements') or []}
        self.probes: list[dict] = list(self.spec.get('probes') or [])
        self.contradictions: list[dict] = list(self.spec.get('contradictions') or [])
        self.assets: list[dict] = list(self.spec.get('assets') or [])
        self.max_turns: int = int(self.spec.get('max_turns') or SIMULATOR_MAX_TURNS_DEFAULT)
        self.opening: str = str(self.spec.get('first_user_utterance') or self.spec.get('opening') or '')
        self.termination: dict = dict(self.spec.get('termination') or {})
        self._last_athlete_norm = ''
        self._no_progress_turns = 0
        self._post_disclosure_idle = 0
        self._substantive_turns = 0
        self._volunteer_after = int(self.spec.get('volunteer_after_turns') or self.termination.get('volunteer_after_turns') or SIMULATOR_VOLUNTEER_AFTER_DEFAULT)
        self._stall_turns = 0
        self.disclosed: set[str] = set()
        self._fact_kws = {str(f.get('key', '')): _keywords_for_fact(f) for f in self.hidden_facts}
        self.model = SIMULATOR_MODEL

    def decide(self, athlete_msg: str, *, is_opening: bool) -> SimTurnDecision:
        msg_norm = _norm(athlete_msg)
        if not is_opening:
            self._substantive_turns += 1
        drift = self._substantive_turns >= self._volunteer_after
        disclose: list[dict] = []
        triggered_never: list[dict] = []
        reasons: list[str] = []
        for fact in self.hidden_facts:
            key = str(fact.get('key', ''))
            policy = fact.get('disclosure', DISCLOSURE_ON_ASK)
            if key in self.disclosed:
                continue
            kws = self._fact_kws.get(key, [])
            asked = _mentions(msg_norm, kws)
            if policy == DISCLOSURE_PROACTIVE and is_opening:
                disclose.append(fact)
                reasons.append(f'{key}:proactive@opening')
            elif policy in (DISCLOSURE_ON_ASK, DISCLOSURE_ON_PROBE) and asked:
                disclose.append(fact)
                reasons.append(f'{key}:{policy}@asked')
            elif policy == DISCLOSURE_NEVER and asked:
                triggered_never.append(fact)
                reasons.append(f'{key}:never@asked→搪塞')
            elif drift and policy != DISCLOSURE_NEVER and self._is_volunteer_fact(fact):
                disclose.append(fact)
                reasons.append(f'{key}:volunteer@drift(t{self._substantive_turns})')
        if not is_opening:
            self._stall_turns = 0 if disclose else self._stall_turns + 1
            if self._stall_turns >= 2:
                for fact in self.hidden_facts:
                    key = str(fact.get('key', ''))
                    if key in self.disclosed or fact.get('disclosure') == DISCLOSURE_NEVER or any((f is fact for f in disclose)):
                        continue
                    disclose.append(fact)
                    reasons.append(f'{key}:volunteer@stall(t{self._substantive_turns})')
                self._stall_turns = 0
        return SimTurnDecision(disclose=disclose, triggered_never=triggered_never, reason='; '.join(reasons) or '本轮无新披露')

    def _is_volunteer_fact(self, fact: dict) -> bool:
        if fact.get('volunteer_if_stuck') is True:
            return True
        return str(fact.get('key')) in self._latent_keys

    def _compose_prompt(self, history: list[dict], decision: SimTurnDecision, is_opening: bool) -> str:
        auth = '\n'.join((f"  - {f.get('key')}: {f.get('value')}" for f in decision.disclose))
        never = '\n'.join((f"  - {f.get('key')}(你其实并不知道,须坦白不清楚)" for f in decision.triggered_never))
        convo = '\n'.join((f"{('用户(你)' if m['role'] == 'user' else '对方助手')}: {(m['content'] if isinstance(m['content'], str) else json.dumps(m['content'], ensure_ascii=False))}" for m in history[-8:]))
        from pipeline.solver.user_rules import render_date_anchor_rule
        _date_rule = render_date_anchor_rule(self.today)
        parts = [f'你在扮演一位求助的**普通用户**,人设:{self.persona}。', *([_date_rule] if _date_rule else []), '你正在和一个助手对话。请只用**自然口语的一句到几句话**回应,像真人聊天,不要列清单、不要像在答题。', '说话要像真人在打字:句子可长可短、可以有点碎,别把好几件事用分号/顿号串成一整句念稿。信息多的时候,先接住对方刚问的那个,其余的分成两三句顺口带出来;**但本轮『允许说出的信息』每条都要说到**,不能漏、也不能自作主张留到下轮。', '别用书面客套和公文腔(如『请你先说明清楚』『另外…也请…』『如上所述』);要问对方就直接问(比如『对了这个是按生重还是熟重算?你得先跟我说清楚』),语气跟着人设走,可以带点自然的情绪和口头禅,但别演过头。', '始终站在普通人的感知角度:关心页面/图片/文档看起来是什么、数字是否对得上、操作是否顺手、说明是否听得懂。除非人设明确是开发者,不要谈 Python/HTML/JSON/DOM/函数/源码或代码质量;助手如何实现不是普通用户关心的事。', '你的知识严格有限:你只知道本轮『允许说出的信息』、此前对话里双方已经说过的话，以及明确交给你看的图片/文档/网页的可见内容。你不知道标准答案、rubric、评分点、oracle、solution、未披露事实、后台状态或助手源码，也不能假装知道。任务的结论应由对方助手调查/计算后告诉你；你可以基于自己已知事实指出明显矛盾并追问，但不能用隐藏答案裁判助手对错。', '如果本轮有图片、截图、PDF 渲染页、表格预览或网页截图,优先依据视觉内容表达反馈;看不清就口语化说看不清并让助手解释,不要假装读懂底层代码或隐藏字段。', '当你给出补充信息或针对产物提出返修意见时,要明确说『请直接更新原来的同一个文件』。除非你的人设/任务明确要求保留版本历史,不要要求另存『修正版/最终版/新版』,也不要主动建议新文件名;你的目标是让对方把约定路径上的文件修到正确,不是制造多个版本。', '别复读自己:上面对话记录里你已经说过的担忧、要求、背景,这一轮**不要换个说法再说一遍**(反复叮嘱『我担心…』『一定要…』很出戏)。已经交代过的事就当对方记得,只回应新进展。', '对方问的东西如果不在你『允许说出的信息』里,**不要许诺『我去查查/找到再发你』**——那会让对话卡在互相干等。直接说你现在给不了这个(『这个我一时找不到』),并把话头推回去:让对方先按已有信息继续做,或先给个不依赖这项的方案。', *(['关于文件/截图/资料:你要给对方的文件**开头就已经放在对方的工作区 materials/ 目录里了**(' + '、'.join((str(a.get('path') or a.get('id') or '') for a in self.assets[:6])) + ')。如果对方说『请上传/请发我文件』,**绝不要说『好我这就发/我现在上传』**——没有上传这个动作,说了就会互相干等。要直接纠正对方:文件已经给过了,就在它工作区的 materials/ 里,让它自己去看。'] if self.assets else []), '', '【本轮你可以说出的信息(且仅限这些新信息,逐条已获授权)】:', auth or '  (本轮没有新信息要主动给——那就只针对对方刚才说的话简短回应,一两句为限:确认、追问或催进度,不要没话找话拉长。)']
        if never:
            parts += ['', '【对方可能问起、但你确实不知道的事(务必坦白『不清楚/没有』,绝不编造)】:', never]
        if self.disclosed:
            already = [f for f in self.hidden_facts if str(f.get('key')) in self.disclosed]
            if already:
                parts += ['', '【你此前已经告诉过对方的事实(保持一致,**绝不许说反/翻供/改口**;对方复述对了就确认,不用重复细节)】:', '\n'.join((f"  - {f.get('key')}: {f.get('value')}" for f in already[:12]))]
        parts += ['', '【铁律】除上面『可以说出的信息』之外,**不要**透露任何其他数字、金额、日期、专有名称等具体信息(哪怕你脑子里好像知道)——那些要等对方之后问到你才会说。保持口语、简短、真人感。', '', '【对话记录(最近几轮)】:', convo or '(还没开始)', '', '现在请给出你(用户)这一轮要说的话:']
        return '\n'.join(parts)

    def _fallback_line(self, decision: SimTurnDecision, is_opening: bool) -> str:
        if decision.disclose:
            body = ';'.join((f"{f.get('value')}" for f in decision.disclose))
            return f'{body}。你还需要我补充什么吗?'
        if decision.triggered_never:
            return '这个我还真不太清楚,手头没有这个信息。'
        if is_opening:
            return self.opening or '你好,我需要你帮我处理一件事,具体细节你问我吧。'
        return '嗯,你可以再具体说说需要我提供什么吗?'

    def respond(self, history: list[dict], decision: SimTurnDecision, is_opening: bool) -> tuple[str, dict]:
        auth_keys = {str(f.get('key')) for f in decision.disclose} | self.disclosed
        unauthorized = [f for f in self.hidden_facts if str(f.get('key')) not in auth_keys]
        public_opening = ''
        if history and history[0].get('role') == 'user':
            public_opening = str(history[0].get('content') or '')
        known_text = ' '.join([public_opening] + [str(m.get('content') or '') for m in history if m.get('role') != 'user'] + [str(f.get('value') or '') for f in self.hidden_facts if str(f.get('key')) in self.disclosed] + [str(f.get('value') or '') for f in decision.disclose])
        if self.backend is None:
            reply = self._fallback_line(decision, is_opening)
            return (reply, {'source': 'fallback', 'retries': 0, 'leak_hits': []})
        prompt = self._compose_prompt(history, decision, is_opening)
        max_len = 90 if not decision.disclose else min(420, 130 + 90 * len(decision.disclose))
        last_hits: list[str] = []
        reply = ''
        for attempt in range(self.leak_max_retries + 1):
            try:
                reply = self.backend.generate(prompt).strip()
            except Exception as e:
                detail = ' '.join(str(e).split())[:240]
                return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': attempt, 'leak_hits': [], 'backend_error': f'{type(e).__name__}:{detail}'})
            hits = leak_check(reply, unauthorized, known_text)
            misses = conveyed_check(reply, decision.disclose)
            if not hits and (not misses) and (len(reply) <= max_len):
                info: dict = {'source': 'llm', 'retries': attempt, 'leak_hits': []}
                suspect = assist_check(reply, decision.disclose, known_text)
                if suspect:
                    info['assist_suspect'] = suspect
                return (reply, info)
            if hits:
                last_hits = hits
                prompt = prompt + '\n\n【上一版泄漏了不该说的信息:' + '; '.join(hits) + '。请重说,严格只包含授权信息,删掉所有其他数字/专名。】'
            elif misses:
                prompt = prompt + '\n\n【上一版把授权要给的关键信息弄丢/改写了:' + '; '.join(misses) + '。请重说,数字和文件名必须**逐字原样**说出来,不许省略、四舍五入或改名。】'
            else:
                prompt = prompt + f'\n\n【上一版太长了({len(reply)}字)。真人聊天一轮不会打这么多,请压缩到 {max_len} 字以内:该给的信息一条都不能丢,删掉客套、复述和铺垫。】'
        if last_hits:
            return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': self.leak_max_retries, 'leak_hits': last_hits, 'conveyed_via_template': bool(decision.disclose)})
        final_misses = conveyed_check(reply, decision.disclose) if reply else ['empty']
        if final_misses:
            return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': self.leak_max_retries, 'leak_hits': [], 'conveyed_misses': final_misses, 'conveyed_via_template': bool(decision.disclose)})
        return (reply, {'source': 'llm', 'retries': self.leak_max_retries, 'leak_hits': [], 'over_length': True})

    def commit(self, decision: SimTurnDecision) -> None:
        for f in decision.disclose:
            self.disclosed.add(str(f.get('key')))

    def all_required_disclosed(self) -> bool:
        pending = [f for f in self.hidden_facts if f.get('disclosure') != DISCLOSURE_NEVER and str(f.get('key')) not in self.disclosed]
        return not pending

    def should_stop(self, turn: int, athlete_msg: str) -> tuple[bool, str]:
        if turn >= self.max_turns:
            return (True, 'max_turns')
        m = _norm(athlete_msg)
        if any((sig in m for sig in ('最终答案', '已完成', '以上就是', '谢谢就这些', 'final answer', 'that s all', 'no more questions'))):
            return (True, 'athlete_closed')
        cancel = _norm(str(self.termination.get('cancel_when', '')))
        complete = _norm(str(self.termination.get('complete_when', '')))
        if cancel and cancel in m:
            return (True, 'user_cancelled')
        if complete and complete in m and self.all_required_disclosed():
            return (True, 'goal_complete')
        cur = m.strip()
        if not cur or cur == self._last_athlete_norm:
            self._no_progress_turns += 1
        else:
            self._no_progress_turns = 0
        self._last_athlete_norm = cur
        limit = int(self.termination.get('no_progress_turns') or SIMULATOR_NO_PROGRESS_DEFAULT)
        if self._no_progress_turns >= max(1, limit):
            return (True, 'no_progress')
        if self.all_required_disclosed():
            self._post_disclosure_idle += 1
            idle_cap = int(self.termination.get('post_disclosure_idle_turns') or SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT)
            if self._post_disclosure_idle > max(1, idle_cap):
                return (True, 'disclosed_idle')
        return (False, '')


==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/__init__.py <==
pass


==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/schema.py <==
from __future__ import annotations
import json
import os
import re
import uuid
from dataclasses import dataclass, field, asdict
from pathlib import PurePosixPath as Path
from typing import Any
TASK_TYPES_LEGACY = {'feature', 'bug_fix', 'refactor', 'test', 'review', 'doc', 'code_understanding', 'data_science', 'devops', 'optimization', 'migration'}

def make_task_type(domain: str, secondary: str, tertiary: str) -> str:

    def _clean(s: str) -> str:
        s = (s or '').strip()
        s = re.sub('^[①②③④⑤⑥⑦⑧⑨⑩⑪⑫⑬⑭⑮]\\s*', '', s)
        s = s.replace(' / ', '/').replace(' ', '')
        s = s.replace('-', '')
        return s
    parts = ['日常生活', _clean(domain), _clean(secondary), _clean(tertiary)]
    return '-'.join((p for p in parts if p))
DIFFICULTIES = {'easy', 'medium', 'hard', 'expert', '太水'}
RUBRIC_WEIGHTS = {10, 7, 3}
RUBRIC_COUNT_RANGE = (10, 20)
RECIPES = {'强耦合约束', '模糊指代待检索', '精确计算'}
GEN_MODES = {'scratch', 'regen', 'convert'}
INTERACTION_MODES = {'single_turn', 'dynamic_multi_turn'}
DEFAULT_INTERACTION_MODE = 'single_turn'

def simulator_model() -> str:
    env = os.environ.get('SIMULATOR_MODEL') or os.environ.get('RELAY_MODEL')
    if env:
        return env
    from pipeline.llm import resolve_relay_role
    return resolve_relay_role('simulator', protocol='raw').model

def __getattr__(name: str):
    if name == 'SIMULATOR_MODEL':
        return simulator_model()
    raise AttributeError(f'module {__name__!r} has no attribute {name!r}')
CLAUDE_CLI_SETTINGS_JSON = '{"skillOverrides":{"claude-api":"off"}}'
CLAUDE_CLI_SETTINGS_SHELL = f"--settings '{CLAUDE_CLI_SETTINGS_JSON}' "
WEB_SEARCH_TOOL = 'mcp__web_search__serper_google_search'
WEB_SEARCH_SP_LINE = f'本地查不到的真实世界背景再用 {WEB_SEARCH_TOOL} 工具(MCP,传 q=查询词;中文查询建议带 gl=cn、hl=zh-cn)线上检索。'
SIMULATOR_LEAK_MAX_RETRIES = 3
SIMULATOR_MAX_TURNS_DEFAULT = 12
SIMULATOR_NO_PROGRESS_DEFAULT = 3
SIMULATOR_VOLUNTEER_AFTER_DEFAULT = 3
SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT = 2
BROWSER_EVENT_KINDS = {'set_stock', 'set_price'}
BROWSER_N_PRODUCTS_RANGE = (1, 24)
EVIDENCE_KINDS = {'metric', 'fact'}
EVIDENCE_SOURCE_TYPES = {'frozen_capture', 'computed', 'prompt', 'author_assertion', 'online_qualitative'}
EVIDENCE_DERIVATIONS = {'literal', 'lookup', 'sum', 'count', 'filter', 'compute', 'max', 'min', 'diff', 'ratio', 'avg'}
TWIST_LEVERS = {'ambiguity', 'unsolvable', 'conflict', 'unique_intersection', 'temporal', 'multihop'}
HARD_LEVERS = {'conflict', 'unique_intersection', 'temporal', 'multihop'}
_STRUCTURAL_METRIC_RE = re.compile('count$|_count|allowed_|required_|sections|table|artifact|resolved_real_entities')
_URL_RE = re.compile('https?://', re.I)

def _gt_url_violations(gt: dict, path: str='ground_truth') -> list[str]:
    out: list[str] = []

    def walk(o: Any, p: str, parent_key: str | None) -> None:
        if isinstance(o, dict):
            for (k, v) in o.items():
                walk(v, f'{p}.{k}', k)
        elif isinstance(o, list):
            for (idx, v) in enumerate(o):
                walk(v, f'{p}[{idx}]', parent_key)
        elif isinstance(o, str) and _URL_RE.search(o):
            if parent_key != 'capture' and 'twist_audit' not in p:
                out.append(f'{p}={o[:80]}')
    walk(gt, path, None)
    return out
FAMILY = 'dailylife'
_CIRCLED = '①②③④⑤⑥⑦⑧⑨⑩⑪⑫'
DOMAIN_SLUGS = {'①': 'home-howto', '③': 'health', '④': 'travel', '⑤': 'finance', '⑥': 'shopping', '⑦': 'food', '⑧': 'factcheck', '⑨': 'writing', '⑩': 'gov', '⑪': 'social', '⑫': 'leisure'}
ITEM_ID_RE = re.compile('^[a-z0-9]+(?:-[a-z0-9]+)+-[0-9a-f]{8}$')
_SLUG_RE = re.compile('[^a-z0-9]+')

def slugify(text: str, maxlen: int=40) -> str:
    s = _SLUG_RE.sub('-', (text or '').lower()).strip('-')
    return s[:maxlen].strip('-')

def domain_slug(domain: str) -> str:
    m = re.match('^\\s*([①-⑫])', domain or '')
    return DOMAIN_SLUGS.get(m.group(1), 'misc') if m else 'misc'

def gen_uuid8() -> str:
    return uuid.uuid4().hex[:8]

def uuid8_of(item_id: str) -> str:
    return item_id.rsplit('-', 1)[-1] if ITEM_ID_RE.match(item_id or '') else ''

def make_item_id(domain: str, slug: str, *, uuid8: str | None=None, family: str=FAMILY) -> str:
    tslug = slugify(slug) or 'task'
    return f'{family}-{domain_slug(domain)}-{tslug}-{uuid8 or gen_uuid8()}'

@dataclass
class Seed:
    seed_id: str
    domain: str
    secondary: str
    tertiary: str
    task_type: str
    caps: list[str]
    recipes: list[str]
    difficulty: str = 'hard'
    intent: str = ''
    weight: float = 0.0
    phrasing_refs: list[str] = field(default_factory=list)
    source_record_id: str = ''
    material_pointers: list[str] = field(default_factory=list)
    background: str = ''
    solution_approach: str = ''
    env_mode: bool = False
    gen_mode: str = 'scratch'
    interaction_mode: str = DEFAULT_INTERACTION_MODE
    external: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    @classmethod
    def from_dict(cls, d: dict[str, Any]) -> 'Seed':
        known = {f for f in cls.__dataclass_fields__}
        return cls(**{k: v for (k, v) in d.items() if k in cls.__dataclass_fields__})

@dataclass
class HardenedSpec:
    item_id: str
    title: str
    instruction_md: str
    task_type: str
    difficulty: str
    domains: list[str]
    tags: list[str]
    scenario_axis: dict[str, str]
    constraints: list[str]
    rubric: list[dict[str, Any]]
    slug: str = ''
    ambiguous_refs: list[dict[str, str]] = field(default_factory=list)
    anti_hallucination: str = ''
    solution_files: list[dict[str, str]] = field(default_factory=list)
    materials_files: list[dict[str, str]] = field(default_factory=list)
    materials_from_reference: list[str] = field(default_factory=list)
    source: dict[str, Any] = field(default_factory=dict)
    seed_id: str = ''
    env: dict[str, Any] = field(default_factory=dict)
    interaction_mode: str = DEFAULT_INTERACTION_MODE
    simulator_spec: dict[str, Any] = field(default_factory=dict)
    browser: dict[str, Any] = field(default_factory=dict)

    def to_dict(self) -> dict[str, Any]:
        return asdict(self)

    @classmethod
    def from_dict(cls, d: dict[str, Any]) -> 'HardenedSpec':
        return cls(**{k: v for (k, v) in d.items() if k in cls.__dataclass_fields__})

def _validate_evidence_audit(gt: dict[str, Any], tag: str) -> list[str]:
    ea = gt.get('evidence_audit')
    if ea is None:
        return []
    if not isinstance(ea, list):
        return [f'{tag} evidence_audit 须为 list']
    errs: list[str] = []
    for (j, e) in enumerate(ea):
        et = f'{tag}.evidence_audit[{j}]'
        if not isinstance(e, dict):
            errs.append(f'{et} 须为 dict')
            continue
        if not str(e.get('target', '')).strip():
            errs.append(f'{et} 缺 target(指明溯源的 metric 键 / fact 文本)')
        if e.get('kind', 'metric') not in EVIDENCE_KINDS:
            errs.append(f"{et} kind {e.get('kind')!r} 应 ∈ {EVIDENCE_KINDS}")
        st = e.get('source_type')
        if st not in EVIDENCE_SOURCE_TYPES:
            errs.append(f'{et} source_type {st!r} 应 ∈ {EVIDENCE_SOURCE_TYPES}')
        if e.get('derivation') not in EVIDENCE_DERIVATIONS:
            errs.append(f"{et} derivation {e.get('derivation')!r} 应 ∈ {EVIDENCE_DERIVATIONS}")
        if st == 'frozen_capture' and (not str(e.get('capture', '')).strip()):
            errs.append(f'{et} source_type=frozen_capture 须填 capture(指向哪条冻结 capture)')
        if st == 'online_qualitative' and e.get('kind', 'metric') != 'fact':
            errs.append(f'{et} source_type=online_qualitative 仅 kind=fact 合法(定量数值必须锁本地冻结 frozen_capture/computed,不许标可线上)')
    return errs

def _validate_twist_audit(gt: dict[str, Any], tag: str) -> list[str]:
    ta = gt.get('twist_audit')
    if ta is None:
        return []
    if not isinstance(ta, list):
        return [f'{tag} twist_audit 须为 list']
    errs: list[str] = []
    for (j, e) in enumerate(ta):
        et = f'{tag}.twist_audit[{j}]'
        if not isinstance(e, dict):
            errs.append(f'{et} 须为 dict')
            continue
        lv = e.get('lever')
        if lv not in TWIST_LEVERS:
            errs.append(f'{et} lever {lv!r} 应 ∈ {TWIST_LEVERS}')
            continue
        if lv == 'ambiguity':
            if not str(e.get('clue', '')).strip():
                errs.append(f'{et}(ambiguity)缺 clue(特征描述,不得写实体名)')
            if not str(e.get('resolves_to', '')).strip():
                errs.append(f'{et}(ambiguity)缺 resolves_to(真实体名)')
            dec = [d for d in e.get('decoys') or [] if str(d).strip()]
            if not isinstance(e.get('decoys'), list) or len(dec) < 1:
                errs.append(f'{et}(ambiguity)decoys 须为 ≥1 项 list(语料内匹配部分特征的诱饵候选,逼候选排除,非一跳直出)')
        elif lv == 'unsolvable':
            if not str(e.get('subgoal', '')).strip():
                errs.append(f'{et}(unsolvable)缺 subgoal(声称无解的子目标)')
            if not str(e.get('probe', '')).strip():
                errs.append(f'{et}(unsolvable)缺 probe(应在冻结+下发语料中缺失的具体实体/值名)')
        elif lv == 'conflict':
            va = str(e.get('value_a', '')).strip()
            vb = str(e.get('value_b', '')).strip()
            rs = str(e.get('resolution', '')).strip()
            for (f, val) in (('value_a', va), ('value_b', vb), ('resolution', rs)):
                if not val:
                    errs.append(f'{et}(conflict)缺 {f}')
            if va and vb and (va == vb):
                errs.append(f'{et}(conflict)value_a==value_b(无真冲突)')
            if rs and va and vb and (rs not in (va, vb)):
                errs.append(f'{et}(conflict)resolution 须等于 value_a 或 value_b 之一(裁决取一源)')
        elif lv == 'unique_intersection':
            ans = str(e.get('answer', '')).strip()
            cons = [str(c).strip() for c in e.get('constraints') or [] if str(c).strip()]
            nm = [m for m in e.get('near_misses') or [] if isinstance(m, dict)]
            if not ans:
                errs.append(f'{et}(unique_intersection)缺 answer(约束交集下的唯一解实体/值)')
            if not isinstance(e.get('constraints'), list) or len(cons) < 2:
                errs.append(f'{et}(unique_intersection)constraints 须为 ≥2 项 list(参与交集的约束标签;缺任一条解即不唯一)')
            if not isinstance(e.get('near_misses'), list) or len(nm) < 2:
                errs.append(f'{et}(unique_intersection)near_misses 须为 ≥2 项 list(语料内近似候选,各只违反一条约束,证明唯一性靠交集而非单条约束)')
            else:
                conset = set(cons)
                for (k, m) in enumerate(nm):
                    if not str(m.get('candidate', '')).strip():
                        errs.append(f'{et}.near_misses[{k}] 缺 candidate(被排除的近似候选)')
                    fc = str(m.get('fails_constraint', '')).strip()
                    if not fc:
                        errs.append(f'{et}.near_misses[{k}] 缺 fails_constraint(它违反的那一条约束)')
                    elif conset and fc not in conset:
                        errs.append(f'{et}.near_misses[{k}] fails_constraint {fc!r} 须 ∈ constraints')
        elif lv == 'temporal':
            asof = str(e.get('as_of', '')).strip()
            sv = str(e.get('stale_value', '')).strip()
            cv = str(e.get('current_value', '')).strip()
            rs = str(e.get('resolution', '')).strip()
            if not asof:
                errs.append(f'{et}(temporal)缺 as_of(题面给的基准时点,据此裁决哪个值当前有效)')
            for (f, val) in (('stale_value', sv), ('current_value', cv), ('resolution', rs)):
                if not val:
                    errs.append(f'{et}(temporal)缺 {f}')
            if sv and cv and (sv == cv):
                errs.append(f'{et}(temporal)stale_value==current_value(无真时态冲突,旧值=新值)')
            if rs and sv and cv and (rs != cv):
                errs.append(f'{et}(temporal)resolution 须等于 current_value(按基准日取当下真值,非旧快照)')
        elif lv == 'multihop':
            feats = [str(c).strip() for c in e.get('features') or [] if str(c).strip()]
            rt = str(e.get('resolves_to', '')).strip()
            decoys = [m for m in e.get('decoys') or [] if isinstance(m, dict)]
            if not isinstance(e.get('features'), list) or len(feats) < 3:
                errs.append(f'{et}(multihop)features 须为 ≥3 项 list(冷僻属性特征;<3 个 = 一两跳即可锁定,非真多跳)')
            if not rt:
                errs.append(f'{et}(multihop)缺 resolves_to(多特征交集锁定的真实体)')
            if rt and feats and any((rt in f or f in rt for f in feats)):
                errs.append(f'{et}(multihop)features 含 resolves_to 名(零跳直出,特征须是属性描述非实体名)')
            if not isinstance(e.get('decoys'), list) or len(decoys) < 2:
                errs.append(f'{et}(multihop)decoys 须为 ≥2 项 list(语料内诱饵,各 {{candidate, matches:[命中的特征子集]}};逼逐一排除)')
            else:
                featset = set(feats)
                for (k, m) in enumerate(decoys):
                    if not str(m.get('candidate', '')).strip():
                        errs.append(f'{et}.decoys[{k}] 缺 candidate(被排除的诱饵候选)')
                    mt = [str(x).strip() for x in m.get('matches') or [] if str(x).strip()]
                    if not isinstance(m.get('matches'), list) or not mt:
                        errs.append(f'{et}.decoys[{k}] 缺 matches(它命中的特征子集,须非空)')
                    elif featset and len(mt) >= len(feats) and (set(mt) >= featset):
                        errs.append(f'{et}.decoys[{k}] matches 命中全部 features(那它就是答案不是诱饵;诱饵须只命中部分特征,逼多跳交集排除)')
    return errs

def validate_seed(s: Seed) -> list[str]:
    errs: list[str] = []
    if s.task_type not in TASK_TYPES_LEGACY:
        errs.append(f'task_type {s.task_type!r} 不在 enum')
    if s.difficulty not in DIFFICULTIES:
        errs.append(f'difficulty {s.difficulty!r} 非法')
    if not 1 <= len(s.caps) <= 3:
        errs.append(f'caps 数量 {len(s.caps)} 应在 1-3')
    bad = [r for r in s.recipes if r not in RECIPES]
    if bad:
        errs.append(f'未知难化配方 {bad}')
    if s.gen_mode not in GEN_MODES:
        errs.append(f'gen_mode {s.gen_mode!r} 不在 {{scratch,regen,convert}}')
    if s.interaction_mode not in INTERACTION_MODES:
        errs.append(f'interaction_mode {s.interaction_mode!r} 不在 {sorted(INTERACTION_MODES)}')
    if s.gen_mode == 'convert' and (not (s.external or {}).get('rubric')):
        errs.append('convert 模式缺 external.rubric(出题改造须有作者原 rubric 可归一化)')
    return errs

def validate_spec(spec: HardenedSpec, valid_caps: set[str] | None=None) -> list[str]:
    errs: list[str] = []
    if not ITEM_ID_RE.match(spec.item_id or ''):
        errs.append(f'item_id {spec.item_id!r} 不合上游命名 <分组>-<slug>-<uuid8>')
    if spec.task_type not in TASK_TYPES_LEGACY:
        errs.append(f'task_type {spec.task_type!r} 不在 enum')
    if spec.difficulty not in DIFFICULTIES:
        errs.append(f'difficulty {spec.difficulty!r} 非法')
    if not spec.instruction_md.strip():
        errs.append('instruction_md 为空')
    if not spec.rubric:
        errs.append('rubric 为空')
    for (i, r) in enumerate(spec.rubric):
        tag = f'rubric[{i}]'
        rid = r.get('id')
        if not rid:
            errs.append(f'{tag} 缺 id')
        elif valid_caps is not None and rid not in valid_caps:
            errs.append(f'{tag} id {rid!r} 不在 capabilities 词表')
        if r.get('weight') not in RUBRIC_WEIGHTS:
            errs.append(f"{tag} weight {r.get('weight')!r} 应 ∈ {{10,7,3}}(对齐 AAJ)")
        stmt = r.get('statement', '')
        if not stmt:
            errs.append(f'{tag} 缺 statement')
        elif any((ch.isdigit() for ch in stmt)):
            errs.append(f'{tag} statement 含数字(数值应落 ground_truth):{stmt!r}')
        cps = [str(x) for x in r.get('check_points') or []]
        if str(rid).split('#', 1)[0] == 'C5':
            vague = any(('包含实质内容' in cp for cp in cps))
            has_observable = any((any((tok in cp for tok in ('一级标题', '章节', '正文', '表格', '清单', '非占位', 'TODO', '待填', '空模板'))) for cp in cps))
            if vague or not has_observable:
                errs.append(f'{tag} C5 Markdown非空壳标准不可判定:不要只写『包含实质内容』,也不要删成只验文件存在(那是J6)。至少写可观测结构,如『含一级标题、≥2个有正文的章节、≥1张已填非占位信息的表格/清单;若全文仅待填/TODO/不知道则fail』;C5只判Markdown结构与非空壳,事实准确性留给A/J/D cap(C5质量闸)')
        if len(r.get('fail_examples') or []) < 2:
            errs.append(f'{tag} fail_examples 应 ≥2 条')
        gt = r.get('ground_truth') or {}
        tol = gt.get('tolerance')
        if tol is not None and (not isinstance(tol, float)):
            errs.append(f'{tag} tolerance 须为 float,得到 {type(tol).__name__}')
        em = gt.get('expected_metrics')
        if em is not None and (not isinstance(em, dict)):
            errs.append(f'{tag} expected_metrics 须为 dict')
        if isinstance(tol, (int, float)) and tol >= 0.2 and isinstance(em, dict) and em:
            gt['tolerance'] = 0.05
            errs.append(f'{tag} tolerance={tol} ≥0.2 会关掉该 cap 数值判分(tolerance 是相对比例,0.005=±0.5%)→ **已自动降档到 0.05**;如需更紧(计数用0/金额0.01/浮点0.005)请人核精调')
        ef = gt.get('expected_facts')
        if ef is not None and (not isinstance(ef, list)):
            errs.append(f'{tag} expected_facts 须为 list')
        for of in gt.get('oracle_files') or []:
            if not str(of).startswith('solution/'):
                errs.append(f'{tag} oracle_files {of!r} 须以 solution/ 开头')
        errs += _validate_evidence_audit(gt, tag)
        errs += _validate_twist_audit(gt, tag)
        for viol in _gt_url_violations(gt, tag):
            errs.append(f'{tag} 标答值字段含裸 URL(judge 按字面比对,网址会过期/需联网,应写冻结事实内容、URL 只进 evidence_audit.capture):{viol}')
    import re as _re
    _instr = spec.instruction_md or ''
    _has_rel = bool(_re.search('这周|本周|下周|下个月|接下来\\s*\\d|未来\\s*\\d|这周[五六]|明天|后天', _instr))
    _has_anchor = bool(_re.search('今天是|当前日期|现在是?\\s*20\\d\\d|今天[（(]?\\s*20\\d\\d|\\d{1,2}\\s*月\\s*\\d{1,2}\\s*日|20\\d\\d\\s*[-/年]\\s*\\d', _instr))
    _rubric_txt = json.dumps(spec.rubric, ensure_ascii=False)
    _rubric_abs_date = bool(_re.search('20\\d\\d-\\d\\d-\\d\\d', _rubric_txt))
    if _has_rel and _rubric_abs_date and (not _has_anchor):
        errs.append("题面含相对时间(这周/下周…)且 rubric 依赖绝对日期,但题面缺当前日期锚点(今天是X)→ 被测算不出绝对日期、judge 判不了;请在题面开头补'今天是<日期>'(时效题日期锚点)")
    is_env = bool(spec.env and (spec.env.get('db') or spec.env.get('write_oracle')))
    if not is_env:
        for (i, r) in enumerate(spec.rubric):
            gt = r.get('ground_truth') or {}
            em = gt.get('expected_metrics')
            if not isinstance(em, dict):
                continue
            audited = {str(e.get('target')) for e in gt.get('evidence_audit') or [] if isinstance(e, dict) and e.get('kind', 'metric') == 'metric'}
            missing = [k for (k, v) in em.items() if isinstance(v, (int, float)) and (not isinstance(v, bool)) and (not _STRUCTURAL_METRIC_RE.search(k)) and (v not in (0.0, 1.0)) and (k not in audited)]
            if missing:
                errs.append(f'rubric[{i}] 数据数值缺 evidence_audit 溯源声明:{missing}(吸收 AAJ evidence_audit:每个 GT 数须绑 source_type/derivation/capture,verify 据此核对推导而非盲搜)')
    if not is_env and spec.rubric:
        (lo, hi) = RUBRIC_COUNT_RANGE
        n = len(spec.rubric)
        if not lo <= n <= hi:
            errs.append(f'rubric 维度数 {n} 应在 {lo}-{hi}(覆盖度:每条硬约束/翻车维度独立成条)')
        ids = [r.get('id') for r in spec.rubric if r.get('id')]
        over = sorted({x for x in ids if ids.count(x) > 2})
        if over:
            errs.append(f'rubric cap 复用超限 {over};同一 cap 一题内至多 2 次(对齐 AAJ lint_cap_reuse,两实例须考不同侧面)')
        n10 = sum((1 for r in spec.rubric if r.get('weight') == 10))
        if n10 == n:
            errs.append('rubric 权重全为 10;按定档标准(它错了答案还对吗?可能对→7)把过程/产物规范类维度降为 7 或 1')
        elif n10 / n > 0.8:
            errs.append(f'rubric 10 档占比 {n10}/{n} 超 80%;核对定档:仅「判错=最终结论错或踩硬约束」的维度给 10')
    for sf in spec.solution_files:
        p = sf.get('path', '')
        if not p.startswith('solution/'):
            errs.append(f'solution_files path {p!r} 须以 solution/ 开头')
    for mf in spec.materials_files:
        p = str(mf.get('path', ''))
        if not p.strip():
            errs.append('materials_files 条目缺 path')
        elif p.startswith('solution/'):
            errs.append(f'materials_files path {p!r} 不得以 solution/ 开头(那是 judge-only,会泄漏)')
        elif p.startswith('/') or '..' in Path(p).parts:
            errs.append(f'materials_files path {p!r} 须为工作区相对路径(禁绝对路径/.. 逃逸)')
        if not str(mf.get('content', '')).strip():
            errs.append(f'materials_files {p!r} content 为空(满数据题须给被测真实数据)')
    if spec.env:
        db = spec.env.get('db') or {}
        if db and (not db.get('tables')):
            errs.append('env.db 缺 tables')
        leak = _scan_oracle_leak(db) if db else None
        if leak:
            errs.append(f'env.db 疑似泄漏答案:字段 {leak} 命中 oracle 黑名单;write_oracle 须放 env.write_oracle(judge-only),不进 env.db')
    errs += _validate_interaction(spec)
    errs += _validate_artifact_knowable(spec)
    errs += _validate_cap_orthogonality(spec)
    errs += _validate_browser(spec)
    return errs

def _validate_cap_orthogonality(spec: HardenedSpec) -> list[str]:
    errs: list[str] = []
    from collections import defaultdict as _dd
    seen: dict[tuple, list[str]] = _dd(list)
    for r in spec.rubric or []:
        gt = r.get('ground_truth') or {}
        for (k, v) in (gt.get('expected_metrics') or {}).items():
            seen[str(k), str(v)].append(str(r.get('id')))
    for ((k, v), ids) in seen.items():
        if len(ids) >= 3:
            errs.append(f"cap 正交性:expected_metric {k}={v} 原样复制进 {len(ids)} 个 cap({'/'.join(ids)})——单一失误将被级联计罚 {len(ids)} 次(审计 P5);应收敛到一个主判 cap,其余改判增量维度")
    return errs

def _validate_artifact_knowable(spec: HardenedSpec) -> list[str]:
    errs: list[str] = []
    ss = spec.simulator_spec or {}
    inner = ss.get('simulator_spec') if isinstance(ss.get('simulator_spec'), dict) else ss
    fact_vals = ' '.join((str(f.get('value', '')) for f in list(inner.get('hidden_facts') or []) + list(inner.get('latent_requirements') or []))) if isinstance(inner, dict) else ''
    haystack = (spec.instruction_md or '') + '\n' + fact_vals
    seen: set[str] = set()
    for (i, r) in enumerate(spec.rubric or []):
        gt = r.get('ground_truth') or {}
        for ap in gt.get('artifact_paths') or []:
            fname = str(ap).rsplit('/', 1)[-1].strip()
            if not fname or fname in seen:
                continue
            seen.add(fname)
            if fname not in haystack:
                errs.append(f'rubric[{i}] 交付文件名不可知:artifact_paths {ap!r} 的文件名未出现在题面或可披露事实 value 中——被测无从知晓该叫什么,J6 类 cap 必 fail(审计 P4)。把文件名写进 latent_requirements 的 value(逐字),或改 rubric 与实际口径一致')
    return errs
_DISCLOSURE_POLICIES = {'on_ask', 'proactive', 'on_probe', 'never'}
_ATHLETE_FRAMING_TOKENS = ('dynamic_multi_turn', 'single_turn', '单轮', '多轮', '用户模拟器', '模拟器', '角色扮演', 'roleplay', 'simulator', '评测', '被测', 'judge', 'rubric', 'oracle')

def first_user_utterance(simulator_spec: dict) -> str:
    ss = simulator_spec or {}
    return str(ss.get('first_user_utterance') or ss.get('opening') or '').strip()

def _opening_quality_errors(instruction_md: str, simulator_spec: dict) -> list[str]:
    opening = first_user_utterance(simulator_spec)
    if not opening:
        return ['simulator_spec 缺 first_user_utterance(被测可见的自然用户第一句话)']
    errs: list[str] = []
    low = opening.lower()
    leaked_terms = [t for t in _ATHLETE_FRAMING_TOKENS if t.lower() in low]
    if leaked_terms:
        errs.append(f'first_user_utterance 泄露评测/交互形态词:{leaked_terms}')
    norm = lambda s: re.sub('\\s+', '', str(s or '')).strip()
    if norm(instruction_md) and norm(opening) == norm(instruction_md):
        errs.append('first_user_utterance 与完整 instruction_md 相同;须拆成最小真人开场')
    for group in (simulator_spec.get('hidden_facts') or [], simulator_spec.get('latent_requirements') or []):
        for fact in group:
            if not isinstance(fact, dict) or fact.get('disclosure') == 'proactive':
                continue
            val = str(fact.get('value') or '')
            nums = set(re.findall('\\d+(?:[.,]\\d+)*', val))
            if nums & set(re.findall('\\d+(?:[.,]\\d+)*', opening)):
                errs.append(f"first_user_utterance 提前泄露 {fact.get('key', '?')} 的数值")
                break
    return errs

def _opening_quality_warnings(opening: str) -> list[str]:
    warnings: list[str] = []
    file_mentions = re.findall('[\\w一-\u9fff.-]+\\.(?:xlsx|docx|pptx|pdf|csv)', opening, re.I)
    list_markers = len(re.findall('(?:^|\\n)\\s*(?:[-*]|\\d+[.)]|[①-⑩])\\s*', opening))
    spec_phrases = sum((x in opening for x in ('必须包含', '需要包含', '具体要求如下', '分别生成', '表格要有')))
    if len(set(file_mentions)) >= 2 or list_markers >= 3 or spec_phrases >= 2:
        warnings.append('first_user_utterance 像完整交付规格而非真人第一句话;建议拆入 latent_requirements')
    return warnings

def normalize_interaction_mode(mode: Any) -> str:
    m = str(mode or '').strip()
    return m if m in INTERACTION_MODES else DEFAULT_INTERACTION_MODE

def _validate_interaction(spec: HardenedSpec) -> list[str]:
    mode = str(spec.interaction_mode or '').strip() or DEFAULT_INTERACTION_MODE
    if mode not in INTERACTION_MODES:
        return [f'interaction_mode {spec.interaction_mode!r} 非法,应 ∈ {INTERACTION_MODES}']
    if mode == 'single_turn':
        if spec.simulator_spec:
            return ['interaction_mode=single_turn 却带了 simulator_spec(将被忽略);动态题请把 interaction_mode 设为 dynamic_multi_turn']
        return []
    errs: list[str] = []
    ss = spec.simulator_spec
    if not isinstance(ss, dict) or not ss:
        return ['dynamic_multi_turn 题缺 simulator_spec(隐藏用户模拟器规格,judge-only)']
    if 'model' in ss:
        errs.append(f'simulator_spec 不得含 model 字段(模型固定 {simulator_model()},禁单题覆盖以防偏序被调参污染)')
    errs += _opening_quality_errors(spec.instruction_md, ss)
    errs += ['WARN:' + w for w in _opening_quality_warnings(first_user_utterance(ss))]
    uk = ss.get('user_knowledge') or {}
    leak = _scan_oracle_leak(uk, path='simulator_spec.user_knowledge') if uk else None
    if leak:
        errs.append(f'simulator_spec.user_knowledge 疑似混入评测真值:{leak};用户只能知道自己的前提，答案须向运动员询问')
    forbidden = {'answer', 'oracle', 'rubric', 'solution', 'ground_truth', 'expected_answer'}
    bad_keys = sorted((k for k in ss if str(k).lower() in forbidden))
    if bad_keys:
        errs.append(f'simulator_spec 顶层不得含答案/判分字段:{bad_keys}')
    hf = ss.get('hidden_facts')
    if not isinstance(hf, list) or not hf:
        errs.append('simulator_spec.hidden_facts 须为非空 list(被测须多轮问出的隐藏事实;空=没有可考的动态信息)')
    else:
        for (j, e) in enumerate(hf):
            et = f'simulator_spec.hidden_facts[{j}]'
            if not isinstance(e, dict):
                errs.append(f'{et} 须为 dict')
                continue
            if not str(e.get('key', '')).strip():
                errs.append(f'{et} 缺 key(隐藏事实的稳定标识)')
            if not str(e.get('value', '')).strip():
                errs.append(f'{et} 缺 value(隐藏事实的内容,判分/披露依据)')
            dp = e.get('disclosure', 'on_ask')
            if dp not in _DISCLOSURE_POLICIES:
                errs.append(f'{et} disclosure {dp!r} 应 ∈ {_DISCLOSURE_POLICIES}')
    for (j, p) in enumerate(ss.get('probes') or []):
        et = f'simulator_spec.probes[{j}]'
        if not isinstance(p, dict):
            errs.append(f'{et} 须为 dict')
            continue
        if not str(p.get('capability', '')).strip():
            errs.append(f'{et} 缺 capability(期望被测展现的过程能力,如 Y11)')
    for (j, c) in enumerate(ss.get('contradictions') or []):
        et = f'simulator_spec.contradictions[{j}]'
        if not isinstance(c, dict) or not str(c.get('statement', '')).strip():
            errs.append(f'{et} 须为 dict 且含非空 statement')
    mt = ss.get('max_turns')
    if mt is not None and (not isinstance(mt, int) or mt < 2):
        errs.append(f'simulator_spec.max_turns {mt!r} 须为 ≥2 的整数')
    if not str(ss.get('persona') or '').strip():
        errs.append('WARN:simulator_spec.persona 为空(user-agent 模式的 user.md 人设将退化为『普通用户』,建议补身份/目标/说话风格)')
    return errs

def _validate_browser(spec: HardenedSpec) -> list[str]:
    b = spec.browser
    if not b:
        return []
    if not isinstance(b, dict):
        return [f'browser 须为 dict,实为 {type(b).__name__}']
    errs: list[str] = []
    seed = b.get('seed')
    if seed is not None and (not isinstance(seed, int)):
        errs.append(f'browser.seed {seed!r} 须为 int')
    n_products = b.get('n_products')
    if n_products is not None:
        (lo, hi) = BROWSER_N_PRODUCTS_RANGE
        if not isinstance(n_products, int) or not lo <= n_products <= hi:
            errs.append(f'browser.n_products {n_products!r} 须为 {lo}-{hi} 范围内的整数(超出固定商品名池容量)')
    events = b.get('scripted_events')
    if events is not None:
        if not isinstance(events, list):
            errs.append(f'browser.scripted_events 须为 list,实为 {type(events).__name__}')
        else:
            for (j, e) in enumerate(events):
                et = f'browser.scripted_events[{j}]'
                if not isinstance(e, dict):
                    errs.append(f'{et} 须为 dict')
                    continue
                kind = e.get('kind')
                if kind not in BROWSER_EVENT_KINDS:
                    errs.append(f'{et}.kind {kind!r} 应 ∈ {sorted(BROWSER_EVENT_KINDS)}(World.apply_event 白名单)')
                if not isinstance(e.get('payload', {}), dict):
                    errs.append(f'{et}.payload 须为 dict')
    leak = _scan_oracle_leak(b, path='browser')
    if leak:
        errs.append(f'browser 疑似泄漏答案:字段 {leak} 命中 oracle 黑名单;world.json 是 athlete-safe 快照,不得含 answer/ground_truth 等字段')
    return errs

def lint_semantic_levers(spec: HardenedSpec) -> list[str]:
    if spec.difficulty not in ('hard', 'expert'):
        return []
    if spec.env and (spec.env.get('db') or spec.env.get('write_oracle')):
        return []
    if spec.materials_from_reference:
        return []
    for r in spec.rubric:
        ta = (r.get('ground_truth') or {}).get('twist_audit')
        if isinstance(ta, list) and any((isinstance(e, dict) and e.get('lever') in HARD_LEVERS for e in ta)):
            return []
    return [f'[语义杠杆硬闸] 本题 difficulty={spec.difficulty} 未声明任何**硬杠杆**结构化扭点(rubric.ground_truth.twist_audit 里无 conflict / unique_intersection,且无断网真检索 materials_from_reference)。实测 ambiguity(模糊指代)/ unsolvable(报无解)对强模型偏机械、单靠它们撑不住 hard/expert(04-row-EKkm4D:ambiguity×1+unsolvable×4 仍被强档 0.96 秒过)。真正拉开强弱的是:conflict(value_a/value_b 两源真异值+resolution 裁决取一)/ unique_intersection(answer 是全部 constraints 交集下的唯一解,near_misses 列 ≥2 个语料内近似候选、各只违反一条约束)。请给承载难度的 rubric 加 ≥1 条硬杠杆 twist_audit。见 harden_prompt §结构性难度旋钮。构造不出真硬扭点就把难度降为 medium,别靠 ambiguity/unsolvable 充数。']
_SMELL_ROLE_RE = re.compile('你是一[位个名][^\\n]{0,30}?(助手|专家|规划师|顾问|分析师|工程师)')
_SMELL_HEADING_RE = re.compile('^\\s*#{1,4}\\s*(任务|需要的产物|交付物|输出要求|选择规则|同行人|约束条件|评分标准|评分要点)', re.M)
_SMELL_DISCIPLINE_RE = re.compile('不要(硬编|臆造|脑补|凭|只|为了|自造|补编|乱)|别(瞎编|硬凑|自己(编|补|造))|不要给[^\\n]{0,8}编|按[^\\n]{0,6}口径(写|排序|算)|必须按[^\\n]{0,8}(口径|标准)')
_SMELL_DISCIPLINE_FLOOR = 3

def lint_instruction_smell(spec: HardenedSpec) -> list[str]:
    txt = spec.instruction_md or ''
    warns: list[str] = []
    if _SMELL_ROLE_RE.search(txt):
        warns.append('题面以「你是一位…助手/专家」角色设定开头(AI 考卷腔);真人求助不会给自己派角色——改成第一人称生活化叙述(见 harden_prompt 真人口吻铁律 1)')
    heads = _SMELL_HEADING_RE.findall(txt)
    if heads:
        warns.append(f'题面含考卷式标题小节({len(heads)} 处,如『## 任务/## 需要的产物』);真人求助无标题——把产物/约束融进口语叙述(见铁律 2/5)')
    n_disc = len(_SMELL_DISCIPLINE_RE.findall(txt))
    if n_disc >= _SMELL_DISCIPLINE_FLOOR:
        warns.append(f'题面堆砌判分纪律护栏({n_disc} 处『不要编/别瞎写/按X口径』,超阈值 {_SMELL_DISCIPLINE_FLOOR});这些是 rubric 评分点不是用户会说的话——最多留 1-2 句大白话,其余移进 rubric(见铁律 4b)')
    return warns
_ENV_ORACLE_KEYS = {'write_oracle', 'expected_args', 'oracle', 'answer', 'expected', 'ground_truth', 'solution'}

def _scan_oracle_leak(obj: Any, path: str='env.db') -> str | None:
    if isinstance(obj, dict):
        for (k, v) in obj.items():
            if str(k).lower() in _ENV_ORACLE_KEYS:
                return f'{path}.{k}'
            hit = _scan_oracle_leak(v, f'{path}.{k}')
            if hit:
                return hit
    elif isinstance(obj, list):
        for (i, v) in enumerate(obj):
            hit = _scan_oracle_leak(v, f'{path}[{i}]')
            if hit:
                return hit
    return None


==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/__init__.py <==



==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/search_mcp_server.py <==
from __future__ import annotations
import json
import re
import sys
from pathlib import Path
from urllib.parse import unquote, urlsplit
PROTOCOL_VERSION = '2024-11-05'
_WS_RE = re.compile('\\s+')
_TOK_RE = re.compile('[\\w一-\u9fff]+')

def _log(*a) -> None:
    print('[search_mcp]', *a, file=sys.stderr, flush=True)

def _norm_query(q: str) -> str:
    return _WS_RE.sub(' ', (q or '').strip().lower())

def _keywords(q: str) -> set:
    return set(_TOK_RE.findall((q or '').lower()))

def _cjk_strip(s: str) -> str:
    return re.sub('[\\s\\-_,，。、:：;；/|]+', '', (s or '').lower())
_FEISHU_KEY_RE = re.compile('^\\s*(?:feishu-material|feishu-attach|feishu)://[A-Za-z0-9_-]+#')
_SCHEME_RE = re.compile('^\\s*https?://', re.I)

def _searchable_key(key: str) -> str:
    s = key or ''
    m = _FEISHU_KEY_RE.match(s)
    if m:
        return s[m.end():]
    if _SCHEME_RE.match(s):
        try:
            sp = urlsplit(s)
        except ValueError:
            return s
        seg = unquote((sp.path or '').rstrip('/').rsplit('/', 1)[-1])
        return seg or s
    return s
_SEG_SPLIT_RE = re.compile('[\\s,，、|/／;；:：]+')
_CJK_CHAR_RE = re.compile('[一-\u9fff]')
_SEG_MIN_CJK = 2
_SEG_MIN_LATIN = 4
_SEG_MIN_COVER = 0.3
_SEG_MIN_CHARS = 6.0
_SEG_HIT_SCORE = 0.85

def _segment_cover(query: str, key: str) -> float:
    kk = _cjk_strip(key)
    if not kk:
        return 0.0
    eligible: list[str] = []
    hits: list[str] = []
    for seg in _SEG_SPLIT_RE.split(query or ''):
        s = _cjk_strip(seg)
        if not s:
            continue
        floor = _SEG_MIN_CJK if _CJK_CHAR_RE.search(s) else _SEG_MIN_LATIN
        if len(s) < floor:
            continue
        eligible.append(s)
        if s in kk:
            hits.append(s)
    if not eligible or not hits:
        return 0.0
    info = sum((len(h) if _CJK_CHAR_RE.search(h) else len(h) / 2 for h in hits))
    if info >= _SEG_MIN_CHARS and len(hits) / len(eligible) >= _SEG_MIN_COVER:
        return _SEG_HIT_SCORE
    return 0.0

def _score(query: str, key: str) -> float:
    best = _score_raw(query, key)
    nk = _searchable_key(key)
    if nk != key:
        best = max(best, _score_raw(query, nk))
    return best

def _score_raw(query: str, key: str) -> float:
    (qk, kk) = (_keywords(query), _keywords(key))
    jac = 0.0
    if qk and kk:
        inter = len(qk & kk)
        jac = 1.0 if inter == len(qk) or inter == len(kk) else inter / len(qk | kk)
    (qs, ks) = (_cjk_strip(query), _cjk_strip(key))
    sub = 0.0
    if qs and ks:
        if qs in ks or ks in qs:
            sub = 0.85 if min(len(qs), len(ks)) >= 3 else min(len(qs), len(ks)) / max(len(qs), len(ks))
        else:
            qtoks = list(_keywords(query))
            if qtoks and all((_cjk_strip(t) in ks for t in qtoks)):
                sub = 0.85 if len(qs) >= 3 else sum((len(_cjk_strip(t)) for t in qtoks)) / max(len(qs), len(ks))
    return max(jac, sub, _segment_cover(query, key))
_SCRIPT_RE = re.compile('(?is)<script\\b[^>]*>.*?</script>')
_STYLE_RE = re.compile('(?is)<style\\b[^>]*>.*?</style>')
_TAG_RE = re.compile('(?s)<[^>]+>')

def _norm_url(u: str) -> str:
    u = (u or '').strip().split('#', 1)[0].rstrip('/')
    return re.sub('^https?://', '', u, flags=re.I).lower()

def _html_to_text(html: str) -> str:
    t = _SCRIPT_RE.sub(' ', html)
    t = _STYLE_RE.sub(' ', t)
    t = _TAG_RE.sub(' ', t)
    for (a, b) in (('&nbsp;', ' '), ('&amp;', '&'), ('&lt;', '<'), ('&gt;', '>'), ('&quot;', '"'), ('&#39;', "'")):
        t = t.replace(a, b)
    return re.sub('\\n\\s*\\n+', '\n', re.sub('[ \\t]+', ' ', t)).strip()
_CODEC_UPGRADE = {'gb2312': 'gb18030', 'gb_2312': 'gb18030', 'gbk': 'gb18030', 'cp936': 'gb18030', 'windows-936': 'gb18030', 'x-gbk': 'gb18030', 'euc-cn': 'gb18030', 'big5': 'big5hkscs', 'big-5': 'big5hkscs', 'csbig5': 'big5hkscs', 'shift_jis': 'cp932', 'shift-jis': 'cp932', 'sjis': 'cp932', 'euc-kr': 'cp949', 'ks_c_5601-1987': 'cp949', 'iso-8859-1': 'cp1252', 'latin-1': 'cp1252', 'latin1': 'cp1252', 'utf8': 'utf-8'}
_META_CS_RE = re.compile(b'<meta[^>]{0,200}?charset\\s*=\\s*["\']?\\s*([\\w.:+-]+)', re.I)

def _decode_bytes(b: bytes) -> str:
    try:
        return b.decode('utf-8', errors='strict')
    except UnicodeDecodeError:
        pass
    cands: list[str] = []
    m = _META_CS_RE.search(b[:4096])
    if m:
        raw = m.group(1).decode('ascii', 'ignore').strip().lower()
        cands.append(_CODEC_UPGRADE.get(raw, raw))
    for c in cands:
        try:
            t = b.decode(c, errors='strict')
        except (UnicodeDecodeError, LookupError, ValueError):
            continue
        if '�' not in t:
            return t
    return b.decode(cands[0] if cands else 'utf-8', errors='replace')

class SearchServer:

    def __init__(self, base: Path):
        self.base = base
        self.search_index = self._load('_search_index.json')
        self.web_index = self._load('_web_index.json')

    def _load(self, name: str) -> dict:
        p = self.base / name
        if not p.is_file():
            return {}
        try:
            return json.loads(p.read_text(encoding='utf-8')) or {}
        except (OSError, json.JSONDecodeError):
            return {}

    def do_search(self, query: str) -> dict:
        if not self.search_index:
            return {'status': 'error', 'note': '本地检索索引缺失(_search_index.json 不存在/为空)——这是运行环境故障而非本题无资料;本题判分依据在本地冻结语料里。请先重试 search,若持续失败请在回复中说明检索环境异常。'}
        nq = _norm_query(query)
        nmap = {_norm_query(k): (k, v) for (k, v) in self.search_index.items()}
        hit = nmap.get(nq)
        merged: list[dict] | None = None
        if not hit:
            scored = sorted(((_score(query, k), k, v) for (k, v) in self.search_index.items()), key=lambda x: x[0], reverse=True)
            top = scored[0][0] if scored else 0.0
            if scored and top >= 0.6:
                ties = [(k, v) for (s, k, v) in scored if s == top]
                if len(ties) == 1:
                    hit = ties[0]
                else:
                    seen: set[str] = set()
                    merged = []
                    for (k, v) in ties:
                        for r in (v or {}).get('results') or []:
                            u = _norm_url(str((r or {}).get('url') or ''))
                            if u and u in seen:
                                continue
                            if u:
                                seen.add(u)
                            merged.append({**r, 'rank': len(merged) + 1})
                    hit = (' / '.join((k for (k, _) in ties))[:160], {'results': merged})
        if not hit:
            return {'status': 'miss', 'query': query, 'note': '无匹配的本地冻结结果;可换关键词,或用 WebSearch 线上检索', 'available_keywords': list(self.search_index.keys())}
        (key, entry) = hit
        return {'status': 'ok', 'query': query, 'matched': key, 'results': entry.get('results') or []}

    def do_fetch(self, url: str) -> dict:
        hit = self.web_index.get(url)
        if hit is None:
            nmap = {_norm_url(u): m for (u, m) in self.web_index.items()}
            hit = nmap.get(_norm_url(url))
        if hit is None:
            return {'status': 'miss', 'url': url, 'note': '该 url 不在本地冻结页(可用 search 看可查的,或 WebFetch 线上)'}
        page = self.base / hit.get('file', '')
        if not page.is_file():
            return {'status': 'error', 'url': url, 'note': f"索引指向的本地页缺失:{hit.get('file')}"}
        raw = _decode_bytes(page.read_bytes())
        if hit.get('format') == 'envelope' or page.suffix.lower() == '.json':
            try:
                raw = json.loads(raw).get('body') or ''
            except json.JSONDecodeError:
                pass
        return {'status': 'ok', 'url': url, 'text': _html_to_text(raw)}
_TOOLS = [{'name': 'search', 'description': '搜索本题【本地冻结资料】(确定性、是判分依据,置信高于线上 WebSearch)。传 query 关键词,返回候选结果列表(title/url/snippet);再用 fetch 取选中 url 的正文。本地查不到再考虑 WebSearch 线上。', 'inputSchema': {'type': 'object', 'properties': {'query': {'type': 'string', 'description': '搜索关键词'}}, 'required': ['query'], 'additionalProperties': True}}, {'name': 'fetch', 'description': '取某 url 的【本地冻结页正文】(确定性、判分依据)。url 通常来自 search 的候选结果。', 'inputSchema': {'type': 'object', 'properties': {'url': {'type': 'string', 'description': '要取正文的 url'}}, 'required': ['url'], 'additionalProperties': True}}]

class MCPServer:

    def __init__(self, srv: SearchServer):
        self.srv = srv

    def tools_call(self, params: dict) -> dict:
        name = params.get('name')
        args = params.get('arguments') or {}
        if name == 'search':
            result = self.srv.do_search(str(args.get('query') or ''))
        elif name == 'fetch':
            result = self.srv.do_fetch(str(args.get('url') or ''))
        else:
            result = {'status': 'error', 'note': f'未知工具:{name}'}
        text = json.dumps(result, ensure_ascii=False)
        return {'content': [{'type': 'text', 'text': text}], 'isError': result.get('status') == 'error'}

    def handle(self, req: dict):
        method = req.get('method')
        req_id = req.get('id')
        params = req.get('params') or {}
        if method == 'initialize':
            return self._ok(req_id, {'protocolVersion': params.get('protocolVersion') or PROTOCOL_VERSION, 'capabilities': {'tools': {}}, 'serverInfo': {'name': 'local_search', 'version': '1.0.0'}})
        if method == 'notifications/initialized':
            return None
        if method == 'ping':
            return self._ok(req_id, {})
        if method == 'tools/list':
            return self._ok(req_id, {'tools': _TOOLS})
        if method == 'tools/call':
            return self._ok(req_id, self.tools_call(params))
        if req_id is None:
            return None
        return self._err(req_id, -32601, f'Method not found: {method}')

    @staticmethod
    def _ok(req_id, result):
        return {'jsonrpc': '2.0', 'id': req_id, 'result': result}

    @staticmethod
    def _err(req_id, code, message):
        return {'jsonrpc': '2.0', 'id': req_id, 'error': {'code': code, 'message': message}}

def serve(base: Path, fin=None, fout=None) -> None:
    fin = fin or sys.stdin
    fout = fout or sys.stdout
    server = MCPServer(SearchServer(base))
    _log(f'started; base={base}')
    for line in fin:
        line = line.strip()
        if not line:
            continue
        try:
            req = json.loads(line)
        except json.JSONDecodeError as e:
            _log(f'bad json: {e}')
            continue
        try:
            resp = server.handle(req)
        except Exception as e:
            _log(f'handler error: {e}')
            resp = MCPServer._err(req.get('id'), -32603, f'Internal error: {e}')
        if resp is not None:
            fout.write(json.dumps(resp, ensure_ascii=False) + '\n')
            fout.flush()

def _smoke(base_path: str) -> int:
    base = Path(base_path)
    server = MCPServer(SearchServer(base))
    init = server.handle({'jsonrpc': '2.0', 'id': 1, 'method': 'initialize', 'params': {}})
    assert init['result']['serverInfo']['name'] == 'local_search', 'initialize 失败'
    assert server.handle({'method': 'notifications/initialized'}) is None, '通知应无响应'
    lst = server.handle({'jsonrpc': '2.0', 'id': 2, 'method': 'tools/list'})
    names = [t['name'] for t in lst['result']['tools']]
    assert 'search' in names and 'fetch' in names, f'工具缺失:{names}'
    _log(f'tools/list ok: {names}')
    si = server.srv.search_index
    if si:
        kw = next(iter(si))
        call = server.handle({'jsonrpc': '2.0', 'id': 3, 'method': 'tools/call', 'params': {'name': 'search', 'arguments': {'query': kw}}})
        payload = json.loads(call['result']['content'][0]['text'])
        assert payload.get('status') == 'ok', f'search 未命中:{payload}'
        _log(f"search「{kw}」ok: {len(payload.get('results', []))} 候选")
    else:
        _log('(无 _search_index.json,跳过 search 自测)')
    print('✅ search_mcp_server smoke OK', file=sys.stderr)
    return 0

def main(argv: list) -> int:
    if argv and argv[0] == '--smoke':
        return _smoke(argv[1] if len(argv) > 1 else '.')
    base = Path(argv[0]) if argv else Path(__file__).resolve().parent
    serve(base)
    return 0
if __name__ == '__main__':
    sys.exit(main(sys.argv[1:]))


==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/simulator.py <==
from __future__ import annotations
import json
import re
import sys
from dataclasses import dataclass, field
from pathlib import Path
sys.path.insert(0, str(Path(__file__).resolve().parents[2]))
from pipeline.schema import SIMULATOR_MODEL, SIMULATOR_LEAK_MAX_RETRIES, SIMULATOR_MAX_TURNS_DEFAULT, SIMULATOR_NO_PROGRESS_DEFAULT, SIMULATOR_VOLUNTEER_AFTER_DEFAULT, SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT
from pipeline.solver.user_rules import render_system_rules
_DUP_VERSION_RE = re.compile('(修正版|最终版|终版|新版|副本|_v\\d|-v\\d|_final|_new|\\(1\\)|（1）)', re.I)
DISCLOSURE_ON_ASK = 'on_ask'
DISCLOSURE_PROACTIVE = 'proactive'
DISCLOSURE_ON_PROBE = 'on_probe'
DISCLOSURE_NEVER = 'never'
_QUESTION_CHARS = re.compile('[?？]')
_SYSTEM_BOUNDARY = ' __SIM_SYSTEM_BOUNDARY__ '

def _norm(s: str) -> str:
    s = (s or '').lower()
    s = re.sub('[\\s,.;:!?、,。;:!?()()\\[\\]【】\\"\'`]+', ' ', s)
    return s.strip()

def _keywords_for_fact(fact: dict) -> list[str]:
    kws = [str(fact.get('key', ''))] + list(fact.get('aliases') or [])
    out: list[str] = []
    for k in kws:
        nk = _norm(k)
        if nk:
            out.append(nk)
    return out

def _mentions(text_norm: str, keywords: list[str]) -> bool:
    return any((kw and kw in text_norm for kw in keywords))

def _backend_takes_system(backend) -> bool:
    import inspect
    try:
        sig = inspect.signature(backend.generate)
    except (TypeError, ValueError, AttributeError):
        return False
    return any((p.name == 'system' and p.kind is not inspect.Parameter.VAR_KEYWORD for p in sig.parameters.values()))

def _numbers(s: str) -> set[str]:
    return set(re.findall('\\d+(?:[.,]\\d+)*', s or ''))

def _entities(value: str) -> list[str]:
    ents: list[str] = []
    ents += re.findall('\\d+(?:[.,]\\d+)*', value or '')
    zh_runs = re.findall('[一-\u9fff]{2,}', value or '')
    ents += zh_runs
    for run in zh_runs:
        if len(run) > 4:
            ents += [run[i:i + 4] for i in range(len(run) - 3)]
    ents += re.findall('[A-Za-z]{3,}', value or '')
    return [e for e in ents if e.strip()]

def leak_check(reply: str, unauthorized_facts: list[dict], known_text: str='') -> list[str]:
    hits: list[str] = []
    rnorm = _norm(reply)
    rnums = _numbers(reply)
    known_norm = _norm(known_text)
    known_nums = _numbers(known_text)
    for fact in unauthorized_facts:
        val = str(fact.get('value', ''))
        if not val.strip():
            continue
        key = fact.get('key', '')
        num_hit = sorted((n for n in _numbers(val) & rnums if len(n) > 1 and n not in known_nums))
        if num_hit:
            hits.append(f'number_leak[{key}]: 数值 {num_hit} 属未授权隐藏事实')
        for ent in _entities(val):
            if ent.isdigit():
                continue
            enorm = _norm(ent)
            if enorm and enorm in rnorm and (enorm not in known_norm):
                hits.append(f'entity_leak[{key}]: 词 {ent!r} 属未授权隐藏事实')
                break
    return hits

def assist_check(reply: str, disclose_facts: list[dict], known_text: str) -> list[str]:
    allowed = _numbers(known_text)
    for f in disclose_facts:
        allowed |= _numbers(str(f.get('value', '')))
    novel = sorted((n for n in _numbers(reply) if len(n) > 1 and n not in allowed))
    return [f'assist_suspect: 回复引入了未授权也非被测已知的数值 {novel}'] if novel else []
_ENUM_SEP = re.compile('[、；;]')
_ENUM_COLON = re.compile('^.*[:：]')
_ENUM_TAIL = re.compile('[,，。;；:：]+$')

def _enum_items(value: str) -> list[str]:
    v = re.sub('[“”\\"\'`]', '', str(value or ''))
    out: list[str] = []
    for seg in _ENUM_SEP.split(v):
        seg = _ENUM_COLON.sub('', seg.strip()).strip()
        seg = _ENUM_TAIL.sub('', seg).strip()
        if 2 <= len(seg) <= 12 and (not re.search('\\d', seg)):
            out.append(seg)
    return out
_ENUM_MIN_SUFFIX = 3

def _enum_item_conveyed(item: str, reply: str) -> bool:
    if item in reply:
        return True
    return any((item[-L:] in reply for L in range(len(item) - 1, _ENUM_MIN_SUFFIX - 1, -1)))

def enum_anchor_warn(reply: str, disclose_facts: list[dict], *, min_items: int=4, miss_ratio: float=0.5) -> list[str]:
    out: list[str] = []
    for fact in disclose_facts or []:
        items = _enum_items(str(fact.get('value', '')))
        if len(items) < min_items:
            continue
        missing = [i for i in items if not _enum_item_conveyed(i, reply or '')]
        if len(missing) / len(items) > miss_ratio:
            out.append(f"enum_anchor_warn[{fact.get('key')}]: 枚举条目 {len(missing)}/{len(items)} 未送达(含截断形式){missing[:6]}")
    return out

def conveyed_check(reply: str, disclose_facts: list[dict]) -> list[str]:
    misses: list[str] = []
    rnorm = _norm(reply)
    rnums = _numbers(reply)
    for fact in disclose_facts:
        val = str(fact.get('value', ''))
        key = fact.get('key', '')
        if not val.strip():
            continue
        missing_nums = sorted(_numbers(val) - rnums)
        if missing_nums:
            misses.append(f'missing_number[{key}]: 授权数值 {missing_nums} 没说出口')
        for path_tok in re.findall('[\\w./-]+\\.(?:md|docx|xlsx|pdf|csv|pptx|html|json|txt|png|jpg)', val, re.I):
            if _norm(path_tok) not in rnorm:
                misses.append(f'missing_path[{key}]: 文件名 {path_tok!r} 没逐字说出口(禁意译改名)')
    return misses

def _length_budget(disclose_facts: list[dict]) -> int:
    if not disclose_facts:
        return 90
    base = min(420, 130 + 90 * len(disclose_facts))
    need = sum((len(str(f.get('value') or '')) for f in disclose_facts))
    return max(base, int(1.15 * need))

class SimBackendError(RuntimeError):
    pass

@dataclass
class SimTurnDecision:
    disclose: list[dict]
    triggered_never: list[dict]
    reason: str = ''

class ControlledUserSimulator:

    def __init__(self, simulator_spec: dict, backend, *, leak_max_retries: int=SIMULATOR_LEAK_MAX_RETRIES, materials_present: list[str] | None=None, today: str | None=None) -> None:
        self.spec = dict(simulator_spec or {})
        self.materials_present = materials_present
        self.today = today
        self.backend = backend
        self.leak_max_retries = leak_max_retries
        self.persona = str(self.spec.get('persona', '一位有点着急、说话比较口语、信息给得不全的普通用户'))
        self.hidden_facts: list[dict] = [*list(self.spec.get('hidden_facts') or []), *list(self.spec.get('latent_requirements') or [])]
        self._latent_keys: set[str] = {str(f.get('key')) for f in self.spec.get('latent_requirements') or []}
        self.probes: list[dict] = list(self.spec.get('probes') or [])
        self.contradictions: list[dict] = list(self.spec.get('contradictions') or [])
        self.assets: list[dict] = list(self.spec.get('assets') or [])
        self.max_turns: int = int(self.spec.get('max_turns') or SIMULATOR_MAX_TURNS_DEFAULT)
        self.opening: str = str(self.spec.get('first_user_utterance') or self.spec.get('opening') or '')
        self.termination: dict = dict(self.spec.get('termination') or {})
        self._last_athlete_norm = ''
        self._no_progress_turns = 0
        self._post_disclosure_idle = 0
        self._substantive_turns = 0
        self._volunteer_after = int(self.spec.get('volunteer_after_turns') or self.termination.get('volunteer_after_turns') or SIMULATOR_VOLUNTEER_AFTER_DEFAULT)
        self._stall_turns = 0
        self.disclosed: set[str] = set()
        self._fact_kws = {str(f.get('key', '')): _keywords_for_fact(f) for f in self.hidden_facts}
        self.model = SIMULATOR_MODEL

    def _semantic_asked_keys(self, athlete_msg: str, candidates: list[dict]) -> set[str]:
        if self.backend is None or not candidates or (not athlete_msg.strip()):
            return set()
        menu = '\n'.join((f"  {i + 1}. key={f.get('key')}(别名:{', '.join(map(str, f.get('aliases') or [])) or '无'})" for (i, f) in enumerate(candidates)))
        prompt = f'用户助手对话中,对方助手刚说了下面这句话。判断它是否在**向用户询问**下列主题中的某几个(语义判断,不要求字面命中;只算明确在问/请求确认的,泛泛提及不算):\n\n【助手的话】{athlete_msg[:1500]}\n\n【主题清单】\n{menu}\n\n只回一个 JSON: {{"asked_keys": ["key1", ...]}}(没有则空列表)。'
        try:
            raw = self.backend.generate(prompt).strip()
            m = re.search('\\{.*\\}', raw, re.DOTALL)
            if not m:
                return set()
            keys = json.loads(m.group(0)).get('asked_keys') or []
            valid = {str(f.get('key')) for f in candidates}
            return {str(k) for k in keys if str(k) in valid}
        except Exception:
            return set()

    def decide(self, athlete_msg: str, *, is_opening: bool, hold_volunteer: bool=False) -> SimTurnDecision:
        msg_norm = _norm(athlete_msg)
        _sem_cands = [] if is_opening else [f for f in self.hidden_facts if str(f.get('key')) not in self.disclosed and f.get('disclosure', DISCLOSURE_ON_ASK) in (DISCLOSURE_ON_ASK, DISCLOSURE_ON_PROBE) and (not _mentions(msg_norm, self._fact_kws.get(str(f.get('key', '')), [])))]
        sem_asked = self._semantic_asked_keys(athlete_msg, _sem_cands)
        if not is_opening:
            self._substantive_turns += 1
        drift = self._substantive_turns >= self._volunteer_after
        disclose: list[dict] = []
        triggered_never: list[dict] = []
        reasons: list[str] = []
        for fact in self.hidden_facts:
            key = str(fact.get('key', ''))
            policy = fact.get('disclosure', DISCLOSURE_ON_ASK)
            if key in self.disclosed:
                continue
            kws = self._fact_kws.get(key, [])
            asked = _mentions(msg_norm, kws)
            if policy == DISCLOSURE_PROACTIVE and is_opening:
                disclose.append(fact)
                reasons.append(f'{key}:proactive@opening')
            elif policy in (DISCLOSURE_ON_ASK, DISCLOSURE_ON_PROBE) and asked:
                disclose.append(fact)
                reasons.append(f'{key}:{policy}@asked')
            elif policy in (DISCLOSURE_ON_ASK, DISCLOSURE_ON_PROBE) and key in sem_asked:
                disclose.append(fact)
                reasons.append(f'{key}:{policy}@asked_semantic')
            elif policy == DISCLOSURE_NEVER and asked:
                triggered_never.append(fact)
                reasons.append(f'{key}:never@asked→搪塞')
            elif drift and policy != DISCLOSURE_NEVER and self._is_volunteer_fact(fact) and (not hold_volunteer):
                disclose.append(fact)
                reasons.append(f'{key}:volunteer@drift(t{self._substantive_turns})')
        if not is_opening:
            self._stall_turns = 0 if disclose else self._stall_turns + 1
            if self._stall_turns >= 2:
                for fact in self.hidden_facts:
                    key = str(fact.get('key', ''))
                    if key in self.disclosed or fact.get('disclosure') == DISCLOSURE_NEVER or any((f is fact for f in disclose)):
                        continue
                    disclose.append(fact)
                    reasons.append(f'{key}:volunteer@stall(t{self._substantive_turns})')
                self._stall_turns = 0
        return SimTurnDecision(disclose=disclose, triggered_never=triggered_never, reason='; '.join(reasons) or '本轮无新披露')

    def _is_volunteer_fact(self, fact: dict) -> bool:
        if fact.get('volunteer_if_stuck') is True:
            return True
        return str(fact.get('key')) in self._latent_keys

    def _compose_prompt(self, history: list[dict], decision: SimTurnDecision, is_opening: bool) -> str:
        auth = '\n'.join((f"  - {f.get('key')}: {f.get('value')}" for f in decision.disclose))
        never = '\n'.join((f"  - {f.get('key')}(你其实并不知道,须坦白不清楚)" for f in decision.triggered_never))
        convo = '\n'.join((f"{('用户(你)' if m['role'] == 'user' else '对方助手')}: {(m['content'] if isinstance(m['content'], str) else json.dumps(m['content'], ensure_ascii=False))}" for m in history[-8:]))
        parts = [*render_system_rules(self.persona, self._materials_for_rules(), self._sites_for_rules(), self.today), '本轮『允许说出的信息』每条都要说到,不能漏、也不能自作主张留到下轮。', '若这是开场轮,前面的公开开场白已经完整说过用户的主诉。你这里只补充本轮授权的新事实/新约束;不要重新介绍人物、出发地/目的地、任务目标或交付物,也不要把主诉换个说法再讲一遍。', *(['对方好像另存了新版本(带『修正版/最终版/_v2』这类后缀)。就这一次,用你自己的话让它别另起新文件、直接改原来那个;说过一遍就不要再提。'] if self._saw_duplicate_version(history) else []), _SYSTEM_BOUNDARY, '【本轮你可以说出的信息(且仅限这些新信息,逐条已获授权)】:', auth or '  (本轮没有新信息要主动给——那就只针对对方刚才说的话简短回应,一两句为限:确认、追问或催进度,不要没话找话拉长。)']
        if self.disclosed:
            already = [f for f in self.hidden_facts if str(f.get('key')) in self.disclosed]
            if already:
                parts += ['', '【你此前已经告诉过对方的事实(保持一致,**绝不许说反/翻供/改口**;对方复述对了就确认,不用重复细节)】:', '\n'.join((f"  - {f.get('key')}: {f.get('value')}" for f in already[:12]))]
        if never:
            parts += ['', '【对方可能问起、但你确实不知道的事(务必坦白『不清楚/没有』,绝不编造)】:', never]
        parts += ['', '【铁律】除上面『可以说出的信息』之外,**不要**透露任何其他数字、金额、日期、专有名称等具体信息(哪怕你脑子里好像知道)——那些要等对方之后问到你才会说。保持口语、简短、真人感。', '', '【对话记录(最近几轮)】:', convo or '(还没开始)', '', '现在请给出你(用户)这一轮要说的话:']
        return '\n'.join(parts)

    def _compose_split(self, history: list[dict], decision: SimTurnDecision, is_opening: bool) -> tuple[str, str]:
        full = self._compose_prompt(history, decision, is_opening)
        (head, sep, tail) = full.partition(_SYSTEM_BOUNDARY)
        if not sep:
            return ('', full)
        return (head.strip(), tail.strip())

    def _materials_for_rules(self) -> list[str] | None:
        if self.materials_present is not None:
            return list(self.materials_present)
        names = [str(a.get('path') or a.get('id') or '') for a in self.assets if not self._is_browser_asset(a)]
        return [n for n in names if n] or None

    @staticmethod
    def _is_browser_asset(a: dict) -> bool:
        if str(a.get('type') or '').strip().lower() == 'browser':
            return True
        p = str(a.get('path') or '')
        if p.startswith('materials/'):
            return False
        last = p.rsplit('/', 1)[-1]
        return '.' in last and (not last.lower().endswith(('.pdf', '.docx', '.xlsx', '.csv', '.md', '.txt', '.png', '.jpg', '.jpeg', '.json', '.pptx', '.doc', '.xls')))

    def _sites_for_rules(self) -> list[str]:
        out: list[str] = []
        for a in self.assets:
            if not self._is_browser_asset(a):
                continue
            for part in str(a.get('path') or a.get('id') or '').split(','):
                part = part.strip()
                if part and part not in out:
                    out.append(part)
        return out

    def _saw_duplicate_version(self, history: list[dict]) -> bool:
        for m in history[-4:]:
            if m.get('role') == 'user':
                continue
            c = m.get('content')
            if isinstance(c, str) and _DUP_VERSION_RE.search(c):
                return True
        return False

    def _fallback_line(self, decision: SimTurnDecision, is_opening: bool) -> str:
        if decision.disclose:
            return ';'.join((f"{f.get('value')}" for f in decision.disclose)) + '。'
        if decision.triggered_never:
            return '这个我还真不太清楚,手头没有这个信息。'
        if is_opening:
            return self.opening or '你好,我这边有件事想请你帮忙看看。'
        return '行,那你先按现在有的往下做吧。'

    def respond(self, history: list[dict], decision: SimTurnDecision, is_opening: bool) -> tuple[str, dict]:
        auth_keys = {str(f.get('key')) for f in decision.disclose} | self.disclosed
        unauthorized = [f for f in self.hidden_facts if str(f.get('key')) not in auth_keys]
        public_opening = ''
        if history and history[0].get('role') == 'user':
            public_opening = str(history[0].get('content') or '')
        known_text = ' '.join([public_opening] + [str(m.get('content') or '') for m in history if m.get('role') != 'user'] + [str(f.get('value') or '') for f in self.hidden_facts if str(f.get('key')) in self.disclosed] + [str(f.get('value') or '') for f in decision.disclose])
        if self.backend is None:
            reply = self._fallback_line(decision, is_opening)
            return (reply, {'source': 'fallback', 'retries': 0, 'leak_hits': []})
        (sys_part, user_part) = self._compose_split(history, decision, is_opening)
        use_system = bool(sys_part) and _backend_takes_system(self.backend)
        if not use_system:
            (sys_part, user_part) = ('', self._compose_prompt(history, decision, is_opening).replace(_SYSTEM_BOUNDARY, ''))
        prompt = user_part
        max_len = _length_budget(decision.disclose)
        last_hits: list[str] = []
        reply = ''
        for attempt in range(self.leak_max_retries + 1):
            try:
                reply = self._gen(prompt, sys_part, use_system).strip()
            except Exception as e:
                detail = ' '.join(str(e).split())[:240]
                return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': attempt, 'leak_hits': [], 'backend_error': f'{type(e).__name__}:{detail}'})
            hits = leak_check(reply, unauthorized, known_text)
            misses = conveyed_check(reply, decision.disclose)
            if not hits and (not misses) and (len(reply) <= max_len):
                return (reply, {'source': 'llm', 'retries': attempt, 'leak_hits': [], 'assist_suspect': assist_check(reply, decision.disclose, known_text), 'enum_anchor_warn': enum_anchor_warn(reply, decision.disclose)})
            if hits:
                last_hits = hits
                prompt = prompt + '\n\n【上一版泄漏了不该说的信息:' + '; '.join(hits) + '。请重说,严格只包含授权信息,删掉所有其他数字/专名。】'
            elif misses:
                prompt = prompt + '\n\n【上一版把授权要给的关键信息弄丢/改写了:' + '; '.join(misses) + '。请重说,数字和文件名必须**逐字原样**说出来,不许省略、四舍五入或改名。】'
            else:
                prompt = prompt + f'\n\n【上一版太长了({len(reply)}字)。真人聊天一轮不会打这么多,请压缩到 {max_len} 字以内:该给的信息一条都不能丢,删掉客套、复述和铺垫。】'
        if last_hits:
            (safe, safe_hits) = (None, []) if decision.disclose else self._natural_safe_reply(history, unauthorized, known_text)
            if safe:
                return (safe, {'source': 'llm_safe', 'retries': self.leak_max_retries, 'leak_hits': last_hits, 'recovered': 'natural_safe', 'conveyed': False})
            return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': self.leak_max_retries, 'leak_hits': last_hits, 'safe_reply_hits': safe_hits, 'conveyed_via_template': bool(decision.disclose)})
        final_misses = conveyed_check(reply, decision.disclose) if reply else ['empty']
        if final_misses:
            return (self._fallback_line(decision, is_opening), {'source': 'fallback', 'retries': self.leak_max_retries, 'leak_hits': [], 'conveyed_misses': final_misses, 'conveyed_via_template': bool(decision.disclose)})
        return (reply, {'source': 'llm', 'retries': self.leak_max_retries, 'leak_hits': [], 'over_length': True, 'enum_anchor_warn': enum_anchor_warn(reply, decision.disclose)})

    def _gen(self, user_prompt: str, sys_prompt: str, use_system: bool) -> str:
        if use_system:
            return self.backend.generate(user_prompt, system=sys_prompt) or ''
        return self.backend.generate(user_prompt) or ''

    def _natural_safe_reply(self, history: list[dict], unauthorized: list[dict], known_text: str) -> tuple[str, list[str]]:
        convo = '\n'.join((f"{('用户(你)' if m.get('role') == 'user' else '对方助手')}: {m.get('content')}" for m in history[-4:] if isinstance(m.get('content'), str)))
        prompt = '\n'.join([f'你在扮演一位求助的普通用户,人设:{self.persona}。', '请只回一句自然口语的短话(不超过 40 字),像真人随口接话。', '【硬约束】这一句**不许包含任何具体信息**:不许出现数字、金额、日期、地名、品牌名、文件名或任何专有名称。只能是接话、追问进度、或表示自己暂时提供不了更多。', '例如:『你先按现在有的往下做吧』『这个我一时说不上来,你那边先看看?』', '', '【对话记录(最近几轮)】:', convo or '(还没开始)', '', '现在请给出你(用户)这一轮要说的话:'])
        try:
            reply = (self.backend.generate(prompt) or '').strip()
        except Exception:
            return ('', ['backend_unavailable'])
        if not reply:
            return ('', ['empty'])
        hits = leak_check(reply, unauthorized, known_text)
        return ('', hits) if hits else (reply, [])

    def commit(self, decision: SimTurnDecision, gate: dict | None=None) -> None:
        if gate is not None and gate.get('conveyed') is False:
            return
        for f in decision.disclose:
            self.disclosed.add(str(f.get('key')))

    def all_required_disclosed(self) -> bool:
        pending = [f for f in self.hidden_facts if f.get('disclosure') != DISCLOSURE_NEVER and str(f.get('key')) not in self.disclosed]
        return not pending

    def should_stop(self, turn: int, athlete_msg: str) -> tuple[bool, str]:
        if turn >= self.max_turns:
            return (True, 'max_turns')
        m = _norm(athlete_msg)
        if any((sig in m for sig in ('最终答案', '已完成', '以上就是', '谢谢就这些', 'final answer', 'that s all', 'no more questions'))):
            return (True, 'athlete_closed')
        cancel = _norm(str(self.termination.get('cancel_when', '')))
        complete = _norm(str(self.termination.get('complete_when', '')))
        if cancel and cancel in m:
            return (True, 'user_cancelled')
        if complete and complete in m and self.all_required_disclosed():
            return (True, 'goal_complete')
        cur = m.strip()
        if not cur or cur == self._last_athlete_norm:
            self._no_progress_turns += 1
        else:
            self._no_progress_turns = 0
        self._last_athlete_norm = cur
        limit = int(self.termination.get('no_progress_turns') or SIMULATOR_NO_PROGRESS_DEFAULT)
        if self._no_progress_turns >= max(1, limit):
            return (True, 'no_progress')
        if self.all_required_disclosed():
            self._post_disclosure_idle += 1
            idle_cap = int(self.termination.get('post_disclosure_idle_turns') or SIMULATOR_POST_DISCLOSURE_IDLE_DEFAULT)
            if self._post_disclosure_idle > max(1, idle_cap):
                return (True, 'disclosed_idle')
        return (False, '')


==> anc/analysis/controller_checks/frozen_sources/Agent-Dailylife/pipeline/solver/user_rules.py <==
from __future__ import annotations
IDENTITY = ['你不碰文件:不新建、不修改、不删除工作区里的任何文件,也不描述自己去动了文件。', '你不替对方干活:不跑命令、不查资料、不调工具、不执行任何操作——那是助手的事。', '对方要产物,你只提需求和反馈,绝不自己把产物写出来给它。', '你不代劳计算或推导:哪怕你手上的信息足够自己算出答案,也不要算、不要给结论。任务的结论必须由对方调查/计算后告诉你,你只负责提供事实、指出对不上的地方、追问。']
STYLE = ['只用自然口语的一句到几句话回应,像真人聊天,不要列清单、不要像在答题。', '说话要像真人在打字:句子可长可短、可以有点碎,别把好几件事用分号顿号串成一整句念稿。信息多的时候,先接住对方刚问的那个,其余的分成两三句顺口带出来。', '别用书面客套和公文腔(如『请你先说明清楚』『另外…也请…』『如上所述』);要问就直接问,语气跟着人设走,可以带点自然的情绪和口头禅,但别演过头。', '别用固定句式收尾。像『你还需要我补充什么吗』『有什么要问我的吗』『还需要哪些信息』这类万能问句,真人不会每轮都说一遍 —— 没话说就干脆别说,或者直接催进度。', '同一件事只说一次。你已经提过的担忧、要求、背景,后面不要换个说法再讲一遍(反复叮嘱『我担心…』『一定要…』很出戏);已经交代过的就当对方记得。', '站在普通人的感知角度:关心页面/图片/文档看起来是什么、数字对不对得上、说明听不听得懂。除非人设明确是开发者,不要谈 Python/HTML/JSON/DOM/函数/源码;助手怎么实现不是你关心的事。', '如果这轮有图片、截图、PDF 渲染页、表格预览,优先按看到的内容表达反馈;看不清就口语化说看不清、让对方解释,不要假装读懂底层字段。']
KNOWLEDGE = ['你的知识严格有限:只知道本轮允许说出的信息、此前对话双方说过的话,以及明确交给你看的图片/文档/网页的可见内容。', '你不知道标准答案、评分点、隐藏清单或后台状态,也不能假装知道。你可以基于自己已知的事实指出明显矛盾并追问,但不能用隐藏答案去裁判对方对错。', '不要提示对方「应该检查什么」「别漏了什么」——那是在替它想,也是在泄题。你只说自己看到的现象和自己的需求,由它自己判断要做什么。', '对方问的东西如果不在你允许说出的信息里,不要许诺『我去查查/找到再发你』——那会让对话卡在互相干等。直接说你现在给不了(『这个我一时找不到』),并把话头推回去:让它先按已有信息继续做。']
REDLINES = ['只读验证,绝不修改工作区文件。', '不透露评测、rubric、oracle、隐藏清单或用户模拟器等元信息。', '只使用已有事实,不编造金额、日期、机构、限制或答案。', '不断言你无法核实的环境状态(见下方「你手上有没有附件」)。', '最终是否结束由框架的轮次信号与授权控制器决定。']

def render_materials_rule(materials: list[str] | None) -> str:
    if materials is None:
        return ''
    if not materials:
        return '关于附件:这次你**没有**任何文件要给对方,它的工作区里也没有你放的素材。如果对方问『附件在哪/请上传』,就如实说你手上没有文件可发。绝不要说『已经放在 materials 里了』—— 那是不存在的,会把对方带偏。'
    shown = '、'.join(materials[:6]) + ('…' if len(materials) > 6 else '')
    return f'关于附件:你要给对方的文件**一开始就已经在它的工作区 materials/ 目录里**了({shown})。如果对方说『请上传/请发我文件』,不要说『好我这就发』——没有上传这个动作,说了就会互相干等。直接告诉它文件已经在 materials/ 里,让它自己去看。'

def render_search_rule(sites: list[str] | None) -> str:
    sites = [s for s in sites or [] if s]
    if not sites:
        return ''
    shown = '、'.join(sites[:6]) + ('…' if len(sites) > 6 else '')
    return f'关于「要查的东西」:你自己**没有**上网查资料的能力,但对方有(它能检索网页)。你只是凭印象知道这些地方跟这件事有关:{shown}。该核实的信息,自然地让对方自己去查(『你去看看官网怎么写的』『我记得是在那上面订的,你查查』),别自己下结论,也别替它查。**注意你并不知道那些页面上现在写着什么** —— 不要描述页面内容、不要说『你去查会发现…』、更不要提示对方该找到什么结论;说了就是替它做题。'

def render_date_anchor_rule(today: str | None) -> str:
    if not today:
        return ''
    return f'关于时间:现在是 **{today}**。你说「这周末」「下个月」「还有几天」这类话时,都按这个日期算;对方问起今天几号、哪一年,就自然地告诉它,别含糊过去,也别用别的日期。你的资料和记忆都停在这一天,之后的事你不知道。'

def _numbered(items: list[str]) -> str:
    return ''.join((f'{chr(9312 + i)} {t}' for (i, t) in enumerate(items[:20])))

def render_system_rules(persona: str, materials: list[str] | None=None, sites: list[str] | None=None, today: str | None=None) -> list[str]:
    parts = [f'你在扮演一位求助的**普通用户**,人设:{persona}。', '【你的身份边界(硬性,任何情况下都不越)】' + _numbered(IDENTITY), *STYLE, *KNOWLEDGE]
    for rule in (render_date_anchor_rule(today), render_materials_rule(materials), render_search_rule(sites)):
        if rule:
            parts.append(rule)
    return parts

def render_persona_md(persona: str, materials: list[str] | None=None, sites: list[str] | None=None, today: str | None=None) -> list[str]:
    lines = ['## 你是谁', f'你是一位求助的普通用户:{persona}。你提需求,不干活。', '']
    lines += ['## 身份边界(硬性)'] + [f'- {t}' for t in IDENTITY] + ['']
    lines += ['## 怎么说话'] + [f'- {t}' for t in STYLE] + ['']
    lines += ['## 你知道什么、不知道什么'] + [f'- {t}' for t in KNOWLEDGE] + ['']
    anchor = render_date_anchor_rule(today)
    if anchor:
        lines += ['## 时间锚点', f'- {anchor}', '']
    mat = render_materials_rule(materials)
    if mat:
        lines += ['## 附件', f'- {mat}', '']
    srch = render_search_rule(sites)
    if srch:
        lines += ['## 需要对方去查的东西', f'- {srch}', '']
    lines += ['## 每轮怎么做', '1. 先亲自验证上一轮产物;有问题只描述现象并要求修复,不给技术方案。', '2. 当前阶段验证通过后,才自然地提出下一阶段需求;一轮只推进一个阶段。', '3. 一轮只说一件主要的事,别把多个阶段的诉求堆在同一条消息里。', '']
    lines += ['## 红线'] + [f'- {t}' for t in REDLINES] + ['']
    return lines


==> anc/analysis/controller_checks/protocol.json <==
{
  "label": "deterministic controller checks",
  "frozen_at_utc": "2026-09-26T11:42:59.831256+00:00",
  "scope": "Actual original local production functions, synthetic fixtures, no LLM response validation or end-to-end task usability. Both repositories.",
  "sources": [
    {
      "repo": "Agent-Autobench",
      "commit": "43c7461a02ee8aaee74eb253bbe17872737bc7d0",
      "files_sha256": {
        "pipeline/solver/search_mcp_server.py": "e074448088881784b92b7af0f0be53aa66a218825e4130939740814e0a6a98c2",
        "pipeline/solver/simulator.py": "3ad8bb9c7d80cf1fce72438b02f7a1f2eb2122e35468dcd56bbefdf458eac798",
        "pipeline/schema.py": "3b44f680c480cdc5756e8c195bdc44e53c2ab6ad38298f3be25848afe74debf3",
        "pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
        "pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b"
      },
      "selected_files_git_status": ""
    },
    {
      "repo": "Agent-Dailylife",
      "commit": "3c0120c7cc65fcd824baa6860f7c5e4663dea443",
      "files_sha256": {
        "pipeline/solver/search_mcp_server.py": "24219c53324f934ec55d6901f295ef13edfc97a21823ab5b5c587001d703addd",
        "pipeline/solver/simulator.py": "1b3009906f3a733ff7f68c4e24b85f5875759fdc24fc8e804caa40fc110b4ee4",
        "pipeline/schema.py": "f678c5de631590f07b5a681624ccb537382195f2d009ae6600f1d4c2200ced88",
        "pipeline/__init__.py": "9f56e761d79bfdb34304a012586cb04d16b435ef6130091a97702e559260a2f2",
        "pipeline/solver/__init__.py": "01ba4719c80b6fe911b091a7c05124b64eeece964e09c058ef8f9805daca546b",
        "pipeline/solver/user_rules.py": "f17eaff1c1641452c553b870e2023497e82c1b3f4ab69b2d53e10566d6be43ce"
      },
      "selected_files_git_status": ""
    }
  ],
  "fixture": {
    "search_index": {
      "cobalt archive evidence": {
        "file": "capture.json",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      }
    },
    "web_index": {
      "https://evidence.invalid/seed": {
        "file": "capture.json",
        "format": "envelope"
      }
    },
    "capture": {
      "body": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
    },
    "simulator_spec": {
      "persona": "Synthetic test user",
      "hidden_facts": [
        {
          "key": "public_context",
          "value": "PUBLIC_SENTINEL_206",
          "disclosure": "proactive",
          "aliases": [
            "public context"
          ]
        },
        {
          "key": "authorized_budget",
          "value": "AUTHORIZED_SENTINEL_206: 42 credits",
          "disclosure": "on_ask",
          "aliases": [
            "budget"
          ]
        },
        {
          "key": "sealed_code",
          "value": "NEVER_SENTINEL_206",
          "disclosure": "never",
          "aliases": [
            "sealed code"
          ]
        }
      ]
    }
  },
  "controller_setup": {
    "backend": null,
    "today": "2026-01-01",
    "fresh_instance_per_case": true,
    "opening_setup_for_cases_5_to_8": "decide(\"\", is_opening=True), then commit(opening decision)",
    "public_mapping": "Public initially visible means proactive fact is in opening decision.disclose; no natural-language response is generated.",
    "never_mapping": "Hidden means absent from decision.disclose and disclosed state; internal triggered_never may contain the fact.",
    "daily_semantic_fallback": "backend=None uses original no-backend path; model-dependent semantic matching is outside scope."
  },
  "cases": [
    {
      "id": 1,
      "name": "exact matching query returns seeded captured evidence",
      "call": "SearchServer.do_search",
      "input": {
        "query": "cobalt archive evidence"
      },
      "expect": {
        "status": "ok",
        "matched": "cobalt archive evidence",
        "results": [
          {
            "rank": 1,
            "title": "Synthetic captured evidence",
            "url": "https://evidence.invalid/seed",
            "snippet": "CAPTURED_SENTINEL_206: cobalt count is 17."
          }
        ]
      }
    },
    {
      "id": 2,
      "name": "irrelevant query returns no fabricated evidence",
      "call": "SearchServer.do_search",
      "input": {
        "query": "xylophone nebula quasar"
      },
      "expect": {
        "status": "miss",
        "results_absent_or_empty": true
      }
    },
    {
      "id": 3,
      "name": "fetch round-trips stored content",
      "call": "SearchServer.do_fetch",
      "input": {
        "url": "https://evidence.invalid/seed"
      },
      "expect": {
        "status": "ok",
        "text": "CAPTURED_SENTINEL_206: cobalt count is 17.\nSecond line: frozen locally."
      }
    },
    {
      "id": 4,
      "name": "public fact initially visible",
      "call": "ControlledUserSimulator.decide",
      "input": {
        "athlete_msg": "",
        "is_opening": true
      },
      "expect": {
        "disclose_keys": [
          "public_context"
        ],
        "triggered_never_keys": []
      }
    },
    {
      "id": 5,
      "name": "matching clarification releases authorized fact",
      "call": "ControlledUserSimulator.decide",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expect": {
        "disclose_keys": [
          "authorized_budget"
        ],
        "triggered_never_keys": []
      }
    },
    {
      "id": 6,
      "name": "irrelevant clarification does not release",
      "call": "ControlledUserSimulator.decide",
      "input": {
        "athlete_msg": "Are xylophones musical?",
        "is_opening": false
      },
      "expect": {
        "disclose_keys": [],
        "triggered_never_keys": []
      },
      "limit": "One unrelated clarification after opening; does not assert indefinite withholding across stall/volunteer turns."
    },
    {
      "id": 7,
      "name": "never-disclose stays hidden",
      "call": "ControlledUserSimulator.decide",
      "input": {
        "athlete_msg": "What is the sealed code?",
        "is_opening": false
      },
      "expect": {
        "disclose_keys": [],
        "triggered_never_keys": [
          "sealed_code"
        ],
        "never_not_committed": true
      }
    },
    {
      "id": 8,
      "name": "already-released fact is not reissued",
      "call": "ControlledUserSimulator.decide + commit + decide",
      "input": {
        "athlete_msg": "What is the budget?",
        "is_opening": false
      },
      "expect": {
        "first_disclose_keys": [
          "authorized_budget"
        ],
        "after_commit_contains": "authorized_budget",
        "second_disclose_keys": []
      }
    }
  ],
  "outcome_rules": "PASS iff all frozen predicates hold; FAIL for mismatch; ERROR for exceptions; NOT_RUN for unsupported/non-isolatable functions with reason. Preserve all outcomes and setup calls. No retries or post-observation expectation changes.",
  "reproduction": "First run imports original repository files with bytecode disabled; exact source copies are retained for offline reproduction. Network and subprocess attempts blocked during tested-function execution."
}


==> anc/analysis/controller_checks/reproduce.py <==
#!/usr/bin/env python3
"""Offline deterministic checks. Default: frozen originals; --original: production paths.
No replacement retrieval or disclosure implementation; assertions use frozen protocol.
"""
import argparse
import contextlib
import copy
import dataclasses
import hashlib
import importlib.util
import io
import json
import os
from pathlib import Path
import sys
import traceback
from datetime import datetime, timezone

sys.dont_write_bytecode = True
ROOT = Path(__file__).resolve().parent
PROTOCOL_HASH = 'ff80334711c919a424af843c2859bc531e0b6c059ad3fd3f7d9873faea948a01'

def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()

def load_module(name, path):
    spec = importlib.util.spec_from_file_location(name, path)
    module = importlib.util.module_from_spec(spec)
    sys.modules[name] = module
    spec.loader.exec_module(module)
    return module

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--original', action='store_true')
    ap.add_argument('--output', default='REPRO_CHECKS.json')
    args = ap.parse_args()
    assert not args.original, 'Only bundled-source replay is distributed'
    assert sha(ROOT/'protocol.json') == PROTOCOL_HASH, 'Frozen protocol hash changed'
    protocol = json.loads((ROOT/'protocol.json').read_text())
    if not args.original:
        # Supported production schema override; label unused by decide/commit.
        os.environ['SIMULATOR_MODEL'] = 'OFFLINE_UNUSED'
    output = (ROOT/args.output).resolve()
    assert output.is_relative_to(ROOT), 'Output must stay in reproduction directory'
    prohibited = []
    def guard(event, audit_args):
        if event.startswith(('socket.', 'subprocess.')) or event in ('os.system','os.posix_spawn','os.spawn','os.exec'):
            prohibited.append(event)
            raise RuntimeError('Offline guard blocked: '+event)
        if event == 'open':
            path, mode, flags = audit_args
            writing = (isinstance(mode,str) and any(c in mode for c in 'wax+')) or (isinstance(flags,int) and flags & (os.O_WRONLY|os.O_RDWR|os.O_CREAT|os.O_TRUNC|os.O_APPEND))
            if writing and isinstance(path,(str,bytes)) and not Path(os.fsdecode(path)).resolve().is_relative_to(ROOT):
                raise RuntimeError('Write outside reproduction directory blocked')
    sys.addaudithook(guard)
    report = {'label':protocol['label'],'mode':'original' if args.original else 'frozen_source_reproduction','started_at_utc':datetime.now(timezone.utc).isoformat(),'protocol_sha256':PROTOCOL_HASH,'python':sys.version,'outcomes':[],'source_verification':[],'prohibited_attempts':prohibited,'reproduction_model_override':None if args.original else 'OFFLINE_UNUSED'}
    called = 0
    original_sys_path = list(sys.path)
    for source in protocol['sources']:
        name = Path(source['repo']).name
        repo = Path(source['repo']) if args.original else ROOT/'frozen_sources'/name
        verification = {'repo':name,'root':str(repo),'frozen_commit':source['commit'],'hashes_before':{},'hashes_after':{}}
        report['source_verification'].append(verification)
        hash_error = None
        for rel, expected in source['files_sha256'].items():
            actual = sha(repo/rel) if (repo/rel).exists() else None
            verification['hashes_before'][rel] = actual
            if actual != expected:
                hash_error = 'Source hash mismatch: '+rel
        modules = {}
        import_errors = {}
        for key in list(sys.modules):
            if key == 'pipeline' or key.startswith('pipeline.'):
                del sys.modules[key]
        sys.path[:] = [str(repo)] + original_sys_path
        if hash_error is None:
            for kind,rel in [('retrieval','pipeline/solver/search_mcp_server.py'),('facts','pipeline/solver/simulator.py')]:
                try:
                    modules[kind] = load_module(name.replace('-','_')+'_'+kind,repo/rel)
                except Exception:
                    import_errors[kind] = traceback.format_exc()
        fixture_dir = ROOT/'synthetic_fixture'/name
        fixture_dir.mkdir(parents=True, exist_ok=True)
        for fname, field in [('_search_index.json','search_index'),('_web_index.json','web_index'),('capture.json','capture')]:
            (fixture_dir/fname).write_text(json.dumps(protocol['fixture'][field],ensure_ascii=False,indent=2)+'\n')
        for case in protocol['cases']:
            kind = 'retrieval' if case['id'] <= 3 else 'facts'
            row = {'repo':name,'case_id':case['id'],'name':case['name'],'input':case['input'],'expected':case['expect'],'setup':[],'calls':[]}
            report['outcomes'].append(row)
            if hash_error or kind in import_errors:
                row.update(status='NOT_RUN',reason=hash_error or 'Original module not importable in isolated local check',error=import_errors.get(kind))
                continue
            stdout, stderr = io.StringIO(), io.StringIO()
            try:
                module = modules[kind]
                def call(obj, method, *a, **kw):
                    nonlocal called
                    called += 1
                    entry = {'function':obj.__class__.__name__+'.'+method,'source_file':getattr(obj,method).__func__.__code__.co_filename,'args':list(a),'kwargs':kw}
                    row['calls'].append(entry)
                    value = getattr(obj,method)(*a,**kw)
                    entry['return'] = dataclasses.asdict(value) if dataclasses.is_dataclass(value) else copy.deepcopy(value)
                    return value
                with contextlib.redirect_stdout(stdout), contextlib.redirect_stderr(stderr):
                    if kind == 'retrieval':
                        srv = module.SearchServer(fixture_dir)
                        method = 'do_fetch' if case['id']==3 else 'do_search'
                        observed = call(srv,method,**case['input'])
                        expected = case['expect']
                        predicates = {k:observed.get(k)==v for k,v in expected.items() if k!='results_absent_or_empty'}
                        if 'results_absent_or_empty' in expected:
                            predicates['results_absent_or_empty'] = not observed.get('results')
                    else:
                        sim = module.ControlledUserSimulator(copy.deepcopy(protocol['fixture']['simulator_spec']), backend=None, today='2026-01-01')
                        if case['id'] >= 5:
                            opening = call(sim,'decide','',is_opening=True)
                            call(sim,'commit',opening)
                            row['setup'].append({'opening_disclose_keys':[f['key'] for f in opening.disclose],'disclosed_after_opening':sorted(sim.disclosed)})
                        decision = call(sim,'decide',**case['input'])
                        observed = dataclasses.asdict(decision)
                        keys = [f['key'] for f in decision.disclose]
                        never_keys = [f['key'] for f in decision.triggered_never]
                        expected = case['expect']
                        if case['id'] == 8:
                            call(sim,'commit',decision)
                            committed = sorted(sim.disclosed)
                            second = call(sim,'decide',**case['input'])
                            second_keys = [f['key'] for f in second.disclose]
                            observed = {'first':observed,'disclosed_after_commit':committed,'second':dataclasses.asdict(second)}
                            predicates = {'first_disclose_keys':keys==expected['first_disclose_keys'],'after_commit_contains':expected['after_commit_contains'] in committed,'second_disclose_keys':second_keys==expected['second_disclose_keys']}
                        else:
                            predicates = {'disclose_keys':keys==expected['disclose_keys'],'triggered_never_keys':never_keys==expected['triggered_never_keys']}
                            if case['id']==7:
                                call(sim,'commit',decision)
                                predicates['never_not_committed'] = 'sealed_code' not in sim.disclosed
                                observed['disclosed_after_commit'] = sorted(sim.disclosed)
                        # Returned facts must be the seeded values, not just matching keys.
                        seeded = {f['key']:f for f in protocol['fixture']['simulator_spec']['hidden_facts']}
                        predicates['returned_facts_match_seed'] = all(f==seeded.get(f['key']) for f in decision.disclose+decision.triggered_never)
                    row.update(status='PASS' if all(predicates.values()) else 'FAIL',observed=observed,predicates=predicates)
            except Exception:
                row.update(status='ERROR',error=traceback.format_exc())
            finally:
                row['stdout'] = stdout.getvalue()
                row['stderr'] = stderr.getvalue()
                # Dataclass arguments (commit) are kept exactly as structured data.
                for entry in row['calls']:
                    entry['args'] = [dataclasses.asdict(x) if dataclasses.is_dataclass(x) else x for x in entry['args']]
        for rel in source['files_sha256']:
            verification['hashes_after'][rel] = sha(repo/rel) if (repo/rel).exists() else None
        verification['unchanged_during_run'] = verification['hashes_before']==verification['hashes_after']
    report['actual_method_calls'] = called
    report['counts'] = {status:sum(row['status']==status for row in report['outcomes']) for status in ['PASS','FAIL','ERROR','NOT_RUN']}
    report['finished_at_utc'] = datetime.now(timezone.utc).isoformat()
    if not called:
        raise RuntimeError('No original functions called; refusing requested result artifact')
    output.write_text(json.dumps(report,ensure_ascii=False,indent=2)+'\n')
    print(json.dumps({'output':str(output),'counts':report['counts'],'actual_method_calls':called,'prohibited_attempts':prohibited,'reproduction_model_override':None if args.original else 'OFFLINE_UNUSED'}))

if __name__ == '__main__':
    main()


==> anc/analysis/controller_checks/review_boundary/README.md <==
Supplied independent-review observations from R291 review_work/controller_boundary_checks.json, preserved byte-for-byte. Synthetic fixture; backend=None; frozen implementations. These observations establish source behavior for the supplied inputs only, not rendered-response compliance, human validity, or semantic prevalence. Original source and original 16-fixture results are unchanged. No later controller fix is included.


==> anc/analysis/controller_checks/review_boundary/observations.json <==
[
  {
    "implementation": "Agent-Autobench",
    "check": "explicit_question",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "What is the budget?",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Autobench",
    "check": "declarative_negation",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "I will not ask about the budget.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Autobench",
    "check": "two_irrelevant_turns",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "explicit_question",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "What is the budget?",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "declarative_negation",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "I will not ask about the budget.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:on_ask@asked"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "two_irrelevant_turns",
    "hold_volunteer": false,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  },
  {
    "implementation": "Agent-Dailylife",
    "check": "two_irrelevant_hold",
    "hold_volunteer": true,
    "turns": [
      {
        "utterance": "Are xylophones musical?",
        "disclosed_keys": [],
        "reason": "\u672c\u8f6e\u65e0\u65b0\u62ab\u9732"
      },
      {
        "utterance": "Tell me about quasars.",
        "disclosed_keys": [
          "authorized_budget"
        ],
        "reason": "authorized_budget:volunteer@stall(t2)"
      }
    ]
  }
]


==> anc/analysis/controller_checks/review_boundary/reproduce.py <==
#!/usr/bin/env python3
"""Replay the supplied review's boundary observations; no generated dialogue."""
import copy, hashlib, importlib.util, json, os, sys
from pathlib import Path
sys.dont_write_bytecode=True
root=Path(__file__).resolve().parents[1]
protocol=json.loads((root/'protocol.json').read_text())
expected=json.loads((Path(__file__).with_name('observations.json')).read_text())
os.environ['SIMULATOR_MODEL']='OFFLINE_UNUSED' # Same supported unused-label override as original replay.
oldpath=list(sys.path)
for source in protocol['sources']:
 name=Path(source['repo']).name;repo=root/'frozen_sources'/name
 for rel,digest in source['files_sha256'].items():
  assert hashlib.sha256((repo/rel).read_bytes()).hexdigest()==digest
 for k in list(sys.modules):
  if k=='pipeline' or k.startswith('pipeline.'):del sys.modules[k]
 sys.path[:]=[str(repo)]+oldpath
 spec=importlib.util.spec_from_file_location('boundary_'+name.replace('-','_'),repo/'pipeline/solver/simulator.py')
 module=importlib.util.module_from_spec(spec);sys.modules[spec.name]=module;spec.loader.exec_module(module)
 for case in expected:
  if case['implementation']!=name:continue
  sim=module.ControlledUserSimulator(copy.deepcopy(protocol['fixture']['simulator_spec']),backend=None,today='2026-01-01')
  sim.commit(sim.decide('',is_opening=True))
  for turn in case['turns']:
   kwargs={'is_opening':False}
   if name=='Agent-Dailylife':kwargs['hold_volunteer']=case['hold_volunteer']
   decision=sim.decide(turn['utterance'],**kwargs)
   assert [f['key'] for f in decision.disclose]==turn['disclosed_keys'],(name,case['check'])
   assert decision.reason==turn['reason'],(name,case['check'],decision.reason)
   sim.commit(decision)
print('PASS: supplied source-boundary observations match both frozen implementations; no rendered replies or prevalence estimate.')


==> anc/analysis/data/frozen/seed_insight_dailylife.json <==
{
  "datasets": [
    {
      "dataset_name": "日常生活_个人写作与沟通#20260710/avg_score",
      "n_items": 2
    },
    {
      "dataset_name": "日常生活_个人财务与理财#20260710/avg_score",
      "n_items": 8
    },
    {
      "dataset_name": "日常生活_信息查证与事实核实#20260710/avg_score",
      "n_items": 11
    },
    {
      "dataset_name": "日常生活_健康健身与自我护理#20260710/avg_score",
      "n_items": 12
    },
    {
      "dataset_name": "日常生活_出行与旅行规划#20260710/avg_score",
      "n_items": 17
    },
    {
      "dataset_name": "日常生活_娱乐与休闲#20260710/avg_score",
      "n_items": 6
    },
    {
      "dataset_name": "日常生活_政务行政事务流程#20260710/avg_score",
      "n_items": 6
    },
    {
      "dataset_name": "日常生活_活动与社交安排#20260710/avg_score",
      "n_items": 9
    },
    {
      "dataset_name": "日常生活_生活HowTo与家居#20260710/avg_score",
      "n_items": 9
    },
    {
      "dataset_name": "日常生活_购物与消费决策#20260710/avg_score",
      "n_items": 11
    },
    {
      "dataset_name": "日常生活_餐饮与烹饪#20260710/avg_score",
      "n_items": 9
    }
  ],
  "models": [
    {
      "model_alias": "Solver A",
      "aggregate_100item_score_platform": 0.78169,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.904,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.7624999999999998,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.9090909090909091,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7852500000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.7793529411764705,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6968333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.7403333333333332,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8485555555555556,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.846,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.6690909090909091,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.706111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver B",
      "aggregate_100item_score_platform": 0.7570399999999999,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.8255,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.6945,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8814545454545454,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7851666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6909411764705882,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7541666666666668,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.6903333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.9011111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7839999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.6260000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.7682222222222221,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver C",
      "aggregate_100item_score_platform": 0.74868,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.856,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.5866250000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8155454545454546,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7602500000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6748823529411765,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.8958333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.6805,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8787777777777778,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7783333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.654818181818182,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.8134444444444444,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver D",
      "aggregate_100item_score_platform": 0.73399,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.904,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.566875,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8373636363636362,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.65375,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6912941176470588,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.721,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.7705000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8136666666666668,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7962222222222223,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.7604545454545455,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.7161111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver E",
      "aggregate_100item_score_platform": 0.7313459999999998,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.681,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.6520000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8109999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7346666666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6698823529411765,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.8308333333333332,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.7148333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8034444444444443,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.8106666666666668,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.7106000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.6459999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver F",
      "aggregate_100item_score_platform": 0.7199199999999999,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.856,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.5565,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8095454545454545,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7583333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6961176470588235,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.8023333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.4423333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8568888888888888,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7070000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.63,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.8351111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver G",
      "aggregate_100item_score_platform": 0.689794946969697,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.729,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.7606249999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8467272727272728,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.6926363636363636,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6036666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.694,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.6838333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8610000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.669125,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.6294000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5096666666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver H",
      "aggregate_100item_score_platform": 0.68494,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.904,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.6369999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.7244545454545455,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.7202500000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6458235294117647,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.9208333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5106666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.8630000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.8402222222222223,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.49290909090909096,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5176666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver I",
      "aggregate_100item_score_platform": 0.66095,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.633,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.387,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.9015454545454545,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.6271666666666668,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6885882352941177,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7698333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.626,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6274444444444445,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7243333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.6028181818181818,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.6013333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver J",
      "aggregate_100item_score_platform": 0.63474,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.7595000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.6092500000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.811181818181818,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.6083333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5820588235294117,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.818,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.4885,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.655888888888889,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.6014444444444444,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.5303636363636364,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.6637777777777778,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver K",
      "aggregate_100item_score_platform": 0.62161,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.6345000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.450875,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.6846363636363637,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.58225,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6543529411764705,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7284999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5786666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.613111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.7698888888888891,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.5182727272727273,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.628,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver L",
      "aggregate_100item_score_platform": 0.61932,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.6779999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.453875,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.8130000000000002,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.62625,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.530235294117647,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6608333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5608333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.7718888888888888,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.6652222222222224,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.47527272727272724,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.6645555555555555,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver M",
      "aggregate_100item_score_platform": 0.6157100000000001,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.5865,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.560125,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.7571818181818181,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5669166666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6003529411764706,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7200000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5266666666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.645888888888889,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.684,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.49454545454545457,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.6322222222222222,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver N",
      "aggregate_100item_score_platform": 0.58546,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.7595000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.44875000000000004,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.6765454545454547,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5605,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5605294117647057,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7025,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5483333333333335,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6295555555555556,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.631,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.5086363636363637,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5883333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver O",
      "aggregate_100item_score_platform": 0.56655,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.633,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.46,
          "score_revise_origin": 0.48125,
          "score_revise_revised": 0.46
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.773,
          "score_revise_origin": 0.5972727272727272,
          "score_revise_revised": 0.773
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5736666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5855882352941176,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.5648333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.6565,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.7655555555555557,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.48344444444444445,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.446,
          "score_revise_origin": 0.40563636363636363,
          "score_revise_revised": 0.446
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.32133333333333336,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver P",
      "aggregate_100item_score_platform": 0.55669,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.904,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.50025,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.7172727272727273,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5628333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.6132352941176471,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.5483333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.42716666666666664,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.7846666666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.45266666666666666,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.48863636363636365,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.26955555555555555,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver Q",
      "aggregate_100item_score_platform": 0.5491899999999998,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.7595000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.418375,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.6278181818181818,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5355,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5857647058823529,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6438333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5236666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6308888888888888,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.5764444444444443,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.4831818181818182,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.3974444444444445,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver R",
      "aggregate_100item_score_platform": 0.5413699999999999,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.54,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.466875,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.5662727272727273,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5015833333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5338823529411764,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6084999999999999,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.5271666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.5642222222222222,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.6312222222222224,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.514,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5301111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver S",
      "aggregate_100item_score_platform": 0.5263300000000001,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.633,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.337125,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.63,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.4250833333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5508235294117648,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.7250000000000001,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.39916666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6302222222222221,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.5693333333333332,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.41500000000000004,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5743333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver T",
      "aggregate_100item_score_platform": 0.5115345454545455,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.856,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.44725,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.4835454545454546,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.5784545454545454,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.4612352941176471,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.5221666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.4691666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6533333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.49955555555555553,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.42390909090909096,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5305555555555554,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver U",
      "aggregate_100item_score_platform": 0.45958000000000004,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.54,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.35275,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.6164545454545455,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.39724999999999994,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.4157647058823529,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6048333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.2553333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.6077777777777778,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.46655555555555556,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.3396363636363637,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.5415555555555556,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver V",
      "aggregate_100item_score_platform": 0.45477000000000006,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.633,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.36075,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.5530909090909091,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.4700833333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.5010588235294118,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.49983333333333335,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.4796666666666667,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.5995555555555555,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.29933333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.34336363636363637,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.3708888888888889,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver W",
      "aggregate_100item_score_platform": 0.43162999999999996,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.096,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.29212499999999997,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.5191818181818181,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.46466666666666673,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.4112352941176471,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.6318333333333334,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.29050000000000004,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.5825555555555556,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.4792222222222222,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.3587272727272728,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.36888888888888893,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    },
    {
      "model_alias": "Solver X",
      "aggregate_100item_score_platform": 0.40414,
      "cells": {
        "日常生活_个人写作与沟通#20260710/avg_score": {
          "score": 0.633,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_个人财务与理财#20260710/avg_score": {
          "score": 0.351125,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_信息查证与事实核实#20260710/avg_score": {
          "score": 0.504,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_健康健身与自我护理#20260710/avg_score": {
          "score": 0.44808333333333333,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_出行与旅行规划#20260710/avg_score": {
          "score": 0.355,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_娱乐与休闲#20260710/avg_score": {
          "score": 0.43483333333333335,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_政务行政事务流程#20260710/avg_score": {
          "score": 0.24749999999999997,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_活动与社交安排#20260710/avg_score": {
          "score": 0.5861111111111111,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_生活HowTo与家居#20260710/avg_score": {
          "score": 0.37377777777777776,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_购物与消费决策#20260710/avg_score": {
          "score": 0.31745454545454543,
          "score_revise_origin": null,
          "score_revise_revised": null
        },
        "日常生活_餐饮与烹饪#20260710/avg_score": {
          "score": 0.35088888888888886,
          "score_revise_origin": null,
          "score_revise_revised": null
        }
      }
    }
  ]
}


==> anc/analysis/data/seed_insight/daily_life_100_percase_24models.csv <==
model_alias,exercise_name,case_sid,score,is_sentinel_invalid
Solver P,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver P,日常生活_个人写作与沟通#20260710,item-0044,0.808,0
Solver P,日常生活_个人财务与理财#20260710,item-0001,0.685,0
Solver P,日常生活_个人财务与理财#20260710,item-0002,0.576,0
Solver P,日常生活_个人财务与理财#20260710,item-0025,0.281,0
Solver P,日常生活_个人财务与理财#20260710,item-0029,0.535,0
Solver P,日常生活_个人财务与理财#20260710,item-0051,0.337,0
Solver P,日常生活_个人财务与理财#20260710,item-0055,0.588,0
Solver P,日常生活_个人财务与理财#20260710,item-0073,0,0
Solver P,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0010,0,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0028,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0066,0,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0067,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0089,0.89,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0091,0,0
Solver P,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0011,0.893,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0014,0,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0033,0.598,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0039,0.867,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0041,0,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0074,0.766,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0087,0.519,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver P,日常生活_健康健身与自我护理#20260710,item-0100,0,0
Solver P,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver P,日常生活_出行与旅行规划#20260710,item-0008,0,0
Solver P,日常生活_出行与旅行规划#20260710,item-0021,0,0
Solver P,日常生活_出行与旅行规划#20260710,item-0036,1,0
Solver P,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver P,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver P,日常生活_出行与旅行规划#20260710,item-0058,0.739,0
Solver P,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver P,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver P,日常生活_出行与旅行规划#20260710,item-0072,0.604,0
Solver P,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver P,日常生活_出行与旅行规划#20260710,item-0076,1,0
Solver P,日常生活_出行与旅行规划#20260710,item-0077,0,0
Solver P,日常生活_出行与旅行规划#20260710,item-0084,0.656,0
Solver P,日常生活_出行与旅行规划#20260710,item-0085,0.834,0
Solver P,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver P,日常生活_出行与旅行规划#20260710,item-0093,1,0
Solver P,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver P,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver P,日常生活_娱乐与休闲#20260710,item-0049,0,0
Solver P,日常生活_娱乐与休闲#20260710,item-0064,0,0
Solver P,日常生活_娱乐与休闲#20260710,item-0065,0.443,0
Solver P,日常生活_娱乐与休闲#20260710,item-0092,0.847,0
Solver P,日常生活_政务行政事务流程#20260710,item-0012,0.634,0
Solver P,日常生活_政务行政事务流程#20260710,item-0018,0.813,0
Solver P,日常生活_政务行政事务流程#20260710,item-0031,0.564,0
Solver P,日常生活_政务行政事务流程#20260710,item-0045,0,0
Solver P,日常生活_政务行政事务流程#20260710,item-0047,0,0
Solver P,日常生活_政务行政事务流程#20260710,item-0054,0.552,0
Solver P,日常生活_活动与社交安排#20260710,item-0009,1,0
Solver P,日常生活_活动与社交安排#20260710,item-0016,0.74,0
Solver P,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver P,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver P,日常生活_活动与社交安排#20260710,item-0035,0,0
Solver P,日常生活_活动与社交安排#20260710,item-0037,0.73,0
Solver P,日常生活_活动与社交安排#20260710,item-0050,1,0
Solver P,日常生活_活动与社交安排#20260710,item-0057,0.926,0
Solver P,日常生活_活动与社交安排#20260710,item-0063,0.814,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0006,0.865,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0007,0.838,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0023,1,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0030,0,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0048,0,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0068,0.621,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0078,0,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0081,0.75,0
Solver P,日常生活_生活HowTo与家居#20260710,item-0096,0,0
Solver P,日常生活_购物与消费决策#20260710,item-0013,0.579,0
Solver P,日常生活_购物与消费决策#20260710,item-0024,0.059,0
Solver P,日常生活_购物与消费决策#20260710,item-0040,0,0
Solver P,日常生活_购物与消费决策#20260710,item-0046,0,0
Solver P,日常生活_购物与消费决策#20260710,item-0053,0.873,0
Solver P,日常生活_购物与消费决策#20260710,item-0059,0.325,0
Solver P,日常生活_购物与消费决策#20260710,item-0069,0.47,0
Solver P,日常生活_购物与消费决策#20260710,item-0070,0.797,0
Solver P,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver P,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver P,日常生活_购物与消费决策#20260710,item-0095,0.789,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0022,0,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0026,1,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0038,0,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0052,0.669,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0056,0,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0062,0,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0088,0.757,0
Solver P,日常生活_餐饮与烹饪#20260710,item-0097,0,0
Solver E,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver E,日常生活_个人写作与沟通#20260710,item-0044,0.519,0
Solver E,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver E,日常生活_个人财务与理财#20260710,item-0002,0.831,0
Solver E,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver E,日常生活_个人财务与理财#20260710,item-0029,0.396,0
Solver E,日常生活_个人财务与理财#20260710,item-0051,0.802,0
Solver E,日常生活_个人财务与理财#20260710,item-0055,0.695,0
Solver E,日常生活_个人财务与理财#20260710,item-0073,0.937,0
Solver E,日常生活_个人财务与理财#20260710,item-0079,0.89,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0028,0.831,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0066,0.378,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0089,0.89,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0091,0.851,0
Solver E,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0011,0.752,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0014,1,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0033,0.439,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0039,0.656,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0041,1,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0074,0.628,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0087,0.481,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0098,0.911,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0099,0.407,0
Solver E,日常生活_健康健身与自我护理#20260710,item-0100,0.931,0
Solver E,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver E,日常生活_出行与旅行规划#20260710,item-0008,0.394,0
Solver E,日常生活_出行与旅行规划#20260710,item-0021,0.554,0
Solver E,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver E,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver E,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver E,日常生活_出行与旅行规划#20260710,item-0058,0.592,0
Solver E,日常生活_出行与旅行规划#20260710,item-0060,0.857,0
Solver E,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver E,日常生活_出行与旅行规划#20260710,item-0072,0.604,0
Solver E,日常生活_出行与旅行规划#20260710,item-0075,1,0
Solver E,日常生活_出行与旅行规划#20260710,item-0076,0.904,0
Solver E,日常生活_出行与旅行规划#20260710,item-0077,0.627,0
Solver E,日常生活_出行与旅行规划#20260710,item-0084,0.789,0
Solver E,日常生活_出行与旅行规划#20260710,item-0085,0.834,0
Solver E,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver E,日常生活_出行与旅行规划#20260710,item-0093,0.63,0
Solver E,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver E,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver E,日常生活_娱乐与休闲#20260710,item-0049,0.703,0
Solver E,日常生活_娱乐与休闲#20260710,item-0064,0.784,0
Solver E,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver E,日常生活_娱乐与休闲#20260710,item-0092,0.82,0
Solver E,日常生活_政务行政事务流程#20260710,item-0012,0.495,0
Solver E,日常生活_政务行政事务流程#20260710,item-0018,1,0
Solver E,日常生活_政务行政事务流程#20260710,item-0031,0.733,0
Solver E,日常生活_政务行政事务流程#20260710,item-0045,1,0
Solver E,日常生活_政务行政事务流程#20260710,item-0047,0.766,0
Solver E,日常生活_政务行政事务流程#20260710,item-0054,0.295,0
Solver E,日常生活_活动与社交安排#20260710,item-0009,0.835,0
Solver E,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver E,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver E,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver E,日常生活_活动与社交安排#20260710,item-0035,0.944,0
Solver E,日常生活_活动与社交安排#20260710,item-0037,0.73,0
Solver E,日常生活_活动与社交安排#20260710,item-0050,1,0
Solver E,日常生活_活动与社交安排#20260710,item-0057,0.926,0
Solver E,日常生活_活动与社交安排#20260710,item-0063,0.868,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0006,0.75,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0007,0.838,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0023,0.684,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0030,0.914,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0048,0.847,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0068,0.565,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0078,1,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0081,0.75,0
Solver E,日常生活_生活HowTo与家居#20260710,item-0096,0.948,0
Solver E,日常生活_购物与消费决策#20260710,item-0013,0.86,0
Solver E,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver E,日常生活_购物与消费决策#20260710,item-0040,-100000,1
Solver E,日常生活_购物与消费决策#20260710,item-0046,0.856,0
Solver E,日常生活_购物与消费决策#20260710,item-0053,0.799,0
Solver E,日常生活_购物与消费决策#20260710,item-0059,0.439,0
Solver E,日常生活_购物与消费决策#20260710,item-0069,0.643,0
Solver E,日常生活_购物与消费决策#20260710,item-0070,0.797,0
Solver E,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver E,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver E,日常生活_购物与消费决策#20260710,item-0095,1,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0026,0.973,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0038,0.778,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0052,0.752,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0056,0.915,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0062,-100000,1
Solver E,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0088,0.604,0
Solver E,日常生活_餐饮与烹饪#20260710,item-0097,0.63,0
Solver A,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver A,日常生活_个人写作与沟通#20260710,item-0044,0.808,0
Solver A,日常生活_个人财务与理财#20260710,item-0001,0.593,0
Solver A,日常生活_个人财务与理财#20260710,item-0002,0.661,0
Solver A,日常生活_个人财务与理财#20260710,item-0025,0.281,0
Solver A,日常生活_个人财务与理财#20260710,item-0029,0.901,0
Solver A,日常生活_个人财务与理财#20260710,item-0051,1,0
Solver A,日常生活_个人财务与理财#20260710,item-0055,0.664,0
Solver A,日常生活_个人财务与理财#20260710,item-0073,1,0
Solver A,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0028,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0066,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0089,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0091,1,0
Solver A,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0011,1,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0014,1,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0020,0.778,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0033,0.626,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0039,0.922,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0041,0.918,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0074,0.421,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0087,0.327,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver A,日常生活_健康健身与自我护理#20260710,item-0100,0.931,0
Solver A,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver A,日常生活_出行与旅行规划#20260710,item-0008,0.713,0
Solver A,日常生活_出行与旅行规划#20260710,item-0021,0.471,0
Solver A,日常生活_出行与旅行规划#20260710,item-0036,1,0
Solver A,日常生活_出行与旅行规划#20260710,item-0042,0.316,0
Solver A,日常生活_出行与旅行规划#20260710,item-0043,0.884,0
Solver A,日常生活_出行与旅行规划#20260710,item-0058,0.62,0
Solver A,日常生活_出行与旅行规划#20260710,item-0060,0.929,0
Solver A,日常生活_出行与旅行规划#20260710,item-0061,0.832,0
Solver A,日常生活_出行与旅行规划#20260710,item-0072,0.667,0
Solver A,日常生活_出行与旅行规划#20260710,item-0075,0.924,0
Solver A,日常生活_出行与旅行规划#20260710,item-0076,1,0
Solver A,日常生活_出行与旅行规划#20260710,item-0077,0.712,0
Solver A,日常生活_出行与旅行规划#20260710,item-0084,0.922,0
Solver A,日常生活_出行与旅行规划#20260710,item-0085,0.834,0
Solver A,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver A,日常生活_出行与旅行规划#20260710,item-0093,0.722,0
Solver A,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver A,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver A,日常生活_娱乐与休闲#20260710,item-0049,0,0
Solver A,日常生活_娱乐与休闲#20260710,item-0064,0.68,0
Solver A,日常生活_娱乐与休闲#20260710,item-0065,0.591,0
Solver A,日常生活_娱乐与休闲#20260710,item-0092,0.91,0
Solver A,日常生活_政务行政事务流程#20260710,item-0012,0.465,0
Solver A,日常生活_政务行政事务流程#20260710,item-0018,1,0
Solver A,日常生活_政务行政事务流程#20260710,item-0031,0.832,0
Solver A,日常生活_政务行政事务流程#20260710,item-0045,1,0
Solver A,日常生活_政务行政事务流程#20260710,item-0047,0.688,0
Solver A,日常生活_政务行政事务流程#20260710,item-0054,0.457,0
Solver A,日常生活_活动与社交安排#20260710,item-0009,0.917,0
Solver A,日常生活_活动与社交安排#20260710,item-0016,1,0
Solver A,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver A,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver A,日常生活_活动与社交安排#20260710,item-0035,1,0
Solver A,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver A,日常生活_活动与社交安排#20260710,item-0050,1,0
Solver A,日常生活_活动与社交安排#20260710,item-0057,1,0
Solver A,日常生活_活动与社交安排#20260710,item-0063,0.868,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0006,0.797,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0007,0.885,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0023,0.624,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0030,0.914,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0048,0.924,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0068,0.726,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0078,0.929,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0081,0.815,0
Solver A,日常生活_生活HowTo与家居#20260710,item-0096,1,0
Solver A,日常生活_购物与消费决策#20260710,item-0013,0.331,0
Solver A,日常生活_购物与消费决策#20260710,item-0024,0.314,0
Solver A,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver A,日常生活_购物与消费决策#20260710,item-0046,0.856,0
Solver A,日常生活_购物与消费决策#20260710,item-0053,0.799,0
Solver A,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver A,日常生活_购物与消费决策#20260710,item-0069,0.617,0
Solver A,日常生活_购物与消费决策#20260710,item-0070,1,0
Solver A,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver A,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver A,日常生活_购物与消费决策#20260710,item-0095,0.867,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0022,0.593,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0026,1,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0038,0.874,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0052,0.752,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0062,0.89,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0088,0.514,0
Solver A,日常生活_餐饮与烹饪#20260710,item-0097,0.732,0
Solver G,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver G,日常生活_个人写作与沟通#20260710,item-0044,0.615,0
Solver G,日常生活_个人财务与理财#20260710,item-0001,0.593,0
Solver G,日常生活_个人财务与理财#20260710,item-0002,0.831,0
Solver G,日常生活_个人财务与理财#20260710,item-0025,0.333,0
Solver G,日常生活_个人财务与理财#20260710,item-0029,0.733,0
Solver G,日常生活_个人财务与理财#20260710,item-0051,0.931,0
Solver G,日常生活_个人财务与理财#20260710,item-0055,0.664,0
Solver G,日常生活_个人财务与理财#20260710,item-0073,1,0
Solver G,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0028,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0066,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0083,0.931,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0089,0.593,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0091,0.851,0
Solver G,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0014,1,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0020,0.685,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0033,0.439,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0039,0.789,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0041,0.861,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0074,0.559,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0087,0,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0099,0.472,0
Solver G,日常生活_健康健身与自我护理#20260710,item-0100,0.883,0
Solver G,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver G,日常生活_出行与旅行规划#20260710,item-0008,0.287,0
Solver G,日常生活_出行与旅行规划#20260710,item-0021,0.471,0
Solver G,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver G,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver G,日常生活_出行与旅行规划#20260710,item-0058,0.641,0
Solver G,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver G,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver G,日常生活_出行与旅行规划#20260710,item-0072,0.631,0
Solver G,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver G,日常生活_出行与旅行规划#20260710,item-0076,1,0
Solver G,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver G,日常生活_出行与旅行规划#20260710,item-0084,0.602,0
Solver G,日常生活_出行与旅行规划#20260710,item-0085,0.834,0
Solver G,日常生活_出行与旅行规划#20260710,item-0093,0.537,0
Solver G,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver G,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver G,日常生活_娱乐与休闲#20260710,item-0049,0.703,0
Solver G,日常生活_娱乐与休闲#20260710,item-0064,0.704,0
Solver G,日常生活_娱乐与休闲#20260710,item-0065,0,0
Solver G,日常生活_娱乐与休闲#20260710,item-0092,0.757,0
Solver G,日常生活_政务行政事务流程#20260710,item-0012,0.465,0
Solver G,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver G,日常生活_政务行政事务流程#20260710,item-0031,0.931,0
Solver G,日常生活_政务行政事务流程#20260710,item-0045,0.92,0
Solver G,日常生活_政务行政事务流程#20260710,item-0047,0.789,0
Solver G,日常生活_政务行政事务流程#20260710,item-0054,0.295,0
Solver G,日常生活_活动与社交安排#20260710,item-0009,0.86,0
Solver G,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver G,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver G,日常生活_活动与社交安排#20260710,item-0035,0.944,0
Solver G,日常生活_活动与社交安排#20260710,item-0037,0.791,0
Solver G,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver G,日常生活_活动与社交安排#20260710,item-0057,0.852,0
Solver G,日常生活_活动与社交安排#20260710,item-0063,0.682,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0006,0.75,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0007,0.885,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0023,0.684,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0068,0,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0078,0.567,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0081,0.593,0
Solver G,日常生活_生活HowTo与家居#20260710,item-0096,0.874,0
Solver G,日常生活_购物与消费决策#20260710,item-0013,0.413,0
Solver G,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver G,日常生活_购物与消费决策#20260710,item-0046,0.458,0
Solver G,日常生活_购物与消费决策#20260710,item-0053,0.799,0
Solver G,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver G,日常生活_购物与消费决策#20260710,item-0069,0.47,0
Solver G,日常生活_购物与消费决策#20260710,item-0070,1,0
Solver G,日常生活_购物与消费决策#20260710,item-0071,0.877,0
Solver G,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver G,日常生活_购物与消费决策#20260710,item-0095,0.891,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0022,0.736,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0026,0.973,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0038,0.674,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0052,0.554,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0056,0,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0062,0.781,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0088,0.333,0
Solver G,日常生活_餐饮与烹饪#20260710,item-0097,0.536,0
Solver Q,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver Q,日常生活_个人写作与沟通#20260710,item-0044,0.519,0
Solver Q,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver Q,日常生活_个人财务与理财#20260710,item-0002,0.517,0
Solver Q,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver Q,日常生活_个人财务与理财#20260710,item-0029,0.267,0
Solver Q,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver Q,日常生活_个人财务与理财#20260710,item-0055,0.435,0
Solver Q,日常生活_个人财务与理财#20260710,item-0073,0.694,0
Solver Q,日常生活_个人财务与理财#20260710,item-0079,0.769,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0005,0.322,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0066,0.204,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0067,0.703,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0083,0.167,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0089,0.451,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0091,0.526,0
Solver Q,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0011,0.612,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0014,0.516,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0039,0.211,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0041,0.5,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0074,0.559,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0087,0.096,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0098,0.848,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver Q,日常生活_健康健身与自我护理#20260710,item-0100,0.834,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0008,0.606,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0021,0.471,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0036,0.653,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0058,0.641,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0060,0.51,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0061,0.297,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0072,0.541,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0076,0.875,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0077,0.169,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0084,0.555,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0085,0.669,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0090,0.847,0
Solver Q,日常生活_出行与旅行规划#20260710,item-0093,0.722,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0004,0.82,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0032,0.913,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0049,0.802,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0064,0.544,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0065,0,0
Solver Q,日常生活_娱乐与休闲#20260710,item-0092,0.784,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0012,0.634,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0018,0.516,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0031,0.366,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0045,0.808,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0047,0.523,0
Solver Q,日常生活_政务行政事务流程#20260710,item-0054,0.295,0
Solver Q,日常生活_活动与社交安排#20260710,item-0009,0.587,0
Solver Q,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver Q,日常生活_活动与社交安排#20260710,item-0019,0.626,0
Solver Q,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver Q,日常生活_活动与社交安排#20260710,item-0035,0.944,0
Solver Q,日常生活_活动与社交安排#20260710,item-0037,0.643,0
Solver Q,日常生活_活动与社交安排#20260710,item-0050,0.815,0
Solver Q,日常生活_活动与社交安排#20260710,item-0057,0.748,0
Solver Q,日常生活_活动与社交安排#20260710,item-0063,0.372,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0006,0.73,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0007,0.77,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0023,0.342,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0030,0.747,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0048,0.695,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0068,0.403,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0078,0.355,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0081,0.472,0
Solver Q,日常生活_生活HowTo与家居#20260710,item-0096,0.674,0
Solver Q,日常生活_购物与消费决策#20260710,item-0013,0.413,0
Solver Q,日常生活_购物与消费决策#20260710,item-0024,0.059,0
Solver Q,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver Q,日常生活_购物与消费决策#20260710,item-0046,0.686,0
Solver Q,日常生活_购物与消费决策#20260710,item-0053,0.373,0
Solver Q,日常生活_购物与消费决策#20260710,item-0059,0.588,0
Solver Q,日常生活_购物与消费决策#20260710,item-0069,0.557,0
Solver Q,日常生活_购物与消费决策#20260710,item-0070,0,0
Solver Q,日常生活_购物与消费决策#20260710,item-0071,0.804,0
Solver Q,日常生活_购物与消费决策#20260710,item-0080,0.565,0
Solver Q,日常生活_购物与消费决策#20260710,item-0095,0.742,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0022,0.44,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0026,0.757,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0038,0.6,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0052,0.446,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0056,0,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0062,0.542,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0088,0.306,0
Solver Q,日常生活_餐饮与烹饪#20260710,item-0097,0.486,0
Solver O,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver O,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver O,日常生活_个人财务与理财#20260710,item-0001,0.593,0
Solver O,日常生活_个人财务与理财#20260710,item-0002,0.661,0
Solver O,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver O,日常生活_个人财务与理财#20260710,item-0029,0,0
Solver O,日常生活_个人财务与理财#20260710,item-0051,0.802,0
Solver O,日常生活_个人财务与理财#20260710,item-0055,0,0
Solver O,日常生活_个人财务与理财#20260710,item-0073,0.784,0
Solver O,日常生活_个人财务与理财#20260710,item-0079,0.78,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0027,0,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0028,1,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0066,0.449,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0083,0.863,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0089,0.67,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0091,0.588,0
Solver O,日常生活_信息查证与事实核实#20260710,item-0094,0,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0011,0.554,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0014,1,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0020,0.843,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0039,0,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0041,0,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0074,0.628,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0087,0.577,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0099,0.565,0
Solver O,日常生活_健康健身与自我护理#20260710,item-0100,0.786,0
Solver O,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver O,日常生活_出行与旅行规划#20260710,item-0008,1,0
Solver O,日常生活_出行与旅行规划#20260710,item-0021,0.471,0
Solver O,日常生活_出行与旅行规划#20260710,item-0036,0.898,0
Solver O,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver O,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver O,日常生活_出行与旅行规划#20260710,item-0058,0.739,0
Solver O,日常生活_出行与旅行规划#20260710,item-0060,0,0
Solver O,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver O,日常生活_出行与旅行规划#20260710,item-0072,0.541,0
Solver O,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver O,日常生活_出行与旅行规划#20260710,item-0076,0.904,0
Solver O,日常生活_出行与旅行规划#20260710,item-0077,0.458,0
Solver O,日常生活_出行与旅行规划#20260710,item-0084,0.367,0
Solver O,日常生活_出行与旅行规划#20260710,item-0085,0.669,0
Solver O,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver O,日常生活_出行与旅行规划#20260710,item-0093,0,0
Solver O,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver O,日常生活_娱乐与休闲#20260710,item-0032,0,0
Solver O,日常生活_娱乐与休闲#20260710,item-0049,0.733,0
Solver O,日常生活_娱乐与休闲#20260710,item-0064,0.464,0
Solver O,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver O,日常生活_娱乐与休闲#20260710,item-0092,0.514,0
Solver O,日常生活_政务行政事务流程#20260710,item-0012,0.663,0
Solver O,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver O,日常生活_政务行政事务流程#20260710,item-0031,0.634,0
Solver O,日常生活_政务行政事务流程#20260710,item-0045,0.944,0
Solver O,日常生活_政务行政事务流程#20260710,item-0047,0.766,0
Solver O,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver O,日常生活_活动与社交安排#20260710,item-0009,0.835,0
Solver O,日常生活_活动与社交安排#20260710,item-0016,0,0
Solver O,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver O,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver O,日常生活_活动与社交安排#20260710,item-0035,1,0
Solver O,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver O,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver O,日常生活_活动与社交安排#20260710,item-0057,1,0
Solver O,日常生活_活动与社交安排#20260710,item-0063,0.659,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0006,0,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0007,0.885,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0023,0,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0048,0,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0068,0,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0078,0.716,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0081,0.75,0
Solver O,日常生活_生活HowTo与家居#20260710,item-0096,1,0
Solver O,日常生活_购物与消费决策#20260710,item-0013,0.331,0
Solver O,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver O,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver O,日常生活_购物与消费决策#20260710,item-0046,0.627,0
Solver O,日常生活_购物与消费决策#20260710,item-0053,0,0
Solver O,日常生活_购物与消费决策#20260710,item-0059,0.439,0
Solver O,日常生活_购物与消费决策#20260710,item-0069,0.557,0
Solver O,日常生活_购物与消费决策#20260710,item-0070,0,0
Solver O,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver O,日常生活_购物与消费决策#20260710,item-0080,0,0
Solver O,日常生活_购物与消费决策#20260710,item-0095,0.945,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0026,0,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0038,0.874,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0052,0,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0056,0.915,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0062,0.587,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0088,0,0
Solver O,日常生活_餐饮与烹饪#20260710,item-0097,0,0
Solver F,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver F,日常生活_个人写作与沟通#20260710,item-0044,0.712,0
Solver F,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver F,日常生活_个人财务与理财#20260710,item-0002,0.661,0
Solver F,日常生活_个人财务与理财#20260710,item-0025,0.333,0
Solver F,日常生活_个人财务与理财#20260710,item-0029,0.832,0
Solver F,日常生活_个人财务与理财#20260710,item-0051,0.099,0
Solver F,日常生活_个人财务与理财#20260710,item-0055,0.588,0
Solver F,日常生活_个人财务与理财#20260710,item-0073,0.937,0
Solver F,日常生活_个人财务与理财#20260710,item-0079,0.659,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0066,0.102,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0067,0.928,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0089,0.407,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0091,0.614,0
Solver F,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0011,0.917,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0014,0.516,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0033,0.626,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0039,0.422,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0041,0.918,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0074,0.628,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0087,0.577,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0099,0.815,0
Solver F,日常生活_健康健身与自我护理#20260710,item-0100,1,0
Solver F,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver F,日常生活_出行与旅行规划#20260710,item-0008,0.606,0
Solver F,日常生活_出行与旅行规划#20260710,item-0021,0.777,0
Solver F,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver F,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver F,日常生活_出行与旅行规划#20260710,item-0043,0.554,0
Solver F,日常生活_出行与旅行规划#20260710,item-0058,0.521,0
Solver F,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver F,日常生活_出行与旅行规划#20260710,item-0061,0.832,0
Solver F,日常生活_出行与旅行规划#20260710,item-0072,0.631,0
Solver F,日常生活_出行与旅行规划#20260710,item-0075,0.817,0
Solver F,日常生活_出行与旅行规划#20260710,item-0076,0.904,0
Solver F,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver F,日常生活_出行与旅行规划#20260710,item-0084,0.656,0
Solver F,日常生活_出行与旅行规划#20260710,item-0085,0.903,0
Solver F,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver F,日常生活_出行与旅行规划#20260710,item-0093,0.907,0
Solver F,日常生活_娱乐与休闲#20260710,item-0004,0.82,0
Solver F,日常生活_娱乐与休闲#20260710,item-0032,0.913,0
Solver F,日常生活_娱乐与休闲#20260710,item-0049,0.733,0
Solver F,日常生活_娱乐与休闲#20260710,item-0064,0.76,0
Solver F,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver F,日常生活_娱乐与休闲#20260710,item-0092,0.91,0
Solver F,日常生活_政务行政事务流程#20260710,item-0012,0.634,0
Solver F,日常生活_政务行政事务流程#20260710,item-0018,0.593,0
Solver F,日常生活_政务行政事务流程#20260710,item-0031,0.337,0
Solver F,日常生活_政务行政事务流程#20260710,item-0045,0,0
Solver F,日常生活_政务行政事务流程#20260710,item-0047,0.766,0
Solver F,日常生活_政务行政事务流程#20260710,item-0054,0.324,0
Solver F,日常生活_活动与社交安排#20260710,item-0009,0.917,0
Solver F,日常生活_活动与社交安排#20260710,item-0016,0.817,0
Solver F,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver F,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver F,日常生活_活动与社交安排#20260710,item-0035,0.888,0
Solver F,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver F,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver F,日常生活_活动与社交安排#20260710,item-0057,0.874,0
Solver F,日常生活_活动与社交安排#20260710,item-0063,0.605,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0006,0.75,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0007,0.77,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0023,0.855,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0048,0.771,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0068,0.702,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0078,0.858,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver F,日常生活_生活HowTo与家居#20260710,item-0096,0,0
Solver F,日常生活_购物与消费决策#20260710,item-0013,0.529,0
Solver F,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver F,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver F,日常生活_购物与消费决策#20260710,item-0046,0.627,0
Solver F,日常生活_购物与消费决策#20260710,item-0053,0.724,0
Solver F,日常生活_购物与消费决策#20260710,item-0059,0.412,0
Solver F,日常生活_购物与消费决策#20260710,item-0069,0.557,0
Solver F,日常生活_购物与消费决策#20260710,item-0070,1,0
Solver F,日常生活_购物与消费决策#20260710,item-0071,0.877,0
Solver F,日常生活_购物与消费决策#20260710,item-0080,0.593,0
Solver F,日常生活_购物与消费决策#20260710,item-0095,0.789,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0026,1,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0038,0.874,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0052,0.752,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0062,1,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0088,0.82,0
Solver F,日常生活_餐饮与烹饪#20260710,item-0097,0.609,0
Solver L,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver L,日常生活_个人写作与沟通#20260710,item-0044,0.356,0
Solver L,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver L,日常生活_个人财务与理财#20260710,item-0002,0.576,0
Solver L,日常生活_个人财务与理财#20260710,item-0025,0.178,0
Solver L,日常生活_个人财务与理财#20260710,item-0029,0.436,0
Solver L,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver L,日常生活_个人财务与理财#20260710,item-0055,0.359,0
Solver L,日常生活_个人财务与理财#20260710,item-0073,0.757,0
Solver L,日常生活_个人财务与理财#20260710,item-0079,0.89,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0027,0.931,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0066,1,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0067,0.804,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0083,0.402,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0086,0.808,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0089,0.703,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0091,0.614,0
Solver L,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0011,0.752,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0014,0.407,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0020,0.778,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0033,0.626,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0039,0.133,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0041,0.672,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0074,0.421,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0099,0.907,0
Solver L,日常生活_健康健身与自我护理#20260710,item-0100,0.766,0
Solver L,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver L,日常生活_出行与旅行规划#20260710,item-0008,0.606,0
Solver L,日常生活_出行与旅行规划#20260710,item-0021,0.413,0
Solver L,日常生活_出行与旅行规划#20260710,item-0036,0.622,0
Solver L,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver L,日常生活_出行与旅行规划#20260710,item-0043,0.471,0
Solver L,日常生活_出行与旅行规划#20260710,item-0058,0.521,0
Solver L,日常生活_出行与旅行规划#20260710,item-0060,0.51,0
Solver L,日常生活_出行与旅行规划#20260710,item-0061,0.663,0
Solver L,日常生活_出行与旅行规划#20260710,item-0072,0.631,0
Solver L,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver L,日常生活_出行与旅行规划#20260710,item-0076,0.673,0
Solver L,日常生活_出行与旅行规划#20260710,item-0077,0.169,0
Solver L,日常生活_出行与旅行规划#20260710,item-0084,0.578,0
Solver L,日常生活_出行与旅行规划#20260710,item-0085,0.51,0
Solver L,日常生活_出行与旅行规划#20260710,item-0090,0.667,0
Solver L,日常生活_出行与旅行规划#20260710,item-0093,0.185,0
Solver L,日常生活_娱乐与休闲#20260710,item-0004,0.73,0
Solver L,日常生活_娱乐与休闲#20260710,item-0032,0.852,0
Solver L,日常生活_娱乐与休闲#20260710,item-0049,0.634,0
Solver L,日常生活_娱乐与休闲#20260710,item-0064,0.648,0
Solver L,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver L,日常生活_娱乐与休闲#20260710,item-0092,0.423,0
Solver L,日常生活_政务行政事务流程#20260710,item-0012,0.495,0
Solver L,日常生活_政务行政事务流程#20260710,item-0018,0.407,0
Solver L,日常生活_政务行政事务流程#20260710,item-0031,0.901,0
Solver L,日常生活_政务行政事务流程#20260710,item-0045,0.864,0
Solver L,日常生活_政务行政事务流程#20260710,item-0047,0.469,0
Solver L,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver L,日常生活_活动与社交安排#20260710,item-0009,0.777,0
Solver L,日常生活_活动与社交安排#20260710,item-0016,0.305,0
Solver L,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver L,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver L,日常生活_活动与社交安排#20260710,item-0035,0.808,0
Solver L,日常生活_活动与社交安排#20260710,item-0037,0.765,0
Solver L,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver L,日常生活_活动与社交安排#20260710,item-0057,0.874,0
Solver L,日常生活_活动与社交安排#20260710,item-0063,0.659,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0006,0.73,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0007,0.703,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0023,0.111,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0030,0.728,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0048,0.924,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0068,0.46,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0078,0.787,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0081,0.722,0
Solver L,日常生活_生活HowTo与家居#20260710,item-0096,0.822,0
Solver L,日常生活_购物与消费决策#20260710,item-0013,0.612,0
Solver L,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver L,日常生活_购物与消费决策#20260710,item-0040,0.435,0
Solver L,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver L,日常生活_购物与消费决策#20260710,item-0053,0.075,0
Solver L,日常生活_购物与消费决策#20260710,item-0059,0.412,0
Solver L,日常生活_购物与消费决策#20260710,item-0069,0.322,0
Solver L,日常生活_购物与消费决策#20260710,item-0070,0.831,0
Solver L,日常生活_购物与消费决策#20260710,item-0071,0.703,0
Solver L,日常生活_购物与消费决策#20260710,item-0080,0.5,0
Solver L,日常生活_购物与消费决策#20260710,item-0095,0.711,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0022,0.736,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0026,0.757,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0038,0.748,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0052,0.669,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0056,0.915,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0062,0.239,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0088,0.486,0
Solver L,日常生活_餐饮与烹饪#20260710,item-0097,0.486,0
Solver C,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver C,日常生活_个人写作与沟通#20260710,item-0044,0.712,0
Solver C,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver C,日常生活_个人财务与理财#20260710,item-0002,0.661,0
Solver C,日常生活_个人财务与理财#20260710,item-0025,0.333,0
Solver C,日常生活_个人财务与理财#20260710,item-0029,0.733,0
Solver C,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver C,日常生活_个人财务与理财#20260710,item-0055,0.794,0
Solver C,日常生活_个人财务与理财#20260710,item-0073,0.847,0
Solver C,日常生活_个人财务与理财#20260710,item-0079,0.89,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0028,0.831,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0066,0.653,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0067,0.804,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0083,0.833,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0089,0.484,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0091,0.526,0
Solver C,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0011,0.835,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0014,0.923,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0020,0.843,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0033,0.626,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0039,0.445,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0041,0.836,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0074,0.766,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0099,0.657,0
Solver C,日常生活_健康健身与自我护理#20260710,item-0100,1,0
Solver C,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver C,日常生活_出行与旅行规划#20260710,item-0008,0.394,0
Solver C,日常生活_出行与旅行规划#20260710,item-0021,0.777,0
Solver C,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver C,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver C,日常生活_出行与旅行规划#20260710,item-0043,0.636,0
Solver C,日常生活_出行与旅行规划#20260710,item-0058,0.57,0
Solver C,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver C,日常生活_出行与旅行规划#20260710,item-0061,0.733,0
Solver C,日常生活_出行与旅行规划#20260710,item-0072,0.694,0
Solver C,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver C,日常生活_出行与旅行规划#20260710,item-0076,0.808,0
Solver C,日常生活_出行与旅行规划#20260710,item-0077,0.602,0
Solver C,日常生活_出行与旅行规划#20260710,item-0084,0.367,0
Solver C,日常生活_出行与旅行规划#20260710,item-0085,1,0
Solver C,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver C,日常生活_出行与旅行规划#20260710,item-0093,0.657,0
Solver C,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver C,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver C,日常生活_娱乐与休闲#20260710,item-0049,1,0
Solver C,日常生活_娱乐与休闲#20260710,item-0064,0.76,0
Solver C,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver C,日常生活_娱乐与休闲#20260710,item-0092,0.937,0
Solver C,日常生活_政务行政事务流程#20260710,item-0012,0.564,0
Solver C,日常生活_政务行政事务流程#20260710,item-0018,0.626,0
Solver C,日常生活_政务行政事务流程#20260710,item-0031,0.703,0
Solver C,日常生活_政务行政事务流程#20260710,item-0045,0.944,0
Solver C,日常生活_政务行政事务流程#20260710,item-0047,0.922,0
Solver C,日常生活_政务行政事务流程#20260710,item-0054,0.324,0
Solver C,日常生活_活动与社交安排#20260710,item-0009,0.777,0
Solver C,日常生活_活动与社交安排#20260710,item-0016,0.893,0
Solver C,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver C,日常生活_活动与社交安排#20260710,item-0034,0.945,0
Solver C,日常生活_活动与社交安排#20260710,item-0035,0.888,0
Solver C,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver C,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver C,日常生活_活动与社交安排#20260710,item-0057,0.926,0
Solver C,日常生活_活动与社交安排#20260710,item-0063,0.814,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0006,0.75,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0007,0.703,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0023,0.624,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0030,0.852,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0048,0.924,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0068,0.702,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0078,0.78,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0081,0.722,0
Solver C,日常生活_生活HowTo与家居#20260710,item-0096,0.948,0
Solver C,日常生活_购物与消费决策#20260710,item-0013,0.636,0
Solver C,日常生活_购物与消费决策#20260710,item-0024,0.314,0
Solver C,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver C,日常生活_购物与消费决策#20260710,item-0046,0.627,0
Solver C,日常生活_购物与消费决策#20260710,item-0053,0.873,0
Solver C,日常生活_购物与消费决策#20260710,item-0059,0.588,0
Solver C,日常生活_购物与消费决策#20260710,item-0069,0.643,0
Solver C,日常生活_购物与消费决策#20260710,item-0070,0.831,0
Solver C,日常生活_购物与消费决策#20260710,item-0071,0.703,0
Solver C,日常生活_购物与消费决策#20260710,item-0080,0.593,0
Solver C,日常生活_购物与消费决策#20260710,item-0095,0.867,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0026,0.973,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0038,0.874,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0052,0.612,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0062,0.935,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0082,1,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0088,0.73,0
Solver C,日常生活_餐饮与烹饪#20260710,item-0097,0.681,0
Solver H,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver H,日常生活_个人写作与沟通#20260710,item-0044,0.808,0
Solver H,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver H,日常生活_个人财务与理财#20260710,item-0002,0.831,0
Solver H,日常生活_个人财务与理财#20260710,item-0025,0.281,0
Solver H,日常生活_个人财务与理财#20260710,item-0029,1,0
Solver H,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver H,日常生活_个人财务与理财#20260710,item-0055,0.641,0
Solver H,日常生活_个人财务与理财#20260710,item-0073,1,0
Solver H,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0005,0.852,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0066,0.102,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0086,0.904,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0089,0.593,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0091,0.702,0
Solver H,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0011,0.975,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0014,0.923,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0020,0.62,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0033,0.626,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0039,0,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0041,0.836,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0074,0.697,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0087,0.385,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0099,0.815,0
Solver H,日常生活_健康健身与自我护理#20260710,item-0100,0.766,0
Solver H,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver H,日常生活_出行与旅行规划#20260710,item-0008,0.713,0
Solver H,日常生活_出行与旅行规划#20260710,item-0021,0.554,0
Solver H,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver H,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver H,日常生活_出行与旅行规划#20260710,item-0043,0.719,0
Solver H,日常生活_出行与旅行规划#20260710,item-0058,0.761,0
Solver H,日常生活_出行与旅行规划#20260710,item-0060,0.857,0
Solver H,日常生活_出行与旅行规划#20260710,item-0061,0.663,0
Solver H,日常生活_出行与旅行规划#20260710,item-0072,0.847,0
Solver H,日常生活_出行与旅行规划#20260710,item-0075,0.817,0
Solver H,日常生活_出行与旅行规划#20260710,item-0076,0.192,0
Solver H,日常生活_出行与旅行规划#20260710,item-0077,0.686,0
Solver H,日常生活_出行与旅行规划#20260710,item-0084,0.422,0
Solver H,日常生活_出行与旅行规划#20260710,item-0085,0.766,0
Solver H,日常生活_出行与旅行规划#20260710,item-0090,0.667,0
Solver H,日常生活_出行与旅行规划#20260710,item-0093,0.657,0
Solver H,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver H,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver H,日常生活_娱乐与休闲#20260710,item-0049,1,0
Solver H,日常生活_娱乐与休闲#20260710,item-0064,1,0
Solver H,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver H,日常生活_娱乐与休闲#20260710,item-0092,0.847,0
Solver H,日常生活_政务行政事务流程#20260710,item-0012,0.733,0
Solver H,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver H,日常生活_政务行政事务流程#20260710,item-0031,0.267,0
Solver H,日常生活_政务行政事务流程#20260710,item-0045,0.728,0
Solver H,日常生活_政务行政事务流程#20260710,item-0047,0.633,0
Solver H,日常生活_政务行政事务流程#20260710,item-0054,0,0
Solver H,日常生活_活动与社交安排#20260710,item-0009,0.86,0
Solver H,日常生活_活动与社交安排#20260710,item-0016,0.618,0
Solver H,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver H,日常生活_活动与社交安排#20260710,item-0034,1,0
Solver H,日常生活_活动与社交安排#20260710,item-0035,0.944,0
Solver H,日常生活_活动与社交安排#20260710,item-0037,0.791,0
Solver H,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver H,日常生活_活动与社交安排#20260710,item-0057,0.926,0
Solver H,日常生活_活动与社交安排#20260710,item-0063,0.814,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0006,0.865,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0007,0.838,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0023,0.94,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0048,1,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0068,0.54,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0078,0.709,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0081,0.722,0
Solver H,日常生活_生活HowTo与家居#20260710,item-0096,0.948,0
Solver H,日常生活_购物与消费决策#20260710,item-0013,0.165,0
Solver H,日常生活_购物与消费决策#20260710,item-0024,0.314,0
Solver H,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver H,日常生活_购物与消费决策#20260710,item-0046,0,0
Solver H,日常生活_购物与消费决策#20260710,item-0053,0.299,0
Solver H,日常生活_购物与消费决策#20260710,item-0059,0.412,0
Solver H,日常生活_购物与消费决策#20260710,item-0069,0.409,0
Solver H,日常生活_购物与消费决策#20260710,item-0070,1,0
Solver H,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver H,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver H,日常生活_购物与消费决策#20260710,item-0095,0.812,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0022,0,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0026,0.82,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0038,0.748,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0052,0.835,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0056,0,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0062,0.89,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0088,0.757,0
Solver H,日常生活_餐饮与烹饪#20260710,item-0097,0.609,0
Solver U,日常生活_个人写作与沟通#20260710,item-0017,0.657,0
Solver U,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver U,日常生活_个人财务与理财#20260710,item-0001,0.185,0
Solver U,日常生活_个人财务与理财#20260710,item-0002,0.432,0
Solver U,日常生活_个人财务与理财#20260710,item-0025,0.126,0
Solver U,日常生活_个人财务与理财#20260710,item-0029,0.168,0
Solver U,日常生活_个人财务与理财#20260710,item-0051,0.337,0
Solver U,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver U,日常生活_个人财务与理财#20260710,item-0073,0.514,0
Solver U,日常生活_个人财务与理财#20260710,item-0079,0.549,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0005,0.765,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0010,0.564,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0027,0.564,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0028,0.746,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0066,0.857,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0067,0.29,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0083,0.431,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0089,0.451,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0091,0.289,0
Solver U,日常生活_信息查证与事实核实#20260710,item-0094,0.853,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0011,0.281,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0014,0.736,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0015,0.594,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0020,0.528,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0039,0.156,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0041,0.639,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0074,0.069,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0087,0,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0098,0.911,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0099,0.343,0
Solver U,日常生活_健康健身与自我护理#20260710,item-0100,0.51,0
Solver U,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver U,日常生活_出行与旅行规划#20260710,item-0008,0.287,0
Solver U,日常生活_出行与旅行规划#20260710,item-0021,0.165,0
Solver U,日常生活_出行与旅行规划#20260710,item-0036,0.551,0
Solver U,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver U,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver U,日常生活_出行与旅行规划#20260710,item-0058,0.472,0
Solver U,日常生活_出行与旅行规划#20260710,item-0060,0,0
Solver U,日常生活_出行与旅行规划#20260710,item-0061,0.396,0
Solver U,日常生活_出行与旅行规划#20260710,item-0072,0.27,0
Solver U,日常生活_出行与旅行规划#20260710,item-0075,0.817,0
Solver U,日常生活_出行与旅行规划#20260710,item-0076,0.779,0
Solver U,日常生活_出行与旅行规划#20260710,item-0077,0,0
Solver U,日常生活_出行与旅行规划#20260710,item-0084,0.078,0
Solver U,日常生活_出行与旅行规划#20260710,item-0085,0.462,0
Solver U,日常生活_出行与旅行规划#20260710,item-0090,0.847,0
Solver U,日常生活_出行与旅行规划#20260710,item-0093,0.435,0
Solver U,日常生活_娱乐与休闲#20260710,item-0004,0.64,0
Solver U,日常生活_娱乐与休闲#20260710,item-0032,0.765,0
Solver U,日常生活_娱乐与休闲#20260710,item-0049,0.733,0
Solver U,日常生活_娱乐与休闲#20260710,item-0064,0.432,0
Solver U,日常生活_娱乐与休闲#20260710,item-0065,0.122,0
Solver U,日常生活_娱乐与休闲#20260710,item-0092,0.937,0
Solver U,日常生活_政务行政事务流程#20260710,item-0012,0.297,0
Solver U,日常生活_政务行政事务流程#20260710,item-0018,0.297,0
Solver U,日常生活_政务行政事务流程#20260710,item-0031,0.168,0
Solver U,日常生活_政务行政事务流程#20260710,item-0045,0.408,0
Solver U,日常生活_政务行政事务流程#20260710,item-0047,0.133,0
Solver U,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver U,日常生活_活动与社交安排#20260710,item-0009,0.752,0
Solver U,日常生活_活动与社交安排#20260710,item-0016,0.153,0
Solver U,日常生活_活动与社交安排#20260710,item-0019,0.813,0
Solver U,日常生活_活动与社交安排#20260710,item-0034,0.789,0
Solver U,日常生活_活动与社交安排#20260710,item-0035,0.616,0
Solver U,日常生活_活动与社交安排#20260710,item-0037,0.557,0
Solver U,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver U,日常生活_活动与社交安排#20260710,item-0057,0.674,0
Solver U,日常生活_活动与社交安排#20260710,item-0063,0.209,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0006,0.568,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0007,0.568,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0023,0.513,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0030,0.58,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0048,0.489,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0068,0.161,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0078,0.241,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver U,日常生活_生活HowTo与家居#20260710,item-0096,0.422,0
Solver U,日常生活_购物与消费决策#20260710,item-0013,0.306,0
Solver U,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver U,日常生活_购物与消费决策#20260710,item-0040,0.37,0
Solver U,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver U,日常生活_购物与消费决策#20260710,item-0053,0.373,0
Solver U,日常生活_购物与消费决策#20260710,item-0059,0.439,0
Solver U,日常生活_购物与消费决策#20260710,item-0069,0.174,0
Solver U,日常生活_购物与消费决策#20260710,item-0070,0.483,0
Solver U,日常生活_购物与消费决策#20260710,item-0071,0.362,0
Solver U,日常生活_购物与消费决策#20260710,item-0080,0.343,0
Solver U,日常生活_购物与消费决策#20260710,item-0095,0.344,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0022,0.44,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0026,0.82,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0038,0.496,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0052,0.777,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0056,0.769,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0062,0.561,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0082,0.5,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0088,0.243,0
Solver U,日常生活_餐饮与烹饪#20260710,item-0097,0.268,0
Solver W,日常生活_个人写作与沟通#20260710,item-0017,0,0
Solver W,日常生活_个人写作与沟通#20260710,item-0044,0.192,0
Solver W,日常生活_个人财务与理财#20260710,item-0001,0.185,0
Solver W,日常生活_个人财务与理财#20260710,item-0002,0.517,0
Solver W,日常生活_个人财务与理财#20260710,item-0025,0.126,0
Solver W,日常生活_个人财务与理财#20260710,item-0029,0.198,0
Solver W,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver W,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver W,日常生活_个人财务与理财#20260710,item-0073,0.36,0
Solver W,日常生活_个人财务与理财#20260710,item-0079,0.44,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0005,0.383,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0027,0.535,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0066,0,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0083,0.696,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0086,0.712,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0089,0.56,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0091,0.263,0
Solver W,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0011,0.529,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0014,0.44,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0020,0.5,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0033,0.411,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0039,0.078,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0041,0.557,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0074,0.138,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0087,0.096,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0098,0.911,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0099,0.407,0
Solver W,日常生活_健康健身与自我护理#20260710,item-0100,0.648,0
Solver W,日常生活_出行与旅行规划#20260710,item-0003,0.634,0
Solver W,日常生活_出行与旅行规划#20260710,item-0008,0.213,0
Solver W,日常生活_出行与旅行规划#20260710,item-0021,0.331,0
Solver W,日常生活_出行与旅行规划#20260710,item-0036,0.48,0
Solver W,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver W,日常生活_出行与旅行规划#20260710,item-0043,0.331,0
Solver W,日常生活_出行与旅行规划#20260710,item-0058,0.521,0
Solver W,日常生活_出行与旅行规划#20260710,item-0060,0.306,0
Solver W,日常生活_出行与旅行规划#20260710,item-0061,0.396,0
Solver W,日常生活_出行与旅行规划#20260710,item-0072,0.36,0
Solver W,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver W,日常生活_出行与旅行规划#20260710,item-0076,0.779,0
Solver W,日常生活_出行与旅行规划#20260710,item-0077,0.085,0
Solver W,日常生活_出行与旅行规划#20260710,item-0084,0.133,0
Solver W,日常生活_出行与旅行规划#20260710,item-0085,0.717,0
Solver W,日常生活_出行与旅行规划#20260710,item-0090,0.667,0
Solver W,日常生活_出行与旅行规划#20260710,item-0093,0,0
Solver W,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver W,日常生活_娱乐与休闲#20260710,item-0032,0.852,0
Solver W,日常生活_娱乐与休闲#20260710,item-0049,0.634,0
Solver W,日常生活_娱乐与休闲#20260710,item-0064,0.408,0
Solver W,日常生活_娱乐与休闲#20260710,item-0065,0.383,0
Solver W,日常生活_娱乐与休闲#20260710,item-0092,0.514,0
Solver W,日常生活_政务行政事务流程#20260710,item-0012,0.267,0
Solver W,日常生活_政务行政事务流程#20260710,item-0018,0.626,0
Solver W,日常生活_政务行政事务流程#20260710,item-0031,0,0
Solver W,日常生活_政务行政事务流程#20260710,item-0045,0.488,0
Solver W,日常生活_政务行政事务流程#20260710,item-0047,0.133,0
Solver W,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver W,日常生活_活动与社交安排#20260710,item-0009,0.529,0
Solver W,日常生活_活动与社交安排#20260710,item-0016,0.153,0
Solver W,日常生活_活动与社交安排#20260710,item-0019,0.533,0
Solver W,日常生活_活动与社交安排#20260710,item-0034,0.68,0
Solver W,日常生活_活动与社交安排#20260710,item-0035,0.888,0
Solver W,日常生活_活动与社交安排#20260710,item-0037,0.496,0
Solver W,日常生活_活动与社交安排#20260710,item-0050,0.815,0
Solver W,日常生活_活动与社交安排#20260710,item-0057,0.622,0
Solver W,日常生活_活动与社交安排#20260710,item-0063,0.527,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0006,0.77,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0007,0.318,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0023,0.744,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0030,0.809,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0048,0.412,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0068,0.161,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0078,0.284,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0081,0.593,0
Solver W,日常生活_生活HowTo与家居#20260710,item-0096,0.222,0
Solver W,日常生活_购物与消费决策#20260710,item-0013,0.14,0
Solver W,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver W,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver W,日常生活_购物与消费决策#20260710,item-0046,0.229,0
Solver W,日常生活_购物与消费决策#20260710,item-0053,0,0
Solver W,日常生活_购物与消费决策#20260710,item-0059,0.202,0
Solver W,日常生活_购物与消费决策#20260710,item-0069,0.322,0
Solver W,日常生活_购物与消费决策#20260710,item-0070,0.797,0
Solver W,日常生活_购物与消费决策#20260710,item-0071,0.507,0
Solver W,日常生活_购物与消费决策#20260710,item-0080,0.343,0
Solver W,日常生活_购物与消费决策#20260710,item-0095,0.734,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0022,0.33,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0026,0.757,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0038,0.496,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0052,0,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0056,0.658,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0062,0,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0082,0.836,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0088,0.243,0
Solver W,日常生活_餐饮与烹饪#20260710,item-0097,0,0
Solver T,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver T,日常生活_个人写作与沟通#20260710,item-0044,0.712,0
Solver T,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver T,日常生活_个人财务与理财#20260710,item-0002,0.517,0
Solver T,日常生活_个人财务与理财#20260710,item-0025,0.178,0
Solver T,日常生活_个人财务与理财#20260710,item-0029,0.465,0
Solver T,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver T,日常生活_个人财务与理财#20260710,item-0055,0.588,0
Solver T,日常生活_个人财务与理财#20260710,item-0073,0.784,0
Solver T,日常生活_个人财务与理财#20260710,item-0079,0.703,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0005,0.174,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0010,0.832,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0027,0,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0066,0,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0083,0.863,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0089,0.451,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0091,0.412,0
Solver T,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0011,0.917,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0014,-100000,1
Solver T,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0033,0.411,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0039,0.234,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0041,0.918,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0074,0,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0098,0.821,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0099,0.472,0
Solver T,日常生活_健康健身与自我护理#20260710,item-0100,0.717,0
Solver T,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver T,日常生活_出行与旅行规划#20260710,item-0008,0.426,0
Solver T,日常生活_出行与旅行规划#20260710,item-0021,0.331,0
Solver T,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver T,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver T,日常生活_出行与旅行规划#20260710,item-0043,0.496,0
Solver T,日常生活_出行与旅行规划#20260710,item-0058,0,0
Solver T,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver T,日常生活_出行与旅行规划#20260710,item-0061,0,0
Solver T,日常生活_出行与旅行规划#20260710,item-0072,0.604,0
Solver T,日常生活_出行与旅行规划#20260710,item-0075,0.511,0
Solver T,日常生活_出行与旅行规划#20260710,item-0076,0.26,0
Solver T,日常生活_出行与旅行规划#20260710,item-0077,0.229,0
Solver T,日常生活_出行与旅行规划#20260710,item-0084,0.234,0
Solver T,日常生活_出行与旅行规划#20260710,item-0085,0.883,0
Solver T,日常生活_出行与旅行规划#20260710,item-0090,0.847,0
Solver T,日常生活_出行与旅行规划#20260710,item-0093,0.75,0
Solver T,日常生活_娱乐与休闲#20260710,item-0004,0.82,0
Solver T,日常生活_娱乐与休闲#20260710,item-0032,0,0
Solver T,日常生活_娱乐与休闲#20260710,item-0049,0.832,0
Solver T,日常生活_娱乐与休闲#20260710,item-0064,0.544,0
Solver T,日常生活_娱乐与休闲#20260710,item-0065,0,0
Solver T,日常生活_娱乐与休闲#20260710,item-0092,0.937,0
Solver T,日常生活_政务行政事务流程#20260710,item-0012,0.465,0
Solver T,日常生活_政务行政事务流程#20260710,item-0018,0.626,0
Solver T,日常生活_政务行政事务流程#20260710,item-0031,0.267,0
Solver T,日常生活_政务行政事务流程#20260710,item-0045,0.728,0
Solver T,日常生活_政务行政事务流程#20260710,item-0047,0.5,0
Solver T,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver T,日常生活_活动与社交安排#20260710,item-0009,0.835,0
Solver T,日常生活_活动与社交安排#20260710,item-0016,0,0
Solver T,日常生活_活动与社交安排#20260710,item-0019,0.598,0
Solver T,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver T,日常生活_活动与社交安排#20260710,item-0035,0.832,0
Solver T,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver T,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver T,日常生活_活动与社交安排#20260710,item-0057,0.57,0
Solver T,日常生活_活动与社交安排#20260710,item-0063,0.419,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0006,0.608,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0007,0.635,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0023,0.573,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0030,0.895,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0048,0,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0068,0.403,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0078,0.645,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0081,0.315,0
Solver T,日常生活_生活HowTo与家居#20260710,item-0096,0.422,0
Solver T,日常生活_购物与消费决策#20260710,item-0013,0.413,0
Solver T,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver T,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver T,日常生活_购物与消费决策#20260710,item-0046,0.568,0
Solver T,日常生活_购物与消费决策#20260710,item-0053,0.649,0
Solver T,日常生活_购物与消费决策#20260710,item-0059,0.474,0
Solver T,日常生活_购物与消费决策#20260710,item-0069,0.383,0
Solver T,日常生活_购物与消费决策#20260710,item-0070,0,0
Solver T,日常生活_购物与消费决策#20260710,item-0071,0.681,0
Solver T,日常生活_购物与消费决策#20260710,item-0080,0,0
Solver T,日常生活_购物与消费决策#20260710,item-0095,0.758,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0022,0.33,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0026,0,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0038,0.622,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0052,0.942,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0062,0.871,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0082,0,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver T,日常生活_餐饮与烹饪#20260710,item-0097,0.587,0
Solver J,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver J,日常生活_个人写作与沟通#20260710,item-0044,0.519,0
Solver J,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver J,日常生活_个人财务与理财#20260710,item-0002,0.602,0
Solver J,日常生活_个人财务与理财#20260710,item-0025,0.281,0
Solver J,日常生活_个人财务与理财#20260710,item-0029,0.564,0
Solver J,日常生活_个人财务与理财#20260710,item-0051,0.802,0
Solver J,日常生活_个人财务与理财#20260710,item-0055,0.588,0
Solver J,日常生活_个人财务与理财#20260710,item-0073,0.694,0
Solver J,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0028,0.746,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0066,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0067,0.659,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0089,0.451,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0091,0.202,0
Solver J,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0011,0.587,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0014,0.923,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0020,0.685,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0039,0.234,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0041,0.746,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0074,0.697,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0087,0.385,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0098,0.911,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0099,0.435,0
Solver J,日常生活_健康健身与自我护理#20260710,item-0100,0.766,0
Solver J,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver J,日常生活_出行与旅行规划#20260710,item-0008,0.5,0
Solver J,日常生活_出行与旅行规划#20260710,item-0021,0.496,0
Solver J,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver J,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver J,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver J,日常生活_出行与旅行规划#20260710,item-0058,0.641,0
Solver J,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver J,日常生活_出行与旅行规划#20260710,item-0061,0.663,0
Solver J,日常生活_出行与旅行规划#20260710,item-0072,0.757,0
Solver J,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver J,日常生活_出行与旅行规划#20260710,item-0076,0.288,0
Solver J,日常生活_出行与旅行规划#20260710,item-0077,0.229,0
Solver J,日常生活_出行与旅行规划#20260710,item-0084,0.422,0
Solver J,日常生活_出行与旅行规划#20260710,item-0085,0.669,0
Solver J,日常生活_出行与旅行规划#20260710,item-0090,0.694,0
Solver J,日常生活_出行与旅行规划#20260710,item-0093,0.722,0
Solver J,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver J,日常生活_娱乐与休闲#20260710,item-0032,0.826,0
Solver J,日常生活_娱乐与休闲#20260710,item-0049,0.901,0
Solver J,日常生活_娱乐与休闲#20260710,item-0064,0.864,0
Solver J,日常生活_娱乐与休闲#20260710,item-0065,0.47,0
Solver J,日常生活_娱乐与休闲#20260710,item-0092,0.847,0
Solver J,日常生活_政务行政事务流程#20260710,item-0012,0.564,0
Solver J,日常生活_政务行政事务流程#20260710,item-0018,0.626,0
Solver J,日常生活_政务行政事务流程#20260710,item-0031,0.069,0
Solver J,日常生活_政务行政事务流程#20260710,item-0045,0.888,0
Solver J,日常生活_政务行政事务流程#20260710,item-0047,0.555,0
Solver J,日常生活_政务行政事务流程#20260710,item-0054,0.229,0
Solver J,日常生活_活动与社交安排#20260710,item-0009,0.777,0
Solver J,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver J,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver J,日常生活_活动与社交安排#20260710,item-0034,0.812,0
Solver J,日常生活_活动与社交安排#20260710,item-0035,0.888,0
Solver J,日常生活_活动与社交安排#20260710,item-0037,0.73,0
Solver J,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver J,日常生活_活动与社交安排#20260710,item-0057,0.548,0
Solver J,日常生活_活动与社交安排#20260710,item-0063,0.473,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0006,0.432,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0007,0.703,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0023,0.573,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0030,0.87,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0048,0.695,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0068,0.403,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0078,0.596,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0081,0.593,0
Solver J,日常生活_生活HowTo与家居#20260710,item-0096,0.548,0
Solver J,日常生活_购物与消费决策#20260710,item-0013,0.331,0
Solver J,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver J,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver J,日常生活_购物与消费决策#20260710,item-0046,0.483,0
Solver J,日常生活_购物与消费决策#20260710,item-0053,0.649,0
Solver J,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver J,日常生活_购物与消费决策#20260710,item-0069,0.643,0
Solver J,日常生活_购物与消费决策#20260710,item-0070,0.542,0
Solver J,日常生活_购物与消费决策#20260710,item-0071,0.659,0
Solver J,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver J,日常生活_购物与消费决策#20260710,item-0095,0.633,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0022,0.407,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0026,0.82,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0038,0.726,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0052,0.612,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0056,0.829,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0062,0.826,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0082,0.867,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver J,日常生活_餐饮与烹饪#20260710,item-0097,0.464,0
Solver D,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver D,日常生活_个人写作与沟通#20260710,item-0044,0.808,0
Solver D,日常生活_个人财务与理财#20260710,item-0001,0.778,0
Solver D,日常生活_个人财务与理财#20260710,item-0002,0.661,0
Solver D,日常生活_个人财务与理财#20260710,item-0025,0.333,0
Solver D,日常生活_个人财务与理财#20260710,item-0029,0,0
Solver D,日常生活_个人财务与理财#20260710,item-0051,0.099,0
Solver D,日常生活_个人财务与理财#20260710,item-0055,0.664,0
Solver D,日常生活_个人财务与理财#20260710,item-0073,1,0
Solver D,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0066,0.276,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0067,0.855,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0083,0.902,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0086,0.808,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0089,0.78,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0091,0.675,0
Solver D,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0011,0.636,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0014,0.516,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0020,0.843,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0033,0.907,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0039,0.789,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0041,0,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0074,0.49,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0099,0.472,0
Solver D,日常生活_健康健身与自我护理#20260710,item-0100,1,0
Solver D,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver D,日常生活_出行与旅行规划#20260710,item-0008,0.713,0
Solver D,日常生活_出行与旅行规划#20260710,item-0021,0.554,0
Solver D,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver D,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver D,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver D,日常生活_出行与旅行规划#20260710,item-0058,1,0
Solver D,日常生活_出行与旅行规划#20260710,item-0060,0.582,0
Solver D,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver D,日常生活_出行与旅行规划#20260710,item-0072,0.541,0
Solver D,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver D,日常生活_出行与旅行规划#20260710,item-0076,0.904,0
Solver D,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver D,日常生活_出行与旅行规划#20260710,item-0084,0.656,0
Solver D,日常生活_出行与旅行规划#20260710,item-0085,0.952,0
Solver D,日常生活_出行与旅行规划#20260710,item-0090,0.937,0
Solver D,日常生活_出行与旅行规划#20260710,item-0093,0.907,0
Solver D,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver D,日常生活_娱乐与休闲#20260710,item-0032,0,0
Solver D,日常生活_娱乐与休闲#20260710,item-0049,1,0
Solver D,日常生活_娱乐与休闲#20260710,item-0064,0.68,0
Solver D,日常生活_娱乐与休闲#20260710,item-0065,0.826,0
Solver D,日常生活_娱乐与休闲#20260710,item-0092,0.82,0
Solver D,日常生活_政务行政事务流程#20260710,item-0012,0.634,0
Solver D,日常生活_政务行政事务流程#20260710,item-0018,0.923,0
Solver D,日常生活_政务行政事务流程#20260710,item-0031,0.832,0
Solver D,日常生活_政务行政事务流程#20260710,item-0045,1,0
Solver D,日常生活_政务行政事务流程#20260710,item-0047,0.844,0
Solver D,日常生活_政务行政事务流程#20260710,item-0054,0.39,0
Solver D,日常生活_活动与社交安排#20260710,item-0009,0.752,0
Solver D,日常生活_活动与社交安排#20260710,item-0016,0,0
Solver D,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver D,日常生活_活动与社交安排#20260710,item-0034,1,0
Solver D,日常生活_活动与社交安排#20260710,item-0035,0.944,0
Solver D,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver D,日常生活_活动与社交安排#20260710,item-0050,1,0
Solver D,日常生活_活动与社交安排#20260710,item-0057,1,0
Solver D,日常生活_活动与社交安排#20260710,item-0063,0.868,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0006,0.865,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0007,0.838,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0023,0.282,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0048,0.847,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0068,0.726,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0078,0.858,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0081,0.75,0
Solver D,日常生活_生活HowTo与家居#20260710,item-0096,1,0
Solver D,日常生活_购物与消费决策#20260710,item-0013,1,0
Solver D,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver D,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver D,日常生活_购物与消费决策#20260710,item-0046,0.856,0
Solver D,日常生活_购物与消费决策#20260710,item-0053,0.649,0
Solver D,日常生活_购物与消费决策#20260710,item-0059,0.675,0
Solver D,日常生活_购物与消费决策#20260710,item-0069,0.791,0
Solver D,日常生活_购物与消费决策#20260710,item-0070,1,0
Solver D,日常生活_购物与消费决策#20260710,item-0071,0.877,0
Solver D,日常生活_购物与消费决策#20260710,item-0080,0.815,0
Solver D,日常生活_购物与消费决策#20260710,item-0095,0.945,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0026,0.757,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0038,0.778,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0052,0.752,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0062,0.845,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0088,0.243,0
Solver D,日常生活_餐饮与烹饪#20260710,item-0097,0.609,0
Solver R,日常生活_个人写作与沟通#20260710,item-0017,0.657,0
Solver R,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver R,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver R,日常生活_个人财务与理财#20260710,item-0002,0.517,0
Solver R,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver R,日常生活_个人财务与理财#20260710,item-0029,0.733,0
Solver R,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver R,日常生活_个人财务与理财#20260710,item-0055,0.359,0
Solver R,日常生活_个人财务与理财#20260710,item-0073,0.784,0
Solver R,日常生活_个人财务与理财#20260710,item-0079,0.769,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0005,0.148,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0010,0.802,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0066,0.204,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0083,0.431,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0089,0.56,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0091,0.526,0
Solver R,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0011,0.223,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0014,0.22,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0020,0.565,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0039,0.266,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0041,0.689,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0074,0.352,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0099,0.815,0
Solver R,日常生活_健康健身与自我护理#20260710,item-0100,0.697,0
Solver R,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver R,日常生活_出行与旅行规划#20260710,item-0008,0.394,0
Solver R,日常生活_出行与旅行规划#20260710,item-0021,0.388,0
Solver R,日常生活_出行与旅行规划#20260710,item-0036,0.622,0
Solver R,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver R,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver R,日常生活_出行与旅行规划#20260710,item-0058,0.521,0
Solver R,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver R,日常生活_出行与旅行规划#20260710,item-0061,0.733,0
Solver R,日常生活_出行与旅行规划#20260710,item-0072,0.45,0
Solver R,日常生活_出行与旅行规划#20260710,item-0075,0.817,0
Solver R,日常生活_出行与旅行规划#20260710,item-0076,0.288,0
Solver R,日常生活_出行与旅行规划#20260710,item-0077,0.169,0
Solver R,日常生活_出行与旅行规划#20260710,item-0084,0.367,0
Solver R,日常生活_出行与旅行规划#20260710,item-0085,0.697,0
Solver R,日常生活_出行与旅行规划#20260710,item-0090,0.694,0
Solver R,日常生活_出行与旅行规划#20260710,item-0093,0.815,0
Solver R,日常生活_娱乐与休闲#20260710,item-0004,0.82,0
Solver R,日常生活_娱乐与休闲#20260710,item-0032,0.852,0
Solver R,日常生活_娱乐与休闲#20260710,item-0049,0.238,0
Solver R,日常生活_娱乐与休闲#20260710,item-0064,0.488,0
Solver R,日常生活_娱乐与休闲#20260710,item-0065,0.739,0
Solver R,日常生活_娱乐与休闲#20260710,item-0092,0.514,0
Solver R,日常生活_政务行政事务流程#20260710,item-0012,0.465,0
Solver R,日常生活_政务行政事务流程#20260710,item-0018,0.593,0
Solver R,日常生活_政务行政事务流程#20260710,item-0031,0.366,0
Solver R,日常生活_政务行政事务流程#20260710,item-0045,0.808,0
Solver R,日常生活_政务行政事务流程#20260710,item-0047,0.445,0
Solver R,日常生活_政务行政事务流程#20260710,item-0054,0.486,0
Solver R,日常生活_活动与社交安排#20260710,item-0009,0.669,0
Solver R,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver R,日常生活_活动与社交安排#20260710,item-0019,0.626,0
Solver R,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver R,日常生活_活动与社交安排#20260710,item-0035,0.864,0
Solver R,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver R,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver R,日常生活_活动与社交安排#20260710,item-0057,0.674,0
Solver R,日常生活_活动与社交安排#20260710,item-0063,0.395,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0006,0.635,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0007,0.453,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0023,0.513,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0048,0.565,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0068,0.323,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0078,0.787,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver R,日常生活_生活HowTo与家居#20260710,item-0096,0.748,0
Solver R,日常生活_购物与消费决策#20260710,item-0013,0.86,0
Solver R,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver R,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver R,日常生活_购物与消费决策#20260710,item-0046,0.144,0
Solver R,日常生活_购物与消费决策#20260710,item-0053,0.149,0
Solver R,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver R,日常生活_购物与消费决策#20260710,item-0069,0.322,0
Solver R,日常生活_购物与消费决策#20260710,item-0070,0.771,0
Solver R,日常生活_购物与消费决策#20260710,item-0071,0.877,0
Solver R,日常生活_购物与消费决策#20260710,item-0080,0.528,0
Solver R,日常生活_购物与消费决策#20260710,item-0095,0.766,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0022,0.22,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0026,0.423,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0038,0.474,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0052,0.777,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0056,0.744,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0062,0.587,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0088,0.333,0
Solver R,日常生活_餐饮与烹饪#20260710,item-0097,0.268,0
Solver N,日常生活_个人写作与沟通#20260710,item-0017,1,0
Solver N,日常生活_个人写作与沟通#20260710,item-0044,0.519,0
Solver N,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver N,日常生活_个人财务与理财#20260710,item-0002,0.576,0
Solver N,日常生活_个人财务与理财#20260710,item-0025,0.126,0
Solver N,日常生活_个人财务与理财#20260710,item-0029,0,0
Solver N,日常生活_个人财务与理财#20260710,item-0051,0.436,0
Solver N,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver N,日常生活_个人财务与理财#20260710,item-0073,0.847,0
Solver N,日常生活_个人财务与理财#20260710,item-0079,0.659,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0005,0.852,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0027,0.931,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0066,0.306,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0083,0.931,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0089,0.484,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0091,0.351,0
Solver N,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0011,0.636,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0014,0.44,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0015,1,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0033,0.533,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0039,0.211,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0041,0.721,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0074,0.283,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0087,0,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0099,0.593,0
Solver N,日常生活_健康健身与自我护理#20260710,item-0100,0.559,0
Solver N,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver N,日常生活_出行与旅行规划#20260710,item-0008,0.5,0
Solver N,日常生活_出行与旅行规划#20260710,item-0021,0.529,0
Solver N,日常生活_出行与旅行规划#20260710,item-0036,0.551,0
Solver N,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver N,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver N,日常生活_出行与旅行规划#20260710,item-0058,0.331,0
Solver N,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver N,日常生活_出行与旅行规划#20260710,item-0061,0.733,0
Solver N,日常生活_出行与旅行规划#20260710,item-0072,0.45,0
Solver N,日常生活_出行与旅行规划#20260710,item-0075,0.817,0
Solver N,日常生活_出行与旅行规划#20260710,item-0076,0.904,0
Solver N,日常生活_出行与旅行规划#20260710,item-0077,0.169,0
Solver N,日常生活_出行与旅行规划#20260710,item-0084,0.422,0
Solver N,日常生活_出行与旅行规划#20260710,item-0085,0.669,0
Solver N,日常生活_出行与旅行规划#20260710,item-0090,0.604,0
Solver N,日常生活_出行与旅行规划#20260710,item-0093,0.657,0
Solver N,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver N,日常生活_娱乐与休闲#20260710,item-0032,0.826,0
Solver N,日常生活_娱乐与休闲#20260710,item-0049,0.366,0
Solver N,日常生活_娱乐与休闲#20260710,item-0064,0.408,0
Solver N,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver N,日常生活_娱乐与休闲#20260710,item-0092,0.937,0
Solver N,日常生活_政务行政事务流程#20260710,item-0012,0.465,0
Solver N,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver N,日常生活_政务行政事务流程#20260710,item-0031,0.366,0
Solver N,日常生活_政务行政事务流程#20260710,item-0045,0.944,0
Solver N,日常生活_政务行政事务流程#20260710,item-0047,0.422,0
Solver N,日常生活_政务行政事务流程#20260710,item-0054,0.39,0
Solver N,日常生活_活动与社交安排#20260710,item-0009,0.504,0
Solver N,日常生活_活动与社交安排#20260710,item-0016,0.153,0
Solver N,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver N,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver N,日常生活_活动与社交安排#20260710,item-0035,1,0
Solver N,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver N,日常生活_活动与社交安排#20260710,item-0050,0.843,0
Solver N,日常生活_活动与社交安排#20260710,item-0057,0.578,0
Solver N,日常生活_活动与社交安排#20260710,item-0063,0.814,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0006,0.75,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0007,0.703,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0023,0.658,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0030,0.685,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0048,0.511,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0068,0.403,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0078,0.638,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver N,日常生活_生活HowTo与家居#20260710,item-0096,0.674,0
Solver N,日常生活_购物与消费决策#20260710,item-0013,0.612,0
Solver N,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver N,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver N,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver N,日常生活_购物与消费决策#20260710,item-0053,0.724,0
Solver N,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver N,日常生活_购物与消费决策#20260710,item-0069,0.443,0
Solver N,日常生活_购物与消费决策#20260710,item-0070,0.797,0
Solver N,日常生活_购物与消费决策#20260710,item-0071,0.536,0
Solver N,日常生活_购物与消费决策#20260710,item-0080,0.528,0
Solver N,日常生活_购物与消费决策#20260710,item-0095,0.32,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0022,0.44,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0026,0.423,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0038,0.548,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0052,0.777,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0056,0.855,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0062,0.542,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0082,0.891,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0088,0.333,0
Solver N,日常生活_餐饮与烹饪#20260710,item-0097,0.486,0
Solver B,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver B,日常生活_个人写作与沟通#20260710,item-0044,0.808,0
Solver B,日常生活_个人财务与理财#20260710,item-0001,0.435,0
Solver B,日常生活_个人财务与理财#20260710,item-0002,0.746,0
Solver B,日常生活_个人财务与理财#20260710,item-0025,0.43,0
Solver B,日常生活_个人财务与理财#20260710,item-0029,0.634,0
Solver B,日常生活_个人财务与理财#20260710,item-0051,0.703,0
Solver B,日常生活_个人财务与理财#20260710,item-0055,0.718,0
Solver B,日常生活_个人财务与理财#20260710,item-0073,1,0
Solver B,日常生活_个人财务与理财#20260710,item-0079,0.89,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0066,0.449,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0067,0.877,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0086,1,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0089,0.78,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0091,0.675,0
Solver B,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0011,0.81,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0014,1,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0033,0.533,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0039,0.766,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0041,1,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0074,0.559,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0087,0.577,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0099,0.565,0
Solver B,日常生活_健康健身与自我护理#20260710,item-0100,0.931,0
Solver B,日常生活_出行与旅行规划#20260710,item-0003,0.604,0
Solver B,日常生活_出行与旅行规划#20260710,item-0008,0.787,0
Solver B,日常生活_出行与旅行规划#20260710,item-0021,0.471,0
Solver B,日常生活_出行与旅行规划#20260710,item-0036,1,0
Solver B,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver B,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver B,日常生活_出行与旅行规划#20260710,item-0058,0.761,0
Solver B,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver B,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver B,日常生活_出行与旅行规划#20260710,item-0072,0.604,0
Solver B,日常生活_出行与旅行规划#20260710,item-0075,0.87,0
Solver B,日常生活_出行与旅行规划#20260710,item-0076,0.808,0
Solver B,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver B,日常生活_出行与旅行规划#20260710,item-0084,0.656,0
Solver B,日常生活_出行与旅行规划#20260710,item-0085,0.855,0
Solver B,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver B,日常生活_出行与旅行规划#20260710,item-0093,1,0
Solver B,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver B,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver B,日常生活_娱乐与休闲#20260710,item-0049,0,0
Solver B,日常生活_娱乐与休闲#20260710,item-0064,1,0
Solver B,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver B,日常生活_娱乐与休闲#20260710,item-0092,0.847,0
Solver B,日常生活_政务行政事务流程#20260710,item-0012,0.564,0
Solver B,日常生活_政务行政事务流程#20260710,item-0018,0.923,0
Solver B,日常生活_政务行政事务流程#20260710,item-0031,0.663,0
Solver B,日常生活_政务行政事务流程#20260710,item-0045,1,0
Solver B,日常生活_政务行政事务流程#20260710,item-0047,0.602,0
Solver B,日常生活_政务行政事务流程#20260710,item-0054,0.39,0
Solver B,日常生活_活动与社交安排#20260710,item-0009,0.917,0
Solver B,日常生活_活动与社交安排#20260710,item-0016,1,0
Solver B,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver B,日常生活_活动与社交安排#20260710,item-0034,1,0
Solver B,日常生活_活动与社交安排#20260710,item-0035,1,0
Solver B,日常生活_活动与社交安排#20260710,item-0037,0.852,0
Solver B,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver B,日常生活_活动与社交安排#20260710,item-0057,0.874,0
Solver B,日常生活_活动与社交安排#20260710,item-0063,0.868,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0006,0.703,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0007,0.77,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0023,0.624,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0030,1,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0048,0.924,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0068,0.702,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0078,0.709,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0081,0.75,0
Solver B,日常生活_生活HowTo与家居#20260710,item-0096,0.874,0
Solver B,日常生活_购物与消费决策#20260710,item-0013,0.636,0
Solver B,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver B,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver B,日常生活_购物与消费决策#20260710,item-0046,0.627,0
Solver B,日常生活_购物与消费决策#20260710,item-0053,0.724,0
Solver B,日常生活_购物与消费决策#20260710,item-0059,0.588,0
Solver B,日常生活_购物与消费决策#20260710,item-0069,0.617,0
Solver B,日常生活_购物与消费决策#20260710,item-0070,0.915,0
Solver B,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver B,日常生活_购物与消费决策#20260710,item-0080,0.407,0
Solver B,日常生活_购物与消费决策#20260710,item-0095,0.789,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0022,0.516,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0026,1,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0038,0.778,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0052,1,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0062,0.716,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver B,日常生活_餐饮与烹饪#20260710,item-0097,0.536,0
Solver M,日常生活_个人写作与沟通#20260710,item-0017,0.75,0
Solver M,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver M,日常生活_个人财务与理财#20260710,item-0001,0.657,0
Solver M,日常生活_个人财务与理财#20260710,item-0002,0.602,0
Solver M,日常生活_个人财务与理财#20260710,item-0025,0.378,0
Solver M,日常生活_个人财务与理财#20260710,item-0029,0.465,0
Solver M,日常生活_个人财务与理财#20260710,item-0051,0.663,0
Solver M,日常生活_个人财务与理财#20260710,item-0055,0.359,0
Solver M,日常生活_个人财务与理财#20260710,item-0073,0.577,0
Solver M,日常生活_个人财务与理财#20260710,item-0079,0.78,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0005,0.704,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0028,0.746,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0066,0.378,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0067,0.754,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0083,0.765,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0086,0.808,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0089,0.56,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0091,0.614,0
Solver M,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0011,0.777,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0014,0.33,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0039,0.312,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0041,0.943,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0074,0.421,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0087,0.192,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0099,0.472,0
Solver M,日常生活_健康健身与自我护理#20260710,item-0100,0.745,0
Solver M,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver M,日常生活_出行与旅行规划#20260710,item-0008,0.394,0
Solver M,日常生活_出行与旅行规划#20260710,item-0021,0.554,0
Solver M,日常生活_出行与旅行规划#20260710,item-0036,0.755,0
Solver M,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver M,日常生活_出行与旅行规划#20260710,item-0043,0.661,0
Solver M,日常生活_出行与旅行规划#20260710,item-0058,0.451,0
Solver M,日常生活_出行与旅行规划#20260710,item-0060,0.684,0
Solver M,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver M,日常生活_出行与旅行规划#20260710,item-0072,0.541,0
Solver M,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver M,日常生活_出行与旅行规划#20260710,item-0076,0.971,0
Solver M,日常生活_出行与旅行规划#20260710,item-0077,0.458,0
Solver M,日常生活_出行与旅行规划#20260710,item-0084,0.711,0
Solver M,日常生活_出行与旅行规划#20260710,item-0085,0.814,0
Solver M,日常生活_出行与旅行规划#20260710,item-0090,0.243,0
Solver M,日常生活_出行与旅行规划#20260710,item-0093,0.722,0
Solver M,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver M,日常生活_娱乐与休闲#20260710,item-0032,1,0
Solver M,日常生活_娱乐与休闲#20260710,item-0049,0.634,0
Solver M,日常生活_娱乐与休闲#20260710,item-0064,0.488,0
Solver M,日常生活_娱乐与休闲#20260710,item-0065,0.504,0
Solver M,日常生活_娱乐与休闲#20260710,item-0092,0.694,0
Solver M,日常生活_政务行政事务流程#20260710,item-0012,0.366,0
Solver M,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver M,日常生活_政务行政事务流程#20260710,item-0031,0.267,0
Solver M,日常生活_政务行政事务流程#20260710,item-0045,1,0
Solver M,日常生活_政务行政事务流程#20260710,item-0047,0.5,0
Solver M,日常生活_政务行政事务流程#20260710,item-0054,0.324,0
Solver M,日常生活_活动与社交安排#20260710,item-0009,0.835,0
Solver M,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver M,日常生活_活动与社交安排#20260710,item-0019,0.907,0
Solver M,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver M,日常生活_活动与社交安排#20260710,item-0035,0.808,0
Solver M,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver M,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver M,日常生活_活动与社交安排#20260710,item-0057,0.622,0
Solver M,日常生活_活动与社交安排#20260710,item-0063,0.791,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0006,0.703,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0007,0.838,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0023,0.453,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0030,0.71,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0048,0.718,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0068,0.565,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0078,0.638,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver M,日常生活_生活HowTo与家居#20260710,item-0096,0.874,0
Solver M,日常生活_购物与消费决策#20260710,item-0013,0.612,0
Solver M,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver M,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver M,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver M,日常生活_购物与消费决策#20260710,item-0053,0.224,0
Solver M,日常生活_购物与消费决策#20260710,item-0059,0.439,0
Solver M,日常生活_购物与消费决策#20260710,item-0069,0.47,0
Solver M,日常生活_购物与消费决策#20260710,item-0070,0.627,0
Solver M,日常生活_购物与消费决策#20260710,item-0071,0.732,0
Solver M,日常生活_购物与消费决策#20260710,item-0080,0.5,0
Solver M,日常生活_购物与消费决策#20260710,item-0095,0.766,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0022,0.44,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0026,0.55,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0038,0.652,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0052,0.917,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0056,0.744,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0062,0.606,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver M,日常生活_餐饮与烹饪#20260710,item-0097,0.413,0
Solver V,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver V,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver V,日常生活_个人财务与理财#20260710,item-0001,0.25,0
Solver V,日常生活_个人财务与理财#20260710,item-0002,0.771,0
Solver V,日常生活_个人财务与理财#20260710,item-0025,0.281,0
Solver V,日常生活_个人财务与理财#20260710,item-0029,0,0
Solver V,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver V,日常生活_个人财务与理财#20260710,item-0055,0,0
Solver V,日常生活_个人财务与理财#20260710,item-0073,0.694,0
Solver V,日常生活_个人财务与理财#20260710,item-0079,0.89,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0005,0.913,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0027,1,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0066,0.204,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0067,0,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0083,0.471,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0086,0.808,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0089,0.67,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0091,0.202,0
Solver V,日常生活_信息查证与事实核实#20260710,item-0094,0,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0011,0.471,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0014,0.923,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0015,0.733,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0020,0.593,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0039,0,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0041,0,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0074,0.628,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0087,0.096,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver V,日常生活_健康健身与自我护理#20260710,item-0100,0.697,0
Solver V,日常生活_出行与旅行规划#20260710,item-0003,0.604,0
Solver V,日常生活_出行与旅行规划#20260710,item-0008,0.287,0
Solver V,日常生活_出行与旅行规划#20260710,item-0021,0.306,0
Solver V,日常生活_出行与旅行规划#20260710,item-0036,0.612,0
Solver V,日常生活_出行与旅行规划#20260710,item-0042,0.231,0
Solver V,日常生活_出行与旅行规划#20260710,item-0043,0.413,0
Solver V,日常生活_出行与旅行规划#20260710,item-0058,0.521,0
Solver V,日常生活_出行与旅行规划#20260710,item-0060,0,0
Solver V,日常生活_出行与旅行规划#20260710,item-0061,0.594,0
Solver V,日常生活_出行与旅行规划#20260710,item-0072,0.757,0
Solver V,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver V,日常生活_出行与旅行规划#20260710,item-0076,0.683,0
Solver V,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver V,日常生活_出行与旅行规划#20260710,item-0084,0.289,0
Solver V,日常生活_出行与旅行规划#20260710,item-0085,0.786,0
Solver V,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver V,日常生活_出行与旅行规划#20260710,item-0093,0,0
Solver V,日常生活_娱乐与休闲#20260710,item-0004,0.757,0
Solver V,日常生活_娱乐与休闲#20260710,item-0032,0,0
Solver V,日常生活_娱乐与休闲#20260710,item-0049,0.634,0
Solver V,日常生活_娱乐与休闲#20260710,item-0064,0.464,0
Solver V,日常生活_娱乐与休闲#20260710,item-0065,0.27,0
Solver V,日常生活_娱乐与休闲#20260710,item-0092,0.874,0
Solver V,日常生活_政务行政事务流程#20260710,item-0012,0.366,0
Solver V,日常生活_政务行政事务流程#20260710,item-0018,0.516,0
Solver V,日常生活_政务行政事务流程#20260710,item-0031,0.366,0
Solver V,日常生活_政务行政事务流程#20260710,item-0045,0.784,0
Solver V,日常生活_政务行政事务流程#20260710,item-0047,0.656,0
Solver V,日常生活_政务行政事务流程#20260710,item-0054,0.19,0
Solver V,日常生活_活动与社交安排#20260710,item-0009,0.529,0
Solver V,日常生活_活动与社交安排#20260710,item-0016,0,0
Solver V,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver V,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver V,日常生活_活动与社交安排#20260710,item-0035,0.888,0
Solver V,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver V,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver V,日常生活_活动与社交安排#20260710,item-0057,0.8,0
Solver V,日常生活_活动与社交安排#20260710,item-0063,0.713,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0006,0,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0007,0.703,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0023,0,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0030,0.833,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0048,0,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0068,0.484,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0078,0,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0081,0,0
Solver V,日常生活_生活HowTo与家居#20260710,item-0096,0.674,0
Solver V,日常生活_购物与消费决策#20260710,item-0013,0.413,0
Solver V,日常生活_购物与消费决策#20260710,item-0024,0.314,0
Solver V,日常生活_购物与消费决策#20260710,item-0040,0.528,0
Solver V,日常生活_购物与消费决策#20260710,item-0046,0.458,0
Solver V,日常生活_购物与消费决策#20260710,item-0053,0,0
Solver V,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver V,日常生活_购物与消费决策#20260710,item-0069,0.322,0
Solver V,日常生活_购物与消费决策#20260710,item-0070,0,0
Solver V,日常生活_购物与消费决策#20260710,item-0071,0.609,0
Solver V,日常生活_购物与消费决策#20260710,item-0080,0,0
Solver V,日常生活_购物与消费决策#20260710,item-0095,0.633,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0022,0.407,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0026,0,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0038,0.726,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0052,0,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0056,0.855,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0062,0.561,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0082,0.789,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0088,0,0
Solver V,日常生活_餐饮与烹饪#20260710,item-0097,0,0
Solver S,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver S,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver S,日常生活_个人财务与理财#20260710,item-0001,0.185,0
Solver S,日常生活_个人财务与理财#20260710,item-0002,0.085,0
Solver S,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver S,日常生活_个人财务与理财#20260710,item-0029,0.396,0
Solver S,日常生活_个人财务与理财#20260710,item-0051,0,0
Solver S,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver S,日常生活_个人财务与理财#20260710,item-0073,0.631,0
Solver S,日常生活_个人财务与理财#20260710,item-0079,0.659,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0005,0.087,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0010,0.762,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0027,0.594,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0028,0.831,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0066,0.684,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0067,0.877,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0083,0.265,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0089,0.67,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0091,0.263,0
Solver S,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0011,0.331,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0014,0.44,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0020,0.657,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0039,0.211,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0041,0.918,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0074,0.51,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0087,0,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0098,0,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0099,0.407,0
Solver S,日常生活_健康健身与自我护理#20260710,item-0100,0.766,0
Solver S,日常生活_出行与旅行规划#20260710,item-0003,0.634,0
Solver S,日常生活_出行与旅行规划#20260710,item-0008,0.287,0
Solver S,日常生活_出行与旅行规划#20260710,item-0021,0.554,0
Solver S,日常生活_出行与旅行规划#20260710,item-0036,0.653,0
Solver S,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver S,日常生活_出行与旅行规划#20260710,item-0043,0.413,0
Solver S,日常生活_出行与旅行规划#20260710,item-0058,0.641,0
Solver S,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver S,日常生活_出行与旅行规划#20260710,item-0061,0.396,0
Solver S,日常生活_出行与旅行规划#20260710,item-0072,0.45,0
Solver S,日常生活_出行与旅行规划#20260710,item-0075,0.87,0
Solver S,日常生活_出行与旅行规划#20260710,item-0076,0.808,0
Solver S,日常生活_出行与旅行规划#20260710,item-0077,0.288,0
Solver S,日常生活_出行与旅行规划#20260710,item-0084,0.578,0
Solver S,日常生活_出行与旅行规划#20260710,item-0085,0.648,0
Solver S,日常生活_出行与旅行规划#20260710,item-0090,0.757,0
Solver S,日常生活_出行与旅行规划#20260710,item-0093,0.63,0
Solver S,日常生活_娱乐与休闲#20260710,item-0004,0.91,0
Solver S,日常生活_娱乐与休闲#20260710,item-0032,0.791,0
Solver S,日常生活_娱乐与休闲#20260710,item-0049,0.634,0
Solver S,日常生活_娱乐与休闲#20260710,item-0064,0.464,0
Solver S,日常生活_娱乐与休闲#20260710,item-0065,0.704,0
Solver S,日常生活_娱乐与休闲#20260710,item-0092,0.847,0
Solver S,日常生活_政务行政事务流程#20260710,item-0012,0.564,0
Solver S,日常生活_政务行政事务流程#20260710,item-0018,0.78,0
Solver S,日常生活_政务行政事务流程#20260710,item-0031,0.168,0
Solver S,日常生活_政务行政事务流程#20260710,item-0045,0.432,0
Solver S,日常生活_政务行政事务流程#20260710,item-0047,0.156,0
Solver S,日常生活_政务行政事务流程#20260710,item-0054,0.295,0
Solver S,日常生活_活动与社交安排#20260710,item-0009,0.752,0
Solver S,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver S,日常生活_活动与社交安排#20260710,item-0019,0.598,0
Solver S,日常生活_活动与社交安排#20260710,item-0034,0.812,0
Solver S,日常生活_活动与社交安排#20260710,item-0035,0.752,0
Solver S,日常生活_活动与社交安排#20260710,item-0037,0.583,0
Solver S,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver S,日常生活_活动与社交安排#20260710,item-0057,0.874,0
Solver S,日常生活_活动与社交安排#20260710,item-0063,0.318,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0006,0.615,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0007,0.223,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0023,0.684,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0030,0.914,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0048,0.565,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0068,0.323,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0078,0.645,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0081,0.407,0
Solver S,日常生活_生活HowTo与家居#20260710,item-0096,0.748,0
Solver S,日常生活_购物与消费决策#20260710,item-0013,0.471,0
Solver S,日常生活_购物与消费决策#20260710,item-0024,0.229,0
Solver S,日常生活_购物与消费决策#20260710,item-0040,0.343,0
Solver S,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver S,日常生活_购物与消费决策#20260710,item-0053,0.373,0
Solver S,日常生活_购物与消费决策#20260710,item-0059,0.325,0
Solver S,日常生活_购物与消费决策#20260710,item-0069,0.47,0
Solver S,日常生活_购物与消费决策#20260710,item-0070,0,0
Solver S,日常生活_购物与消费决策#20260710,item-0071,0.754,0
Solver S,日常生活_购物与消费决策#20260710,item-0080,0.593,0
Solver S,日常生活_购物与消费决策#20260710,item-0095,0.609,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0022,0.44,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0026,0.757,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0038,0.526,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0052,0.612,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0056,0.744,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0062,0.432,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver S,日常生活_餐饮与烹饪#20260710,item-0097,0.29,0
Solver X,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver X,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver X,日常生活_个人财务与理财#20260710,item-0001,0.185,0
Solver X,日常生活_个人财务与理财#20260710,item-0002,0.347,0
Solver X,日常生活_个人财务与理财#20260710,item-0025,0.126,0
Solver X,日常生活_个人财务与理财#20260710,item-0029,0.099,0
Solver X,日常生活_个人财务与理财#20260710,item-0051,0.436,0
Solver X,日常生活_个人财务与理财#20260710,item-0055,0.206,0
Solver X,日常生活_个人财务与理财#20260710,item-0073,0.784,0
Solver X,日常生活_个人财务与理财#20260710,item-0079,0.626,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0005,0.939,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0010,1,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0027,0.663,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0028,0,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0066,0.204,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0067,0.775,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0083,0.167,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0086,0.519,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0089,0.451,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0091,0.289,0
Solver X,日常生活_信息查证与事实核实#20260710,item-0094,0.537,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0011,0.281,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0014,0.659,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0020,0.685,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0039,0.078,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0041,0.721,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0074,0.234,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0087,0,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0098,0.911,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0099,0.25,0
Solver X,日常生活_健康健身与自我护理#20260710,item-0100,0.697,0
Solver X,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver X,日常生活_出行与旅行规划#20260710,item-0008,0.394,0
Solver X,日常生活_出行与旅行规划#20260710,item-0021,0.331,0
Solver X,日常生活_出行与旅行规划#20260710,item-0036,0.48,0
Solver X,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver X,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver X,日常生活_出行与旅行规划#20260710,item-0058,0.472,0
Solver X,日常生活_出行与旅行规划#20260710,item-0060,0.306,0
Solver X,日常生活_出行与旅行规划#20260710,item-0061,0.297,0
Solver X,日常生活_出行与旅行规划#20260710,item-0072,0.27,0
Solver X,日常生活_出行与旅行规划#20260710,item-0075,0.511,0
Solver X,日常生活_出行与旅行规划#20260710,item-0076,0.096,0
Solver X,日常生活_出行与旅行规划#20260710,item-0077,0,0
Solver X,日常生活_出行与旅行规划#20260710,item-0084,0.289,0
Solver X,日常生活_出行与旅行规划#20260710,item-0085,0.648,0
Solver X,日常生活_出行与旅行规划#20260710,item-0090,0.514,0
Solver X,日常生活_出行与旅行规划#20260710,item-0093,0,0
Solver X,日常生活_娱乐与休闲#20260710,item-0004,0.396,0
Solver X,日常生活_娱乐与休闲#20260710,item-0032,0.704,0
Solver X,日常生活_娱乐与休闲#20260710,item-0049,0.535,0
Solver X,日常生活_娱乐与休闲#20260710,item-0064,0.488,0
Solver X,日常生活_娱乐与休闲#20260710,item-0065,0,0
Solver X,日常生活_娱乐与休闲#20260710,item-0092,0.486,0
Solver X,日常生活_政务行政事务流程#20260710,item-0012,0.198,0
Solver X,日常生活_政务行政事务流程#20260710,item-0018,0.33,0
Solver X,日常生活_政务行政事务流程#20260710,item-0031,0.069,0
Solver X,日常生活_政务行政事务流程#20260710,item-0045,0.648,0
Solver X,日常生活_政务行政事务流程#20260710,item-0047,0.078,0
Solver X,日常生活_政务行政事务流程#20260710,item-0054,0.162,0
Solver X,日常生活_活动与社交安排#20260710,item-0009,0.446,0
Solver X,日常生活_活动与社交安排#20260710,item-0016,0.206,0
Solver X,日常生活_活动与社交安排#20260710,item-0019,0.813,0
Solver X,日常生活_活动与社交安排#20260710,item-0034,0.68,0
Solver X,日常生活_活动与社交安排#20260710,item-0035,0.832,0
Solver X,日常生活_活动与社交安排#20260710,item-0037,0.643,0
Solver X,日常生活_活动与社交安排#20260710,item-0050,0.843,0
Solver X,日常生活_活动与社交安排#20260710,item-0057,0.548,0
Solver X,日常生活_活动与社交安排#20260710,item-0063,0.264,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0006,0,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0007,0.405,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0023,0.513,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0030,0.623,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0048,0.26,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0068,0.242,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0078,0.284,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0081,0.593,0
Solver X,日常生活_生活HowTo与家居#20260710,item-0096,0.444,0
Solver X,日常生活_购物与消费决策#20260710,item-0013,0.364,0
Solver X,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver X,日常生活_购物与消费决策#20260710,item-0040,0,0
Solver X,日常生活_购物与消费决策#20260710,item-0046,0.288,0
Solver X,日常生活_购物与消费决策#20260710,item-0053,0.299,0
Solver X,日常生活_购物与消费决策#20260710,item-0059,0.5,0
Solver X,日常生活_购物与消费决策#20260710,item-0069,0.261,0
Solver X,日常生活_购物与消费决策#20260710,item-0070,0.627,0
Solver X,日常生活_购物与消费决策#20260710,item-0071,0.587,0
Solver X,日常生活_购物与消费决策#20260710,item-0080,0,0
Solver X,日常生活_购物与消费决策#20260710,item-0095,0.422,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0022,0.33,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0026,0.577,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0038,0.548,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0052,0.446,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0056,0,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0062,0.11,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0082,0.734,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0088,0,0
Solver X,日常生活_餐饮与烹饪#20260710,item-0097,0.413,0
Solver I,日常生活_个人写作与沟通#20260710,item-0017,0.843,0
Solver I,日常生活_个人写作与沟通#20260710,item-0044,0.423,0
Solver I,日常生活_个人财务与理财#20260710,item-0001,0.343,0
Solver I,日常生活_个人财务与理财#20260710,item-0002,0.373,0
Solver I,日常生活_个人财务与理财#20260710,item-0025,0,0
Solver I,日常生活_个人财务与理财#20260710,item-0029,0,0
Solver I,日常生活_个人财务与理财#20260710,item-0051,0.238,0
Solver I,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver I,日常生活_个人财务与理财#20260710,item-0073,0.631,0
Solver I,日常生活_个人财务与理财#20260710,item-0079,1,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0005,1,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0010,0.931,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0027,0.901,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0028,0.915,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0066,1,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0067,0.928,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0083,1,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0086,0.971,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0089,0.67,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0091,0.675,0
Solver I,日常生活_信息查证与事实核实#20260710,item-0094,0.926,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0011,0.694,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0014,0.33,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0015,0.861,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0020,0.843,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0033,0.533,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0039,0,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0041,0.918,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0074,0.559,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0087,0.288,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver I,日常生活_健康健身与自我护理#20260710,item-0100,1,0
Solver I,日常生活_出行与旅行规划#20260710,item-0003,0.703,0
Solver I,日常生活_出行与旅行规划#20260710,item-0008,0.606,0
Solver I,日常生活_出行与旅行规划#20260710,item-0021,0.636,0
Solver I,日常生活_出行与旅行规划#20260710,item-0036,0.724,0
Solver I,日常生活_出行与旅行规划#20260710,item-0042,0.145,0
Solver I,日常生活_出行与旅行规划#20260710,item-0043,0.579,0
Solver I,日常生活_出行与旅行规划#20260710,item-0058,0.739,0
Solver I,日常生活_出行与旅行规划#20260710,item-0060,0.612,0
Solver I,日常生活_出行与旅行规划#20260710,item-0061,0.366,0
Solver I,日常生活_出行与旅行规划#20260710,item-0072,0.631,0
Solver I,日常生活_出行与旅行规划#20260710,item-0075,0.893,0
Solver I,日常生活_出行与旅行规划#20260710,item-0076,1,0
Solver I,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver I,日常生活_出行与旅行规划#20260710,item-0084,0.578,0
Solver I,日常生活_出行与旅行规划#20260710,item-0085,0.952,0
Solver I,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver I,日常生活_出行与旅行规划#20260710,item-0093,1,0
Solver I,日常生活_娱乐与休闲#20260710,item-0004,0.82,0
Solver I,日常生活_娱乐与休闲#20260710,item-0032,0.913,0
Solver I,日常生活_娱乐与休闲#20260710,item-0049,0.901,0
Solver I,日常生活_娱乐与休闲#20260710,item-0064,0.544,0
Solver I,日常生活_娱乐与休闲#20260710,item-0065,0.504,0
Solver I,日常生活_娱乐与休闲#20260710,item-0092,0.937,0
Solver I,日常生活_政务行政事务流程#20260710,item-0012,0.634,0
Solver I,日常生活_政务行政事务流程#20260710,item-0018,0.813,0
Solver I,日常生活_政务行政事务流程#20260710,item-0031,0.168,0
Solver I,日常生活_政务行政事务流程#20260710,item-0045,0.944,0
Solver I,日常生活_政务行政事务流程#20260710,item-0047,0.711,0
Solver I,日常生活_政务行政事务流程#20260710,item-0054,0.486,0
Solver I,日常生活_活动与社交安排#20260710,item-0009,0.669,0
Solver I,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver I,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver I,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver I,日常生活_活动与社交安排#20260710,item-0035,1,0
Solver I,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver I,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver I,日常生活_活动与社交安排#20260710,item-0057,0.622,0
Solver I,日常生活_活动与社交安排#20260710,item-0063,0.814,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0006,0.865,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0007,0.885,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0023,0.513,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0030,0.833,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0048,0.618,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0068,0.565,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0078,0.709,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver I,日常生活_生活HowTo与家居#20260710,item-0096,0.874,0
Solver I,日常生活_购物与消费决策#20260710,item-0013,0.579,0
Solver I,日常生活_购物与消费决策#20260710,item-0024,0.144,0
Solver I,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver I,日常生活_购物与消费决策#20260710,item-0046,0.653,0
Solver I,日常生活_购物与消费决策#20260710,item-0053,0.724,0
Solver I,日常生活_购物与消费决策#20260710,item-0059,0.412,0
Solver I,日常生活_购物与消费决策#20260710,item-0069,0.557,0
Solver I,日常生活_购物与消费决策#20260710,item-0070,0.797,0
Solver I,日常生活_购物与消费决策#20260710,item-0071,0.804,0
Solver I,日常生活_购物与消费决策#20260710,item-0080,0.657,0
Solver I,日常生活_购物与消费决策#20260710,item-0095,0.711,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0022,0.407,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0026,1,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0038,0.6,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0052,0.669,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0056,1,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0062,0.368,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0082,0.945,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0088,0.423,0
Solver I,日常生活_餐饮与烹饪#20260710,item-0097,0,0
Solver K,日常生活_个人写作与沟通#20260710,item-0017,0.75,0
Solver K,日常生活_个人写作与沟通#20260710,item-0044,0.519,0
Solver K,日常生活_个人财务与理财#20260710,item-0001,0.25,0
Solver K,日常生活_个人财务与理财#20260710,item-0002,0.432,0
Solver K,日常生活_个人财务与理财#20260710,item-0025,0.23,0
Solver K,日常生活_个人财务与理财#20260710,item-0029,0.733,0
Solver K,日常生活_个人财务与理财#20260710,item-0051,0.337,0
Solver K,日常生活_个人财务与理财#20260710,item-0055,0.511,0
Solver K,日常生活_个人财务与理财#20260710,item-0073,0.784,0
Solver K,日常生活_个人财务与理财#20260710,item-0079,0.33,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0005,0.087,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0010,0.901,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0027,0.901,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0028,0.661,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0066,0.204,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0067,0.855,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0083,0.931,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0086,0.933,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0089,0.593,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0091,0.465,0
Solver K,日常生活_信息查证与事实核实#20260710,item-0094,1,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0011,0.719,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0014,0.22,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0015,0.931,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0020,0.75,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0033,0,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0039,0.312,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0041,0.943,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0074,0.49,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0087,0.288,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0098,1,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0099,0.5,0
Solver K,日常生活_健康健身与自我护理#20260710,item-0100,0.834,0
Solver K,日常生活_出行与旅行规划#20260710,item-0003,0.802,0
Solver K,日常生活_出行与旅行规划#20260710,item-0008,0.713,0
Solver K,日常生活_出行与旅行规划#20260710,item-0021,0,0
Solver K,日常生活_出行与旅行规划#20260710,item-0036,0.827,0
Solver K,日常生活_出行与旅行规划#20260710,item-0042,0.085,0
Solver K,日常生活_出行与旅行规划#20260710,item-0043,0.744,0
Solver K,日常生活_出行与旅行规划#20260710,item-0058,0.641,0
Solver K,日常生活_出行与旅行规划#20260710,item-0060,0.51,0
Solver K,日常生活_出行与旅行规划#20260710,item-0061,0.564,0
Solver K,日常生活_出行与旅行规划#20260710,item-0072,0.694,0
Solver K,日常生活_出行与旅行规划#20260710,item-0075,0.947,0
Solver K,日常生活_出行与旅行规划#20260710,item-0076,1,0
Solver K,日常生活_出行与旅行规划#20260710,item-0077,0.542,0
Solver K,日常生活_出行与旅行规划#20260710,item-0084,0.523,0
Solver K,日常生活_出行与旅行规划#20260710,item-0085,0.717,0
Solver K,日常生活_出行与旅行规划#20260710,item-0090,1,0
Solver K,日常生活_出行与旅行规划#20260710,item-0093,0.815,0
Solver K,日常生活_娱乐与休闲#20260710,item-0004,1,0
Solver K,日常生活_娱乐与休闲#20260710,item-0032,0.852,0
Solver K,日常生活_娱乐与休闲#20260710,item-0049,0.832,0
Solver K,日常生活_娱乐与休闲#20260710,item-0064,0.432,0
Solver K,日常生活_娱乐与休闲#20260710,item-0065,0.678,0
Solver K,日常生活_娱乐与休闲#20260710,item-0092,0.577,0
Solver K,日常生活_政务行政事务流程#20260710,item-0012,0.535,0
Solver K,日常生活_政务行政事务流程#20260710,item-0018,0.703,0
Solver K,日常生活_政务行政事务流程#20260710,item-0031,0.267,0
Solver K,日常生活_政务行政事务流程#20260710,item-0045,0.944,0
Solver K,日常生活_政务行政事务流程#20260710,item-0047,0.633,0
Solver K,日常生活_政务行政事务流程#20260710,item-0054,0.39,0
Solver K,日常生活_活动与社交安排#20260710,item-0009,0.752,0
Solver K,日常生活_活动与社交安排#20260710,item-0016,0.076,0
Solver K,日常生活_活动与社交安排#20260710,item-0019,0.692,0
Solver K,日常生活_活动与社交安排#20260710,item-0034,0.867,0
Solver K,日常生活_活动与社交安排#20260710,item-0035,0.92,0
Solver K,日常生活_活动与社交安排#20260710,item-0037,0,0
Solver K,日常生活_活动与社交安排#20260710,item-0050,0.907,0
Solver K,日常生活_活动与社交安排#20260710,item-0057,0.8,0
Solver K,日常生活_活动与社交安排#20260710,item-0063,0.504,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0006,0.777,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0007,0.77,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0023,0.94,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0030,0.914,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0048,0.924,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0068,0.484,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0078,0.567,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0081,0.657,0
Solver K,日常生活_生活HowTo与家居#20260710,item-0096,0.896,0
Solver K,日常生活_购物与消费决策#20260710,item-0013,0.331,0
Solver K,日常生活_购物与消费决策#20260710,item-0024,0.059,0
Solver K,日常生活_购物与消费决策#20260710,item-0040,0.593,0
Solver K,日常生活_购物与消费决策#20260710,item-0046,0.398,0
Solver K,日常生活_购物与消费决策#20260710,item-0053,0.799,0
Solver K,日常生活_购物与消费决策#20260710,item-0059,0.439,0
Solver K,日常生活_购物与消费决策#20260710,item-0069,0.496,0
Solver K,日常生活_购物与消费决策#20260710,item-0070,0.627,0
Solver K,日常生活_购物与消费决策#20260710,item-0071,0.826,0
Solver K,日常生活_购物与消费决策#20260710,item-0080,0.5,0
Solver K,日常生活_购物与消费决策#20260710,item-0095,0.633,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0022,0.626,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0026,0.82,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0038,0.778,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0052,0.694,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0056,0.915,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0062,0,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0082,1,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0088,0.333,0
Solver K,日常生活_餐饮与烹饪#20260710,item-0097,0.486,0


==> anc/analysis/diagnostic/PROTOCOL.md <==
# Paired reference-repair diagnostic

One travel-planning package was selected after an earlier arithmetic failure. The explicit visit durations total 120 + 3*60 + 4*20 = 380 minutes; the original rubric and reference target instead said 320 minutes.

Before the fresh comparison, the inputs and protocol were frozen. The intervention corrected only the linked rubric target and equivalent private reference duration. The same two fixed answer artifacts, instructions, source evidence, and scorer configuration were used in both arms. The four conditions crossed original/corrected targets with incorrect/correct output and ran in order c03, c02, c04, c01, fixed by shuffle seed 206. The native judge used one ballot per condition, no cache, retries or auxiliary visual-model calls. Experimental condition labels and expected verdicts were withheld from the judge. The endpoint was arithmetic criterion B1; ancillary criteria and aggregate scores were not endpoints. All four conditions completed.

The first preparation window ended before any model call; a documented scheduling amendment restarted execution without changing the scientific design. Only fresh outcomes from the new window enter the comparison. The source JSON preserves protocol and raw-result digests. It reports the requested model route, not an independently authenticated hidden backend identity.

Run `python diagnostic/verify_arithmetic.py` from the archive root to verify the integer reference and recorded endpoint table. This rechecks arithmetic and frozen outcomes, not model inference. Private task materials, native scorer traces, and inference infrastructure are not redistributed here. One selected package and one ballot per cell do not estimate population accuracy, autonomous construction benefit or repeatability.


==> anc/analysis/diagnostic/reference_repair_case.json <==
{
  "study": "Exploratory paired reference-repair diagnostic",
  "date": "2026-09-26",
  "selection": "One previously observed arithmetic counterexample; purposively selected before these fresh runs",
  "n_packages": 1,
  "n_conditions": 4,
  "ballots_per_condition": 1,
  "original_minutes": 320,
  "corrected_minutes": 380,
  "arithmetic_terms_minutes": [
    120,
    60,
    60,
    60,
    20,
    20,
    20,
    20
  ],
  "changes": [
    "rubric expected arithmetic total",
    "equivalent reference duration"
  ],
  "unchanged": [
    "instructions",
    "evidence",
    "fixed outputs",
    "requested scorer model",
    "native scorer implementation",
    "scorer configuration"
  ],
  "scorer": {
    "requested_model": "gpt-5.6-sol",
    "native_commit": "de0629c93aca61174885ed0bc36f9ba90e237166",
    "backend": "cc_sdk",
    "profile": "single_judge_v1",
    "votes": 1,
    "VLM_enabled": false,
    "retries": 0
  },
  "conditions": [
    {
      "id": "c01",
      "target": "original",
      "output_minutes": 320,
      "status": "complete",
      "B1": "pass",
      "native_score_sha256": "81a51499e1daba9fe8c613a61f7c9e4fd6e6cd844fbf4ce520a52851589e7623"
    },
    {
      "id": "c02",
      "target": "original",
      "output_minutes": 380,
      "status": "complete",
      "B1": "fail",
      "native_score_sha256": "d49f39ac6a8496b59c981cd09a28d5f6f8f1a354236e8ae6af7f97ec50d2bb8a"
    },
    {
      "id": "c03",
      "target": "corrected",
      "output_minutes": 320,
      "status": "complete",
      "B1": "fail",
      "native_score_sha256": "38ca343faa5946579ab6c4904a000f9c7549f8767e82422a04025553e7c54027"
    },
    {
      "id": "c04",
      "target": "corrected",
      "output_minutes": 380,
      "status": "complete",
      "B1": "pass",
      "native_score_sha256": "9c077852e8cf67fbbc77015987d80ee1850b1d17c78846724089a3462da47a75"
    }
  ],
  "execution_order": [
    "c03",
    "c02",
    "c04",
    "c01"
  ],
  "raw_result_sha256": "5781023592e4ba6b248764c46bff791132df4b5c5c1afd3e480197ea74b983b3",
  "protocol_freeze_sha256": "45fab13a9def50683c8d43c05dce5a373fdfd42210cfa798507ea0eccf70a528",
  "input_invariant_errors": [],
  "comparison_complete": true,
  "limit": "One selected package, one ballot per condition, deterministic correction rather than autonomous constructor intervention; no population accuracy, significance, repeatability or construction-yield claim. Ancillary criteria and overall scores are not the endpoint."
}


==> anc/analysis/diagnostic/verify_arithmetic.py <==
from pathlib import Path
import json
p=Path(__file__).with_name('reference_repair_case.json')
d=json.loads(p.read_text())
assert sum(d['arithmetic_terms_minutes'])==d['corrected_minutes']==380
assert d['original_minutes']==320
assert d['n_packages']==1 and d['n_conditions']==4 and d['ballots_per_condition']==1
expected={('original',320):'pass',('original',380):'fail',('corrected',320):'fail',('corrected',380):'pass'}
assert {(c['target'],c['output_minutes']):c['B1'] for c in d['conditions']}==expected
assert all(c['status']=='complete' for c in d['conditions'])
assert not d['input_invariant_errors']
print('PASS: integer reference total and all four archived arithmetic-criterion outcomes verified.')


==> anc/analysis/endorsement/README.md <==
# Historical endorsement reproduction

Run `python endorsement/reproduce.py` from the supplementary root (Python 3.11; standard library only). No API or raw human-review data are required.

`item_counts.json` contains only per-item endorsed/total counts in the original frozen snapshot insertion order. Item identifiers and all reviewer identities, timestamps, text, model labels and individual decisions are omitted. `cluster` is a new sequential index. These data reproduce the pooled rate, item-macro rate and 20,000-draw item-cluster bootstrap. They do not reproduce reviewer-level, verdict-level or QA-status subgroup analyses.

The source digest identifies the frozen input used for extraction; it does not provide public access to that private snapshot. Sampling and quantile indexing exactly match the paper's archived analysis. The public data are sufficient for these descriptive aggregate calculations, not for independently judging human annotation quality. Endorsement was non-blind and is not independent scoring accuracy.


==> anc/analysis/endorsement/expected.json <==
{
  "endorsed": 7539,
  "decisions": 7815,
  "items": 216,
  "endorsement_pct": 96.468330134357,
  "item_macro_pct": 96.95176665216812,
  "cluster_bootstrap_95_pct": [
    95.87849760524325,
    97.02799358737205
  ],
  "draws": 20000,
  "seed": 20260920,
  "input_sha256": "3b6ba4f9ddbc746dc0ae55936d8223c957b0b207a0c9a0d7a9931dce28011b1e",
  "scope": "Historical non-blind endorsement; not independent human labels or current judge accuracy."
}


==> anc/analysis/endorsement/item_counts.json <==
{
  "schema": "anonymous_item_endorsement_counts_v1",
  "scope": "Historical non-blind endorsement; not independent human labels or current judge accuracy.",
  "source_sha256": "33694577cc16f6542fbaddc294210666ecae66999ee3e6d238eabb2926772d8d",
  "ordering": "Original insertion order, with item identifiers removed.",
  "bootstrap_seed": 20260920,
  "bootstrap_draws": 20000,
  "quantile_indices_zero_based": [
    499,
    19499
  ],
  "items": [
    {
      "cluster": 1,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 2,
      "endorsed": 29,
      "decisions": 30
    },
    {
      "cluster": 3,
      "endorsed": 28,
      "decisions": 28
    },
    {
      "cluster": 4,
      "endorsed": 122,
      "decisions": 133
    },
    {
      "cluster": 5,
      "endorsed": 54,
      "decisions": 60
    },
    {
      "cluster": 6,
      "endorsed": 52,
      "decisions": 54
    },
    {
      "cluster": 7,
      "endorsed": 60,
      "decisions": 60
    },
    {
      "cluster": 8,
      "endorsed": 54,
      "decisions": 54
    },
    {
      "cluster": 9,
      "endorsed": 47,
      "decisions": 48
    },
    {
      "cluster": 10,
      "endorsed": 48,
      "decisions": 48
    },
    {
      "cluster": 11,
      "endorsed": 50,
      "decisions": 51
    },
    {
      "cluster": 12,
      "endorsed": 42,
      "decisions": 45
    },
    {
      "cluster": 13,
      "endorsed": 99,
      "decisions": 105
    },
    {
      "cluster": 14,
      "endorsed": 99,
      "decisions": 105
    },
    {
      "cluster": 15,
      "endorsed": 94,
      "decisions": 105
    },
    {
      "cluster": 16,
      "endorsed": 129,
      "decisions": 133
    },
    {
      "cluster": 17,
      "endorsed": 82,
      "decisions": 84
    },
    {
      "cluster": 18,
      "endorsed": 92,
      "decisions": 95
    },
    {
      "cluster": 19,
      "endorsed": 115,
      "decisions": 122
    },
    {
      "cluster": 20,
      "endorsed": 105,
      "decisions": 109
    },
    {
      "cluster": 21,
      "endorsed": 114,
      "decisions": 118
    },
    {
      "cluster": 22,
      "endorsed": 30,
      "decisions": 30
    },
    {
      "cluster": 23,
      "endorsed": 77,
      "decisions": 78
    },
    {
      "cluster": 24,
      "endorsed": 57,
      "decisions": 60
    },
    {
      "cluster": 25,
      "endorsed": 49,
      "decisions": 52
    },
    {
      "cluster": 26,
      "endorsed": 68,
      "decisions": 68
    },
    {
      "cluster": 27,
      "endorsed": 55,
      "decisions": 56
    },
    {
      "cluster": 28,
      "endorsed": 57,
      "decisions": 60
    },
    {
      "cluster": 29,
      "endorsed": 89,
      "decisions": 92
    },
    {
      "cluster": 30,
      "endorsed": 78,
      "decisions": 80
    },
    {
      "cluster": 31,
      "endorsed": 68,
      "decisions": 72
    },
    {
      "cluster": 32,
      "endorsed": 56,
      "decisions": 56
    },
    {
      "cluster": 33,
      "endorsed": 47,
      "decisions": 48
    },
    {
      "cluster": 34,
      "endorsed": 77,
      "decisions": 80
    },
    {
      "cluster": 35,
      "endorsed": 60,
      "decisions": 64
    },
    {
      "cluster": 36,
      "endorsed": 63,
      "decisions": 64
    },
    {
      "cluster": 37,
      "endorsed": 72,
      "decisions": 80
    },
    {
      "cluster": 38,
      "endorsed": 66,
      "decisions": 72
    },
    {
      "cluster": 39,
      "endorsed": 50,
      "decisions": 52
    },
    {
      "cluster": 40,
      "endorsed": 78,
      "decisions": 80
    },
    {
      "cluster": 41,
      "endorsed": 64,
      "decisions": 66
    },
    {
      "cluster": 42,
      "endorsed": 36,
      "decisions": 36
    },
    {
      "cluster": 43,
      "endorsed": 51,
      "decisions": 52
    },
    {
      "cluster": 44,
      "endorsed": 80,
      "decisions": 80
    },
    {
      "cluster": 45,
      "endorsed": 64,
      "decisions": 68
    },
    {
      "cluster": 46,
      "endorsed": 60,
      "decisions": 64
    },
    {
      "cluster": 47,
      "endorsed": 59,
      "decisions": 60
    },
    {
      "cluster": 48,
      "endorsed": 80,
      "decisions": 80
    },
    {
      "cluster": 49,
      "endorsed": 51,
      "decisions": 52
    },
    {
      "cluster": 50,
      "endorsed": 72,
      "decisions": 72
    },
    {
      "cluster": 51,
      "endorsed": 63,
      "decisions": 68
    },
    {
      "cluster": 52,
      "endorsed": 28,
      "decisions": 30
    },
    {
      "cluster": 53,
      "endorsed": 85,
      "decisions": 88
    },
    {
      "cluster": 54,
      "endorsed": 60,
      "decisions": 60
    },
    {
      "cluster": 55,
      "endorsed": 66,
      "decisions": 72
    },
    {
      "cluster": 56,
      "endorsed": 59,
      "decisions": 60
    },
    {
      "cluster": 57,
      "endorsed": 30,
      "decisions": 34
    },
    {
      "cluster": 58,
      "endorsed": 56,
      "decisions": 56
    },
    {
      "cluster": 59,
      "endorsed": 63,
      "decisions": 64
    },
    {
      "cluster": 60,
      "endorsed": 51,
      "decisions": 54
    },
    {
      "cluster": 61,
      "endorsed": 52,
      "decisions": 52
    },
    {
      "cluster": 62,
      "endorsed": 43,
      "decisions": 44
    },
    {
      "cluster": 63,
      "endorsed": 78,
      "decisions": 80
    },
    {
      "cluster": 64,
      "endorsed": 47,
      "decisions": 52
    },
    {
      "cluster": 65,
      "endorsed": 62,
      "decisions": 66
    },
    {
      "cluster": 66,
      "endorsed": 48,
      "decisions": 50
    },
    {
      "cluster": 67,
      "endorsed": 55,
      "decisions": 58
    },
    {
      "cluster": 68,
      "endorsed": 51,
      "decisions": 52
    },
    {
      "cluster": 69,
      "endorsed": 64,
      "decisions": 68
    },
    {
      "cluster": 70,
      "endorsed": 51,
      "decisions": 54
    },
    {
      "cluster": 71,
      "endorsed": 60,
      "decisions": 60
    },
    {
      "cluster": 72,
      "endorsed": 29,
      "decisions": 30
    },
    {
      "cluster": 73,
      "endorsed": 67,
      "decisions": 68
    },
    {
      "cluster": 74,
      "endorsed": 69,
      "decisions": 72
    },
    {
      "cluster": 75,
      "endorsed": 54,
      "decisions": 60
    },
    {
      "cluster": 76,
      "endorsed": 63,
      "decisions": 68
    },
    {
      "cluster": 77,
      "endorsed": 61,
      "decisions": 64
    },
    {
      "cluster": 78,
      "endorsed": 55,
      "decisions": 56
    },
    {
      "cluster": 79,
      "endorsed": 33,
      "decisions": 36
    },
    {
      "cluster": 80,
      "endorsed": 37,
      "decisions": 38
    },
    {
      "cluster": 81,
      "endorsed": 33,
      "decisions": 36
    },
    {
      "cluster": 82,
      "endorsed": 35,
      "decisions": 36
    },
    {
      "cluster": 83,
      "endorsed": 36,
      "decisions": 36
    },
    {
      "cluster": 84,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 85,
      "endorsed": 29,
      "decisions": 30
    },
    {
      "cluster": 86,
      "endorsed": 36,
      "decisions": 36
    },
    {
      "cluster": 87,
      "endorsed": 30,
      "decisions": 34
    },
    {
      "cluster": 88,
      "endorsed": 28,
      "decisions": 30
    },
    {
      "cluster": 89,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 90,
      "endorsed": 30,
      "decisions": 30
    },
    {
      "cluster": 91,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 92,
      "endorsed": 27,
      "decisions": 30
    },
    {
      "cluster": 93,
      "endorsed": 25,
      "decisions": 26
    },
    {
      "cluster": 94,
      "endorsed": 36,
      "decisions": 36
    },
    {
      "cluster": 95,
      "endorsed": 64,
      "decisions": 64
    },
    {
      "cluster": 96,
      "endorsed": 34,
      "decisions": 36
    },
    {
      "cluster": 97,
      "endorsed": 32,
      "decisions": 34
    },
    {
      "cluster": 98,
      "endorsed": 29,
      "decisions": 32
    },
    {
      "cluster": 99,
      "endorsed": 27,
      "decisions": 28
    },
    {
      "cluster": 100,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 101,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 102,
      "endorsed": 30,
      "decisions": 32
    },
    {
      "cluster": 103,
      "endorsed": 27,
      "decisions": 28
    },
    {
      "cluster": 104,
      "endorsed": 30,
      "decisions": 32
    },
    {
      "cluster": 105,
      "endorsed": 25,
      "decisions": 26
    },
    {
      "cluster": 106,
      "endorsed": 30,
      "decisions": 30
    },
    {
      "cluster": 107,
      "endorsed": 28,
      "decisions": 28
    },
    {
      "cluster": 108,
      "endorsed": 28,
      "decisions": 30
    },
    {
      "cluster": 109,
      "endorsed": 25,
      "decisions": 26
    },
    {
      "cluster": 110,
      "endorsed": 25,
      "decisions": 28
    },
    {
      "cluster": 111,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 112,
      "endorsed": 26,
      "decisions": 26
    },
    {
      "cluster": 113,
      "endorsed": 26,
      "decisions": 26
    },
    {
      "cluster": 114,
      "endorsed": 24,
      "decisions": 24
    },
    {
      "cluster": 115,
      "endorsed": 30,
      "decisions": 30
    },
    {
      "cluster": 116,
      "endorsed": 28,
      "decisions": 28
    },
    {
      "cluster": 117,
      "endorsed": 32,
      "decisions": 32
    },
    {
      "cluster": 118,
      "endorsed": 30,
      "decisions": 30
    },
    {
      "cluster": 119,
      "endorsed": 24,
      "decisions": 24
    },
    {
      "cluster": 120,
      "endorsed": 27,
      "decisions": 28
    },
    {
      "cluster": 121,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 122,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 123,
      "endorsed": 18,
      "decisions": 18
    },
    {
      "cluster": 124,
      "endorsed": 26,
      "decisions": 26
    },
    {
      "cluster": 125,
      "endorsed": 26,
      "decisions": 26
    },
    {
      "cluster": 126,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 127,
      "endorsed": 16,
      "decisions": 17
    },
    {
      "cluster": 128,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 129,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 130,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 131,
      "endorsed": 18,
      "decisions": 18
    },
    {
      "cluster": 132,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 133,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 134,
      "endorsed": 14,
      "decisions": 15
    },
    {
      "cluster": 135,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 136,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 137,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 138,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 139,
      "endorsed": 13,
      "decisions": 14
    },
    {
      "cluster": 140,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 141,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 142,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 143,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 144,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 145,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 146,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 147,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 148,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 149,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 150,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 151,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 152,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 153,
      "endorsed": 14,
      "decisions": 15
    },
    {
      "cluster": 154,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 155,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 156,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 157,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 158,
      "endorsed": 12,
      "decisions": 13
    },
    {
      "cluster": 159,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 160,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 161,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 162,
      "endorsed": 12,
      "decisions": 13
    },
    {
      "cluster": 163,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 164,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 165,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 166,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 167,
      "endorsed": 14,
      "decisions": 15
    },
    {
      "cluster": 168,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 169,
      "endorsed": 19,
      "decisions": 19
    },
    {
      "cluster": 170,
      "endorsed": 12,
      "decisions": 13
    },
    {
      "cluster": 171,
      "endorsed": 12,
      "decisions": 13
    },
    {
      "cluster": 172,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 173,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 174,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 175,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 176,
      "endorsed": 13,
      "decisions": 14
    },
    {
      "cluster": 177,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 178,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 179,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 180,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 181,
      "endorsed": 12,
      "decisions": 13
    },
    {
      "cluster": 182,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 183,
      "endorsed": 17,
      "decisions": 17
    },
    {
      "cluster": 184,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 185,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 186,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 187,
      "endorsed": 16,
      "decisions": 17
    },
    {
      "cluster": 188,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 189,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 190,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 191,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 192,
      "endorsed": 18,
      "decisions": 18
    },
    {
      "cluster": 193,
      "endorsed": 16,
      "decisions": 17
    },
    {
      "cluster": 194,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 195,
      "endorsed": 13,
      "decisions": 14
    },
    {
      "cluster": 196,
      "endorsed": 2,
      "decisions": 13
    },
    {
      "cluster": 197,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 198,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 199,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 200,
      "endorsed": 16,
      "decisions": 16
    },
    {
      "cluster": 201,
      "endorsed": 14,
      "decisions": 15
    },
    {
      "cluster": 202,
      "endorsed": 15,
      "decisions": 16
    },
    {
      "cluster": 203,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 204,
      "endorsed": 14,
      "decisions": 15
    },
    {
      "cluster": 205,
      "endorsed": 17,
      "decisions": 17
    },
    {
      "cluster": 206,
      "endorsed": 13,
      "decisions": 13
    },
    {
      "cluster": 207,
      "endorsed": 13,
      "decisions": 14
    },
    {
      "cluster": 208,
      "endorsed": 13,
      "decisions": 14
    },
    {
      "cluster": 209,
      "endorsed": 15,
      "decisions": 17
    },
    {
      "cluster": 210,
      "endorsed": 13,
      "decisions": 15
    },
    {
      "cluster": 211,
      "endorsed": 11,
      "decisions": 11
    },
    {
      "cluster": 212,
      "endorsed": 15,
      "decisions": 15
    },
    {
      "cluster": 213,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 214,
      "endorsed": 14,
      "decisions": 14
    },
    {
      "cluster": 215,
      "endorsed": 12,
      "decisions": 12
    },
    {
      "cluster": 216,
      "endorsed": 16,
      "decisions": 16
    }
  ]
}


==> anc/analysis/endorsement/reproduce.py <==
"""Reproduce historical non-blind endorsement from anonymous item clusters."""
from pathlib import Path
import random,json,hashlib
p=Path(__file__).with_name('item_counts.json')
d=json.loads(p.read_text()); counts=[(r['endorsed'],r['decisions']) for r in d['items']]
assert len({r['cluster'] for r in d['items']})==len(counts)
assert all(isinstance(a,int) and isinstance(n,int) and 0<=a<=n and n>0 for a,n in counts)
a=sum(x[0] for x in counts);n=sum(x[1] for x in counts)
rng=random.Random(d['bootstrap_seed']);draws=[]
for _ in range(d['bootstrap_draws']):
 sample=rng.choices(counts,k=len(counts))
 draws.append(100*sum(x[0] for x in sample)/sum(x[1] for x in sample))
draws.sort();lo,hi=d['quantile_indices_zero_based']
r={'endorsed':a,'decisions':n,'items':len(counts),'endorsement_pct':100*a/n,'item_macro_pct':sum(100*a/n for a,n in counts)/len(counts),'cluster_bootstrap_95_pct':[draws[lo],draws[hi]],'draws':len(draws),'seed':d['bootstrap_seed'],'input_sha256':hashlib.sha256(p.read_bytes()).hexdigest(),'scope':d['scope']}
if (p.parent/'expected.json').exists():
 expected=json.loads((p.parent/'expected.json').read_text())
 assert r==expected, 'Reproduction mismatch'
print(json.dumps(r,indent=2))


==> anc/analysis/raw_figure/QA.json <==
{
  "pdf_sha256": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
  "root_accepted": "User-attested final design reviewed by Root at 240dpi; 5.5in x 4.65in; 7pt fonts",
  "raster_objects": [
    {
      "path": "image-000.png",
      "sha256": "cc8f617accc4024d14c7c531b27bd1a89fe675798e34ffca705ca7fc2ac25788",
      "inspection": "color cells only; no text"
    },
    {
      "path": "image-001.png",
      "sha256": "ca1f490849be72667a6cc14f90ceb3754da80244868677aa46c19532baec4fe0",
      "inspection": "color gradient only; no text"
    }
  ],
  "policy": "Existing Figure 1 font exception retained unchanged. New font authorization and raster allowance are bound to this exact accepted PDF. Global font threshold, anonymity checks, and all other figure requirements remain unchanged."
}


==> anc/analysis/raw_figure/README.md <==
Raw main Figure 3 uses the accepted Root-designed plot and exports unchanged. Run `python verify.py --source-root . --reference-dir .` from the source figure directory, or `python raw_figure/verify.py` from the public archive root. Plot from the public input root with `python code/plot_raw_matrix.py --source-root . --out-dir raw-outputs` (source checkout: `python plot_raw_matrix.py --source-root . --out-dir fresh-outputs`). The independent verifier imports no plotting code; it uses Decimal sums, exact counts, and 1e-12 absolute mean tolerance against both accepted exports and the unchanged historical raw-rank summary. Sums and full cell receipts can be saved with `--output CHECK.json`. Input and artifact digests are pinned separately. Public input copies in the source directory are byte-identical to the public CSV and metadata; the original private-format source data is not rewritten. Historical raw-rank source hashes refer to its original source representation, while numerical means and counts match the public anonymized rows. Fixed solver IDs and public official-reference files are preserved; raw sorting never reassigns IDs. The main PDF is 5.5in by 4.65in, with Root-accepted 7pt fonts. No significance test is added.


==> anc/analysis/raw_figure/exports/raw-data.json <==
{
  "source_sha256": "a4186be98f80c342df60545d7217e461c67d82526d494c26d6c9850877ec62af",
  "metadata_sha256": "04f760c6940e2a0d603d6f5f6cb0a4cc9bcb16abfe131a68da7373fc44cc9468",
  "total_rows": 2394,
  "excluded_sentinels": 3,
  "valid_rows": 2391,
  "aggregation": "unweighted mean of valid observed item scores; no platform adjustments",
  "order": "descending raw available-item mean; original solver IDs retained",
  "inference": "descriptive means only; unequal observed item sets; no rank significance claim",
  "cells": [
    {
      "solver": "Solver A",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.7625
    },
    {
      "solver": "Solver A",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6690909090909091
    },
    {
      "solver": "Solver A",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7403333333333333
    },
    {
      "solver": "Solver A",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7061111111111111
    },
    {
      "solver": "Solver A",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.7793529411764706
    },
    {
      "solver": "Solver A",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.78525
    },
    {
      "solver": "Solver A",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.846
    },
    {
      "solver": "Solver A",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6968333333333333
    },
    {
      "solver": "Solver A",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904
    },
    {
      "solver": "Solver A",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8485555555555555
    },
    {
      "solver": "Solver A",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.9090909090909091
    },
    {
      "solver": "Solver B",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.6945
    },
    {
      "solver": "Solver B",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.626
    },
    {
      "solver": "Solver B",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6903333333333334
    },
    {
      "solver": "Solver B",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7682222222222223
    },
    {
      "solver": "Solver B",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6909411764705883
    },
    {
      "solver": "Solver B",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7851666666666667
    },
    {
      "solver": "Solver B",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.784
    },
    {
      "solver": "Solver B",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7541666666666667
    },
    {
      "solver": "Solver B",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.8255
    },
    {
      "solver": "Solver B",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.9011111111111111
    },
    {
      "solver": "Solver B",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8814545454545455
    },
    {
      "solver": "Solver C",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.586625
    },
    {
      "solver": "Solver C",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6548181818181819
    },
    {
      "solver": "Solver C",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6805
    },
    {
      "solver": "Solver C",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8134444444444444
    },
    {
      "solver": "Solver C",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6748823529411765
    },
    {
      "solver": "Solver C",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.76025
    },
    {
      "solver": "Solver C",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7783333333333333
    },
    {
      "solver": "Solver C",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8958333333333334
    },
    {
      "solver": "Solver C",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856
    },
    {
      "solver": "Solver C",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8787777777777778
    },
    {
      "solver": "Solver C",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8155454545454546
    },
    {
      "solver": "Solver D",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.566875
    },
    {
      "solver": "Solver D",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7604545454545455
    },
    {
      "solver": "Solver D",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7705
    },
    {
      "solver": "Solver D",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7161111111111111
    },
    {
      "solver": "Solver D",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6912941176470588
    },
    {
      "solver": "Solver D",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.65375
    },
    {
      "solver": "Solver D",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7962222222222222
    },
    {
      "solver": "Solver D",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.721
    },
    {
      "solver": "Solver D",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904
    },
    {
      "solver": "Solver D",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8136666666666666
    },
    {
      "solver": "Solver D",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8373636363636364
    },
    {
      "solver": "Solver E",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.652
    },
    {
      "solver": "Solver E",
      "domain": "Shopping",
      "valid_n": 10,
      "declared_n": 11,
      "raw_mean": 0.7106
    },
    {
      "solver": "Solver E",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7148333333333333
    },
    {
      "solver": "Solver E",
      "domain": "Cooking",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.646
    },
    {
      "solver": "Solver E",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6698823529411765
    },
    {
      "solver": "Solver E",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7346666666666667
    },
    {
      "solver": "Solver E",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8106666666666666
    },
    {
      "solver": "Solver E",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8308333333333333
    },
    {
      "solver": "Solver E",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.681
    },
    {
      "solver": "Solver E",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8034444444444444
    },
    {
      "solver": "Solver E",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8109999999999999
    },
    {
      "solver": "Solver F",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.5565
    },
    {
      "solver": "Solver F",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.63
    },
    {
      "solver": "Solver F",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.44233333333333336
    },
    {
      "solver": "Solver F",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8351111111111111
    },
    {
      "solver": "Solver F",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6961176470588235
    },
    {
      "solver": "Solver F",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7583333333333333
    },
    {
      "solver": "Solver F",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.707
    },
    {
      "solver": "Solver F",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8023333333333333
    },
    {
      "solver": "Solver F",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856
    },
    {
      "solver": "Solver F",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8568888888888889
    },
    {
      "solver": "Solver F",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8095454545454546
    },
    {
      "solver": "Solver G",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.760625
    },
    {
      "solver": "Solver G",
      "domain": "Shopping",
      "valid_n": 10,
      "declared_n": 11,
      "raw_mean": 0.6294
    },
    {
      "solver": "Solver G",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6838333333333333
    },
    {
      "solver": "Solver G",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5096666666666667
    },
    {
      "solver": "Solver G",
      "domain": "Travel",
      "valid_n": 15,
      "declared_n": 17,
      "raw_mean": 0.6036666666666667
    },
    {
      "solver": "Solver G",
      "domain": "Health & fitness",
      "valid_n": 11,
      "declared_n": 12,
      "raw_mean": 0.6926363636363636
    },
    {
      "solver": "Solver G",
      "domain": "Home how-to",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.669125
    },
    {
      "solver": "Solver G",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.694
    },
    {
      "solver": "Solver G",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.729
    },
    {
      "solver": "Solver G",
      "domain": "Social planning",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.861
    },
    {
      "solver": "Solver G",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8467272727272728
    },
    {
      "solver": "Solver H",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.637
    },
    {
      "solver": "Solver H",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4929090909090909
    },
    {
      "solver": "Solver H",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5106666666666666
    },
    {
      "solver": "Solver H",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5176666666666666
    },
    {
      "solver": "Solver H",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6458235294117647
    },
    {
      "solver": "Solver H",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.72025
    },
    {
      "solver": "Solver H",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8402222222222222
    },
    {
      "solver": "Solver H",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.9208333333333334
    },
    {
      "solver": "Solver H",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904
    },
    {
      "solver": "Solver H",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.863
    },
    {
      "solver": "Solver H",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7244545454545455
    },
    {
      "solver": "Solver I",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.387
    },
    {
      "solver": "Solver I",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6028181818181818
    },
    {
      "solver": "Solver I",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.626
    },
    {
      "solver": "Solver I",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6013333333333333
    },
    {
      "solver": "Solver I",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6885882352941176
    },
    {
      "solver": "Solver I",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.6271666666666667
    },
    {
      "solver": "Solver I",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7243333333333333
    },
    {
      "solver": "Solver I",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7698333333333334
    },
    {
      "solver": "Solver I",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633
    },
    {
      "solver": "Solver I",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6274444444444445
    },
    {
      "solver": "Solver I",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.9015454545454545
    },
    {
      "solver": "Solver J",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.60925
    },
    {
      "solver": "Solver J",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5303636363636364
    },
    {
      "solver": "Solver J",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4885
    },
    {
      "solver": "Solver J",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6637777777777778
    },
    {
      "solver": "Solver J",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5820588235294117
    },
    {
      "solver": "Solver J",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.6083333333333334
    },
    {
      "solver": "Solver J",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6014444444444444
    },
    {
      "solver": "Solver J",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.818
    },
    {
      "solver": "Solver J",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001
    },
    {
      "solver": "Solver J",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6558888888888889
    },
    {
      "solver": "Solver J",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8111818181818182
    },
    {
      "solver": "Solver K",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.450875
    },
    {
      "solver": "Solver K",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5182727272727272
    },
    {
      "solver": "Solver K",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5786666666666667
    },
    {
      "solver": "Solver K",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.628
    },
    {
      "solver": "Solver K",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6543529411764706
    },
    {
      "solver": "Solver K",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.58225
    },
    {
      "solver": "Solver K",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7698888888888888
    },
    {
      "solver": "Solver K",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7285
    },
    {
      "solver": "Solver K",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.6345000000000001
    },
    {
      "solver": "Solver K",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6131111111111112
    },
    {
      "solver": "Solver K",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6846363636363636
    },
    {
      "solver": "Solver L",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.453875
    },
    {
      "solver": "Solver L",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.47527272727272724
    },
    {
      "solver": "Solver L",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5608333333333333
    },
    {
      "solver": "Solver L",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6645555555555556
    },
    {
      "solver": "Solver L",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.530235294117647
    },
    {
      "solver": "Solver L",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.62625
    },
    {
      "solver": "Solver L",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6652222222222223
    },
    {
      "solver": "Solver L",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6608333333333334
    },
    {
      "solver": "Solver L",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.6779999999999999
    },
    {
      "solver": "Solver L",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7718888888888888
    },
    {
      "solver": "Solver L",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8130000000000001
    },
    {
      "solver": "Solver M",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.560125
    },
    {
      "solver": "Solver M",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.49454545454545457
    },
    {
      "solver": "Solver M",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5266666666666666
    },
    {
      "solver": "Solver M",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6322222222222222
    },
    {
      "solver": "Solver M",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6003529411764705
    },
    {
      "solver": "Solver M",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5669166666666666
    },
    {
      "solver": "Solver M",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6839999999999999
    },
    {
      "solver": "Solver M",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.72
    },
    {
      "solver": "Solver M",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.5865
    },
    {
      "solver": "Solver M",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6458888888888888
    },
    {
      "solver": "Solver M",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7571818181818182
    },
    {
      "solver": "Solver N",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.44875
    },
    {
      "solver": "Solver N",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5086363636363637
    },
    {
      "solver": "Solver N",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5483333333333333
    },
    {
      "solver": "Solver N",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5883333333333334
    },
    {
      "solver": "Solver N",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5605294117647059
    },
    {
      "solver": "Solver N",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5605
    },
    {
      "solver": "Solver N",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.631
    },
    {
      "solver": "Solver N",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7025
    },
    {
      "solver": "Solver N",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001
    },
    {
      "solver": "Solver N",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6295555555555555
    },
    {
      "solver": "Solver N",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6765454545454546
    },
    {
      "solver": "Solver P",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.50025
    },
    {
      "solver": "Solver P",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.48863636363636365
    },
    {
      "solver": "Solver P",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.42716666666666664
    },
    {
      "solver": "Solver P",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.26955555555555555
    },
    {
      "solver": "Solver P",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6132352941176471
    },
    {
      "solver": "Solver P",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5628333333333333
    },
    {
      "solver": "Solver P",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.45266666666666666
    },
    {
      "solver": "Solver P",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5483333333333333
    },
    {
      "solver": "Solver P",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904
    },
    {
      "solver": "Solver P",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7846666666666666
    },
    {
      "solver": "Solver P",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7172727272727273
    },
    {
      "solver": "Solver Q",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.418375
    },
    {
      "solver": "Solver Q",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4831818181818182
    },
    {
      "solver": "Solver Q",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5236666666666667
    },
    {
      "solver": "Solver Q",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.39744444444444443
    },
    {
      "solver": "Solver Q",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.585764705882353
    },
    {
      "solver": "Solver Q",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5355
    },
    {
      "solver": "Solver Q",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5764444444444444
    },
    {
      "solver": "Solver Q",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6438333333333334
    },
    {
      "solver": "Solver Q",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001
    },
    {
      "solver": "Solver Q",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6308888888888888
    },
    {
      "solver": "Solver Q",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6278181818181818
    },
    {
      "solver": "Solver O",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.48125
    },
    {
      "solver": "Solver O",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.40563636363636363
    },
    {
      "solver": "Solver O",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6565
    },
    {
      "solver": "Solver O",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.32133333333333336
    },
    {
      "solver": "Solver O",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5855882352941176
    },
    {
      "solver": "Solver O",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5736666666666667
    },
    {
      "solver": "Solver O",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.48344444444444445
    },
    {
      "solver": "Solver O",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5648333333333333
    },
    {
      "solver": "Solver O",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633
    },
    {
      "solver": "Solver O",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7655555555555555
    },
    {
      "solver": "Solver O",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5972727272727273
    },
    {
      "solver": "Solver R",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.466875
    },
    {
      "solver": "Solver R",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.514
    },
    {
      "solver": "Solver R",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5271666666666667
    },
    {
      "solver": "Solver R",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5301111111111111
    },
    {
      "solver": "Solver R",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5338823529411765
    },
    {
      "solver": "Solver R",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5015833333333333
    },
    {
      "solver": "Solver R",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6312222222222222
    },
    {
      "solver": "Solver R",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6085
    },
    {
      "solver": "Solver R",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.54
    },
    {
      "solver": "Solver R",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5642222222222222
    },
    {
      "solver": "Solver R",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5662727272727273
    },
    {
      "solver": "Solver S",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.337125
    },
    {
      "solver": "Solver S",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.415
    },
    {
      "solver": "Solver S",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.39916666666666667
    },
    {
      "solver": "Solver S",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5743333333333334
    },
    {
      "solver": "Solver S",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5508235294117647
    },
    {
      "solver": "Solver S",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.4250833333333333
    },
    {
      "solver": "Solver S",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5693333333333334
    },
    {
      "solver": "Solver S",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.725
    },
    {
      "solver": "Solver S",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633
    },
    {
      "solver": "Solver S",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6302222222222222
    },
    {
      "solver": "Solver S",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.63
    },
    {
      "solver": "Solver T",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.44725
    },
    {
      "solver": "Solver T",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4239090909090909
    },
    {
      "solver": "Solver T",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4691666666666667
    },
    {
      "solver": "Solver T",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5305555555555556
    },
    {
      "solver": "Solver T",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4612352941176471
    },
    {
      "solver": "Solver T",
      "domain": "Health & fitness",
      "valid_n": 11,
      "declared_n": 12,
      "raw_mean": 0.5784545454545454
    },
    {
      "solver": "Solver T",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.49955555555555553
    },
    {
      "solver": "Solver T",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5221666666666667
    },
    {
      "solver": "Solver T",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856
    },
    {
      "solver": "Solver T",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6533333333333333
    },
    {
      "solver": "Solver T",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.48354545454545456
    },
    {
      "solver": "Solver U",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.35275
    },
    {
      "solver": "Solver U",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.3396363636363636
    },
    {
      "solver": "Solver U",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2553333333333333
    },
    {
      "solver": "Solver U",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5415555555555556
    },
    {
      "solver": "Solver U",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4157647058823529
    },
    {
      "solver": "Solver U",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.39725
    },
    {
      "solver": "Solver U",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.46655555555555556
    },
    {
      "solver": "Solver U",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6048333333333333
    },
    {
      "solver": "Solver U",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.54
    },
    {
      "solver": "Solver U",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6077777777777778
    },
    {
      "solver": "Solver U",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6164545454545455
    },
    {
      "solver": "Solver V",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.36075
    },
    {
      "solver": "Solver V",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.34336363636363637
    },
    {
      "solver": "Solver V",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4796666666666667
    },
    {
      "solver": "Solver V",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.3708888888888889
    },
    {
      "solver": "Solver V",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5010588235294118
    },
    {
      "solver": "Solver V",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.47008333333333335
    },
    {
      "solver": "Solver V",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.29933333333333334
    },
    {
      "solver": "Solver V",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.49983333333333335
    },
    {
      "solver": "Solver V",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633
    },
    {
      "solver": "Solver V",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5995555555555555
    },
    {
      "solver": "Solver V",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5530909090909091
    },
    {
      "solver": "Solver W",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.292125
    },
    {
      "solver": "Solver W",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.35872727272727273
    },
    {
      "solver": "Solver W",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2905
    },
    {
      "solver": "Solver W",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.3688888888888889
    },
    {
      "solver": "Solver W",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4112352941176471
    },
    {
      "solver": "Solver W",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.4646666666666667
    },
    {
      "solver": "Solver W",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.4792222222222222
    },
    {
      "solver": "Solver W",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6318333333333334
    },
    {
      "solver": "Solver W",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.096
    },
    {
      "solver": "Solver W",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5825555555555556
    },
    {
      "solver": "Solver W",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5191818181818182
    },
    {
      "solver": "Solver X",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.351125
    },
    {
      "solver": "Solver X",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.31745454545454543
    },
    {
      "solver": "Solver X",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2475
    },
    {
      "solver": "Solver X",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.35088888888888886
    },
    {
      "solver": "Solver X",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.355
    },
    {
      "solver": "Solver X",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.44808333333333333
    },
    {
      "solver": "Solver X",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.37377777777777776
    },
    {
      "solver": "Solver X",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.43483333333333335
    },
    {
      "solver": "Solver X",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633
    },
    {
      "solver": "Solver X",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5861111111111111
    },
    {
      "solver": "Solver X",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.504
    }
  ],
  "overall": [
    {
      "solver": "Solver A",
      "raw_mean": 0.78169,
      "valid_n": 100
    },
    {
      "solver": "Solver B",
      "raw_mean": 0.75704,
      "valid_n": 100
    },
    {
      "solver": "Solver C",
      "raw_mean": 0.74868,
      "valid_n": 100
    },
    {
      "solver": "Solver D",
      "raw_mean": 0.73399,
      "valid_n": 100
    },
    {
      "solver": "Solver E",
      "raw_mean": 0.7324285714285714,
      "valid_n": 98
    },
    {
      "solver": "Solver F",
      "raw_mean": 0.71992,
      "valid_n": 100
    },
    {
      "solver": "Solver G",
      "raw_mean": 0.6906382978723404,
      "valid_n": 94
    },
    {
      "solver": "Solver H",
      "raw_mean": 0.68494,
      "valid_n": 100
    },
    {
      "solver": "Solver I",
      "raw_mean": 0.66095,
      "valid_n": 100
    },
    {
      "solver": "Solver J",
      "raw_mean": 0.63474,
      "valid_n": 100
    },
    {
      "solver": "Solver K",
      "raw_mean": 0.62161,
      "valid_n": 100
    },
    {
      "solver": "Solver L",
      "raw_mean": 0.61932,
      "valid_n": 100
    },
    {
      "solver": "Solver M",
      "raw_mean": 0.61571,
      "valid_n": 100
    },
    {
      "solver": "Solver N",
      "raw_mean": 0.58546,
      "valid_n": 100
    },
    {
      "solver": "Solver P",
      "raw_mean": 0.55669,
      "valid_n": 100
    },
    {
      "solver": "Solver Q",
      "raw_mean": 0.54919,
      "valid_n": 100
    },
    {
      "solver": "Solver O",
      "raw_mean": 0.54448,
      "valid_n": 100
    },
    {
      "solver": "Solver R",
      "raw_mean": 0.54137,
      "valid_n": 100
    },
    {
      "solver": "Solver S",
      "raw_mean": 0.52633,
      "valid_n": 100
    },
    {
      "solver": "Solver T",
      "raw_mean": 0.5108585858585859,
      "valid_n": 99
    },
    {
      "solver": "Solver U",
      "raw_mean": 0.45958,
      "valid_n": 100
    },
    {
      "solver": "Solver V",
      "raw_mean": 0.45477,
      "valid_n": 100
    },
    {
      "solver": "Solver W",
      "raw_mean": 0.43163,
      "valid_n": 100
    },
    {
      "solver": "Solver X",
      "raw_mean": 0.40414,
      "valid_n": 100
    }
  ]
}


==> anc/analysis/raw_figure/exports/raw-matrix.csv <==
solver,domain,valid_n,declared_n,raw_mean
Solver A,Personal finance,8,8,0.7625
Solver A,Shopping,11,11,0.6690909090909091
Solver A,Administration,6,6,0.7403333333333333
Solver A,Cooking,9,9,0.7061111111111111
Solver A,Travel,17,17,0.7793529411764706
Solver A,Health & fitness,12,12,0.78525
Solver A,Home how-to,9,9,0.846
Solver A,Entertainment,6,6,0.6968333333333333
Solver A,Personal writing,2,2,0.904
Solver A,Social planning,9,9,0.8485555555555555
Solver A,Fact-checking,11,11,0.9090909090909091
Solver B,Personal finance,8,8,0.6945
Solver B,Shopping,11,11,0.626
Solver B,Administration,6,6,0.6903333333333334
Solver B,Cooking,9,9,0.7682222222222223
Solver B,Travel,17,17,0.6909411764705883
Solver B,Health & fitness,12,12,0.7851666666666667
Solver B,Home how-to,9,9,0.784
Solver B,Entertainment,6,6,0.7541666666666667
Solver B,Personal writing,2,2,0.8255
Solver B,Social planning,9,9,0.9011111111111111
Solver B,Fact-checking,11,11,0.8814545454545455
Solver C,Personal finance,8,8,0.586625
Solver C,Shopping,11,11,0.6548181818181819
Solver C,Administration,6,6,0.6805
Solver C,Cooking,9,9,0.8134444444444444
Solver C,Travel,17,17,0.6748823529411765
Solver C,Health & fitness,12,12,0.76025
Solver C,Home how-to,9,9,0.7783333333333333
Solver C,Entertainment,6,6,0.8958333333333334
Solver C,Personal writing,2,2,0.856
Solver C,Social planning,9,9,0.8787777777777778
Solver C,Fact-checking,11,11,0.8155454545454546
Solver D,Personal finance,8,8,0.566875
Solver D,Shopping,11,11,0.7604545454545455
Solver D,Administration,6,6,0.7705
Solver D,Cooking,9,9,0.7161111111111111
Solver D,Travel,17,17,0.6912941176470588
Solver D,Health & fitness,12,12,0.65375
Solver D,Home how-to,9,9,0.7962222222222222
Solver D,Entertainment,6,6,0.721
Solver D,Personal writing,2,2,0.904
Solver D,Social planning,9,9,0.8136666666666666
Solver D,Fact-checking,11,11,0.8373636363636364
Solver E,Personal finance,8,8,0.652
Solver E,Shopping,10,11,0.7106
Solver E,Administration,6,6,0.7148333333333333
Solver E,Cooking,8,9,0.646
Solver E,Travel,17,17,0.6698823529411765
Solver E,Health & fitness,12,12,0.7346666666666667
Solver E,Home how-to,9,9,0.8106666666666666
Solver E,Entertainment,6,6,0.8308333333333333
Solver E,Personal writing,2,2,0.681
Solver E,Social planning,9,9,0.8034444444444444
Solver E,Fact-checking,11,11,0.8109999999999999
Solver F,Personal finance,8,8,0.5565
Solver F,Shopping,11,11,0.63
Solver F,Administration,6,6,0.44233333333333336
Solver F,Cooking,9,9,0.8351111111111111
Solver F,Travel,17,17,0.6961176470588235
Solver F,Health & fitness,12,12,0.7583333333333333
Solver F,Home how-to,9,9,0.707
Solver F,Entertainment,6,6,0.8023333333333333
Solver F,Personal writing,2,2,0.856
Solver F,Social planning,9,9,0.8568888888888889
Solver F,Fact-checking,11,11,0.8095454545454546
Solver G,Personal finance,8,8,0.760625
Solver G,Shopping,10,11,0.6294
Solver G,Administration,6,6,0.6838333333333333
Solver G,Cooking,9,9,0.5096666666666667
Solver G,Travel,15,17,0.6036666666666667
Solver G,Health & fitness,11,12,0.6926363636363636
Solver G,Home how-to,8,9,0.669125
Solver G,Entertainment,6,6,0.694
Solver G,Personal writing,2,2,0.729
Solver G,Social planning,8,9,0.861
Solver G,Fact-checking,11,11,0.8467272727272728
Solver H,Personal finance,8,8,0.637
Solver H,Shopping,11,11,0.4929090909090909
Solver H,Administration,6,6,0.5106666666666666
Solver H,Cooking,9,9,0.5176666666666666
Solver H,Travel,17,17,0.6458235294117647
Solver H,Health & fitness,12,12,0.72025
Solver H,Home how-to,9,9,0.8402222222222222
Solver H,Entertainment,6,6,0.9208333333333334
Solver H,Personal writing,2,2,0.904
Solver H,Social planning,9,9,0.863
Solver H,Fact-checking,11,11,0.7244545454545455
Solver I,Personal finance,8,8,0.387
Solver I,Shopping,11,11,0.6028181818181818
Solver I,Administration,6,6,0.626
Solver I,Cooking,9,9,0.6013333333333333
Solver I,Travel,17,17,0.6885882352941176
Solver I,Health & fitness,12,12,0.6271666666666667
Solver I,Home how-to,9,9,0.7243333333333333
Solver I,Entertainment,6,6,0.7698333333333334
Solver I,Personal writing,2,2,0.633
Solver I,Social planning,9,9,0.6274444444444445
Solver I,Fact-checking,11,11,0.9015454545454545
Solver J,Personal finance,8,8,0.60925
Solver J,Shopping,11,11,0.5303636363636364
Solver J,Administration,6,6,0.4885
Solver J,Cooking,9,9,0.6637777777777778
Solver J,Travel,17,17,0.5820588235294117
Solver J,Health & fitness,12,12,0.6083333333333334
Solver J,Home how-to,9,9,0.6014444444444444
Solver J,Entertainment,6,6,0.818
Solver J,Personal writing,2,2,0.7595000000000001
Solver J,Social planning,9,9,0.6558888888888889
Solver J,Fact-checking,11,11,0.8111818181818182
Solver K,Personal finance,8,8,0.450875
Solver K,Shopping,11,11,0.5182727272727272
Solver K,Administration,6,6,0.5786666666666667
Solver K,Cooking,9,9,0.628
Solver K,Travel,17,17,0.6543529411764706
Solver K,Health & fitness,12,12,0.58225
Solver K,Home how-to,9,9,0.7698888888888888
Solver K,Entertainment,6,6,0.7285
Solver K,Personal writing,2,2,0.6345000000000001
Solver K,Social planning,9,9,0.6131111111111112
Solver K,Fact-checking,11,11,0.6846363636363636
Solver L,Personal finance,8,8,0.453875
Solver L,Shopping,11,11,0.47527272727272724
Solver L,Administration,6,6,0.5608333333333333
Solver L,Cooking,9,9,0.6645555555555556
Solver L,Travel,17,17,0.530235294117647
Solver L,Health & fitness,12,12,0.62625
Solver L,Home how-to,9,9,0.6652222222222223
Solver L,Entertainment,6,6,0.6608333333333334
Solver L,Personal writing,2,2,0.6779999999999999
Solver L,Social planning,9,9,0.7718888888888888
Solver L,Fact-checking,11,11,0.8130000000000001
Solver M,Personal finance,8,8,0.560125
Solver M,Shopping,11,11,0.49454545454545457
Solver M,Administration,6,6,0.5266666666666666
Solver M,Cooking,9,9,0.6322222222222222
Solver M,Travel,17,17,0.6003529411764705
Solver M,Health & fitness,12,12,0.5669166666666666
Solver M,Home how-to,9,9,0.6839999999999999
Solver M,Entertainment,6,6,0.72
Solver M,Personal writing,2,2,0.5865
Solver M,Social planning,9,9,0.6458888888888888
Solver M,Fact-checking,11,11,0.7571818181818182
Solver N,Personal finance,8,8,0.44875
Solver N,Shopping,11,11,0.5086363636363637
Solver N,Administration,6,6,0.5483333333333333
Solver N,Cooking,9,9,0.5883333333333334
Solver N,Travel,17,17,0.5605294117647059
Solver N,Health & fitness,12,12,0.5605
Solver N,Home how-to,9,9,0.631
Solver N,Entertainment,6,6,0.7025
Solver N,Personal writing,2,2,0.7595000000000001
Solver N,Social planning,9,9,0.6295555555555555
Solver N,Fact-checking,11,11,0.6765454545454546
Solver P,Personal finance,8,8,0.50025
Solver P,Shopping,11,11,0.48863636363636365
Solver P,Administration,6,6,0.42716666666666664
Solver P,Cooking,9,9,0.26955555555555555
Solver P,Travel,17,17,0.6132352941176471
Solver P,Health & fitness,12,12,0.5628333333333333
Solver P,Home how-to,9,9,0.45266666666666666
Solver P,Entertainment,6,6,0.5483333333333333
Solver P,Personal writing,2,2,0.904
Solver P,Social planning,9,9,0.7846666666666666
Solver P,Fact-checking,11,11,0.7172727272727273
Solver Q,Personal finance,8,8,0.418375
Solver Q,Shopping,11,11,0.4831818181818182
Solver Q,Administration,6,6,0.5236666666666667
Solver Q,Cooking,9,9,0.39744444444444443
Solver Q,Travel,17,17,0.585764705882353
Solver Q,Health & fitness,12,12,0.5355
Solver Q,Home how-to,9,9,0.5764444444444444
Solver Q,Entertainment,6,6,0.6438333333333334
Solver Q,Personal writing,2,2,0.7595000000000001
Solver Q,Social planning,9,9,0.6308888888888888
Solver Q,Fact-checking,11,11,0.6278181818181818
Solver O,Personal finance,8,8,0.48125
Solver O,Shopping,11,11,0.40563636363636363
Solver O,Administration,6,6,0.6565
Solver O,Cooking,9,9,0.32133333333333336
Solver O,Travel,17,17,0.5855882352941176
Solver O,Health & fitness,12,12,0.5736666666666667
Solver O,Home how-to,9,9,0.48344444444444445
Solver O,Entertainment,6,6,0.5648333333333333
Solver O,Personal writing,2,2,0.633
Solver O,Social planning,9,9,0.7655555555555555
Solver O,Fact-checking,11,11,0.5972727272727273
Solver R,Personal finance,8,8,0.466875
Solver R,Shopping,11,11,0.514
Solver R,Administration,6,6,0.5271666666666667
Solver R,Cooking,9,9,0.5301111111111111
Solver R,Travel,17,17,0.5338823529411765
Solver R,Health & fitness,12,12,0.5015833333333333
Solver R,Home how-to,9,9,0.6312222222222222
Solver R,Entertainment,6,6,0.6085
Solver R,Personal writing,2,2,0.54
Solver R,Social planning,9,9,0.5642222222222222
Solver R,Fact-checking,11,11,0.5662727272727273
Solver S,Personal finance,8,8,0.337125
Solver S,Shopping,11,11,0.415
Solver S,Administration,6,6,0.39916666666666667
Solver S,Cooking,9,9,0.5743333333333334
Solver S,Travel,17,17,0.5508235294117647
Solver S,Health & fitness,12,12,0.4250833333333333
Solver S,Home how-to,9,9,0.5693333333333334
Solver S,Entertainment,6,6,0.725
Solver S,Personal writing,2,2,0.633
Solver S,Social planning,9,9,0.6302222222222222
Solver S,Fact-checking,11,11,0.63
Solver T,Personal finance,8,8,0.44725
Solver T,Shopping,11,11,0.4239090909090909
Solver T,Administration,6,6,0.4691666666666667
Solver T,Cooking,9,9,0.5305555555555556
Solver T,Travel,17,17,0.4612352941176471
Solver T,Health & fitness,11,12,0.5784545454545454
Solver T,Home how-to,9,9,0.49955555555555553
Solver T,Entertainment,6,6,0.5221666666666667
Solver T,Personal writing,2,2,0.856
Solver T,Social planning,9,9,0.6533333333333333
Solver T,Fact-checking,11,11,0.48354545454545456
Solver U,Personal finance,8,8,0.35275
Solver U,Shopping,11,11,0.3396363636363636
Solver U,Administration,6,6,0.2553333333333333
Solver U,Cooking,9,9,0.5415555555555556
Solver U,Travel,17,17,0.4157647058823529
Solver U,Health & fitness,12,12,0.39725
Solver U,Home how-to,9,9,0.46655555555555556
Solver U,Entertainment,6,6,0.6048333333333333
Solver U,Personal writing,2,2,0.54
Solver U,Social planning,9,9,0.6077777777777778
Solver U,Fact-checking,11,11,0.6164545454545455
Solver V,Personal finance,8,8,0.36075
Solver V,Shopping,11,11,0.34336363636363637
Solver V,Administration,6,6,0.4796666666666667
Solver V,Cooking,9,9,0.3708888888888889
Solver V,Travel,17,17,0.5010588235294118
Solver V,Health & fitness,12,12,0.47008333333333335
Solver V,Home how-to,9,9,0.29933333333333334
Solver V,Entertainment,6,6,0.49983333333333335
Solver V,Personal writing,2,2,0.633
Solver V,Social planning,9,9,0.5995555555555555
Solver V,Fact-checking,11,11,0.5530909090909091
Solver W,Personal finance,8,8,0.292125
Solver W,Shopping,11,11,0.35872727272727273
Solver W,Administration,6,6,0.2905
Solver W,Cooking,9,9,0.3688888888888889
Solver W,Travel,17,17,0.4112352941176471
Solver W,Health & fitness,12,12,0.4646666666666667
Solver W,Home how-to,9,9,0.4792222222222222
Solver W,Entertainment,6,6,0.6318333333333334
Solver W,Personal writing,2,2,0.096
Solver W,Social planning,9,9,0.5825555555555556
Solver W,Fact-checking,11,11,0.5191818181818182
Solver X,Personal finance,8,8,0.351125
Solver X,Shopping,11,11,0.31745454545454543
Solver X,Administration,6,6,0.2475
Solver X,Cooking,9,9,0.35088888888888886
Solver X,Travel,17,17,0.355
Solver X,Health & fitness,12,12,0.44808333333333333
Solver X,Home how-to,9,9,0.37377777777777776
Solver X,Entertainment,6,6,0.43483333333333335
Solver X,Personal writing,2,2,0.633
Solver X,Social planning,9,9,0.5861111111111111
Solver X,Fact-checking,11,11,0.504


==> anc/analysis/raw_figure/exports/raw-overall.csv <==
solver,raw_mean,valid_n
Solver A,0.78169,100
Solver B,0.75704,100
Solver C,0.74868,100
Solver D,0.73399,100
Solver E,0.7324285714285714,98
Solver F,0.71992,100
Solver G,0.6906382978723404,94
Solver H,0.68494,100
Solver I,0.66095,100
Solver J,0.63474,100
Solver K,0.62161,100
Solver L,0.61932,100
Solver M,0.61571,100
Solver N,0.58546,100
Solver P,0.55669,100
Solver Q,0.54919,100
Solver O,0.54448,100
Solver R,0.54137,100
Solver S,0.52633,100
Solver T,0.5108585858585859,99
Solver U,0.45958,100
Solver V,0.45477,100
Solver W,0.43163,100
Solver X,0.40414,100


==> anc/analysis/raw_figure/independent-check.json <==
{
  "status": "PASS",
  "rows": 2394,
  "sentinels": 3,
  "valid": 2391,
  "mean_absolute_tolerance": "1e-12; decimal input sums and counts exact",
  "fixed_IDs_and_public_names": "unchanged; raw ordering P/Q/O does not reassign labels",
  "overall": [
    {
      "solver": "Solver A",
      "valid_n": 100,
      "exact_decimal_sum": "78.169",
      "decimal_mean": "0.78169",
      "raw_rank": 1
    },
    {
      "solver": "Solver B",
      "valid_n": 100,
      "exact_decimal_sum": "75.704",
      "decimal_mean": "0.75704",
      "raw_rank": 2
    },
    {
      "solver": "Solver C",
      "valid_n": 100,
      "exact_decimal_sum": "74.868",
      "decimal_mean": "0.74868",
      "raw_rank": 3
    },
    {
      "solver": "Solver D",
      "valid_n": 100,
      "exact_decimal_sum": "73.399",
      "decimal_mean": "0.73399",
      "raw_rank": 4
    },
    {
      "solver": "Solver E",
      "valid_n": 98,
      "exact_decimal_sum": "71.778",
      "decimal_mean": "0.7324285714285714285714285714",
      "raw_rank": 5
    },
    {
      "solver": "Solver F",
      "valid_n": 100,
      "exact_decimal_sum": "71.992",
      "decimal_mean": "0.71992",
      "raw_rank": 6
    },
    {
      "solver": "Solver G",
      "valid_n": 94,
      "exact_decimal_sum": "64.920",
      "decimal_mean": "0.6906382978723404255319148936",
      "raw_rank": 7
    },
    {
      "solver": "Solver H",
      "valid_n": 100,
      "exact_decimal_sum": "68.494",
      "decimal_mean": "0.68494",
      "raw_rank": 8
    },
    {
      "solver": "Solver I",
      "valid_n": 100,
      "exact_decimal_sum": "66.095",
      "decimal_mean": "0.66095",
      "raw_rank": 9
    },
    {
      "solver": "Solver J",
      "valid_n": 100,
      "exact_decimal_sum": "63.474",
      "decimal_mean": "0.63474",
      "raw_rank": 10
    },
    {
      "solver": "Solver K",
      "valid_n": 100,
      "exact_decimal_sum": "62.161",
      "decimal_mean": "0.62161",
      "raw_rank": 11
    },
    {
      "solver": "Solver L",
      "valid_n": 100,
      "exact_decimal_sum": "61.932",
      "decimal_mean": "0.61932",
      "raw_rank": 12
    },
    {
      "solver": "Solver M",
      "valid_n": 100,
      "exact_decimal_sum": "61.571",
      "decimal_mean": "0.61571",
      "raw_rank": 13
    },
    {
      "solver": "Solver N",
      "valid_n": 100,
      "exact_decimal_sum": "58.546",
      "decimal_mean": "0.58546",
      "raw_rank": 14
    },
    {
      "solver": "Solver P",
      "valid_n": 100,
      "exact_decimal_sum": "55.669",
      "decimal_mean": "0.55669",
      "raw_rank": 15
    },
    {
      "solver": "Solver Q",
      "valid_n": 100,
      "exact_decimal_sum": "54.919",
      "decimal_mean": "0.54919",
      "raw_rank": 16
    },
    {
      "solver": "Solver O",
      "valid_n": 100,
      "exact_decimal_sum": "54.448",
      "decimal_mean": "0.54448",
      "raw_rank": 17
    },
    {
      "solver": "Solver R",
      "valid_n": 100,
      "exact_decimal_sum": "54.137",
      "decimal_mean": "0.54137",
      "raw_rank": 18
    },
    {
      "solver": "Solver S",
      "valid_n": 100,
      "exact_decimal_sum": "52.633",
      "decimal_mean": "0.52633",
      "raw_rank": 19
    },
    {
      "solver": "Solver T",
      "valid_n": 99,
      "exact_decimal_sum": "50.575",
      "decimal_mean": "0.5108585858585858585858585859",
      "raw_rank": 20
    },
    {
      "solver": "Solver U",
      "valid_n": 100,
      "exact_decimal_sum": "45.958",
      "decimal_mean": "0.45958",
      "raw_rank": 21
    },
    {
      "solver": "Solver V",
      "valid_n": 100,
      "exact_decimal_sum": "45.477",
      "decimal_mean": "0.45477",
      "raw_rank": 22
    },
    {
      "solver": "Solver W",
      "valid_n": 100,
      "exact_decimal_sum": "43.163",
      "decimal_mean": "0.43163",
      "raw_rank": 23
    },
    {
      "solver": "Solver X",
      "valid_n": 100,
      "exact_decimal_sum": "40.414",
      "decimal_mean": "0.40414",
      "raw_rank": 24
    }
  ],
  "cells": [
    {
      "solver": "Solver A",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.7625,
      "exact_decimal_sum": "6.100",
      "decimal_mean": "0.7625",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6690909090909091,
      "exact_decimal_sum": "7.360",
      "decimal_mean": "0.6690909090909090909090909091",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7403333333333333,
      "exact_decimal_sum": "4.442",
      "decimal_mean": "0.7403333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7061111111111111,
      "exact_decimal_sum": "6.355",
      "decimal_mean": "0.7061111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.7793529411764706,
      "exact_decimal_sum": "13.249",
      "decimal_mean": "0.7793529411764705882352941176",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.78525,
      "exact_decimal_sum": "9.423",
      "decimal_mean": "0.78525",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.846,
      "exact_decimal_sum": "7.614",
      "decimal_mean": "0.846",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6968333333333333,
      "exact_decimal_sum": "4.181",
      "decimal_mean": "0.6968333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904,
      "exact_decimal_sum": "1.808",
      "decimal_mean": "0.904",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8485555555555555,
      "exact_decimal_sum": "7.637",
      "decimal_mean": "0.8485555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver A",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.9090909090909091,
      "exact_decimal_sum": "10",
      "decimal_mean": "0.9090909090909090909090909091",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.6945,
      "exact_decimal_sum": "5.556",
      "decimal_mean": "0.6945",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.626,
      "exact_decimal_sum": "6.886",
      "decimal_mean": "0.626",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6903333333333334,
      "exact_decimal_sum": "4.142",
      "decimal_mean": "0.6903333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7682222222222223,
      "exact_decimal_sum": "6.914",
      "decimal_mean": "0.7682222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6909411764705883,
      "exact_decimal_sum": "11.746",
      "decimal_mean": "0.6909411764705882352941176471",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7851666666666667,
      "exact_decimal_sum": "9.422",
      "decimal_mean": "0.7851666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.784,
      "exact_decimal_sum": "7.056",
      "decimal_mean": "0.784",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7541666666666667,
      "exact_decimal_sum": "4.525",
      "decimal_mean": "0.7541666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.8255,
      "exact_decimal_sum": "1.651",
      "decimal_mean": "0.8255",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.9011111111111111,
      "exact_decimal_sum": "8.110",
      "decimal_mean": "0.9011111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver B",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8814545454545455,
      "exact_decimal_sum": "9.696",
      "decimal_mean": "0.8814545454545454545454545455",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.586625,
      "exact_decimal_sum": "4.693",
      "decimal_mean": "0.586625",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6548181818181819,
      "exact_decimal_sum": "7.203",
      "decimal_mean": "0.6548181818181818181818181818",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6805,
      "exact_decimal_sum": "4.083",
      "decimal_mean": "0.6805",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8134444444444444,
      "exact_decimal_sum": "7.321",
      "decimal_mean": "0.8134444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6748823529411765,
      "exact_decimal_sum": "11.473",
      "decimal_mean": "0.6748823529411764705882352941",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.76025,
      "exact_decimal_sum": "9.123",
      "decimal_mean": "0.76025",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7783333333333333,
      "exact_decimal_sum": "7.005",
      "decimal_mean": "0.7783333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8958333333333334,
      "exact_decimal_sum": "5.375",
      "decimal_mean": "0.8958333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856,
      "exact_decimal_sum": "1.712",
      "decimal_mean": "0.856",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8787777777777778,
      "exact_decimal_sum": "7.909",
      "decimal_mean": "0.8787777777777777777777777778",
      "partial_coverage": false
    },
    {
      "solver": "Solver C",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8155454545454546,
      "exact_decimal_sum": "8.971",
      "decimal_mean": "0.8155454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.566875,
      "exact_decimal_sum": "4.535",
      "decimal_mean": "0.566875",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7604545454545455,
      "exact_decimal_sum": "8.365",
      "decimal_mean": "0.7604545454545454545454545455",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7705,
      "exact_decimal_sum": "4.623",
      "decimal_mean": "0.7705",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7161111111111111,
      "exact_decimal_sum": "6.445",
      "decimal_mean": "0.7161111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6912941176470588,
      "exact_decimal_sum": "11.752",
      "decimal_mean": "0.6912941176470588235294117647",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.65375,
      "exact_decimal_sum": "7.845",
      "decimal_mean": "0.65375",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7962222222222222,
      "exact_decimal_sum": "7.166",
      "decimal_mean": "0.7962222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.721,
      "exact_decimal_sum": "4.326",
      "decimal_mean": "0.721",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904,
      "exact_decimal_sum": "1.808",
      "decimal_mean": "0.904",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8136666666666666,
      "exact_decimal_sum": "7.323",
      "decimal_mean": "0.8136666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver D",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8373636363636364,
      "exact_decimal_sum": "9.211",
      "decimal_mean": "0.8373636363636363636363636364",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.652,
      "exact_decimal_sum": "5.216",
      "decimal_mean": "0.652",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Shopping",
      "valid_n": 10,
      "declared_n": 11,
      "raw_mean": 0.7106,
      "exact_decimal_sum": "7.106",
      "decimal_mean": "0.7106",
      "partial_coverage": true
    },
    {
      "solver": "Solver E",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7148333333333333,
      "exact_decimal_sum": "4.289",
      "decimal_mean": "0.7148333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Cooking",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.646,
      "exact_decimal_sum": "5.168",
      "decimal_mean": "0.646",
      "partial_coverage": true
    },
    {
      "solver": "Solver E",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6698823529411765,
      "exact_decimal_sum": "11.388",
      "decimal_mean": "0.6698823529411764705882352941",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7346666666666667,
      "exact_decimal_sum": "8.816",
      "decimal_mean": "0.7346666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8106666666666666,
      "exact_decimal_sum": "7.296",
      "decimal_mean": "0.8106666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8308333333333333,
      "exact_decimal_sum": "4.985",
      "decimal_mean": "0.8308333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.681,
      "exact_decimal_sum": "1.362",
      "decimal_mean": "0.681",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8034444444444444,
      "exact_decimal_sum": "7.231",
      "decimal_mean": "0.8034444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver E",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8109999999999999,
      "exact_decimal_sum": "8.921",
      "decimal_mean": "0.811",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.5565,
      "exact_decimal_sum": "4.452",
      "decimal_mean": "0.5565",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.63,
      "exact_decimal_sum": "6.930",
      "decimal_mean": "0.630",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.44233333333333336,
      "exact_decimal_sum": "2.654",
      "decimal_mean": "0.4423333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8351111111111111,
      "exact_decimal_sum": "7.516",
      "decimal_mean": "0.8351111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6961176470588235,
      "exact_decimal_sum": "11.834",
      "decimal_mean": "0.6961176470588235294117647059",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.7583333333333333,
      "exact_decimal_sum": "9.100",
      "decimal_mean": "0.7583333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.707,
      "exact_decimal_sum": "6.363",
      "decimal_mean": "0.707",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.8023333333333333,
      "exact_decimal_sum": "4.814",
      "decimal_mean": "0.8023333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856,
      "exact_decimal_sum": "1.712",
      "decimal_mean": "0.856",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8568888888888889,
      "exact_decimal_sum": "7.712",
      "decimal_mean": "0.8568888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver F",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8095454545454546,
      "exact_decimal_sum": "8.905",
      "decimal_mean": "0.8095454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.760625,
      "exact_decimal_sum": "6.085",
      "decimal_mean": "0.760625",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Shopping",
      "valid_n": 10,
      "declared_n": 11,
      "raw_mean": 0.6294,
      "exact_decimal_sum": "6.294",
      "decimal_mean": "0.6294",
      "partial_coverage": true
    },
    {
      "solver": "Solver G",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6838333333333333,
      "exact_decimal_sum": "4.103",
      "decimal_mean": "0.6838333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5096666666666667,
      "exact_decimal_sum": "4.587",
      "decimal_mean": "0.5096666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Travel",
      "valid_n": 15,
      "declared_n": 17,
      "raw_mean": 0.6036666666666667,
      "exact_decimal_sum": "9.055",
      "decimal_mean": "0.6036666666666666666666666667",
      "partial_coverage": true
    },
    {
      "solver": "Solver G",
      "domain": "Health & fitness",
      "valid_n": 11,
      "declared_n": 12,
      "raw_mean": 0.6926363636363636,
      "exact_decimal_sum": "7.619",
      "decimal_mean": "0.6926363636363636363636363636",
      "partial_coverage": true
    },
    {
      "solver": "Solver G",
      "domain": "Home how-to",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.669125,
      "exact_decimal_sum": "5.353",
      "decimal_mean": "0.669125",
      "partial_coverage": true
    },
    {
      "solver": "Solver G",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.694,
      "exact_decimal_sum": "4.164",
      "decimal_mean": "0.694",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.729,
      "exact_decimal_sum": "1.458",
      "decimal_mean": "0.729",
      "partial_coverage": false
    },
    {
      "solver": "Solver G",
      "domain": "Social planning",
      "valid_n": 8,
      "declared_n": 9,
      "raw_mean": 0.861,
      "exact_decimal_sum": "6.888",
      "decimal_mean": "0.861",
      "partial_coverage": true
    },
    {
      "solver": "Solver G",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8467272727272728,
      "exact_decimal_sum": "9.314",
      "decimal_mean": "0.8467272727272727272727272727",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.637,
      "exact_decimal_sum": "5.096",
      "decimal_mean": "0.637",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4929090909090909,
      "exact_decimal_sum": "5.422",
      "decimal_mean": "0.4929090909090909090909090909",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5106666666666666,
      "exact_decimal_sum": "3.064",
      "decimal_mean": "0.5106666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5176666666666666,
      "exact_decimal_sum": "4.659",
      "decimal_mean": "0.5176666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6458235294117647,
      "exact_decimal_sum": "10.979",
      "decimal_mean": "0.6458235294117647058823529412",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.72025,
      "exact_decimal_sum": "8.643",
      "decimal_mean": "0.72025",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.8402222222222222,
      "exact_decimal_sum": "7.562",
      "decimal_mean": "0.8402222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.9208333333333334,
      "exact_decimal_sum": "5.525",
      "decimal_mean": "0.9208333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904,
      "exact_decimal_sum": "1.808",
      "decimal_mean": "0.904",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.863,
      "exact_decimal_sum": "7.767",
      "decimal_mean": "0.863",
      "partial_coverage": false
    },
    {
      "solver": "Solver H",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7244545454545455,
      "exact_decimal_sum": "7.969",
      "decimal_mean": "0.7244545454545454545454545455",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.387,
      "exact_decimal_sum": "3.096",
      "decimal_mean": "0.387",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6028181818181818,
      "exact_decimal_sum": "6.631",
      "decimal_mean": "0.6028181818181818181818181818",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.626,
      "exact_decimal_sum": "3.756",
      "decimal_mean": "0.626",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6013333333333333,
      "exact_decimal_sum": "5.412",
      "decimal_mean": "0.6013333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6885882352941176,
      "exact_decimal_sum": "11.706",
      "decimal_mean": "0.6885882352941176470588235294",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.6271666666666667,
      "exact_decimal_sum": "7.526",
      "decimal_mean": "0.6271666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7243333333333333,
      "exact_decimal_sum": "6.519",
      "decimal_mean": "0.7243333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7698333333333334,
      "exact_decimal_sum": "4.619",
      "decimal_mean": "0.7698333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633,
      "exact_decimal_sum": "1.266",
      "decimal_mean": "0.633",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6274444444444445,
      "exact_decimal_sum": "5.647",
      "decimal_mean": "0.6274444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver I",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.9015454545454545,
      "exact_decimal_sum": "9.917",
      "decimal_mean": "0.9015454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.60925,
      "exact_decimal_sum": "4.874",
      "decimal_mean": "0.60925",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5303636363636364,
      "exact_decimal_sum": "5.834",
      "decimal_mean": "0.5303636363636363636363636364",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4885,
      "exact_decimal_sum": "2.931",
      "decimal_mean": "0.4885",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6637777777777778,
      "exact_decimal_sum": "5.974",
      "decimal_mean": "0.6637777777777777777777777778",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5820588235294117,
      "exact_decimal_sum": "9.895",
      "decimal_mean": "0.5820588235294117647058823529",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.6083333333333334,
      "exact_decimal_sum": "7.300",
      "decimal_mean": "0.6083333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6014444444444444,
      "exact_decimal_sum": "5.413",
      "decimal_mean": "0.6014444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.818,
      "exact_decimal_sum": "4.908",
      "decimal_mean": "0.818",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001,
      "exact_decimal_sum": "1.519",
      "decimal_mean": "0.7595",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6558888888888889,
      "exact_decimal_sum": "5.903",
      "decimal_mean": "0.6558888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver J",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8111818181818182,
      "exact_decimal_sum": "8.923",
      "decimal_mean": "0.8111818181818181818181818182",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.450875,
      "exact_decimal_sum": "3.607",
      "decimal_mean": "0.450875",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5182727272727272,
      "exact_decimal_sum": "5.701",
      "decimal_mean": "0.5182727272727272727272727273",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5786666666666667,
      "exact_decimal_sum": "3.472",
      "decimal_mean": "0.5786666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.628,
      "exact_decimal_sum": "5.652",
      "decimal_mean": "0.628",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6543529411764706,
      "exact_decimal_sum": "11.124",
      "decimal_mean": "0.6543529411764705882352941176",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.58225,
      "exact_decimal_sum": "6.987",
      "decimal_mean": "0.58225",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7698888888888888,
      "exact_decimal_sum": "6.929",
      "decimal_mean": "0.7698888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7285,
      "exact_decimal_sum": "4.371",
      "decimal_mean": "0.7285",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.6345000000000001,
      "exact_decimal_sum": "1.269",
      "decimal_mean": "0.6345",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6131111111111112,
      "exact_decimal_sum": "5.518",
      "decimal_mean": "0.6131111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver K",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6846363636363636,
      "exact_decimal_sum": "7.531",
      "decimal_mean": "0.6846363636363636363636363636",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.453875,
      "exact_decimal_sum": "3.631",
      "decimal_mean": "0.453875",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.47527272727272724,
      "exact_decimal_sum": "5.228",
      "decimal_mean": "0.4752727272727272727272727273",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5608333333333333,
      "exact_decimal_sum": "3.365",
      "decimal_mean": "0.5608333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6645555555555556,
      "exact_decimal_sum": "5.981",
      "decimal_mean": "0.6645555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.530235294117647,
      "exact_decimal_sum": "9.014",
      "decimal_mean": "0.5302352941176470588235294118",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.62625,
      "exact_decimal_sum": "7.515",
      "decimal_mean": "0.62625",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6652222222222223,
      "exact_decimal_sum": "5.987",
      "decimal_mean": "0.6652222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6608333333333334,
      "exact_decimal_sum": "3.965",
      "decimal_mean": "0.6608333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.6779999999999999,
      "exact_decimal_sum": "1.356",
      "decimal_mean": "0.678",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7718888888888888,
      "exact_decimal_sum": "6.947",
      "decimal_mean": "0.7718888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver L",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.8130000000000001,
      "exact_decimal_sum": "8.943",
      "decimal_mean": "0.813",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.560125,
      "exact_decimal_sum": "4.481",
      "decimal_mean": "0.560125",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.49454545454545457,
      "exact_decimal_sum": "5.440",
      "decimal_mean": "0.4945454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5266666666666666,
      "exact_decimal_sum": "3.160",
      "decimal_mean": "0.5266666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6322222222222222,
      "exact_decimal_sum": "5.690",
      "decimal_mean": "0.6322222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6003529411764705,
      "exact_decimal_sum": "10.206",
      "decimal_mean": "0.6003529411764705882352941176",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5669166666666666,
      "exact_decimal_sum": "6.803",
      "decimal_mean": "0.5669166666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6839999999999999,
      "exact_decimal_sum": "6.156",
      "decimal_mean": "0.684",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.72,
      "exact_decimal_sum": "4.320",
      "decimal_mean": "0.720",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.5865,
      "exact_decimal_sum": "1.173",
      "decimal_mean": "0.5865",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6458888888888888,
      "exact_decimal_sum": "5.813",
      "decimal_mean": "0.6458888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver M",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7571818181818182,
      "exact_decimal_sum": "8.329",
      "decimal_mean": "0.7571818181818181818181818182",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.44875,
      "exact_decimal_sum": "3.590",
      "decimal_mean": "0.44875",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5086363636363637,
      "exact_decimal_sum": "5.595",
      "decimal_mean": "0.5086363636363636363636363636",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5483333333333333,
      "exact_decimal_sum": "3.290",
      "decimal_mean": "0.5483333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5883333333333334,
      "exact_decimal_sum": "5.295",
      "decimal_mean": "0.5883333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5605294117647059,
      "exact_decimal_sum": "9.529",
      "decimal_mean": "0.5605294117647058823529411765",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5605,
      "exact_decimal_sum": "6.726",
      "decimal_mean": "0.5605",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.631,
      "exact_decimal_sum": "5.679",
      "decimal_mean": "0.631",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.7025,
      "exact_decimal_sum": "4.215",
      "decimal_mean": "0.7025",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001,
      "exact_decimal_sum": "1.519",
      "decimal_mean": "0.7595",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6295555555555555,
      "exact_decimal_sum": "5.666",
      "decimal_mean": "0.6295555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver N",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6765454545454546,
      "exact_decimal_sum": "7.442",
      "decimal_mean": "0.6765454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.50025,
      "exact_decimal_sum": "4.002",
      "decimal_mean": "0.50025",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.48863636363636365,
      "exact_decimal_sum": "5.375",
      "decimal_mean": "0.4886363636363636363636363636",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.42716666666666664,
      "exact_decimal_sum": "2.563",
      "decimal_mean": "0.4271666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.26955555555555555,
      "exact_decimal_sum": "2.426",
      "decimal_mean": "0.2695555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.6132352941176471,
      "exact_decimal_sum": "10.425",
      "decimal_mean": "0.6132352941176470588235294118",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5628333333333333,
      "exact_decimal_sum": "6.754",
      "decimal_mean": "0.5628333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.45266666666666666,
      "exact_decimal_sum": "4.074",
      "decimal_mean": "0.4526666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5483333333333333,
      "exact_decimal_sum": "3.290",
      "decimal_mean": "0.5483333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.904,
      "exact_decimal_sum": "1.808",
      "decimal_mean": "0.904",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7846666666666666,
      "exact_decimal_sum": "7.062",
      "decimal_mean": "0.7846666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver P",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.7172727272727273,
      "exact_decimal_sum": "7.89",
      "decimal_mean": "0.7172727272727272727272727273",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.418375,
      "exact_decimal_sum": "3.347",
      "decimal_mean": "0.418375",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4831818181818182,
      "exact_decimal_sum": "5.315",
      "decimal_mean": "0.4831818181818181818181818182",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5236666666666667,
      "exact_decimal_sum": "3.142",
      "decimal_mean": "0.5236666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.39744444444444443,
      "exact_decimal_sum": "3.577",
      "decimal_mean": "0.3974444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.585764705882353,
      "exact_decimal_sum": "9.958",
      "decimal_mean": "0.5857647058823529411764705882",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5355,
      "exact_decimal_sum": "6.426",
      "decimal_mean": "0.5355",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5764444444444444,
      "exact_decimal_sum": "5.188",
      "decimal_mean": "0.5764444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6438333333333334,
      "exact_decimal_sum": "3.863",
      "decimal_mean": "0.6438333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.7595000000000001,
      "exact_decimal_sum": "1.519",
      "decimal_mean": "0.7595",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6308888888888888,
      "exact_decimal_sum": "5.678",
      "decimal_mean": "0.6308888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver Q",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6278181818181818,
      "exact_decimal_sum": "6.906",
      "decimal_mean": "0.6278181818181818181818181818",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.48125,
      "exact_decimal_sum": "3.850",
      "decimal_mean": "0.48125",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.40563636363636363,
      "exact_decimal_sum": "4.462",
      "decimal_mean": "0.4056363636363636363636363636",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6565,
      "exact_decimal_sum": "3.939",
      "decimal_mean": "0.6565",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.32133333333333336,
      "exact_decimal_sum": "2.892",
      "decimal_mean": "0.3213333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5855882352941176,
      "exact_decimal_sum": "9.955",
      "decimal_mean": "0.5855882352941176470588235294",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5736666666666667,
      "exact_decimal_sum": "6.884",
      "decimal_mean": "0.5736666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.48344444444444445,
      "exact_decimal_sum": "4.351",
      "decimal_mean": "0.4834444444444444444444444444",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5648333333333333,
      "exact_decimal_sum": "3.389",
      "decimal_mean": "0.5648333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633,
      "exact_decimal_sum": "1.266",
      "decimal_mean": "0.633",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.7655555555555555,
      "exact_decimal_sum": "6.890",
      "decimal_mean": "0.7655555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver O",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5972727272727273,
      "exact_decimal_sum": "6.570",
      "decimal_mean": "0.5972727272727272727272727273",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.466875,
      "exact_decimal_sum": "3.735",
      "decimal_mean": "0.466875",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.514,
      "exact_decimal_sum": "5.654",
      "decimal_mean": "0.514",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5271666666666667,
      "exact_decimal_sum": "3.163",
      "decimal_mean": "0.5271666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5301111111111111,
      "exact_decimal_sum": "4.771",
      "decimal_mean": "0.5301111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5338823529411765,
      "exact_decimal_sum": "9.076",
      "decimal_mean": "0.5338823529411764705882352941",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.5015833333333333,
      "exact_decimal_sum": "6.019",
      "decimal_mean": "0.5015833333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6312222222222222,
      "exact_decimal_sum": "5.681",
      "decimal_mean": "0.6312222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6085,
      "exact_decimal_sum": "3.651",
      "decimal_mean": "0.6085",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.54,
      "exact_decimal_sum": "1.080",
      "decimal_mean": "0.540",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5642222222222222,
      "exact_decimal_sum": "5.078",
      "decimal_mean": "0.5642222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver R",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5662727272727273,
      "exact_decimal_sum": "6.229",
      "decimal_mean": "0.5662727272727272727272727273",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.337125,
      "exact_decimal_sum": "2.697",
      "decimal_mean": "0.337125",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.415,
      "exact_decimal_sum": "4.565",
      "decimal_mean": "0.415",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.39916666666666667,
      "exact_decimal_sum": "2.395",
      "decimal_mean": "0.3991666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5743333333333334,
      "exact_decimal_sum": "5.169",
      "decimal_mean": "0.5743333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5508235294117647,
      "exact_decimal_sum": "9.364",
      "decimal_mean": "0.5508235294117647058823529412",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.4250833333333333,
      "exact_decimal_sum": "5.101",
      "decimal_mean": "0.4250833333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5693333333333334,
      "exact_decimal_sum": "5.124",
      "decimal_mean": "0.5693333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.725,
      "exact_decimal_sum": "4.350",
      "decimal_mean": "0.725",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633,
      "exact_decimal_sum": "1.266",
      "decimal_mean": "0.633",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6302222222222222,
      "exact_decimal_sum": "5.672",
      "decimal_mean": "0.6302222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver S",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.63,
      "exact_decimal_sum": "6.930",
      "decimal_mean": "0.630",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.44725,
      "exact_decimal_sum": "3.578",
      "decimal_mean": "0.44725",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.4239090909090909,
      "exact_decimal_sum": "4.663",
      "decimal_mean": "0.4239090909090909090909090909",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4691666666666667,
      "exact_decimal_sum": "2.815",
      "decimal_mean": "0.4691666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5305555555555556,
      "exact_decimal_sum": "4.775",
      "decimal_mean": "0.5305555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4612352941176471,
      "exact_decimal_sum": "7.841",
      "decimal_mean": "0.4612352941176470588235294118",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Health & fitness",
      "valid_n": 11,
      "declared_n": 12,
      "raw_mean": 0.5784545454545454,
      "exact_decimal_sum": "6.363",
      "decimal_mean": "0.5784545454545454545454545455",
      "partial_coverage": true
    },
    {
      "solver": "Solver T",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.49955555555555553,
      "exact_decimal_sum": "4.496",
      "decimal_mean": "0.4995555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.5221666666666667,
      "exact_decimal_sum": "3.133",
      "decimal_mean": "0.5221666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.856,
      "exact_decimal_sum": "1.712",
      "decimal_mean": "0.856",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6533333333333333,
      "exact_decimal_sum": "5.880",
      "decimal_mean": "0.6533333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver T",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.48354545454545456,
      "exact_decimal_sum": "5.319",
      "decimal_mean": "0.4835454545454545454545454545",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.35275,
      "exact_decimal_sum": "2.822",
      "decimal_mean": "0.35275",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.3396363636363636,
      "exact_decimal_sum": "3.736",
      "decimal_mean": "0.3396363636363636363636363636",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2553333333333333,
      "exact_decimal_sum": "1.532",
      "decimal_mean": "0.2553333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5415555555555556,
      "exact_decimal_sum": "4.874",
      "decimal_mean": "0.5415555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4157647058823529,
      "exact_decimal_sum": "7.068",
      "decimal_mean": "0.4157647058823529411764705882",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.39725,
      "exact_decimal_sum": "4.767",
      "decimal_mean": "0.39725",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.46655555555555556,
      "exact_decimal_sum": "4.199",
      "decimal_mean": "0.4665555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6048333333333333,
      "exact_decimal_sum": "3.629",
      "decimal_mean": "0.6048333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.54,
      "exact_decimal_sum": "1.080",
      "decimal_mean": "0.540",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.6077777777777778,
      "exact_decimal_sum": "5.470",
      "decimal_mean": "0.6077777777777777777777777778",
      "partial_coverage": false
    },
    {
      "solver": "Solver U",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.6164545454545455,
      "exact_decimal_sum": "6.781",
      "decimal_mean": "0.6164545454545454545454545455",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.36075,
      "exact_decimal_sum": "2.886",
      "decimal_mean": "0.36075",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.34336363636363637,
      "exact_decimal_sum": "3.777",
      "decimal_mean": "0.3433636363636363636363636364",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.4796666666666667,
      "exact_decimal_sum": "2.878",
      "decimal_mean": "0.4796666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.3708888888888889,
      "exact_decimal_sum": "3.338",
      "decimal_mean": "0.3708888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.5010588235294118,
      "exact_decimal_sum": "8.518",
      "decimal_mean": "0.5010588235294117647058823529",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.47008333333333335,
      "exact_decimal_sum": "5.641",
      "decimal_mean": "0.4700833333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.29933333333333334,
      "exact_decimal_sum": "2.694",
      "decimal_mean": "0.2993333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.49983333333333335,
      "exact_decimal_sum": "2.999",
      "decimal_mean": "0.4998333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633,
      "exact_decimal_sum": "1.266",
      "decimal_mean": "0.633",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5995555555555555,
      "exact_decimal_sum": "5.396",
      "decimal_mean": "0.5995555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver V",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5530909090909091,
      "exact_decimal_sum": "6.084",
      "decimal_mean": "0.5530909090909090909090909091",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.292125,
      "exact_decimal_sum": "2.337",
      "decimal_mean": "0.292125",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.35872727272727273,
      "exact_decimal_sum": "3.946",
      "decimal_mean": "0.3587272727272727272727272727",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2905,
      "exact_decimal_sum": "1.743",
      "decimal_mean": "0.2905",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.3688888888888889,
      "exact_decimal_sum": "3.320",
      "decimal_mean": "0.3688888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.4112352941176471,
      "exact_decimal_sum": "6.991",
      "decimal_mean": "0.4112352941176470588235294118",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.4646666666666667,
      "exact_decimal_sum": "5.576",
      "decimal_mean": "0.4646666666666666666666666667",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.4792222222222222,
      "exact_decimal_sum": "4.313",
      "decimal_mean": "0.4792222222222222222222222222",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.6318333333333334,
      "exact_decimal_sum": "3.791",
      "decimal_mean": "0.6318333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.096,
      "exact_decimal_sum": "0.192",
      "decimal_mean": "0.096",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5825555555555556,
      "exact_decimal_sum": "5.243",
      "decimal_mean": "0.5825555555555555555555555556",
      "partial_coverage": false
    },
    {
      "solver": "Solver W",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.5191818181818182,
      "exact_decimal_sum": "5.711",
      "decimal_mean": "0.5191818181818181818181818182",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Personal finance",
      "valid_n": 8,
      "declared_n": 8,
      "raw_mean": 0.351125,
      "exact_decimal_sum": "2.809",
      "decimal_mean": "0.351125",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Shopping",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.31745454545454543,
      "exact_decimal_sum": "3.492",
      "decimal_mean": "0.3174545454545454545454545455",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Administration",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.2475,
      "exact_decimal_sum": "1.485",
      "decimal_mean": "0.2475",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Cooking",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.35088888888888886,
      "exact_decimal_sum": "3.158",
      "decimal_mean": "0.3508888888888888888888888889",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Travel",
      "valid_n": 17,
      "declared_n": 17,
      "raw_mean": 0.355,
      "exact_decimal_sum": "6.035",
      "decimal_mean": "0.355",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Health & fitness",
      "valid_n": 12,
      "declared_n": 12,
      "raw_mean": 0.44808333333333333,
      "exact_decimal_sum": "5.377",
      "decimal_mean": "0.4480833333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Home how-to",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.37377777777777776,
      "exact_decimal_sum": "3.364",
      "decimal_mean": "0.3737777777777777777777777778",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Entertainment",
      "valid_n": 6,
      "declared_n": 6,
      "raw_mean": 0.43483333333333335,
      "exact_decimal_sum": "2.609",
      "decimal_mean": "0.4348333333333333333333333333",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Personal writing",
      "valid_n": 2,
      "declared_n": 2,
      "raw_mean": 0.633,
      "exact_decimal_sum": "1.266",
      "decimal_mean": "0.633",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Social planning",
      "valid_n": 9,
      "declared_n": 9,
      "raw_mean": 0.5861111111111111,
      "exact_decimal_sum": "5.275",
      "decimal_mean": "0.5861111111111111111111111111",
      "partial_coverage": false
    },
    {
      "solver": "Solver X",
      "domain": "Fact-checking",
      "valid_n": 11,
      "declared_n": 11,
      "raw_mean": 0.504,
      "exact_decimal_sum": "5.544",
      "decimal_mean": "0.504",
      "partial_coverage": false
    }
  ]
}


==> anc/analysis/raw_figure/pins.json <==
{
  "source_files": {
    "data/seed_insight/daily_life_100_percase_24models.csv": "a4186be98f80c342df60545d7217e461c67d82526d494c26d6c9850877ec62af",
    "data/frozen/seed_insight_dailylife.json": "04f760c6940e2a0d603d6f5f6cb0a4cc9bcb16abfe131a68da7373fc44cc9468",
    "reference/public-model-references.json": "fac476b2c9c135b31a9696dfa18c67559aa71bb3082ca9defd6ae6598100a0bb",
    "reference/official-model-references.json": "c5872f5c973c99c9e2166f08964855b561249ff3cf213c1f6a5fecdc20f6d460"
  },
  "reference_files": {
    "exports/raw-capability-matrix.pdf": "ea44d5dd6aa9e5a01415e08109ed259dcf99d59cc171003ae8a57982320675c8",
    "exports/raw-capability-matrix.png": "4c18a01039830c54842397d55335389e69887e7aa65f8ad588158db68095511f",
    "exports/raw-capability-matrix.svg": "0a978605eff80a3df85431d11bfe8a2d78632b843b0570956f02097c2b5c5f29",
    "exports/raw-data.json": "7a09e3e27511425976b57075323a9490f9b80a3d602416bf0de43bda2fc860d6",
    "exports/raw-matrix.csv": "2cfdac2b38ca21b2610fcf0707cca664eae9f676a77c0cecba4a34b26c10f242",
    "exports/raw-overall.csv": "83c182c64d92ca4deea2e328b779b892ed94f3ad3828cf407f6544f2e63edd23",
    "raw-rank-summary.json": "a0b5886e0389ae6a51ce03fb122d0b5c447ea40aa94b7bfdb9728ce7b10796df",
    "verify.py": "84c958a9c8008373b08494d124e617a1a86c19fd79be810ecbb0bc6245719c07",
    "QA.json": "ec4f1d5289d19859af76e167e5e042edf338f1a500372cab5067151b42e7e575",
    "independent-check.json": "104e3d2f017f45c605f877ebba34647d433fed7b7c6f912a01cabbb68b956836",
    "README.md": "611e66e2ece8011d8ed4f9f78de55e8fbc87a426d74d3f3f71f55894ce7f8631"
  },
  "plotter_sha256": "103f00eb389668b2b072ac73cf176d973fa5d74ca5ffeed52d62488b9db0ad39"
}


==> anc/analysis/raw_figure/raw-rank-summary.json <==
{
  "status": "local candidate; manuscript integration pending",
  "baseline_commit": "865048d",
  "source_generator": "paper/figs/fig7_rank_fragility.py",
  "scope": "historical item-resampling sensitivity, not rerun variability",
  "source_inputs": [
    {
      "path_relative_to_source_root": "data/seed_insight/daily_life_100_percase_24models.csv",
      "sha256": "83a09ffbefd3a790633d84d729def1ca84aa95d97865c49ef81cf54367346460"
    },
    {
      "path_relative_to_source_root": "data/frozen/seed_insight_dailylife.json",
      "sha256": "cff78e75cc4f54a96ba5176b586d06b828ebd54976812383be0dd6a9b9842118"
    },
    {
      "path_relative_to_source_root": "data/frozen/seed_insight_manifest.json",
      "sha256": "bf3d239f31c3b62d999adc24379cd1fc89b98d42cce0d7c71e1152b87c9b876a"
    }
  ],
  "algorithm": {
    "models": 24,
    "observed_item_union": 100,
    "bootstrap_draws": 20000,
    "seed": 20270118,
    "rng": "numpy.default_rng / PCG64",
    "resampling": "draw 100 item IDs with replacement jointly across all models; non-stratified empirical item mixture",
    "score_basis": "unweighted raw per-item mean in all panels",
    "missingness": "exclude is_sentinel_invalid == 1; per-model mean over available drawn scores; retain each model availability mask",
    "label_order": "Solver A--X fixed in original descending platform-aggregate order; platform scores determine labels only",
    "rank_ties": "stable descending raw-mean sort; exact ties use fixed platform label order",
    "score_range": "empirical 2.5th and 97.5th percentiles of bootstrap raw means; numpy linear quantiles",
    "rank_range": "empirical 2.5th and 97.5th percentiles of bootstrap ranks; numpy linear quantiles, rounded to nearest integer for plot",
    "rank_interval_width": "upper endpoint minus lower endpoint plus 1 (inclusive number of ranks)",
    "white_rank_marker": "rank of observed raw per-item mean",
    "rank1_frequency": "fraction of the 20000 resamples in which the solver ranks first",
    "scope_limits": "recorded scores fixed; no fresh executions; no domain-stratified target, general population coverage, simultaneous rank guarantee, or posterior true-best probability claimed"
  },
  "rows": [
    {
      "solver": "Solver A",
      "fixed_label_order": 1,
      "sample_n": 100,
      "raw_mean": 0.78169,
      "score_percentile_2_5": 0.7304897499999999,
      "score_percentile_97_5": 0.82887025,
      "observed_raw_rank": 1,
      "rank_quantile_2_5": 1.0,
      "rank_quantile_97_5": 4.0,
      "plotted_rank_lower": 1,
      "plotted_rank_upper": 4,
      "inclusive_rank_width": 4,
      "rank1_count": 16045,
      "rank1_frequency": 0.80225
    },
    {
      "solver": "Solver B",
      "fixed_label_order": 2,
      "sample_n": 100,
      "raw_mean": 0.7570399999999999,
      "score_percentile_2_5": 0.71453975,
      "score_percentile_97_5": 0.79789025,
      "observed_raw_rank": 2,
      "rank_quantile_2_5": 1.0,
      "rank_quantile_97_5": 5.0,
      "plotted_rank_lower": 1,
      "plotted_rank_upper": 5,
      "inclusive_rank_width": 5,
      "rank1_count": 1687,
      "rank1_frequency": 0.08435
    },
    {
      "solver": "Solver C",
      "fixed_label_order": 3,
      "sample_n": 100,
      "raw_mean": 0.7486799999999999,
      "score_percentile_2_5": 0.7072397499999998,
      "score_percentile_97_5": 0.78859025,
      "observed_raw_rank": 3,
      "rank_quantile_2_5": 1.0,
      "rank_quantile_97_5": 5.0,
      "plotted_rank_lower": 1,
      "plotted_rank_upper": 5,
      "inclusive_rank_width": 5,
      "rank1_count": 1300,
      "rank1_frequency": 0.065
    },
    {
      "solver": "Solver D",
      "fixed_label_order": 4,
      "sample_n": 100,
      "raw_mean": 0.73399,
      "score_percentile_2_5": 0.68036875,
      "score_percentile_97_5": 0.78563025,
      "observed_raw_rank": 4,
      "rank_quantile_2_5": 1.0,
      "rank_quantile_97_5": 8.0,
      "plotted_rank_lower": 1,
      "plotted_rank_upper": 8,
      "inclusive_rank_width": 8,
      "rank1_count": 883,
      "rank1_frequency": 0.04415
    },
    {
      "solver": "Solver E",
      "fixed_label_order": 5,
      "sample_n": 98,
      "raw_mean": 0.7324285714285713,
      "score_percentile_2_5": 0.6837649234693878,
      "score_percentile_97_5": 0.7790002525252525,
      "observed_raw_rank": 5,
      "rank_quantile_2_5": 2.0,
      "rank_quantile_97_5": 7.0,
      "plotted_rank_lower": 2,
      "plotted_rank_upper": 7,
      "inclusive_rank_width": 6,
      "rank1_count": 25,
      "rank1_frequency": 0.00125
    },
    {
      "solver": "Solver F",
      "fixed_label_order": 6,
      "sample_n": 100,
      "raw_mean": 0.7199199999999999,
      "score_percentile_2_5": 0.6719887500000001,
      "score_percentile_97_5": 0.7659199999999999,
      "observed_raw_rank": 6,
      "rank_quantile_2_5": 3.0,
      "rank_quantile_97_5": 8.0,
      "plotted_rank_lower": 3,
      "plotted_rank_upper": 8,
      "inclusive_rank_width": 6,
      "rank1_count": 59,
      "rank1_frequency": 0.00295
    },
    {
      "solver": "Solver G",
      "fixed_label_order": 7,
      "sample_n": 94,
      "raw_mean": 0.6906382978723404,
      "score_percentile_2_5": 0.6335423045790934,
      "score_percentile_97_5": 0.745085298311033,
      "observed_raw_rank": 7,
      "rank_quantile_2_5": 5.0,
      "rank_quantile_97_5": 10.0,
      "plotted_rank_lower": 5,
      "plotted_rank_upper": 10,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver H",
      "fixed_label_order": 8,
      "sample_n": 100,
      "raw_mean": 0.68494,
      "score_percentile_2_5": 0.6248295,
      "score_percentile_97_5": 0.7415904999999999,
      "observed_raw_rank": 8,
      "rank_quantile_2_5": 5.0,
      "rank_quantile_97_5": 10.0,
      "plotted_rank_lower": 5,
      "plotted_rank_upper": 10,
      "inclusive_rank_width": 6,
      "rank1_count": 1,
      "rank1_frequency": 5e-05
    },
    {
      "solver": "Solver I",
      "fixed_label_order": 9,
      "sample_n": 100,
      "raw_mean": 0.66095,
      "score_percentile_2_5": 0.60624,
      "score_percentile_97_5": 0.7135904999999999,
      "observed_raw_rank": 9,
      "rank_quantile_2_5": 7.0,
      "rank_quantile_97_5": 11.0,
      "plotted_rank_lower": 7,
      "plotted_rank_upper": 11,
      "inclusive_rank_width": 5,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver J",
      "fixed_label_order": 10,
      "sample_n": 100,
      "raw_mean": 0.63474,
      "score_percentile_2_5": 0.58777925,
      "score_percentile_97_5": 0.680911,
      "observed_raw_rank": 10,
      "rank_quantile_2_5": 9.0,
      "rank_quantile_97_5": 13.0,
      "plotted_rank_lower": 9,
      "plotted_rank_upper": 13,
      "inclusive_rank_width": 5,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver K",
      "fixed_label_order": 11,
      "sample_n": 100,
      "raw_mean": 0.62161,
      "score_percentile_2_5": 0.56839925,
      "score_percentile_97_5": 0.6739207499999998,
      "observed_raw_rank": 11,
      "rank_quantile_2_5": 9.0,
      "rank_quantile_97_5": 14.0,
      "plotted_rank_lower": 9,
      "plotted_rank_upper": 14,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver L",
      "fixed_label_order": 12,
      "sample_n": 100,
      "raw_mean": 0.61932,
      "score_percentile_2_5": 0.5700700000000001,
      "score_percentile_97_5": 0.66736025,
      "observed_raw_rank": 12,
      "rank_quantile_2_5": 9.0,
      "rank_quantile_97_5": 14.0,
      "plotted_rank_lower": 9,
      "plotted_rank_upper": 14,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver M",
      "fixed_label_order": 13,
      "sample_n": 100,
      "raw_mean": 0.61571,
      "score_percentile_2_5": 0.5688792500000001,
      "score_percentile_97_5": 0.66181025,
      "observed_raw_rank": 13,
      "rank_quantile_2_5": 10.0,
      "rank_quantile_97_5": 14.0,
      "plotted_rank_lower": 10,
      "plotted_rank_upper": 14,
      "inclusive_rank_width": 5,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver N",
      "fixed_label_order": 14,
      "sample_n": 100,
      "raw_mean": 0.5854599999999999,
      "score_percentile_2_5": 0.53605,
      "score_percentile_97_5": 0.6345907499999999,
      "observed_raw_rank": 14,
      "rank_quantile_2_5": 12.0,
      "rank_quantile_97_5": 17.0,
      "plotted_rank_lower": 12,
      "plotted_rank_upper": 17,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver O",
      "fixed_label_order": 15,
      "sample_n": 100,
      "raw_mean": 0.54448,
      "score_percentile_2_5": 0.47308800000000006,
      "score_percentile_97_5": 0.61533025,
      "observed_raw_rank": 17,
      "rank_quantile_2_5": 13.0,
      "rank_quantile_97_5": 20.0,
      "plotted_rank_lower": 13,
      "plotted_rank_upper": 20,
      "inclusive_rank_width": 8,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver P",
      "fixed_label_order": 16,
      "sample_n": 100,
      "raw_mean": 0.55669,
      "score_percentile_2_5": 0.4793692500000001,
      "score_percentile_97_5": 0.6317707499999998,
      "observed_raw_rank": 15,
      "rank_quantile_2_5": 11.0,
      "rank_quantile_97_5": 20.0,
      "plotted_rank_lower": 11,
      "plotted_rank_upper": 20,
      "inclusive_rank_width": 10,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver Q",
      "fixed_label_order": 17,
      "sample_n": 100,
      "raw_mean": 0.54919,
      "score_percentile_2_5": 0.497567,
      "score_percentile_97_5": 0.6003112499999999,
      "observed_raw_rank": 16,
      "rank_quantile_2_5": 14.0,
      "rank_quantile_97_5": 19.0,
      "plotted_rank_lower": 14,
      "plotted_rank_upper": 19,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver R",
      "fixed_label_order": 18,
      "sample_n": 100,
      "raw_mean": 0.54137,
      "score_percentile_2_5": 0.48861000000000004,
      "score_percentile_97_5": 0.5925704999999999,
      "observed_raw_rank": 18,
      "rank_quantile_2_5": 15.0,
      "rank_quantile_97_5": 20.0,
      "plotted_rank_lower": 15,
      "plotted_rank_upper": 20,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver S",
      "fixed_label_order": 19,
      "sample_n": 100,
      "raw_mean": 0.52633,
      "score_percentile_2_5": 0.47565975000000005,
      "score_percentile_97_5": 0.57589025,
      "observed_raw_rank": 19,
      "rank_quantile_2_5": 15.0,
      "rank_quantile_97_5": 20.0,
      "plotted_rank_lower": 15,
      "plotted_rank_upper": 20,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver T",
      "fixed_label_order": 20,
      "sample_n": 99,
      "raw_mean": 0.5108585858585859,
      "score_percentile_2_5": 0.4512983080808081,
      "score_percentile_97_5": 0.5712801428571429,
      "observed_raw_rank": 20,
      "rank_quantile_2_5": 16.0,
      "rank_quantile_97_5": 21.0,
      "plotted_rank_lower": 16,
      "plotted_rank_upper": 21,
      "inclusive_rank_width": 6,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver U",
      "fixed_label_order": 21,
      "sample_n": 100,
      "raw_mean": 0.45958000000000004,
      "score_percentile_2_5": 0.41162874999999993,
      "score_percentile_97_5": 0.50779025,
      "observed_raw_rank": 21,
      "rank_quantile_2_5": 20.0,
      "rank_quantile_97_5": 23.0,
      "plotted_rank_lower": 20,
      "plotted_rank_upper": 23,
      "inclusive_rank_width": 4,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver V",
      "fixed_label_order": 22,
      "sample_n": 100,
      "raw_mean": 0.45477000000000006,
      "score_percentile_2_5": 0.390728,
      "score_percentile_97_5": 0.51925,
      "observed_raw_rank": 22,
      "rank_quantile_2_5": 20.0,
      "rank_quantile_97_5": 24.0,
      "plotted_rank_lower": 20,
      "plotted_rank_upper": 24,
      "inclusive_rank_width": 5,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver W",
      "fixed_label_order": 23,
      "sample_n": 100,
      "raw_mean": 0.43163,
      "score_percentile_2_5": 0.37889975000000004,
      "score_percentile_97_5": 0.48416049999999994,
      "observed_raw_rank": 23,
      "rank_quantile_2_5": 21.0,
      "rank_quantile_97_5": 24.0,
      "plotted_rank_lower": 21,
      "plotted_rank_upper": 24,
      "inclusive_rank_width": 4,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    },
    {
      "solver": "Solver X",
      "fixed_label_order": 24,
      "sample_n": 100,
      "raw_mean": 0.40414,
      "score_percentile_2_5": 0.3534395,
      "score_percentile_97_5": 0.45480000000000004,
      "observed_raw_rank": 24,
      "rank_quantile_2_5": 22.0,
      "rank_quantile_97_5": 24.0,
      "plotted_rank_lower": 22,
      "plotted_rank_upper": 24,
      "inclusive_rank_width": 3,
      "rank1_count": 0,
      "rank1_frequency": 0.0
    }
  ],
  "software": {
    "python": "3.12.14",
    "numpy": "2.5.3",
    "matplotlib": "3.11.1"
  },
  "exports": [
    {
      "file": "fig7_rank_item_resampling.pdf",
      "sha256": "4204454c32cab01c86e73c5599acd0063ad11a31cb7bfc310d2aee4e8ea4f9e4"
    },
    {
      "file": "fig7_rank_item_resampling.png",
      "sha256": "4321f2500b7f45c92406be910c712a280ab6e8f5a9b384a9a91ed021a79a4664"
    },
    {
      "file": "fig7_rank_item_resampling.svg",
      "sha256": "42ea09cb1e2fd78c834350d837cb50042e25e726cd263b0605b83d69efec073b"
    }
  ]
}


==> anc/analysis/raw_figure/verify.py <==
#!/usr/bin/env python3
"""Independent stdlib-only checks of the accepted raw figure; no plot imports."""
import argparse, ast, csv, hashlib, json, re
from collections import defaultdict
from decimal import Decimal
from pathlib import Path

ap=argparse.ArgumentParser(description=__doc__)
ap.add_argument('--source-root',type=Path,default=Path(__file__).resolve().parents[1])
ap.add_argument('--reference-dir',type=Path,default=Path(__file__).resolve().parent)
ap.add_argument('--output',type=Path)
a=ap.parse_args(); root=a.source_root; ref=a.reference_dir
sha=lambda p:hashlib.sha256(p.read_bytes()).hexdigest()
pins=json.loads((ref/'pins.json').read_text())
for n,h in pins['source_files'].items(): assert sha(root/n)==h,n
for n,h in pins['reference_files'].items(): assert sha(ref/n)==h,n
plotter=root/'code/plot_raw_matrix.py'
if not plotter.exists(): plotter=ref/'plot_raw_matrix.py'
assert sha(plotter)==pins['plotter_sha256']
constants={node.targets[0].id:ast.literal_eval(node.value) for node in ast.parse(plotter.read_text()).body if isinstance(node,ast.Assign) and isinstance(node.targets[0],ast.Name) and node.targets[0].id in ('NAMES','DOMAINS')}
labels=dict(constants['DOMAINS'])
canon=lambda x:re.sub(r'#\d+$','',x.removeprefix('日常生活_').removesuffix('/avg_score'))
meta=json.loads((root/'data/frozen/seed_insight_dailylife.json').read_text())
declared={canon(x['dataset_name']):x['n_items'] for x in meta['datasets']}
models=[x['model_alias'] for x in meta['models']]
assert models==['Solver '+chr(65+i) for i in range(24)]
catalog=json.loads((root/'reference/public-model-references.json').read_text())
# Figure uses short public names; configuration suffixes remain in the paper table.
expected_names={k:v['catalog_name'].split(': ',1)[1] for k,v in catalog.items()}
expected_names['Q']=expected_names['Q'].removesuffix(' 0423')
expected_names['U']=expected_names['U'].removesuffix(' Preview')
assert constants['NAMES']==expected_names
assert {x['solver_id'] for x in json.loads((root/'reference/official-model-references.json').read_text())}==set(constants['NAMES'])
raw=list(csv.DictReader((root/'data/seed_insight/daily_life_100_percase_24models.csv').open()))
seen=set(); cells=defaultdict(list); overall=defaultdict(list); invalid=0
for row in raw:
 key=(row['model_alias'],row['case_sid']);assert key not in seen;seen.add(key)
 assert row['is_sentinel_invalid'] in ('0','1')
 if row['is_sentinel_invalid']=='1': invalid+=1;continue
 v=Decimal(row['score']);assert 0<=v<=1
 m=row['model_alias'];d=canon(row['exercise_name']);assert m in models and d in declared
 cells[m,labels[d]].append(v);overall[m].append(v)
assert (len(raw),invalid,sum(map(len,overall.values())))==(2394,3,2391)
mean=lambda vs:sum(vs,Decimal(0))/len(vs)
close=lambda x,y:abs(Decimal(str(x))-Decimal(str(y)))<=Decimal('1e-12')
order=sorted(models,key=lambda m:(-mean(overall[m]),m))
frozen=json.loads((ref/'exports/raw-data.json').read_text())
assert frozen['source_sha256']==pins['source_files']['data/seed_insight/daily_life_100_percase_24models.csv']
assert frozen['metadata_sha256']==pins['source_files']['data/frozen/seed_insight_dailylife.json']
assert (frozen['total_rows'],frozen['excluded_sentinels'],frozen['valid_rows'])==(2394,3,2391)
assert [r['solver'] for r in frozen['overall']]==order
rank=json.loads((ref/'raw-rank-summary.json').read_text())['rows']
rank={r['solver']:r for r in rank}; assert set(rank)==set(models)
records=[]
for row in frozen['overall']:
 m=row['solver'];vs=overall[m];r=rank[m]
 assert row['valid_n']==r['sample_n']==len(vs)
 assert close(row['raw_mean'],mean(vs)) and close(r['raw_mean'],mean(vs)),m
 assert r['observed_raw_rank']==order.index(m)+1,m
 records.append({'solver':m,'valid_n':len(vs),'exact_decimal_sum':str(sum(vs)),'decimal_mean':str(mean(vs)),'raw_rank':order.index(m)+1})
assert set(map(len,overall.values()))=={94,98,99,100}
assert [m for m in order if m in ('Solver O','Solver P','Solver Q')]==['Solver P','Solver Q','Solver O']
assert len(frozen['cells'])==len(models)*len(labels)
assert len({(r['solver'],r['domain']) for r in frozen['cells']})==len(frozen['cells'])
cell_records=[];reverse={v:k for k,v in labels.items()}
for row in frozen['cells']:
 vs=cells[row['solver'],row['domain']];n=declared[reverse[row['domain']]]
 assert row['valid_n']==len(vs) and row['declared_n']==n and len(vs)<=n
 assert close(row['raw_mean'],mean(vs))
 cell_records.append({**row,'exact_decimal_sum':str(sum(vs)),'decimal_mean':str(mean(vs)),'partial_coverage':len(vs)<n})
for name,key in [('raw-overall.csv','overall'),('raw-matrix.csv','cells')]:
 rows=list(csv.DictReader((ref/'exports'/name).open()));assert len(rows)==len(frozen[key])
 for row,expected in zip(rows,frozen[key]):
  assert set(row)==set(expected)
  for k,v in expected.items():assert close(row[k],v) if isinstance(v,(int,float)) else row[k]==v
report={'status':'PASS','rows':2394,'sentinels':3,'valid':2391,'mean_absolute_tolerance':'1e-12; decimal input sums and counts exact','fixed_IDs_and_public_names':'unchanged; raw ordering P/Q/O does not reassign labels','overall':records,'cells':cell_records}
if a.output:a.output.write_text(json.dumps(report,ensure_ascii=False,indent=2)+'\n')
print(json.dumps({k:v for k,v in report.items() if k not in ('overall','cells')}))


==> anc/analysis/reference/matrix-scores.csv <==
Solver,Personal finance,Shopping decisions,Gov/admin process,Cooking,Travel planning,Health & fitness,Home how-to,Entertainment,Personal writing,Social scheduling,Fact-checking,All 100 items
Solver A,0.7624999999999998,0.6690909090909091,0.7403333333333332,0.706111111111111,0.7793529411764705,0.7852500000000001,0.846,0.6968333333333333,0.904,0.8485555555555556,0.9090909090909091,0.78169
Solver B,0.6945,0.6260000000000001,0.6903333333333334,0.7682222222222221,0.6909411764705882,0.7851666666666667,0.7839999999999999,0.7541666666666668,0.8255,0.9011111111111111,0.8814545454545454,0.7570399999999999
Solver C,0.5866250000000001,0.654818181818182,0.6805,0.8134444444444444,0.6748823529411765,0.7602500000000001,0.7783333333333333,0.8958333333333334,0.856,0.8787777777777778,0.8155454545454546,0.74868
Solver D,0.566875,0.7604545454545455,0.7705000000000001,0.7161111111111111,0.6912941176470588,0.65375,0.7962222222222223,0.721,0.904,0.8136666666666668,0.8373636363636362,0.73399
Solver E,0.6520000000000001,0.7106000000000001,0.7148333333333334,0.6459999999999999,0.6698823529411765,0.7346666666666666,0.8106666666666668,0.8308333333333332,0.681,0.8034444444444443,0.8109999999999999,0.7313459999999998
Solver F,0.5565,0.63,0.4423333333333333,0.8351111111111111,0.6961176470588235,0.7583333333333333,0.7070000000000001,0.8023333333333333,0.856,0.8568888888888888,0.8095454545454545,0.7199199999999999
Solver G,0.7606249999999999,0.6294000000000001,0.6838333333333333,0.5096666666666666,0.6036666666666667,0.6926363636363636,0.669125,0.694,0.729,0.8610000000000001,0.8467272727272728,0.689794946969697
Solver H,0.6369999999999999,0.49290909090909096,0.5106666666666667,0.5176666666666667,0.6458235294117647,0.7202500000000001,0.8402222222222223,0.9208333333333334,0.904,0.8630000000000001,0.7244545454545455,0.68494
Solver I,0.387,0.6028181818181818,0.626,0.6013333333333334,0.6885882352941177,0.6271666666666668,0.7243333333333334,0.7698333333333333,0.633,0.6274444444444445,0.9015454545454545,0.66095
Solver J,0.6092500000000001,0.5303636363636364,0.4885,0.6637777777777778,0.5820588235294117,0.6083333333333333,0.6014444444444444,0.818,0.7595000000000001,0.655888888888889,0.811181818181818,0.63474
Solver K,0.450875,0.5182727272727273,0.5786666666666667,0.628,0.6543529411764705,0.58225,0.7698888888888891,0.7284999999999999,0.6345000000000001,0.613111111111111,0.6846363636363637,0.62161
Solver L,0.453875,0.47527272727272724,0.5608333333333333,0.6645555555555555,0.530235294117647,0.62625,0.6652222222222224,0.6608333333333333,0.6779999999999999,0.7718888888888888,0.8130000000000002,0.61932
Solver M,0.560125,0.49454545454545457,0.5266666666666666,0.6322222222222222,0.6003529411764706,0.5669166666666666,0.684,0.7200000000000001,0.5865,0.645888888888889,0.7571818181818181,0.6157100000000001
Solver N,0.44875000000000004,0.5086363636363637,0.5483333333333335,0.5883333333333334,0.5605294117647057,0.5605,0.631,0.7025,0.7595000000000001,0.6295555555555556,0.6765454545454547,0.58546
Solver O,0.46,0.446,0.6565,0.32133333333333336,0.5855882352941176,0.5736666666666667,0.48344444444444445,0.5648333333333334,0.633,0.7655555555555557,0.773,0.56655
Solver P,0.50025,0.48863636363636365,0.42716666666666664,0.26955555555555555,0.6132352941176471,0.5628333333333333,0.45266666666666666,0.5483333333333333,0.904,0.7846666666666666,0.7172727272727273,0.55669
Solver Q,0.418375,0.4831818181818182,0.5236666666666667,0.3974444444444445,0.5857647058823529,0.5355,0.5764444444444443,0.6438333333333333,0.7595000000000001,0.6308888888888888,0.6278181818181818,0.5491899999999998
Solver R,0.466875,0.514,0.5271666666666667,0.5301111111111111,0.5338823529411764,0.5015833333333333,0.6312222222222224,0.6084999999999999,0.54,0.5642222222222222,0.5662727272727273,0.5413699999999999
Solver S,0.337125,0.41500000000000004,0.39916666666666667,0.5743333333333334,0.5508235294117648,0.4250833333333334,0.5693333333333332,0.7250000000000001,0.633,0.6302222222222221,0.63,0.5263300000000001
Solver T,0.44725,0.42390909090909096,0.4691666666666667,0.5305555555555554,0.4612352941176471,0.5784545454545454,0.49955555555555553,0.5221666666666667,0.856,0.6533333333333333,0.4835454545454546,0.5115345454545455
Solver U,0.35275,0.3396363636363637,0.2553333333333333,0.5415555555555556,0.4157647058823529,0.39724999999999994,0.46655555555555556,0.6048333333333333,0.54,0.6077777777777778,0.6164545454545455,0.45958000000000004
Solver V,0.36075,0.34336363636363637,0.4796666666666667,0.3708888888888889,0.5010588235294118,0.4700833333333334,0.29933333333333334,0.49983333333333335,0.633,0.5995555555555555,0.5530909090909091,0.45477000000000006
Solver W,0.29212499999999997,0.3587272727272728,0.29050000000000004,0.36888888888888893,0.4112352941176471,0.46466666666666673,0.4792222222222222,0.6318333333333334,0.096,0.5825555555555556,0.5191818181818181,0.43162999999999996
Solver X,0.351125,0.31745454545454543,0.24749999999999997,0.35088888888888886,0.355,0.44808333333333333,0.37377777777777776,0.43483333333333335,0.633,0.5861111111111111,0.504,0.40414


==> anc/analysis/reference/official-model-references.json <==
[
  {
    "solver_id": "C",
    "organization": "OpenAI",
    "title": "GPT-5.6 Sol",
    "url": "https://developers.openai.com/api/docs/models/gpt-5.6-sol",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "D",
    "organization": "SpaceXAI",
    "title": "Introducing Grok 4.5",
    "url": "https://x.ai/news/grok-4-5",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "F",
    "organization": "OpenAI",
    "title": "Introducing GPT-5.5",
    "url": "https://openai.com/index/introducing-gpt-5-5/",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "H",
    "organization": "OpenAI",
    "title": "GPT-5.6 Terra",
    "url": "https://developers.openai.com/api/docs/models/gpt-5.6-terra",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "J",
    "organization": "Google",
    "title": "Gemini 3.6 Flash",
    "url": "https://ai.google.dev/gemini-api/docs/models/gemini-3.6-flash",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "L",
    "organization": "OpenAI",
    "title": "GPT-5.6 Luna",
    "url": "https://developers.openai.com/api/docs/models/gpt-5.6-luna",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "M",
    "organization": "MiniMax",
    "title": "MiniMax M3: Frontier Coding, 1M Context, Native Multimodality---All in One Model",
    "url": "https://www.minimax.io/blog/minimax-m3",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "N",
    "organization": "Moonshot AI",
    "title": "Kimi-K2.7-Code: Model Card",
    "url": "https://huggingface.co/moonshotai/Kimi-K2.7-Code",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "Q",
    "organization": "DeepSeek-AI",
    "title": "DeepSeek-V4-Pro: Model Card",
    "url": "https://huggingface.co/deepseek-ai/DeepSeek-V4-Pro",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "R",
    "organization": "Moonshot AI",
    "title": "Kimi-K2.6: Model Card",
    "url": "https://huggingface.co/moonshotai/Kimi-K2.6",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "S",
    "organization": "Alibaba Cloud",
    "title": "Qwen3.7-Plus: Multimodal Agent Intelligence",
    "url": "https://www.alibabacloud.com/blog/qwen3-7-plus-multimodal-agent-intelligence_603206",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "T",
    "organization": "Google",
    "title": "Gemini 3.5 Flash",
    "url": "https://ai.google.dev/gemini-api/docs/models/gemini-3.5-flash",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "U",
    "organization": "Google DeepMind",
    "title": "Gemini 3.1 Pro: Model Card",
    "url": "https://deepmind.google/models/model-cards/gemini-3-1-pro/",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "V",
    "organization": "Qwen Team",
    "title": "Qwen3.7: The Agent Frontier",
    "url": "https://qwen.ai/blog?id=qwen3.7&locale=en",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  },
  {
    "solver_id": "W",
    "organization": "Google",
    "title": "Gemini 3.5 Flash-Lite",
    "url": "https://ai.google.dev/gemini-api/docs/models/gemini-3.5-flash-lite",
    "verified_on": "2026-09-26",
    "scope": "public model identity; not runtime checkpoint verification"
  }
]


==> anc/analysis/reference/paired-rejection-bars.csv <==
Subset,Declared items,Rejected pairs,Tested pairs,Nominal percent,Rounded percent,Common n minimum,Common n maximum,Exact
Personal finance,8,77,276,27.898550724637683,28,8,8,True
Shopping decisions,11,117,276,42.391304347826086,42,10,11,True
Gov/admin process,6,48,276,17.391304347826086,17,6,6,True
Cooking,9,76,276,27.536231884057973,28,8,9,True
Travel planning,17,123,276,44.565217391304344,45,15,17,True
Health & fitness,12,93,276,33.69565217391305,34,10,12,True
Home how-to,9,105,276,38.04347826086957,38,8,9,True
Entertainment,6,11,276,3.985507246376811,4,6,6,True
Personal writing,2,0,276,0.0,0,2,2,True
Social scheduling,9,97,276,35.14492753623188,35,8,9,True
Fact-checking,11,86,276,31.15942028985507,31,11,11,True
All 100 items,100,209,276,75.72463768115942,76,93,100,False


==> anc/analysis/reference/public-data.json <==
{
  "description": "Published archival aggregate scores and unadjusted nominal paired-test rejection shares.",
  "model_labels": [
    "Solver A",
    "Solver B",
    "Solver C",
    "Solver D",
    "Solver E",
    "Solver F",
    "Solver G",
    "Solver H",
    "Solver I",
    "Solver J",
    "Solver K",
    "Solver L",
    "Solver M",
    "Solver N",
    "Solver O",
    "Solver P",
    "Solver Q",
    "Solver R",
    "Solver S",
    "Solver T",
    "Solver U",
    "Solver V",
    "Solver W",
    "Solver X"
  ],
  "columns": [
    {
      "label": "Personal finance",
      "declared_items": 8,
      "kind": "subset"
    },
    {
      "label": "Shopping decisions",
      "declared_items": 11,
      "kind": "subset"
    },
    {
      "label": "Gov/admin process",
      "declared_items": 6,
      "kind": "subset"
    },
    {
      "label": "Cooking",
      "declared_items": 9,
      "kind": "subset"
    },
    {
      "label": "Travel planning",
      "declared_items": 17,
      "kind": "subset"
    },
    {
      "label": "Health & fitness",
      "declared_items": 12,
      "kind": "subset"
    },
    {
      "label": "Home how-to",
      "declared_items": 9,
      "kind": "subset"
    },
    {
      "label": "Entertainment",
      "declared_items": 6,
      "kind": "subset"
    },
    {
      "label": "Personal writing",
      "declared_items": 2,
      "kind": "subset"
    },
    {
      "label": "Social scheduling",
      "declared_items": 9,
      "kind": "subset"
    },
    {
      "label": "Fact-checking",
      "declared_items": 11,
      "kind": "subset"
    },
    {
      "label": "All 100 items",
      "declared_items": 100,
      "kind": "published aggregate, not another subset"
    }
  ],
  "matrix_shape": [
    24,
    12
  ],
  "matrix_scores_0_1": [
    [
      0.7624999999999998,
      0.6690909090909091,
      0.7403333333333332,
      0.706111111111111,
      0.7793529411764705,
      0.7852500000000001,
      0.846,
      0.6968333333333333,
      0.904,
      0.8485555555555556,
      0.9090909090909091,
      0.78169
    ],
    [
      0.6945,
      0.6260000000000001,
      0.6903333333333334,
      0.7682222222222221,
      0.6909411764705882,
      0.7851666666666667,
      0.7839999999999999,
      0.7541666666666668,
      0.8255,
      0.9011111111111111,
      0.8814545454545454,
      0.7570399999999999
    ],
    [
      0.5866250000000001,
      0.654818181818182,
      0.6805,
      0.8134444444444444,
      0.6748823529411765,
      0.7602500000000001,
      0.7783333333333333,
      0.8958333333333334,
      0.856,
      0.8787777777777778,
      0.8155454545454546,
      0.74868
    ],
    [
      0.566875,
      0.7604545454545455,
      0.7705000000000001,
      0.7161111111111111,
      0.6912941176470588,
      0.65375,
      0.7962222222222223,
      0.721,
      0.904,
      0.8136666666666668,
      0.8373636363636362,
      0.73399
    ],
    [
      0.6520000000000001,
      0.7106000000000001,
      0.7148333333333334,
      0.6459999999999999,
      0.6698823529411765,
      0.7346666666666666,
      0.8106666666666668,
      0.8308333333333332,
      0.681,
      0.8034444444444443,
      0.8109999999999999,
      0.7313459999999998
    ],
    [
      0.5565,
      0.63,
      0.4423333333333333,
      0.8351111111111111,
      0.6961176470588235,
      0.7583333333333333,
      0.7070000000000001,
      0.8023333333333333,
      0.856,
      0.8568888888888888,
      0.8095454545454545,
      0.7199199999999999
    ],
    [
      0.7606249999999999,
      0.6294000000000001,
      0.6838333333333333,
      0.5096666666666666,
      0.6036666666666667,
      0.6926363636363636,
      0.669125,
      0.694,
      0.729,
      0.8610000000000001,
      0.8467272727272728,
      0.689794946969697
    ],
    [
      0.6369999999999999,
      0.49290909090909096,
      0.5106666666666667,
      0.5176666666666667,
      0.6458235294117647,
      0.7202500000000001,
      0.8402222222222223,
      0.9208333333333334,
      0.904,
      0.8630000000000001,
      0.7244545454545455,
      0.68494
    ],
    [
      0.387,
      0.6028181818181818,
      0.626,
      0.6013333333333334,
      0.6885882352941177,
      0.6271666666666668,
      0.7243333333333334,
      0.7698333333333333,
      0.633,
      0.6274444444444445,
      0.9015454545454545,
      0.66095
    ],
    [
      0.6092500000000001,
      0.5303636363636364,
      0.4885,
      0.6637777777777778,
      0.5820588235294117,
      0.6083333333333333,
      0.6014444444444444,
      0.818,
      0.7595000000000001,
      0.655888888888889,
      0.811181818181818,
      0.63474
    ],
    [
      0.450875,
      0.5182727272727273,
      0.5786666666666667,
      0.628,
      0.6543529411764705,
      0.58225,
      0.7698888888888891,
      0.7284999999999999,
      0.6345000000000001,
      0.613111111111111,
      0.6846363636363637,
      0.62161
    ],
    [
      0.453875,
      0.47527272727272724,
      0.5608333333333333,
      0.6645555555555555,
      0.530235294117647,
      0.62625,
      0.6652222222222224,
      0.6608333333333333,
      0.6779999999999999,
      0.7718888888888888,
      0.8130000000000002,
      0.61932
    ],
    [
      0.560125,
      0.49454545454545457,
      0.5266666666666666,
      0.6322222222222222,
      0.6003529411764706,
      0.5669166666666666,
      0.684,
      0.7200000000000001,
      0.5865,
      0.645888888888889,
      0.7571818181818181,
      0.6157100000000001
    ],
    [
      0.44875000000000004,
      0.5086363636363637,
      0.5483333333333335,
      0.5883333333333334,
      0.5605294117647057,
      0.5605,
      0.631,
      0.7025,
      0.7595000000000001,
      0.6295555555555556,
      0.6765454545454547,
      0.58546
    ],
    [
      0.46,
      0.446,
      0.6565,
      0.32133333333333336,
      0.5855882352941176,
      0.5736666666666667,
      0.48344444444444445,
      0.5648333333333334,
      0.633,
      0.7655555555555557,
      0.773,
      0.56655
    ],
    [
      0.50025,
      0.48863636363636365,
      0.42716666666666664,
      0.26955555555555555,
      0.6132352941176471,
      0.5628333333333333,
      0.45266666666666666,
      0.5483333333333333,
      0.904,
      0.7846666666666666,
      0.7172727272727273,
      0.55669
    ],
    [
      0.418375,
      0.4831818181818182,
      0.5236666666666667,
      0.3974444444444445,
      0.5857647058823529,
      0.5355,
      0.5764444444444443,
      0.6438333333333333,
      0.7595000000000001,
      0.6308888888888888,
      0.6278181818181818,
      0.5491899999999998
    ],
    [
      0.466875,
      0.514,
      0.5271666666666667,
      0.5301111111111111,
      0.5338823529411764,
      0.5015833333333333,
      0.6312222222222224,
      0.6084999999999999,
      0.54,
      0.5642222222222222,
      0.5662727272727273,
      0.5413699999999999
    ],
    [
      0.337125,
      0.41500000000000004,
      0.39916666666666667,
      0.5743333333333334,
      0.5508235294117648,
      0.4250833333333334,
      0.5693333333333332,
      0.7250000000000001,
      0.633,
      0.6302222222222221,
      0.63,
      0.5263300000000001
    ],
    [
      0.44725,
      0.42390909090909096,
      0.4691666666666667,
      0.5305555555555554,
      0.4612352941176471,
      0.5784545454545454,
      0.49955555555555553,
      0.5221666666666667,
      0.856,
      0.6533333333333333,
      0.4835454545454546,
      0.5115345454545455
    ],
    [
      0.35275,
      0.3396363636363637,
      0.2553333333333333,
      0.5415555555555556,
      0.4157647058823529,
      0.39724999999999994,
      0.46655555555555556,
      0.6048333333333333,
      0.54,
      0.6077777777777778,
      0.6164545454545455,
      0.45958000000000004
    ],
    [
      0.36075,
      0.34336363636363637,
      0.4796666666666667,
      0.3708888888888889,
      0.5010588235294118,
      0.4700833333333334,
      0.29933333333333334,
      0.49983333333333335,
      0.633,
      0.5995555555555555,
      0.5530909090909091,
      0.45477000000000006
    ],
    [
      0.29212499999999997,
      0.3587272727272728,
      0.29050000000000004,
      0.36888888888888893,
      0.4112352941176471,
      0.46466666666666673,
      0.4792222222222222,
      0.6318333333333334,
      0.096,
      0.5825555555555556,
      0.5191818181818181,
      0.43162999999999996
    ],
    [
      0.351125,
      0.31745454545454543,
      0.24749999999999997,
      0.35088888888888886,
      0.355,
      0.44808333333333333,
      0.37377777777777776,
      0.43483333333333335,
      0.633,
      0.5861111111111111,
      0.504,
      0.40414
    ]
  ],
  "matrix_rounded_percent": [
    [
      76,
      67,
      74,
      71,
      78,
      79,
      85,
      70,
      90,
      85,
      91,
      78
    ],
    [
      69,
      63,
      69,
      77,
      69,
      79,
      78,
      75,
      83,
      90,
      88,
      76
    ],
    [
      59,
      65,
      68,
      81,
      67,
      76,
      78,
      90,
      86,
      88,
      82,
      75
    ],
    [
      57,
      76,
      77,
      72,
      69,
      65,
      80,
      72,
      90,
      81,
      84,
      73
    ],
    [
      65,
      71,
      71,
      65,
      67,
      73,
      81,
      83,
      68,
      80,
      81,
      73
    ],
    [
      56,
      63,
      44,
      84,
      70,
      76,
      71,
      80,
      86,
      86,
      81,
      72
    ],
    [
      76,
      63,
      68,
      51,
      60,
      69,
      67,
      69,
      73,
      86,
      85,
      69
    ],
    [
      64,
      49,
      51,
      52,
      65,
      72,
      84,
      92,
      90,
      86,
      72,
      68
    ],
    [
      39,
      60,
      63,
      60,
      69,
      63,
      72,
      77,
      63,
      63,
      90,
      66
    ],
    [
      61,
      53,
      49,
      66,
      58,
      61,
      60,
      82,
      76,
      66,
      81,
      63
    ],
    [
      45,
      52,
      58,
      63,
      65,
      58,
      77,
      73,
      63,
      61,
      68,
      62
    ],
    [
      45,
      48,
      56,
      66,
      53,
      63,
      67,
      66,
      68,
      77,
      81,
      62
    ],
    [
      56,
      49,
      53,
      63,
      60,
      57,
      68,
      72,
      59,
      65,
      76,
      62
    ],
    [
      45,
      51,
      55,
      59,
      56,
      56,
      63,
      70,
      76,
      63,
      68,
      59
    ],
    [
      46,
      45,
      66,
      32,
      59,
      57,
      48,
      56,
      63,
      77,
      77,
      57
    ],
    [
      50,
      49,
      43,
      27,
      61,
      56,
      45,
      55,
      90,
      78,
      72,
      56
    ],
    [
      42,
      48,
      52,
      40,
      59,
      54,
      58,
      64,
      76,
      63,
      63,
      55
    ],
    [
      47,
      51,
      53,
      53,
      53,
      50,
      63,
      61,
      54,
      56,
      57,
      54
    ],
    [
      34,
      42,
      40,
      57,
      55,
      43,
      57,
      73,
      63,
      63,
      63,
      53
    ],
    [
      45,
      42,
      47,
      53,
      46,
      58,
      50,
      52,
      86,
      65,
      48,
      51
    ],
    [
      35,
      34,
      26,
      54,
      42,
      40,
      47,
      60,
      54,
      61,
      62,
      46
    ],
    [
      36,
      34,
      48,
      37,
      50,
      47,
      30,
      50,
      63,
      60,
      55,
      45
    ],
    [
      29,
      36,
      29,
      37,
      41,
      46,
      48,
      63,
      10,
      58,
      52,
      43
    ],
    [
      35,
      32,
      25,
      35,
      36,
      45,
      37,
      43,
      63,
      59,
      50,
      40
    ]
  ],
  "adjusted_cells": [
    {
      "model": "Solver O",
      "column": "Personal finance",
      "published_score": 0.46,
      "origin_score": 0.48125,
      "revised_score": 0.46
    },
    {
      "model": "Solver O",
      "column": "Fact-checking",
      "published_score": 0.773,
      "origin_score": 0.5972727272727272,
      "revised_score": 0.773
    },
    {
      "model": "Solver O",
      "column": "Shopping decisions",
      "published_score": 0.446,
      "origin_score": 0.40563636363636363,
      "revised_score": 0.446
    }
  ],
  "bars": [
    {
      "column": "Personal finance",
      "nominal_percent": 27.898550724637683,
      "rounded_display_percent": 28,
      "rejected_pairs": 77,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 8,
      "common_n_max": 8,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 8
        }
      ]
    },
    {
      "column": "Shopping decisions",
      "nominal_percent": 42.391304347826086,
      "rounded_display_percent": 42,
      "rejected_pairs": 117,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 10,
      "common_n_max": 11,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 10
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 10
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 10
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 10
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 10
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 10
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 10
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 10
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 11
        }
      ]
    },
    {
      "column": "Gov/admin process",
      "nominal_percent": 17.391304347826086,
      "rounded_display_percent": 17,
      "rejected_pairs": 48,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 6,
      "common_n_max": 6,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 6
        }
      ]
    },
    {
      "column": "Cooking",
      "nominal_percent": 27.536231884057973,
      "rounded_display_percent": 28,
      "rejected_pairs": 76,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 8,
      "common_n_max": 9,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 9
        }
      ]
    },
    {
      "column": "Travel planning",
      "nominal_percent": 44.565217391304344,
      "rounded_display_percent": 45,
      "rejected_pairs": 123,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 15,
      "common_n_max": 17,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 15
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 15
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 15
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 17
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 17
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 17
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 17
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 17
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 17
        }
      ]
    },
    {
      "column": "Health & fitness",
      "nominal_percent": 33.69565217391305,
      "rounded_display_percent": 34,
      "rejected_pairs": 93,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 10,
      "common_n_max": 12,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 10
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 12
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 12
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 12
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 12
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 12
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 12
        }
      ]
    },
    {
      "column": "Home how-to",
      "nominal_percent": 38.04347826086957,
      "rounded_display_percent": 38,
      "rejected_pairs": 105,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 8,
      "common_n_max": 9,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 9
        }
      ]
    },
    {
      "column": "Entertainment",
      "nominal_percent": 3.985507246376811,
      "rounded_display_percent": 4,
      "rejected_pairs": 11,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 6,
      "common_n_max": 6,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 6
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 6
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 6
        }
      ]
    },
    {
      "column": "Personal writing",
      "nominal_percent": 0.0,
      "rounded_display_percent": 0,
      "rejected_pairs": 0,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 2,
      "common_n_max": 2,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 2
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 2
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 2
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 2
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 2
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 2
        }
      ]
    },
    {
      "column": "Social scheduling",
      "nominal_percent": 35.14492753623188,
      "rounded_display_percent": 35,
      "rejected_pairs": 97,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 8,
      "common_n_max": 9,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 8
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 8
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 8
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 9
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 9
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 9
        }
      ]
    },
    {
      "column": "Fact-checking",
      "nominal_percent": 31.15942028985507,
      "rounded_display_percent": 31,
      "rejected_pairs": 86,
      "tested_pairs": 276,
      "all_exact": true,
      "common_n_min": 11,
      "common_n_max": 11,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 11
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 11
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 11
        }
      ]
    },
    {
      "column": "All 100 items",
      "nominal_percent": 75.72463768115942,
      "rounded_display_percent": 76,
      "rejected_pairs": 209,
      "tested_pairs": 276,
      "all_exact": false,
      "common_n_min": 93,
      "common_n_max": 100,
      "pairs": [
        {
          "left": "Solver A",
          "right": "Solver B",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver C",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver D",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver E",
          "common_n": 98
        },
        {
          "left": "Solver A",
          "right": "Solver F",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver G",
          "common_n": 94
        },
        {
          "left": "Solver A",
          "right": "Solver H",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver A",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver A",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver C",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver D",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver E",
          "common_n": 98
        },
        {
          "left": "Solver B",
          "right": "Solver F",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver G",
          "common_n": 94
        },
        {
          "left": "Solver B",
          "right": "Solver H",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver B",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver B",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver D",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver E",
          "common_n": 98
        },
        {
          "left": "Solver C",
          "right": "Solver F",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver G",
          "common_n": 94
        },
        {
          "left": "Solver C",
          "right": "Solver H",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver C",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver C",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver E",
          "common_n": 98
        },
        {
          "left": "Solver D",
          "right": "Solver F",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver G",
          "common_n": 94
        },
        {
          "left": "Solver D",
          "right": "Solver H",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver D",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver D",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver E",
          "right": "Solver F",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver G",
          "common_n": 93
        },
        {
          "left": "Solver E",
          "right": "Solver H",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver I",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver J",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver K",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver L",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver M",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver N",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver O",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver P",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver Q",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver R",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver S",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver T",
          "common_n": 97
        },
        {
          "left": "Solver E",
          "right": "Solver U",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver V",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver W",
          "common_n": 98
        },
        {
          "left": "Solver E",
          "right": "Solver X",
          "common_n": 98
        },
        {
          "left": "Solver F",
          "right": "Solver G",
          "common_n": 94
        },
        {
          "left": "Solver F",
          "right": "Solver H",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver F",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver F",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver G",
          "right": "Solver H",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver I",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver J",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver K",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver L",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver M",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver N",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver O",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver P",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver Q",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver R",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver S",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver T",
          "common_n": 93
        },
        {
          "left": "Solver G",
          "right": "Solver U",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver V",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver W",
          "common_n": 94
        },
        {
          "left": "Solver G",
          "right": "Solver X",
          "common_n": 94
        },
        {
          "left": "Solver H",
          "right": "Solver I",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver H",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver H",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver J",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver I",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver I",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver K",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver J",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver J",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver L",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver K",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver K",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver M",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver L",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver L",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver N",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver M",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver M",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver O",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver N",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver N",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver P",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver O",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver O",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver Q",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver P",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver P",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver R",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver Q",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver Q",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver R",
          "right": "Solver S",
          "common_n": 100
        },
        {
          "left": "Solver R",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver R",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver R",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver R",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver R",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver S",
          "right": "Solver T",
          "common_n": 99
        },
        {
          "left": "Solver S",
          "right": "Solver U",
          "common_n": 100
        },
        {
          "left": "Solver S",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver S",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver S",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver T",
          "right": "Solver U",
          "common_n": 99
        },
        {
          "left": "Solver T",
          "right": "Solver V",
          "common_n": 99
        },
        {
          "left": "Solver T",
          "right": "Solver W",
          "common_n": 99
        },
        {
          "left": "Solver T",
          "right": "Solver X",
          "common_n": 99
        },
        {
          "left": "Solver U",
          "right": "Solver V",
          "common_n": 100
        },
        {
          "left": "Solver U",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver U",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver V",
          "right": "Solver W",
          "common_n": 100
        },
        {
          "left": "Solver V",
          "right": "Solver X",
          "common_n": 100
        },
        {
          "left": "Solver W",
          "right": "Solver X",
          "common_n": 100
        }
      ]
    }
  ],
  "procedure": {
    "alpha": 0.05,
    "multiple_comparison_adjustment": "none",
    "assumption": "Within-pair sign exchangeability of common-item differences under the null.",
    "exact_when": "n <= 20 and 2**n <= 131072",
    "mc_draws": 131072,
    "seed": 20270118,
    "invalid_sentinel_rows_excluded": 3
  },
  "caveat": "Values populated in the published aggregate matrix do not imply complete unadjusted per-item observations."
}


==> anc/analysis/reference/public-model-references.json <==
{
  "C": {
    "catalog_id": "openai/gpt-5.6-sol",
    "catalog_name": "OpenAI: GPT-5.6 Sol",
    "citation_key": "openrouter2026entryc",
    "checkpoint_identity_verified": false
  },
  "D": {
    "catalog_id": "x-ai/grok-4.5",
    "catalog_name": "SpaceXAI: Grok 4.5",
    "citation_key": "openrouter2026entryd",
    "checkpoint_identity_verified": false
  },
  "F": {
    "catalog_id": "openai/gpt-5.5",
    "catalog_name": "OpenAI: GPT-5.5",
    "citation_key": "openrouter2026entryf",
    "checkpoint_identity_verified": false
  },
  "H": {
    "catalog_id": "openai/gpt-5.6-terra",
    "catalog_name": "OpenAI: GPT-5.6 Terra",
    "citation_key": "openrouter2026entryh",
    "checkpoint_identity_verified": false
  },
  "J": {
    "catalog_id": "google/gemini-3.6-flash",
    "catalog_name": "Google: Gemini 3.6 Flash",
    "citation_key": "openrouter2026entryj",
    "checkpoint_identity_verified": false
  },
  "L": {
    "catalog_id": "openai/gpt-5.6-luna",
    "catalog_name": "OpenAI: GPT-5.6 Luna",
    "citation_key": "openrouter2026entryl",
    "checkpoint_identity_verified": false
  },
  "M": {
    "catalog_id": "minimax/minimax-m3",
    "catalog_name": "MiniMax: MiniMax M3",
    "citation_key": "openrouter2026entrym",
    "checkpoint_identity_verified": false
  },
  "N": {
    "catalog_id": "moonshotai/kimi-k2.7-code",
    "catalog_name": "MoonshotAI: Kimi K2.7 Code",
    "citation_key": "openrouter2026entryn",
    "checkpoint_identity_verified": false
  },
  "Q": {
    "catalog_id": "deepseek/deepseek-v4-pro",
    "catalog_name": "DeepSeek: DeepSeek V4 Pro 0423",
    "citation_key": "openrouter2026entryq",
    "checkpoint_identity_verified": false
  },
  "R": {
    "catalog_id": "moonshotai/kimi-k2.6",
    "catalog_name": "MoonshotAI: Kimi K2.6",
    "citation_key": "openrouter2026entryr",
    "checkpoint_identity_verified": false
  },
  "S": {
    "catalog_id": "qwen/qwen3.7-plus",
    "catalog_name": "Qwen: Qwen3.7 Plus",
    "citation_key": "openrouter2026entrys",
    "checkpoint_identity_verified": false
  },
  "T": {
    "catalog_id": "google/gemini-3.5-flash",
    "catalog_name": "Google: Gemini 3.5 Flash",
    "citation_key": "openrouter2026entryt",
    "checkpoint_identity_verified": false
  },
  "U": {
    "catalog_id": "google/gemini-3.1-pro-preview",
    "catalog_name": "Google: Gemini 3.1 Pro Preview",
    "citation_key": "openrouter2026entryu",
    "checkpoint_identity_verified": false
  },
  "V": {
    "catalog_id": "qwen/qwen3.7-max",
    "catalog_name": "Qwen: Qwen3.7 Max",
    "citation_key": "openrouter2026entryv",
    "checkpoint_identity_verified": false
  },
  "W": {
    "catalog_id": "google/gemini-3.5-flash-lite",
    "catalog_name": "Google: Gemini 3.5 Flash Lite",
    "citation_key": "openrouter2026entryw",
    "checkpoint_identity_verified": false
  }
}


==> anc/analysis/reference/release-inventory.json <==
{
  "schema_version": 1,
  "cohort": "Versioned September 2026 daily-life release of Agent-AutoBench",
  "source_snapshot_sha": "e7cf3eb86f25e565b9baa7d46cb05f64201351ba",
  "captured_at_utc": "2026-09-09T12:59:29.988212+00:00",
  "scope": "Inventory of selected released package records, not independent usability or source-to-output yield. Mode is read from the saved seed. An ID match to a saved authoring spec does not establish byte-identical historical versions. This release is not pooled with the older capability-matrix cohort.",
  "source_audit_sha256": "0a1324d920fde878d8fdad3e2e11893c5dbf89f62398862c1d7453b0cb0bcfc8",
  "records": [
    {
      "public_id": "P001",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879",
        "seed": "97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649",
        "instruction": "e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d",
        "rubric": "22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5"
      },
      "reference_tree_sha256": "6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e",
      "saved_spec_sha256": "74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P002",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f60ef5daf70785898f34a1b1d5e2b9fd8b382940eee95dbfec9dfb45b7a624f5",
        "seed": "576c9339412419ce9739d5dad0f9d1a0b139ff731c0c4750494509c533b9c94e",
        "instruction": "0a9bc4df70279841c6efa23fb64cc4da006074234535bbfefa61ed9f891e7f9c",
        "rubric": "c1bc3dad303d0d7006c721728e97042b95b3f622ab6d7d5e0b78ac577eea944e"
      },
      "reference_tree_sha256": "e0bae1d67e43e2e56f741e90ce468864c2011da7c9fed31e9c0fa37e20bbd55b",
      "saved_spec_sha256": "f1912933b3f6b2b63041fdc78b7fed771c964d656a407c8851a87cf58bffb561",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P003",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d",
        "seed": "b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8",
        "instruction": "397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b",
        "rubric": "b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f"
      },
      "reference_tree_sha256": "eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec",
      "saved_spec_sha256": "0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P004",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "046aebbb6df0f8a5d10fb73bc01e67a8526334e85de2fb45848d999b78b523b1",
        "seed": "bfda2ab95fd5881687510ac08185e7bdffdcc9deb09e12c790dfb1e4babf6810",
        "instruction": "4c18620edcfa34a8cde7b19fb89a53e918793028dd7880255b0422b18aa336e2",
        "rubric": "4b276ad3c774bd9fa2f48beedaef07d765e21a161d5294ba28d350528f1ca35e"
      },
      "reference_tree_sha256": "b810deefcbf3683476c8d1d0ddff662b942d340609dae2b4882d479de7546083",
      "saved_spec_sha256": "191598f5381e757b4c9d9ff6eca615022e1f24be08f9d8ba66ababd47b270a4e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P005",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "c80a057da014d34aae1e8d61ccefe2adfada3a56e112dbee9fbcf01d06f3ac99",
        "seed": "7f54a367fb368867c5276610c6e96b67f582db8ec084201959262abdac9cb229",
        "instruction": "f8984af806b31354dfc533dda61a2305cc03bb510b4f5e1a2fd649207c66a954",
        "rubric": "8d72cba39ca4737d5ba0593a8e9c9fbf39a0c78b373a2abeab8c23d5d91d52d3"
      },
      "reference_tree_sha256": "13aa502d64f1f3ae66dc4e4ca3880a14628b31d93f1067c18e8cc24c4e51a2ae",
      "saved_spec_sha256": "16c85b05d7326868308e6967322cbfe1d3c11d84af6fe08057db843c2bf0d55b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P006",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45",
        "seed": "c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2",
        "instruction": "0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac",
        "rubric": "76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2"
      },
      "reference_tree_sha256": "fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97",
      "saved_spec_sha256": "574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P007",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "827e697ffe042691ce25a353ea2dab030218a616d25a28ef241b4595f256ca65",
        "seed": "1fe93a52e21ddaf1c2a96a0c84777e39bcaca7d43ad22799d440f01d3f13696e",
        "instruction": "84b5b4c40050093b9ac6c61a038e0477d724667daa92f421e3e3da6315b250df",
        "rubric": "ceded828a19f012a70fcf630ddd5af8c3d3584660b23e67823ff8795c3d7a4c3"
      },
      "reference_tree_sha256": "9622ac73a24fcf255f2ac6f5c0e808ae4bd33fa6aae7b9ae4c06013f353cc7bc",
      "saved_spec_sha256": "b9734c12ce3b383261d03c395bc0fd1d808ae53ba81cce3fc40d24c898c5ccc3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P008",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "27dd379eb2c92144be37a51e0db5cb7d4068757028c8d66f94e42db8af2270e2",
        "seed": "e27b7f5dc7e1042e99fedc7c3899b7eb12c3720c6e6abe0fa697b3659493d55b",
        "instruction": "717e37d9949770ee6042c455bff5c8c7390cd4261657cd4de29d5513ea10d49d",
        "rubric": "585a1b7832e90747a556ab89bb4dded37ec13f096ec3dd18dd6492cac578de1d"
      },
      "reference_tree_sha256": "a40fa29ee5b06807ae21c0c46ddb10eef9af3efa1e7227204bedde0b527e6908",
      "saved_spec_sha256": "9175d46ea3f2dda05b81c2622d6d81fa22ecca7bdba702835640271c203bd3f7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P009",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "794bc02e75474299d2baf03e1ed544ca83fd4ca1d85a012359f50b55d79cee84",
        "seed": "8a7306f2740dc75bf96f86fc58e57320bcba6cf98742f8bed1565c96aa51649e",
        "instruction": "3880ae73e765d4293245d21e76a4abf897bdd2dc116b1d6d37c60f64b0bb8223",
        "rubric": "149bcf3cdc31524cf6874b7b2efab3f75a2ab7cb16a86a415d711890a9b4caa9"
      },
      "reference_tree_sha256": "9683ad73f352f272e00a0771932e5bd2dcfec901345cc286b1ca46b65c87d6e1",
      "saved_spec_sha256": "1102b363237bde1289a576e1cac787514024e86f7659feb5cbc9fb14fe5f4536",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P010",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fff0dc9beffb18a87cf7c552ef84afa1cb05ec7361f2bb963b7665bd6f7832ff",
        "seed": "798aab01bf4a182c082912c5a5826f1a9d073847bae70a9d6d5ac2e86bea1b8f",
        "instruction": "2e0b9a84abedff3cfaa2b49c4d43a83271d33e79fd7d3afc223af8e84ae221f9",
        "rubric": "cb34f268a798ed458c1be9656b132f21744b3f649f1b6ea692c30c0821e56632"
      },
      "reference_tree_sha256": "6c07f86192f87aec00719fe1ba7ad251080534b821f339d3934c6057c87b24af",
      "saved_spec_sha256": "044aa26806617a7a3a3c90dba6b2d4d459ae7538dd4459e0f0c9da48abcccf80",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P011",
      "domain": "home-howto",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "89a126e0ec606a7e519886d4eaecb9baecfaba40ae7b02a2b79408c16d0a7334",
        "seed": "dcb6d5edf6fe7ae458ee042ac6630f70f722a3d05132f15d2eccbe25e57355d9",
        "instruction": "ed301c7f4c4e6bf6830d380d01658b289861bead20da2bd8c86fccf103b8565d",
        "rubric": "f24cdddda3a306f70218426e7589945253d42a2540e7996d87b5731705725976"
      },
      "reference_tree_sha256": "a410c53d4913cbb3f5fd94b0fa313ef07a0ebe26674d99bfd764a60544e1a66e",
      "saved_spec_sha256": "facb8dd605d195f5214fb14541a62f368b6b68413d8873fb77a4ceb965c9a119",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P012",
      "domain": "home-howto",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "3ab9a83b7bdd146e5aba079a50d87442c3ca56d078e49af3fdb512ef445399af",
        "seed": "489f9a5c5d15da842ce6b0cc377f0d9ab8ba8ba5e828fe15ff72fdd099ee70b0",
        "instruction": "0c50cd97eac19ac8dc44c2a51c81a29162be3df217c5782bc8ac0e6d8d735f48",
        "rubric": "64811005786d6076af69f3abf24db08cc2c14581135a5f2e3bce6d77c28f6db6"
      },
      "reference_tree_sha256": "9ce8da56068ced15933ba9d614d1ade55588b049e2310e7eeb2dbcfbc4a1f8f6",
      "saved_spec_sha256": "a5286180cc409121d6525b74ad70fa18811b833675dbf34f7806331474196dc7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P013",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "a76833c594cd5aaea39ca502a9bf97b9592c3514854bc717d0b29410686de359",
        "seed": "379f664e15f6401548c612de6911f7d8146e95eb2e3a7785a0f150a727d053ef",
        "instruction": "becc52edfe6af4d56880d1a2f4bfdae2a666cec1b92b6033c0651d34669236c9",
        "rubric": "e77785e54fd89d149074803b3ac92da15d4dac7e949dc74521af16918dd0e41a"
      },
      "reference_tree_sha256": "6090248f3b59500d8cadcf2180af637ad3784f180fbec7608b7c0685111ce7c9",
      "saved_spec_sha256": "6994806e4a77e0a719f5712b68b2fd0eed8495844d2dc6014fafc9c62f2b52b0",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P014",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "eef40708265c13a908f8a812ffc74e02828e2e6b7594caeefebbfe2b51d48420",
        "seed": "9439db82c4e8b0a6864fda9008ce43aba312eb4a600ec4104ac022622648d726",
        "instruction": "81f4cdc28fb3e1108607d33bbb1799d86baf6fce9cfc8c92da5358363bcfee18",
        "rubric": "1e1c8aea27d42fb23d02dbb5931be5f66807296871cc0034dfed77b7ed9d6bb2"
      },
      "reference_tree_sha256": "53de6694753d134625c40676f86fb0e73cef34cbe8b91b8afa742e59291ff243",
      "saved_spec_sha256": "47e88f2b29a0f991222bcce90b82484f9140dbd7d8c8927d2b99f2ab043fd06c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P015",
      "domain": "health-fitness",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "67225e37f7cb8009ae25ccfd8db6237e15e31a58b6e125c7d5ff57a35f1446c0",
        "seed": "1e17fbc10a9f5ccc740c79135d879926f84a0487322a70c7b317ad49cd4ad059",
        "instruction": "890b625ea8d79994c9ac0604a27128ad1710df2b1ebcd62c040c6e0e2229f32e",
        "rubric": "e2802c8b4be9d42c717f73c4228cca1674c482a2cf9bb720b8cae0294265b6aa"
      },
      "reference_tree_sha256": "550f8dcfb573300a1a078bf9f89598e290ec3a1f620f0ffe98f8d7c6c94e5a87",
      "saved_spec_sha256": "7b65e9d1e5ea94142eee3b71b191fdd67a7f2c2508803846a76c4091a95c767f",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P016",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "bef1a3ed06561d03172e7173aeb386ed74b667b39438450acd24f8a978abe5df",
        "seed": "fe515d7342df339604f43162fdf2e03f0884d0049832a75af2a6dc616ba261c2",
        "instruction": "20705ed7af336e68c35c8592f808e6bd017995061bfb31e7f5df3a9862fe8e7c",
        "rubric": "2c134481aa8c49e4ba431b3c9638fabc8ce06a990eeb7cd37970242458044c86"
      },
      "reference_tree_sha256": "5d3f1cc6696d1b4257657e7b55a694bd7c17b9eb5b74115577218c7fc717a437",
      "saved_spec_sha256": "62dcc0b7d65fb0298a9cf6119a35ff21b4aa2cdf7dee1cc0005600e08901750c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P017",
      "domain": "health-fitness",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348",
        "seed": "3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec",
        "instruction": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
        "rubric": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007"
      },
      "reference_tree_sha256": "bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad",
      "saved_spec_sha256": "0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P018",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f332aaae160741d6bd874aa47b57dfc45eae60a7a9cefbd02c15e67d3a3faf0c",
        "seed": "182ec9a3e61ee1b074f51e032b3a4c279608bfd38a5befc38777a0794eac3f87",
        "instruction": "461e19cff86321528fd2acf4351bb2a32c346241d0b94bb584dedde88b21037c",
        "rubric": "7f902dd70fb5a6d35b5b02e57c974dd4d4035fa76498b90a669307ca9624a2f8"
      },
      "reference_tree_sha256": "6d47bc8d277acc0810652b254e0cbfd4d0b027933515ddc892c3ce830cf39ed0",
      "saved_spec_sha256": "0c6c5449c8c4f363eb4abd83a5d3802844a36b3898fd31eaf6d4342edabf272c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P019",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79",
        "seed": "a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099",
        "instruction": "4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805",
        "rubric": "8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77"
      },
      "reference_tree_sha256": "2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27",
      "saved_spec_sha256": "42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P020",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a3c98d36cb5ec96dd1c42726b9b6a88945cb0bfef9532889e0da954feb42666b",
        "seed": "c15ea449e037e49a67fcfd47a024ea32292263c5e86ffc4c3e0c8ba265194254",
        "instruction": "69f39ee374f9299e1926b0e62efc11a645e7599f35a415bcabc2249df37eec21",
        "rubric": "1d4d6ce591ebcc18e8dc4fafcd26acddc525732cfc5a54db602c3381cbb0c3f0"
      },
      "reference_tree_sha256": "c536da47bbe15309b9d45e5ee2f4f4e8d37c77dd292124c1f160c8db958bd04a",
      "saved_spec_sha256": "8015fa070fdef984e51a927fe28a627cf708d1d6a8e5bcc01b97037041db4160",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P021",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "69696759394f237902ee573179949644f89315f7dafa61bd7109c0d51e5c6eaa",
        "seed": "dee91b95fb3289e086f6accb51a25ab46bc74d74ad35397debd2a369fdc6d25a",
        "instruction": "9f9171fdbd89fce06ca0fa2d3a82ceda386949a962caae89176ee089c14729ea",
        "rubric": "c6b85c969d39c8f4a3ecfbfe81f20aa4e0b6f58f0ae84b6ddbf208a93b4b63db"
      },
      "reference_tree_sha256": "e6f97d9b22b6e01fb60099debf9be3557ca4035158273aef1349fc7714ca8ec3",
      "saved_spec_sha256": "99102b61f7da552bc82aa2fff6093668308d151d6c2bf13116b422a6cd93fc30",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P022",
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "02a397ca44d382cbb845734bd94cf627d0a48f565667ce616f79a30343287831",
        "seed": "c4c1a9680a32f9861f34390cbf88ee9914532016530fe7cec3c577cc45d3daa6",
        "instruction": "7c80dee7d41f598fe166fa0f49366e73aa4cb6a6377a372479db9857a3c049ea",
        "rubric": "0be8fc8e6d81f5a7013c42abc65b6d627ba62105191c5e177fd288678d1a8a43"
      },
      "reference_tree_sha256": "dc393eaa11344eef6aeaa5ec213114f591f35a1656abd5a051a7f270c4bc8fbc",
      "saved_spec_sha256": "b4b661bf7eff0fd2f017a9123c9926ba45b80a98062cbef58ab6429f604a3ed2",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P023",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "88c9f64692b084a3ef0454a7164dd311e3008456d728a204862fe90006295814",
        "seed": "3c603296ec74a1b77c38126fe7a2abf6f1a3ed875073305096bca8770edceafe",
        "instruction": "1dfe36ffdb9168ab0b9c6cd20cad0bd2abf2b33665c6e53267d21f34470ef6d8",
        "rubric": "622213a909359749acfe4f5a38a1216ea13abeb200ce9d7dd3ed88f848648d0b"
      },
      "reference_tree_sha256": "16a1d10126b874b483c3441c004533123ac8cc4102ef40bda7480a77ba17d6c4",
      "saved_spec_sha256": "e0c7fa1318c83f119b9a4346e9eacb18c3824404fc2272c574a1d898a9bc3bfe",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P024",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "c25069c4af08e0d93359b17209683c37e77497f12820cfc154f350fa38c7717a",
        "seed": "4f4569a3ea97488e19ae76aacc9b38e3606dc202c4d715964cd7ac2d4e987fc3",
        "instruction": "371972bf6ec6dbc157c98627f8d81fe2e36ced84cf26732815fe948db4dd312e",
        "rubric": "a8ecd56be795c186c6d62bed5c71b687195c95e93774d8d3322a0493aaf1f572"
      },
      "reference_tree_sha256": "b992202c9791d9219a343be670c135171de686ee0e717cc1daeed125287a433d",
      "saved_spec_sha256": "39b909ffc2089f07b44d287023eea5327f7418374fbe9873d4019f0671ba2138",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P025",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "5258522ecd737c66bf50d1d7706e507576a2a1bd5932c220530650056dc24804",
        "seed": "b86a04ff3978e8192bf6282c0a7e09eb4c503e788ab84fb227a1e3baf8758444",
        "instruction": "8b9ffb11954286fa0118267589635801884fb7571e929b80933b3377d359fba9",
        "rubric": "8e6f707dd3391a3ced79acb1e6a2b435affc66704200861274edc80b13b7ffeb"
      },
      "reference_tree_sha256": "2379104d41a9fb17bceb2b203dee722ab9bb2f12c6df476b5443d97fc0195867",
      "saved_spec_sha256": "54c72a8713ebee2171e3bd54c3dd664efc036b2a7c4c0ed55c325de8c9766a7c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P026",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "22a655ae86b39b51eeefc09ca8b07723cfbf071b10d881a7923eefb2dd9563ee",
        "seed": "6dd5acf80f55feebd306a5c6a49eb716fa67573ead24b3fa5bb14d144da7cb66",
        "instruction": "dba8bd1896708b3363864c6205414e91715399cb5e358e120142e76035ad7c40",
        "rubric": "3e2afd57e6f2c88c33f4d0530b770907dfb8444a0f3bbc6fbce2e1767d36f6b0"
      },
      "reference_tree_sha256": "99fe4fef043b279ed0c0cc5714079ae60eba856c70c0fd09d145864edae22cf0",
      "saved_spec_sha256": "44365b5759313e7f4f4296d3484554b1f859596405da2df0eec4e85ad1f0a6fb",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P027",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0",
        "seed": "b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9",
        "instruction": "25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52",
        "rubric": "07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96"
      },
      "reference_tree_sha256": "2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7",
      "saved_spec_sha256": "817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P028",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "9f5eb1b9050a2d7f62c653be58a25fe6a947431f435a0257bf162c8351bf68b3",
        "seed": "861e37a19a499a4e798701da147ddb7cbb4ba9b2eb1e2978a7b8a9a4de9c22d7",
        "instruction": "6d455dedf37cca04417846780da0e03bbf8cc5d374412844921dcf825aa70937",
        "rubric": "80ef5b9291da7dbb3e1b08ee98a0aafb55d8f71c1b2f3c39b148ce95d2135841"
      },
      "reference_tree_sha256": "b84549ea3d430fe8226353a4f153165f6fa5dd2f17e9e019dbcf7948a10d750e",
      "saved_spec_sha256": "3f208c30f7cf2b80f24bc57dc1d8bf75a05af0d8e3f91bc3349e5685f8fad3b9",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P029",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "e67940b2ad09cb9bf601522bd98decbc7a52e26316401956bc93c9b3f4851339",
        "seed": "bb79b2701c0b70a984a855ddbf7af10949db7f7d412ee7c36757c95db642128e",
        "instruction": "86265800359b9d3a0deec28bb45e43785689e6eb85fba56080d5d1f16e6737e6",
        "rubric": "14d2377bc5509d555870f2e673ffc30e237cfa27fee1a8464de421bfaa3f85a8"
      },
      "reference_tree_sha256": "dcf4b57b88fd673bfb99d603b51bd32ad2fd38a4bae681940c564dcfed3febda",
      "saved_spec_sha256": "cdbc09970f38ace0d5a93250b93761712044d7a6f1423e3aba0cc04e10a7be33",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P030",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "120ad2849fa304ad278ed9436c0786f74c608a27559b94e9dd7ed53416bd4d47",
        "seed": "55f37b3e4bda978a00596a0f9f8e07734b67611297fc7fe2ca746178b99afb6f",
        "instruction": "0e86b7ccc4a7ec926324e9f623fcd5e0136eb30ed0ec1db3b74732af48fbac66",
        "rubric": "edb0646ab97b58192cd118355144b24f81d947dfae36d7874ec3e9dd114b97e2"
      },
      "reference_tree_sha256": "e00d7873b10fe5450d07be2bb4cb5f6b078fc75f9176ec53abe42d1b479dfd90",
      "saved_spec_sha256": "172894fb19ac6a3fd1d39a6ba1119dcae51d7f3f503266d2ae3f375fcc501f7a",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P031",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ca6f48eebb3befb9fb82396c20544f7e974656a25f808ad182b370a70fb04d17",
        "seed": "766691719ead80847c01e5b6c7fc194cc1cc8cdb751d24854171cfc26e508dc8",
        "instruction": "1187d119ca4264696d8c07eedb9e079b155acbcc7d508a5b887915919d6f4191",
        "rubric": "37111dfba3bdec650eddaff208e26668603faa7a4182df63a57c565f1fe33657"
      },
      "reference_tree_sha256": "59df034276c6c0d7e08f63fc116dba68f62ffb2186f772670575fb49e4ea64a6",
      "saved_spec_sha256": "bce60ada6f5dd5a8258f99baccce4ed14125fd5d28628d152bdeef56f133ab4b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P032",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fdbfaeabca8f665c6047a3d27d4d66a940a30f32b4d83e2d56ec4f4c4832f332",
        "seed": "c37edaa05df52bddc2fe60197c9459e5cec08f1546d7d0eed481e01875b89647",
        "instruction": "6c11c9f58b143c5ee3370f83278e4d9f5906bae449f76f6d62e1fbd7ff5f20e8",
        "rubric": "9210848cc4dbb36095d538676f3ea52aa367239780f8b0355ce608a55dcfd12c"
      },
      "reference_tree_sha256": "a6f12622cae2e921b54262b655927398a00842c51cf3c218ca467ca55e4b2d5b",
      "saved_spec_sha256": "9a8f20edca1f043faaed70a89971d635e4b731a0a38ba0265ef806b74a4cdf0d",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P033",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574",
        "seed": "1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98",
        "instruction": "24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de",
        "rubric": "eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b"
      },
      "reference_tree_sha256": "8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416",
      "saved_spec_sha256": "9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P034",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "3f529955b4bf012d01a563b0bcbc2c1956860bb730a96a1e9ab8b615051e6bba",
        "seed": "7853c59aaef8113808486ab5940f2d4f7e257e84fba9ce6a569250ea8695fd8d",
        "instruction": "7693870d11060d9a45a316193c44f8b532a9095011463ff851f6e2d20f692376",
        "rubric": "6ff501f668e3b6c62560a7bbdd32d6c94d504fc97c3215691623ccd88eb1a9bc"
      },
      "reference_tree_sha256": "ae96a3f14504ad744bcf186d16634be38097617522b10fb7833b87149e607ad5",
      "saved_spec_sha256": "96d2ee993b282390e307f8d79aeb3b4b73657230f477a90b3acedf509fb38e89",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P035",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "b2d8e24c99842a834bb10306a2cf6b953d11b55c9a77ed35e0a4ce8eb78a2b27",
        "seed": "f2773f7e73d3b1d12d7d033ad006987ab5b81e2d907ca2405292e5353f255dca",
        "instruction": "721e6e820f7dd2ad44e567ecdf09de08860b6a9d0fda33f3aba3c3daf629d1cd",
        "rubric": "41cd5621144bb983ade0e8c348f4d36dceb6ed2574a503a687bcbd56ad1f95ed"
      },
      "reference_tree_sha256": "dc690cbfb7e39a2737b55f7c62f3350d0d22f591f048b4f4bb354bd0a57ee49b",
      "saved_spec_sha256": "9e8f44a9f2ef3770da46936c8cfb5ceab46881bb48d615a81db589166a05fb03",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P036",
      "domain": "travel",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "c888367fe7ac809278a430d511ab47adc43aeec03be532edffe36ae1cae8f81d",
        "seed": "13560b4b5071ffc79279c1270c9d2d3600aac8cf1a937ae56021a281e5988255",
        "instruction": "30a7d0a0b1faf55584dec983b24108e2ee93dac500acbb697d32f1503ccdbafd",
        "rubric": "95f54b1b04975c38875d444958363474d285618776803b7b29a3226e28fbfa0f"
      },
      "reference_tree_sha256": "10a9c7914e2ba39613e17bc43ed6345fb7885250ef51386c8960042ecc2ebb03",
      "saved_spec_sha256": "269000b84e978cc0b7a633fbf58e99771c204f3c8dcc6e362cccab919e04caac",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P037",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182",
        "seed": "7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836",
        "instruction": "e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc",
        "rubric": "243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429"
      },
      "reference_tree_sha256": "ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1",
      "saved_spec_sha256": "979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P038",
      "domain": "travel",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "8eae8568a2a85c5bb217ba85f30a5491341c6039f3f07a7797640d1b7feb9ffe",
        "seed": "9244e7e88124dd10503fd5b8b485dbd9fa47e8e47cc065a3b561bc2ca0cd7589",
        "instruction": "9c4955b8aeea9d911b7058d8be1715cc714a4160783c30dcf4b89cd24eb410b7",
        "rubric": "1fd2d9c4188a75fb200f919e2c90c7b7680806bbcd37cd9d5b2eb92df138d387"
      },
      "reference_tree_sha256": "02d89db63c86acab51388ce80c9e3c5844d7f6b8421293e03bd183562c6c23d2",
      "saved_spec_sha256": "dadcfbe7159e3f009c92143c8c39672ffc3ede0b5cc710f06ef83113afce7dd7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P039",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b",
        "seed": "6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d",
        "instruction": "6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde",
        "rubric": "d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e"
      },
      "reference_tree_sha256": "0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3",
      "saved_spec_sha256": "d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P040",
      "domain": "finance",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a27fe5262f6a4e8a2ec96bc2d79969c699912514a05292a4265cd747fa68df79",
        "seed": "52f5a65c4bab474445a73949eb92605d0df37cb3f3f508ab2adeb1f88c8817cf",
        "instruction": "a155758c6d171ea01db300f65a2bb12f34f2c52b659e14ba5380ee343efedd02",
        "rubric": "182350bdf9f12c97969494c3c718550795186236eaf07f44fea996d9fbec8b9b"
      },
      "reference_tree_sha256": "d90309935e58c52b627b37b81c5473dbc434c1f3aa0241df830ca18b6a598beb",
      "saved_spec_sha256": "9f46243603ea9d3e4ab21d179cb254cf8285eb3da7b0084bef63eb0a65017af1",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P041",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "319a124411ce0f9d3284bb8b9687f28592b3f9b7432511eca5987a5c8220f2ed",
        "seed": "0ec81e280306a32596ef10eb4cad851b3acd6c2cc06492ed43b656c0d5a574f2",
        "instruction": "06bc3fa694a1b8e5339083405333468b1faba97c064c45880098bbd07794ec98",
        "rubric": "b454cdeb0126e214bd847ea791d18bb70ab2b8af1e15eff97458a16d660f4492"
      },
      "reference_tree_sha256": "c5f20f21123239e5e202ac9423e0fc6ba15214338cc4e1603a1d5ce00f596c27",
      "saved_spec_sha256": "b16661227bc949a54b4c6059c88b52d8650f89cc63524bccaa59be957f81322f",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P042",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "755621f46a4a315cfb0761c0eb6d90fe79efe5cc08bac0638cccb17ccf527fad",
        "seed": "27c9bb586007a5da7d3fd6f522550f3b8e4514e35dda977aaa478441fea2e52f",
        "instruction": "8e0a22198d700a70bb6a8ae875613ec9b27f9c5c0e46a3aec5fd2b22d87bc41d",
        "rubric": "b516dde13e380e4d1f2c19243720580f4ff0db00ac208be70ebf0eaa1636907f"
      },
      "reference_tree_sha256": "5f3d552fb74f59904ac02c466c748707a20e3b869ee2c24ae8b97f6164312fdb",
      "saved_spec_sha256": "774681d6fc2c028599538fd3f656875394412642b099282b9d49642b4713b868",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P043",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ceacd06e37f4823850ab44133bc25c197185e6d867742b2b0b1eed5944c4b389",
        "seed": "b14c08a0b0affab61bcafae160a0f6e81b72c9d1c70296f9ea41e98d1dc49da4",
        "instruction": "43945d6b8a6d0a362c8ba2e3c2a0171f1488e8c4a6440f51ea453a161898387b",
        "rubric": "1a736a1f7f9d3c93fbae232febbb9b99f730b4ae9996de9993c62da8dd2aa28d"
      },
      "reference_tree_sha256": "654ae01d72b8a5a74a1f9f9a9067e62d9ead9321f17ab60ad5f53bfbfe826389",
      "saved_spec_sha256": "6ca1e9fc1a83424185a7561c9379b2cfbec6504b125f4a115ae0da06f6752c08",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P044",
      "domain": "finance",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "60ec6019c518846e341c7177be4a25ddbbe9c9a32843058e0686a7a15f8badf5",
        "seed": "41ada8e30749ca5efa129914d3a83ca2019cc386426a13da79707a31c5b49517",
        "instruction": "60262c7a8eb7785fbba88aea65745337a7e3367f170f6dd629b0e9711dc0c2f3",
        "rubric": "7b0e4ee90214f086ff0a76bc90e07dd02e706e39fff16aaf345fbf14339b4d38"
      },
      "reference_tree_sha256": "25b5a7a3a90e078a78ebda25329de2405e8135715ab2f20393ad5d268034f410",
      "saved_spec_sha256": "49734cb4330f08379222975219db40e4d2911b099b1754f153695f91ab0f15ad",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P045",
      "domain": "finance",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "bc56323fd656022af5ed12fd9950bda5f8f86043b25c1662555357bb98632571",
        "seed": "2d931bcca03dcf707f51ce30d7c5d6c6b3c6d7cf52048cd6783084d2351b47db",
        "instruction": "94321348dee949c4521f2177b7af7dd1bd7ee24d074a5b01a2d4701b2e95b6d2",
        "rubric": "1f9c504b703cc8fd971fd09794d891651e6ed4b712baf0a73008b161660d6341"
      },
      "reference_tree_sha256": "f3cf4301365cd025240a7dd9a4f766673d4497a901d8ee0cf713b33dfc403b23",
      "saved_spec_sha256": "27cb79c062ef8d82e89aac597789d502faa472aab6570682054ded9eba4cbe9c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P046",
      "domain": "finance",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "3e1307766fa7af3ac3e65eb5b62685de9c37b04a2a822bb1a698aaeb58bdf483",
        "seed": "8afbc9e0375fac4bd61952dc407b4b6527a730dcee166bc64812ac523df8635a",
        "instruction": "aa497a8dc88bbb5acb3d7bf56c7c886fdec2d20f452b7e0618b0f7fedbcf66bc",
        "rubric": "89cdba966794f7ea41d45b212e2db9877dcc08bdfb9a6f0bb35020cfd9e704c4"
      },
      "reference_tree_sha256": "a4306e00cbfe998fd61a4b773a68b23bad2426ec3b79b7aaf2166fbdfc6620d4",
      "saved_spec_sha256": "a334abd10277417a40307d272d580a15f899d01ac842823a1bc62c3a65b5bf7e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P047",
      "domain": "finance",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a",
        "seed": "007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5",
        "instruction": "bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad",
        "rubric": "c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea"
      },
      "reference_tree_sha256": "826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78",
      "saved_spec_sha256": "14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P048",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "3f4dad788b8241b5e9752fa9251f1a924b703546816e8c74b0456d41cc337c88",
        "seed": "1f7ae55a3ee945fe9ed3c6ecaa004588307d7dbe25e27ea47245b966f41f30c8",
        "instruction": "b359ac91694b07195236641306f3f0601bde82c56f75409dc276c0403ef26769",
        "rubric": "c49e537d0071fd79914876e0491b3597a71963aa6b9f442ec96269f89ba93906"
      },
      "reference_tree_sha256": "f8459fd1d8c7be118dfe9e96572c9927d32179911884263b71cedd232706af08",
      "saved_spec_sha256": "39422f2b2a8bedfad522bb1e032689de5063aa860fe7f02f51c0081a21b38c79",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P049",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "db186e58912e49cd284d2a2a82f80ec67135faacc30031a65512c8d032e408a0",
        "seed": "de30a3a8f4ec7c2917bc243ffad9fd2164ef114c0c57b3f45e76e997a0db6778",
        "instruction": "15108e7a68d4ba15382c93192345b4f42447c1bdc8b27ec4730b341527ace3cf",
        "rubric": "2033b35ece3bc6317497fd6e877ce9b3ee8c336673dbfee1d470055d6e0f1f20"
      },
      "reference_tree_sha256": "173059cd8f57d5830723f071967c73efdd65a55b5648b4f11cb006582bb7e95a",
      "saved_spec_sha256": "56657dd7c99e0bf6df51276edf2aff33c2de439c1b8e613309db7ce757157474",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P050",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9",
        "seed": "1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b",
        "instruction": "6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d",
        "rubric": "345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5"
      },
      "reference_tree_sha256": "8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a",
      "saved_spec_sha256": "ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P051",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "a83bab4a1a839a15590d888287e5ec0ade44bf9a208ab7c7726032bbaab8ece6",
        "seed": "0f90ca8dddeb4042648de6dc54f0be9834f5d44c4442175b2c75b9b875ca1aeb",
        "instruction": "28577b2f6affaddd930987149eada55c591c677285ca5a5e3f35f18872196dc3",
        "rubric": "b2bc603c85d2d19c84f27933adcec243b02cf49a039844bfdc7deb014729113c"
      },
      "reference_tree_sha256": "e69a17339972edd8c281c4afcb08e167b4c59ef35d557ded916dcc9334a6bf77",
      "saved_spec_sha256": "d48f49ce7977431859ff3aac7b21867662c5797f5501bc6f286b7028ad66ae3b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P052",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "9a1dad3e8379e260ffaab9996f1eb378977fe4a542f1322cec030175a5cda9fb",
        "seed": "8c4107567f9cc17a69bf8edd52a42898b3bdf9a5b5164568559e14f2f60922da",
        "instruction": "e7de8b9633bdbadcea05875621b9ca750e9f48c0e7bb416b052fd551c2ee3f6e",
        "rubric": "814abed856c4be2c92a6c79d73825b9f3f6532cdf8b8f66e849c79d4029a7aba"
      },
      "reference_tree_sha256": "1373bab504a1c5e7a628c8d592d1908229c5c8b7ad9097d573c3a3c8fdb4f654",
      "saved_spec_sha256": "b8fe619c80d56afc9bfecb0b2bda2c92dc8a16b60da534690df70abf409309c3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P053",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "498e0870ddb4dd838152a7e076c71857ccc6818a3d531c6003c2a677ad64259e",
        "seed": "09e290f47d1b01a827eb7162274da3fdaa11a67fc33b24e92d34da35f6abe078",
        "instruction": "0b0e2959736b386edaf02642a28d0739c5f9b18aa2e7abe05bb98ed2541a5d20",
        "rubric": "8fd8a239c42fcb3b596a93868862732f1b79be8ac08b57749da41df35c9cbbba"
      },
      "reference_tree_sha256": "1694da209791da46634e8ddebbe5c388d145bc914c1130efab3b6420993693cc",
      "saved_spec_sha256": "8e22046f0ebc89cccc2784b392aeb0e71a3c2dea7094f5099f083470f575f292",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P054",
      "domain": "shopping",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6",
        "seed": "45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e",
        "instruction": "c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5",
        "rubric": "30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9"
      },
      "reference_tree_sha256": "141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39",
      "saved_spec_sha256": "05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P055",
      "domain": "shopping",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "10d06c379ed37a33051c9a835411f31c4240a2d5cd90432fe5dabc3d98a1b23c",
        "seed": "d55ba0fab1da9ae858d9aefa153a888aef2657ce989ad24a9a6047e3e509fe9d",
        "instruction": "a3ba5a3a66e37137d6908541db64637fe7411333706c0c41c8564e6ed434e6e8",
        "rubric": "a2e4aa6f3a5967be280cb83289e8be70a0269150c9921004021ba7f22bd254b6"
      },
      "reference_tree_sha256": "fdbbce836fe2f9658af346291c6a38fdfa21de292582d3c7bc82a29ad431b96c",
      "saved_spec_sha256": "012ef51cbc3c40eac33735e9f47868a5c1316f5f6512669bbc6841afb063ddee",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P056",
      "domain": "shopping",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399",
        "seed": "53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555",
        "instruction": "95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053",
        "rubric": "53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1"
      },
      "reference_tree_sha256": "fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec",
      "saved_spec_sha256": "d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P057",
      "domain": "shopping",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f524d5b5397a3d26a37bdeebb0333e22019176b869fb288afb0e79799dc8d864",
        "seed": "19483c6994b76155b6b94bd0193514265479f9d7b134730d085efcee64149c70",
        "instruction": "e7200b9cc63342ee5cbd664103e3e63b84751bcbd2e9791c10a1bc0d108c62a4",
        "rubric": "57ec9f9a0d0288fcd23c1102e8ed737bc54d78b317d10f89a337ef439204d153"
      },
      "reference_tree_sha256": "008de9c6db934dd5def071c372e18b7c7cf9bea1bfb0a018f3ed24021bc6c569",
      "saved_spec_sha256": "98a5cba8b0444d404a49da2bde455e27aab3176fdea8a3adc3f0f9cf583d55f5",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P058",
      "domain": "food-cooking",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "0dec9b2f8c8cfbcedf45d9da74faa883a07ab1ac62a9e4c9d4699979754a867e",
        "seed": "9ba73ff2569f0a28dcad1a8158f5179999e81029de8e6d69da84555da97235c1",
        "instruction": "9428a827f39b11dc8899d1137931caa453051172d6567c974cffb78a36d018a0",
        "rubric": "17e92e74fb490b673406c42e191a8ebff2329e218539d2123fcced51a5215752"
      },
      "reference_tree_sha256": "daedf4286f6cf40b3b892283cef3a8f6cac9554d472242a553dafb2165a41aa4",
      "saved_spec_sha256": "f12879b433b0952d0851524f10948c14e7e42f2a7958bbf2db9ea169ccbf0e99",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P059",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "f3c75a5184511136260b1becfe3a147a04403e1a0f714959092b07d010170c86",
        "seed": "55984466a67ee67e94c6162fd1e88e665eb67b8f7a62be99f3f29ad1bbd342ab",
        "instruction": "be957093b5d3f0a9084fa1e44269d6309e65311e5a56554c9fe5683bf1bf4a96",
        "rubric": "7552764242fa3db341e2dcbd6dab1341a542c7cd9e959d35f49ab652183ca078"
      },
      "reference_tree_sha256": "fd69511159b201dea3daba46ab2cad71c2a9f34cce774b2a8db88fc3ec721e1f",
      "saved_spec_sha256": "4052eec710379acf0ecce7ea4d63fd3c4c51198c5b13871d79e70d4d1d391888",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P060",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487",
        "seed": "932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3",
        "instruction": "0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527",
        "rubric": "d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc"
      },
      "reference_tree_sha256": "0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165",
      "saved_spec_sha256": "1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P061",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "173054ff6dc70dfe676f5930958fc1afbc32c6116b4fd2ae9a47517c6ce8e84e",
        "seed": "f3ff0c714417f8311be21371cc14efbe56d9d8fe91cb0787441411f3defab6f2",
        "instruction": "23996636014d4b1dbb7d17a5597d09c14eceed4727a913ac8903bfe42bb9ebb3",
        "rubric": "07b05d624dff4dae3a36007fdf65a5e5096768a27239d9328a2c94ff9bbfb124"
      },
      "reference_tree_sha256": "5110f2050601808f6846c5d7eeb289f7c0cf0e1812383c289cef6693f08b68ff",
      "saved_spec_sha256": "00da8ab60e42f769b113a74b8e575102a84a37732809a7d1e9e2042e840e14ef",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P062",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "1dabc178e5171688d3d44ba1fd76c48a1b23e66ed6feca493eccd21a6f63acb1",
        "seed": "c4db2c1cb9b84d094c6411caff138ae8f0b1fb09362d2a01a6fb796685f3a6a2",
        "instruction": "e31f9c2be9fcbcf9757ac5b41343dae1a1b55f24b8410aa399a199f7aa801642",
        "rubric": "c96745f4368697ba342174b7c3162cdfe6e19a0108c1a8857e670660a79d677f"
      },
      "reference_tree_sha256": "81ac17afffd35f35228822dbd28cc8460d9340a7ded5c5ce84f1afa54682131b",
      "saved_spec_sha256": "87f24bb6c9a910cb738c74b0a2f3c54fc31ec14ef55e5a6f3c1b86c25c830712",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P063",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "4392ee311053939df2bd86c3394ddffb549544884c3b96191ef9f0ea3d1ff833",
        "seed": "1b4b5715656bab142577c7743d1ef355dc8391393fd1e1e416d5557fbe5bd7d8",
        "instruction": "c0942161324ffefae9b63439bb67fdc259060c25d473b94af127c6a58e786518",
        "rubric": "d6afcd122a7236d9484a348e1e9a604aac49cd6150c57e00a0d7f3dbef762490"
      },
      "reference_tree_sha256": "fd3915610dca17fd1bb4a16637a813b08a5b83af61abcf671bcf17653e47c3b2",
      "saved_spec_sha256": "92501f0af4709c892daca8a576f88b64e3bbdd3712df5b2134e5259a7e7d8cbd",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P064",
      "domain": "food-cooking",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ce8a674ba781189070de66df43e69ed912b6a75ae0ea86aef308a97d5cad5827",
        "seed": "68d5d0844c34d9a4b68ebf8a86845cd4cdfa6e003613d1645f994524e40c723e",
        "instruction": "8b67e5d272edb64a1293a658fc4fed00e2bc04bf20b022b92163105467fdf1c9",
        "rubric": "650392a453f181f90bb0e3277ce21c46aa110da62cfb2323af995750a177edc5"
      },
      "reference_tree_sha256": "ed804503196fa1eddee8729cb885342f774d08b3ae03afdfca072c9f00c5087c",
      "saved_spec_sha256": "4c1dca0648a0e085763a952d76b6f8aa1098a74bd1d65ecca6a452873f85b3f6",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P065",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "c3e5cacae2ee2e80616b71f8aabded0dbbf9c866903c03b36473fb637306d67c",
        "seed": "b38c60bbc708da0fc8331a4867d8ff8ee301b55def30df543ae30c0713d921af",
        "instruction": "1aabce896bf7bd2a806be9e6f9ec9d8c524c8431afebf93830e94882b55edf61",
        "rubric": "fa9a65a691752a1942dfaf4aa1962151bc1eb5f8bdb4a6c69371de9cc3320151"
      },
      "reference_tree_sha256": "484c06c942b48c84f6ef2021aa03262e3ea1621838b7e89adf706a8e6e4d5084",
      "saved_spec_sha256": "057f864aa27d45dbb40c6557d6ace95b5de0d338ccc4e6450dea1a305560b05b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P066",
      "domain": "food-cooking",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "de6ef30d90e0dc6f32229d6ea58a6a8860df72b908770fa142b4b6df762235c5",
        "seed": "4f59667367d44142c79fa73b5ee03c0b17418db48442f5bca7f17ffa5d224df4",
        "instruction": "7f1e4917545d2d5b00ba5abb98cb9c89b6924a5c4ab7572305d07efbbbfc95cd",
        "rubric": "b6e829efef675f85cb89a3b0c340168ec1c301124a10243013edf1142d9aaa19"
      },
      "reference_tree_sha256": "bf5adeee58c3895186b9f936751a230c954420cb6f6d4a43460532215983578c",
      "saved_spec_sha256": "afeda4453b9a50afa82b735a1f284185f612b8a7e0983fa98ee9430113decd74",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P067",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "2cee7b802e312bf9ce47b9e527938b09205f887f8e604a692d5e24778bcc75bc",
        "seed": "e680df4e0b1ef114f9f6e05f3d0e46cce6451f8f8ccf683dc9093c129fdaecbf",
        "instruction": "bc55049ab185de46eddb988ffd2743c9770942cfb0212b38b0ccb17b6a286a0b",
        "rubric": "205168c45364b49edada1e843e02980da79260c61786ba0086e923abe0fc2bf4"
      },
      "reference_tree_sha256": "dbe46b45cd830d268e3b43a5cf44cafd32ea3948d362ca08ad884f0c0c1f8b5b",
      "saved_spec_sha256": "7626ea14b5f005192203464b33d7ef73bc19d92ee11a556c077fb2c6a77677ae",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P068",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559",
        "seed": "070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c",
        "instruction": "48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013",
        "rubric": "ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81"
      },
      "reference_tree_sha256": "259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3",
      "saved_spec_sha256": "c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P069",
      "domain": "factcheck",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "83fffb86b97da8569a3b4fdc515d7d1328bd3f301b2e83f86d52c623123e7a2e",
        "seed": "dbcc98cf31f033fe43b9f1b6203ee35ac7e81b9466bcb639ce657c1b53d17587",
        "instruction": "8dbce39c41067535feaca523bf52a38e0dcdf9b34cf65dd9ffba78ad2aa56cd9",
        "rubric": "52c6cad23f6644e2fe0e9a5870bc41016375b1b3570fa2f26882f5388045eb3c"
      },
      "reference_tree_sha256": "1a80433c5b82f44a6b0dab16eab7726e7109d6cfee8fe952359cd7d0458ee9af",
      "saved_spec_sha256": "17885eb1ea33b2377ddf2e2e95516c2bf98b60f31775e8b6ec1cff28a24d627e",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P070",
      "domain": "factcheck",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "adf8eced5aecd7da147ea122e1bf46237711ae2f498b51ba588ffcea829f8bac",
        "seed": "fbfa60bff34e0fb0aa1708fb65cb8510f16fcf2ea4b95ce9e3122fd3afe821df",
        "instruction": "9a5a8ab18a936f2f2c4272febcfe1a3c3a729e87b8732569a135ea5e900aade9",
        "rubric": "d78bf281ef40b4a2eb0dc7d900d4193f2c24db4f7b04bff929e772763af0a7bf"
      },
      "reference_tree_sha256": "d804bca1106009ffc3ebd0ffe9ac98d5249f1a56a6015497d83f4660ffc4beca",
      "saved_spec_sha256": "d37c93fbb901ea224c776746cc572682a09ccf3654ed7611ca4519ab20116d90",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P071",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "fad65b7e012e090501ae6e06ec8678aeb430e6b19e371ab597b669acde0ee16b",
        "seed": "e3c992e4a2fcbf740c9f2d9033a281998bd97e5ffb64b40b10c94a724bb919f9",
        "instruction": "1a491d2ad7a5530a2efeb3aca4dd54b6da35266a579d4fd09989fcfa620ff96a",
        "rubric": "ffa0eb7b16cb20e03d735b36da8e437e02049bc81551366cc069b6936757ac11"
      },
      "reference_tree_sha256": "941b40fd372303783864ba277b09184c23d92643f3354e3d97acfe4c42ea9d0b",
      "saved_spec_sha256": "29e12ca1269f53c1c726048c87bc4a4980ae4f3a53b69fc162e045a75c5570f7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P072",
      "domain": "factcheck",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "879a6d5ccfe88238444c6a5d3424ea46ad42c37884acdf5da048e852d61a903b",
        "seed": "76dd8d93142601ecd8c95df8db798c3c8387962b98edc9ea5d7ddb3744b8fb0c",
        "instruction": "242d9afe67a9a39fd95853cddb9605343199bc776a5c26326870af36f29fe889",
        "rubric": "fffd71190c21b4c1cd4722862a983a38f9328cd10547a2e9f92979bded308ba5"
      },
      "reference_tree_sha256": "91be968505fed0861c2ccf67777e0301e610e7cf590de9fbae8301597884adbf",
      "saved_spec_sha256": "86c51d015c7094d3248fe74911bae28f78a9e09174f03ce81b5ce4563396c912",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P073",
      "domain": "factcheck",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "409f8da09141c30a89c01d058f524a384c96de01dbb142d8ee39d8bf31dd70f3",
        "seed": "84337fca89c5dd9e8c63b74bd93c53c46f9d3e488d7e040b5c2933bd00486adf",
        "instruction": "39552e3b122cbad63f3e0448ed12cf693052e1dfe5b4d20bc46d1463a9488e0d",
        "rubric": "3221b42b3b39a4f0672bea1d727d892b813d2580d50481f644a242499b28abd5"
      },
      "reference_tree_sha256": "6d27f41e983bf5ac6f2b80371a93395d8d6677f36a4fc14a98d35d9f489afbdc",
      "saved_spec_sha256": "3bc4f809513f29bb79b9a87f274a09cbe05159c298c85989735d00c316384ba8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P074",
      "domain": "factcheck",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "a668883e95dc77e040b6382fd372cf6e3b4d8f84b8d8259bd1187be54864cfaf",
        "seed": "d795bfbcfed0969496f8851d52a941e3b3791d30c4841100b1b3a1d52dbb329b",
        "instruction": "9c4c1bac7684cfb6d52ca62f440922e52623e327eac1f6a3ff0e8f5645b4fd46",
        "rubric": "50aecb080397c0576f9f4b7dd1ef20958e79eddf4a259426dcc11c67d57633bc"
      },
      "reference_tree_sha256": "a02214d82e4fcecd6d8b47a382bc5a72622da6e4345ba1669f5c5c735ec4bc9e",
      "saved_spec_sha256": "667045cbfcf35e50c6a186b430e64170101138dc72aad336435033eabab5d225",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P075",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f8ddac76e65520f839a1db0b0df957f6a601113e0800fac6f303169b6c00a5de",
        "seed": "fcf24e2f7ef6362002e4c695fb6c5dfaca5482e0f474770a2c390c4a1059da72",
        "instruction": "877e38ebb6cf869514398a3de304cb610000aa68c665f29eab94725d3fe3e1ee",
        "rubric": "f52049a9dd39c8ee564f1cf745b31321e7d4398e574575a930ed0245e99bf66e"
      },
      "reference_tree_sha256": "f2a81bec1694fa911d4ab408b51bbf7e9ed89d4b6c8343cdfb5caafe33dd3a0d",
      "saved_spec_sha256": "535cf03184ff91764bd5969b1a2262e7b40c10c10e1c88788e6cdee299dd6cfb",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P076",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3",
        "seed": "9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126",
        "instruction": "a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4",
        "rubric": "93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37"
      },
      "reference_tree_sha256": "075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f",
      "saved_spec_sha256": "f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P077",
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "26ea99e0db876c935e176eb4ed9ac82d5d9ce5af0c6ea27ca6daeff705b1eb8b",
        "seed": "64ee2cd153df1dc20c13f1472f3ccdf5c154888fbb9f6e010505d9d5a868ddaa",
        "instruction": "942eb92d70ca4c56870a55b7bee524775671252fe2fc5638b9f56c4cb1a6a71c",
        "rubric": "2de79324fd4e93397a730e407c9b194d9d4036cdc22a8a4f9dc38e70040b04e6"
      },
      "reference_tree_sha256": "3f63567385d18758eab6de73364c55244f044863ad1dbcdda5cf3a82d2050112",
      "saved_spec_sha256": "240f610d36b8c11511dd921bed63a20dda40142e63536bdeff4b045fc28e14f8",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P078",
      "domain": "writing-comm",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "e971f94df5f2cb4a1ce324b31fcb6d5c31002cb6547f8c70b390b70fd559b26a",
        "seed": "2e1abaab46d0c7659b389637b92d0e75b38ff7e209dcdfd63847fc3b4aa33b62",
        "instruction": "026a02cc9f2ad4e6040ccd323d59a6411280fc7472bdaccbc76f29c2243b69d0",
        "rubric": "5d600cb54321e0db6b886941b5e895b8beef507a55cb3fef44497fb882755d23"
      },
      "reference_tree_sha256": "7a4e785add01303b812c1eeb5d0a06e31aaefc4aefda3d8e9e46fec7b4d2fe61",
      "saved_spec_sha256": "645587b0d8656c96616c2a5ccbf951e2c1716e9d300e23ab34c452d2c1429a49",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P079",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "6b027e26451753622c74f19e6480ff96fadd03eafc9dd611f7c5f2a3d786bdfe",
        "seed": "04d2c8fc1819d74c697635b7159d3b708ad42e57832228d9aceddb106e4ec60d",
        "instruction": "612bcf98df340ce526b84b30ee70b4a38d1ef35d5540a1107ba228c896457850",
        "rubric": "b97e2f1f2f3f7b47253ee2814b347b4df2ec128e3ea275e431f9651880d925d2"
      },
      "reference_tree_sha256": "dbc652e73c8bbf7e1eb68a62b77a1f31ad3b6bb4ff013686d3e183aab40b1fcf",
      "saved_spec_sha256": "02eb7825e14717b8688982258c2f4247d433add20323f039a1315e04c5739840",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P080",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "39131251030b94d4cac7069e7978247bac5a5b73360a4b0cd531b1928534be81",
        "seed": "fd0e48b21749627fdcebe0ef4f1265202feecf7fcd17fb7d9165029a5509093b",
        "instruction": "aad55bee283166483714ea41220ac7b806e18dbc320d400d2147fbc642fc0d5d",
        "rubric": "a633e26cb4cc9f286012e9aeb4c9b67639a5f247eeb68ef6438543050c4574b1"
      },
      "reference_tree_sha256": "3d5ee0a1a55503bcac96b854b1599ccdc02670cfa72dbc79574a4e7e0674421b",
      "saved_spec_sha256": "c90b32c0ee9a8868d8f97e79371e35ce5a1599e8155a1fe6c7627c6a44338930",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P081",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "52b55828c57b0f8ec721c81b33e45a167b42386e0998521ba1bbc8a3f7a6c57e",
        "seed": "639d631b6096f5afaa368d000a92495b386689a29ee23eedbd0793c08b45e7cc",
        "instruction": "54ad594473107ddd993c7d6257afdc6bcaf49db4f8f4d80d46a9ac5f1b2233fc",
        "rubric": "1fcf4d937057cc28d5ec4eeaf3f7e57b00accb13f3b92dc4c4d2a06e3dc08b18"
      },
      "reference_tree_sha256": "9c79ff23e47a553b009239e61fd337a0ec4e757260944c851c6c76d430b0d0df",
      "saved_spec_sha256": "f53ecd52718c457b988c1d165b98d3dfb7792771c9d52f14a02e07ca760901bc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P082",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "26ab45ddee7311a4166443c5ecded9345d99016ca640ff0caabba8e501d0588a",
        "seed": "068f411893aa6b80e98e159c9b50f20d95fa303f56a30260efa6a46fdff48780",
        "instruction": "e60034650a3997134351688f15b23588eae9c9fff5c2f44f9abd67327ed5a39e",
        "rubric": "8bdb4dd32f8b54d19f361ef973f324c6ff254a26de301a8f439001305ee4e725"
      },
      "reference_tree_sha256": "5c5f6fb47c2350d1e09617a0c9fbb85bf30df2a0658dd77c414662084eacbb98",
      "saved_spec_sha256": "1dd52a8a13eaedff8e250fd4f33a5ab324e19934f554541cb4d6cb7dea309247",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P083",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "fed031345547e8cdc12205d957b66379043631c290a4d24efb6fa1987b647ee7",
        "seed": "e6a37bab9864cf3b061013ad2cea57a4790e74bef2f5a9f9f0ffeda6491e5f7b",
        "instruction": "d74a4357e4eee0793eaf8154c2bf02e8d2fcb612da89325c2991425b1b9ba9f3",
        "rubric": "c0e520baa87474f91d49f2291d09e9588334c228dc06f88ff6cad93197c9bf02"
      },
      "reference_tree_sha256": "6bcd669ec120474f6db0560a7d90fb88af0730dbed93b264f0fd1a4c8954cf23",
      "saved_spec_sha256": "7e9c5fd92227a55988f19568ca65992e53980e4f3cc6ba37ec64313d7284c661",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P084",
      "domain": "gov-admin",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "7a55915806833af49f324f71092fc2fd52520f35ec1550fa56686aa42841e34d",
        "seed": "cb5da906ba1c1d64a838465acac59f2d539e62334b0a03aba9583f435a10d911",
        "instruction": "93c4693fdacd484c6ea5df322cb833765a6beed7291f7b764da0ee26ee0f0202",
        "rubric": "a3910bf70b63fbb4f7125a171355db9238498b3283a2e4ff5b1e008c8bd45c27"
      },
      "reference_tree_sha256": "9d5f5973248443d31f9c6a9fc50ce8f505cc86f39631a03e0f3ad7d73a767d32",
      "saved_spec_sha256": "84f5ec5cb0f18cd22261ea3fa2972e3a4a95fabb45ed610b1a3ebef725cf66d7",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P085",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7",
        "seed": "48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209",
        "instruction": "1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4",
        "rubric": "d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b"
      },
      "reference_tree_sha256": "e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47",
      "saved_spec_sha256": "e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P086",
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "07c04112a528ab595f36e1539162143eedd16253546bfc8b191412216eb7f9a1",
        "seed": "90a60a85b487453b48fe4f32a9b03808ad92daecc0c7c87c9c3ef7a2f6776bc7",
        "instruction": "cd2061f8f341d1560124155b4d1e177dedfdd68f30aabe5063eb0ba34d8641b0",
        "rubric": "2bc5299cb349786f3e63306b3ab0ec95065ad6e9b21252060363f7264ce11fbc"
      },
      "reference_tree_sha256": "0357ab87e81e0632414bda840b71c858444b4c9f6fce0b0830ca929dbd048ce9",
      "saved_spec_sha256": "6f07062e55bad295f4d1ebefa46a8a183b95663c53bbd0190d2add8c0b231fd3",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": false
    },
    {
      "public_id": "P087",
      "domain": "gov-admin",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862",
        "seed": "b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa",
        "instruction": "626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb",
        "rubric": "18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5"
      },
      "reference_tree_sha256": "b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145",
      "saved_spec_sha256": "256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P088",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "b9cbc9b8bd4efa00b43328f42eec945f7754d8e78e3dd0a5c0127c146dc311c5",
        "seed": "947dd61de1d18ab245b64614daf6593bd9d6568cc1defdbc08296005fed0c452",
        "instruction": "1096b8a7d7510214594fc8684b63a6c95c92a0e72d33d4fa835ed6e219eedd0d",
        "rubric": "34e4556e16834a31133df0363d649905986d95f543451d340a422ba6562f9f70"
      },
      "reference_tree_sha256": "b45af2978cf4928f8722abc5be29ab65427edbd5fec07da2fc0bfe28acfe2657",
      "saved_spec_sha256": "5445d149ce1716860ca8a6e8adc1ef2b0c93f8d978f7b148ebf494325baea134",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P089",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "cdfc3469bf8c23f93602c1df8668d23c8be5ab926be54938cb4fc28b7215026f",
        "seed": "78d60aa55663914bd08a0f6d45f423c90929a38b8d660371830e83204130f3ef",
        "instruction": "d02b55a2b6539608cd977199c5b832a617c6f0ba589fe8143b65dccfa9125383",
        "rubric": "4219e075f6851179d99a50218ed0a23d43d83405ef066cd0cac90c6a7659c3c3"
      },
      "reference_tree_sha256": "2817ff417e683b789d708d599800531e23713a948f70674373cbb5fc437aa61d",
      "saved_spec_sha256": "6436d438ddebbe3f4b48b1ca5f8af018e4263aaf6e2e85a593e447b2197ded92",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P090",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72",
        "seed": "ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9",
        "instruction": "1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205",
        "rubric": "def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d"
      },
      "reference_tree_sha256": "afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089",
      "saved_spec_sha256": "4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P091",
      "domain": "events-social",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "43bcfd9cf5df76e5d313d23f127b61895595adbe6ccfd6ca3609195e512dcd69",
        "seed": "1e1125684288c39af20646424bd63f04ba1eb7119a5a7631b23b024583d2ce3e",
        "instruction": "cf689ff6ee18e41cbde8984272029e63f4c14c23d17e9df65d03dbef3d2d4690",
        "rubric": "8b2f3b2e6c1e714f0bc61daa10d4d7fbbd877835c75fcd0cc5a9ceae2b0e366b"
      },
      "reference_tree_sha256": "7e6198c5bf9da31333aa45b2e520a43f4b7068eee74f91441200a8c18e4c3d15",
      "saved_spec_sha256": "6e59b97b098ffa77f14c0d93a9031468d75d1ed4460bfb62263d733d4214ff57",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P092",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "18363eb15c66659f0adcbeb10dabede06637f330722887f7bce5203e478089e3",
        "seed": "33c0c7e8afb9c60feaad2b4ba73f9b7e0b074800b6e5a0647574670c8c2fca8c",
        "instruction": "a55d2000c4367cf6b5c0d46c907fec64fbdbe111271ef3ebd8c711217cc330a4",
        "rubric": "a06ea948d0f7ea3a6cc0f79a4036712c9c6f596e2b6ac22118b9ee2c5024b68f"
      },
      "reference_tree_sha256": "4b365cdd66057b8b823d19a8262560e96bdd77a7cadf74b7d9a4d117a403b228",
      "saved_spec_sha256": "09be22f8b75f71fec3972a33efc986bc15bfcfa87f770414c629daf372ec0cf4",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P093",
      "domain": "events-social",
      "generation_mode": "regen",
      "core_role_sha256": {
        "metadata": "fffaf708060edec52b515a7b64cbacbd4b2ad817588b54645500a389d46d69ad",
        "seed": "0ed2904a5543434682e8c78aedc04429ceb9ac68b91046c631faa076da934e92",
        "instruction": "dda9ae6c084845180f603c9287afafe8754d7a789ec8f4e33fc9af71c920e1d2",
        "rubric": "43689a517a0a26e9535d0d4f1b3389f236d624074e121177084fd426055943f3"
      },
      "reference_tree_sha256": "db5b940199d26f33f178d5ff339f4234a7b4419d89750ef0078ef9da872dda17",
      "saved_spec_sha256": "e214376abca4f378220766167c5d0b018a6ab58594416737a5391b263d268478",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P094",
      "domain": "events-social",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "3f11a6d349b6fb3a753ce0e0c30403a89b96e746211fe9e56c3d8fad775fc9bf",
        "seed": "c8fe31f18ee871888904f5838fd527238e7987654128e4fca99a099f5f675875",
        "instruction": "d1a7152726876938c5560e10f08737790b848be8fefd9e46959d163060b10e78",
        "rubric": "1f8a85fd6bda49ce94d288e655f5b8ac8c454b86b7518ead97c2e20f2e6fa19c"
      },
      "reference_tree_sha256": "9075976f28530c2cb4695b67287b87af7d4519a0ebcf906dfff5612510728678",
      "saved_spec_sha256": "ef5455660c6ef34afb0634a6ca0433d724c1638c18fa928ffaf1ef3f13ad7244",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P095",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "f78960b18c418e33d94a285bddac6a7f3e47a7208fa9c3207a38a0145b4eae94",
        "seed": "d9b74cc79d82482795bd92a90b675ccbd4d79ae136882df87d77996c20e1963f",
        "instruction": "d6eda2daec9ea8e475291f1868a62288467ffb813fbc3ccab0a786e777b7357d",
        "rubric": "02fc460178859d2b0a7f09ff23b6def727157caae7089fc93d0dd706a2505aa2"
      },
      "reference_tree_sha256": "a81a38e3e151a3d485d1b05f4583db396368a507cbf2f8d3708f10bd7aa788d7",
      "saved_spec_sha256": "4b6c87a8b57f3e4b8f1b429d2712f7c7baf19d744d2985510a6bc482ab809016",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P096",
      "domain": "events-social",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "8212fc65360cc628f23943f9c54ecc328fcb629b811823d008f5243c66d5c3b4",
        "seed": "786381a80e2e454a41cf9ce84c30a8ff018247c2eff12558247ec0ffbd287a75",
        "instruction": "8def69f68a8eb3da4e1ff0e4c7126232fedbef010b3b7afa9f85017a10b2f170",
        "rubric": "a891abea6793bafb92ff078336223324b3897281ef2d9804aabb378763b4e36d"
      },
      "reference_tree_sha256": "08cefac3241df89aa4cbc936c2d821312c5b4a4355ac95b39dd73b32d36d1971",
      "saved_spec_sha256": "36d182931d477add64f169a170feb880cfce197ec403d7af2afa8042d4e6ae18",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P097",
      "domain": "entertainment",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "538bdfa8835d213b6943f5921e7728ca4f886659d881a455ad64b1ace938dfc8",
        "seed": "408ced425d633cae3581e5dbe871cf71a957107176ebaddf034a1d4d34a3d770",
        "instruction": "bc017267140bf1fc6bdfbcb7d98d7bc2be806d53d105b05a457c8c467114c501",
        "rubric": "63c49cddb1a046c2b02c561213bb3ff1c1a263fdb0e98c92c873743ee8b13bd9"
      },
      "reference_tree_sha256": "527963020ecbf16bdaa9f78584e75915a727a831101bf7aff7a143593df361d0",
      "saved_spec_sha256": "47e39e4e906bf80a4ad0bc764dcaa939f70c306f625fd0ee1a26326840cf2dd4",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P098",
      "domain": "entertainment",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "ded707357c857d695ce625e89bb613db541da60c76c44d3ee59de821647d65c8",
        "seed": "112f7a1d054f47d0dd92b3bb667831e98b0332b9cabecd8cfa092daad67b6481",
        "instruction": "9ffd1715c25cd48a6ff308659cf99444b98a48c1adcf34bf1fa8bdc73e23a315",
        "rubric": "791dab25ccfc455aa92e9b90f4c41bc8720dd36b3f8c74f89e7c26295c38d735"
      },
      "reference_tree_sha256": "050588929892cfa1b9ca01b817d73c64cd53085122313d7a9b46bf3dcc4118b4",
      "saved_spec_sha256": "b75507c03f5e84ab81b83449b9b0357cbee0ab86a0a5f155d7d1b97c1373819b",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P099",
      "domain": "entertainment",
      "generation_mode": "convert",
      "core_role_sha256": {
        "metadata": "d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf",
        "seed": "f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9",
        "instruction": "6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55",
        "rubric": "e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd"
      },
      "reference_tree_sha256": "58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc",
      "saved_spec_sha256": "6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    },
    {
      "public_id": "P100",
      "domain": "entertainment",
      "generation_mode": "scratch",
      "core_role_sha256": {
        "metadata": "2587e19b1ee2b299eb76c86cfc59e167f7c389965c969ed784cc716a44757cd9",
        "seed": "05f15e07aff0bdf630681bbc121ef0514e2395a85d66d675ce55f9caf8283f03",
        "instruction": "6799851bb0582abe9994ca8fd548168079077011bbe6a6492150b5f333feb989",
        "rubric": "7e68b5caa251923ff258616f439ad33f307eda716b2f416f8c60ef9bd72b3736"
      },
      "reference_tree_sha256": "a387f065bfeb63382f8d9d263df5afebbbc0783f0cfd947de12edb2133533c13",
      "saved_spec_sha256": "47e68d9681548ed92ef9f7796cb76af67bd8debdc536c04840d1d71176f022fc",
      "saved_spec_item_id_matches": true,
      "has_iteration_snapshot": true
    }
  ],
  "system_scope": "Daily-life application of Agent-AutoBench. Source implementation snapshots and release/evaluation cohorts remain separately identified."
}


==> anc/analysis/release20/README.md <==
# Frozen release: recorded mechanical audit

This supplement contains anonymized recorded receipts for a fixed sample of 20
packages from the actual 100-package manuscript release. It is not a task corpus,
human review, judge-accuracy study, construction-yield estimate, or causal comparison.

Run with Python 3.9 or later; only the standard library is used:

```sh
python -B reproduce.py --check
python -B -m unittest -v test_reproduce.py
```

From the enclosing supplement root, use `python -B release20/reproduce.py --check`.
The check verifies distributed-file hashes, reconstructs the fixed stratified sample,
reaggregates every recorded call and file-format status, and reproduces `summary.json`
and the full 100-row `sample-status.csv`. It does not make network or model calls.
Tests perturb in-memory copies of receipt labels to check that false passes and
sample substitutions are rejected; they do not perform new scientific testing.

`inventory.json` retains the manuscript public IDs, domains, generation modes and
exact core/spec/solution-tree digests. `protocol.json` includes the original hash seed,
chosen IDs, full stratum allocation and all 80 unsampled IDs. Interaction mode was
absent and was not a sampling stratum. Sampling uses largest-remainder allocation,
with the specified hash tie break and within-stratum hash order, without replacement.

`receipts.jsonl` has one record per sampled package. It retains every package-check
status, all 106 search calls, all 77 fetch calls and all 1,143 file-format locations.
Of the latter, 118 have a supported parser operation and 1,025 remain unsupported.
Literal query strings, URLs, file names, worksheet names and returned source text are
withheld. Their input/returned-content hashes, anonymous file IDs, result sizes,
parser-output hashes and error types allow exact status aggregation without
redistributing full copyrighted task materials. File IDs are local to each public
package; locations may repeat the same content and are not independent documents.

All searches returned nonempty result lists. One fetch in P027 returned an empty
string despite the production method returning `ok`; the nonempty-text check failed.
One P054 CSV failed the frozen UTF-8 decoding step; this does not establish that the
file is corrupt or unreadable with another encoding. No encoding fallback or
result-selected retest was added. P017, P056 and P076 lack local indices and retain
`UNKNOWN`, with no invented calls. `sample-status.csv` preserves all unsampled checks
as `NOT_RUN`; neither missingness nor unsupported formats are counted as passes.

The internal audit used the actual pinned production local search/fetch classes and
available PDF/CSV/JSON/XLSX parsers. Public replay only reaggregates those recorded
observations. Structural PASS labels are minimal parsing/type results. Host reads do
not establish deployed workspace reachability, and pointer resolution does not
establish semantic evidence support. Full usability, dialogue, external services,
solver feasibility and broader rubric/answer consistency remain unassessed.

The historical digest field `reference_tree_sha256` hashes the `solution/` tree:
sort files, form `relative path + space + raw-byte SHA256`, join with newline
separators without a trailing newline, then SHA256 the UTF-8 bytes. Observed bindings
are recorded attestations. Public replay checks their equality with the inventory,
but cannot recompute raw-file hashes without the withheld files.

An inherited checker initially treated repeated capability IDs as a structural
failure. The production schema did not require unique capability IDs. Final parsing
statuses reflect that correction, and the original uniqueness-predicate diagnostics
remain separately recorded; those flags are not established package defects.

**Missing release dependency:** the raw task/corpus files and complete runnable
task environments are not distributed. Hashes and receipts do not substitute for
them. Independent full-task reproduction requires a separately rights-cleared raw
corpus release, environment provision and an authorized execution protocol. This
supplement supports public aggregate replay only.

`SHA256SUMS.json` hashes every distributed file except itself. No private path map or
internal execution metadata is included.


==> anc/analysis/release20/SHA256SUMS.json <==
{
  "README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb"
}


==> anc/analysis/release20/inventory.json <==
[
  {
    "core_role_sha256": {
      "instruction": "e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d",
      "metadata": "399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879",
      "rubric": "22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5",
      "seed": "97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P001",
    "reference_tree_sha256": "6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e",
    "saved_spec_sha256": "74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74"
  },
  {
    "core_role_sha256": {
      "instruction": "0a9bc4df70279841c6efa23fb64cc4da006074234535bbfefa61ed9f891e7f9c",
      "metadata": "f60ef5daf70785898f34a1b1d5e2b9fd8b382940eee95dbfec9dfb45b7a624f5",
      "rubric": "c1bc3dad303d0d7006c721728e97042b95b3f622ab6d7d5e0b78ac577eea944e",
      "seed": "576c9339412419ce9739d5dad0f9d1a0b139ff731c0c4750494509c533b9c94e"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P002",
    "reference_tree_sha256": "e0bae1d67e43e2e56f741e90ce468864c2011da7c9fed31e9c0fa37e20bbd55b",
    "saved_spec_sha256": "f1912933b3f6b2b63041fdc78b7fed771c964d656a407c8851a87cf58bffb561"
  },
  {
    "core_role_sha256": {
      "instruction": "397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b",
      "metadata": "86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d",
      "rubric": "b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f",
      "seed": "b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P003",
    "reference_tree_sha256": "eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec",
    "saved_spec_sha256": "0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43"
  },
  {
    "core_role_sha256": {
      "instruction": "4c18620edcfa34a8cde7b19fb89a53e918793028dd7880255b0422b18aa336e2",
      "metadata": "046aebbb6df0f8a5d10fb73bc01e67a8526334e85de2fb45848d999b78b523b1",
      "rubric": "4b276ad3c774bd9fa2f48beedaef07d765e21a161d5294ba28d350528f1ca35e",
      "seed": "bfda2ab95fd5881687510ac08185e7bdffdcc9deb09e12c790dfb1e4babf6810"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P004",
    "reference_tree_sha256": "b810deefcbf3683476c8d1d0ddff662b942d340609dae2b4882d479de7546083",
    "saved_spec_sha256": "191598f5381e757b4c9d9ff6eca615022e1f24be08f9d8ba66ababd47b270a4e"
  },
  {
    "core_role_sha256": {
      "instruction": "f8984af806b31354dfc533dda61a2305cc03bb510b4f5e1a2fd649207c66a954",
      "metadata": "c80a057da014d34aae1e8d61ccefe2adfada3a56e112dbee9fbcf01d06f3ac99",
      "rubric": "8d72cba39ca4737d5ba0593a8e9c9fbf39a0c78b373a2abeab8c23d5d91d52d3",
      "seed": "7f54a367fb368867c5276610c6e96b67f582db8ec084201959262abdac9cb229"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P005",
    "reference_tree_sha256": "13aa502d64f1f3ae66dc4e4ca3880a14628b31d93f1067c18e8cc24c4e51a2ae",
    "saved_spec_sha256": "16c85b05d7326868308e6967322cbfe1d3c11d84af6fe08057db843c2bf0d55b"
  },
  {
    "core_role_sha256": {
      "instruction": "0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac",
      "metadata": "377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45",
      "rubric": "76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2",
      "seed": "c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P006",
    "reference_tree_sha256": "fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97",
    "saved_spec_sha256": "574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6"
  },
  {
    "core_role_sha256": {
      "instruction": "84b5b4c40050093b9ac6c61a038e0477d724667daa92f421e3e3da6315b250df",
      "metadata": "827e697ffe042691ce25a353ea2dab030218a616d25a28ef241b4595f256ca65",
      "rubric": "ceded828a19f012a70fcf630ddd5af8c3d3584660b23e67823ff8795c3d7a4c3",
      "seed": "1fe93a52e21ddaf1c2a96a0c84777e39bcaca7d43ad22799d440f01d3f13696e"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P007",
    "reference_tree_sha256": "9622ac73a24fcf255f2ac6f5c0e808ae4bd33fa6aae7b9ae4c06013f353cc7bc",
    "saved_spec_sha256": "b9734c12ce3b383261d03c395bc0fd1d808ae53ba81cce3fc40d24c898c5ccc3"
  },
  {
    "core_role_sha256": {
      "instruction": "717e37d9949770ee6042c455bff5c8c7390cd4261657cd4de29d5513ea10d49d",
      "metadata": "27dd379eb2c92144be37a51e0db5cb7d4068757028c8d66f94e42db8af2270e2",
      "rubric": "585a1b7832e90747a556ab89bb4dded37ec13f096ec3dd18dd6492cac578de1d",
      "seed": "e27b7f5dc7e1042e99fedc7c3899b7eb12c3720c6e6abe0fa697b3659493d55b"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P008",
    "reference_tree_sha256": "a40fa29ee5b06807ae21c0c46ddb10eef9af3efa1e7227204bedde0b527e6908",
    "saved_spec_sha256": "9175d46ea3f2dda05b81c2622d6d81fa22ecca7bdba702835640271c203bd3f7"
  },
  {
    "core_role_sha256": {
      "instruction": "3880ae73e765d4293245d21e76a4abf897bdd2dc116b1d6d37c60f64b0bb8223",
      "metadata": "794bc02e75474299d2baf03e1ed544ca83fd4ca1d85a012359f50b55d79cee84",
      "rubric": "149bcf3cdc31524cf6874b7b2efab3f75a2ab7cb16a86a415d711890a9b4caa9",
      "seed": "8a7306f2740dc75bf96f86fc58e57320bcba6cf98742f8bed1565c96aa51649e"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P009",
    "reference_tree_sha256": "9683ad73f352f272e00a0771932e5bd2dcfec901345cc286b1ca46b65c87d6e1",
    "saved_spec_sha256": "1102b363237bde1289a576e1cac787514024e86f7659feb5cbc9fb14fe5f4536"
  },
  {
    "core_role_sha256": {
      "instruction": "2e0b9a84abedff3cfaa2b49c4d43a83271d33e79fd7d3afc223af8e84ae221f9",
      "metadata": "fff0dc9beffb18a87cf7c552ef84afa1cb05ec7361f2bb963b7665bd6f7832ff",
      "rubric": "cb34f268a798ed458c1be9656b132f21744b3f649f1b6ea692c30c0821e56632",
      "seed": "798aab01bf4a182c082912c5a5826f1a9d073847bae70a9d6d5ac2e86bea1b8f"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P010",
    "reference_tree_sha256": "6c07f86192f87aec00719fe1ba7ad251080534b821f339d3934c6057c87b24af",
    "saved_spec_sha256": "044aa26806617a7a3a3c90dba6b2d4d459ae7538dd4459e0f0c9da48abcccf80"
  },
  {
    "core_role_sha256": {
      "instruction": "ed301c7f4c4e6bf6830d380d01658b289861bead20da2bd8c86fccf103b8565d",
      "metadata": "89a126e0ec606a7e519886d4eaecb9baecfaba40ae7b02a2b79408c16d0a7334",
      "rubric": "f24cdddda3a306f70218426e7589945253d42a2540e7996d87b5731705725976",
      "seed": "dcb6d5edf6fe7ae458ee042ac6630f70f722a3d05132f15d2eccbe25e57355d9"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P011",
    "reference_tree_sha256": "a410c53d4913cbb3f5fd94b0fa313ef07a0ebe26674d99bfd764a60544e1a66e",
    "saved_spec_sha256": "facb8dd605d195f5214fb14541a62f368b6b68413d8873fb77a4ceb965c9a119"
  },
  {
    "core_role_sha256": {
      "instruction": "0c50cd97eac19ac8dc44c2a51c81a29162be3df217c5782bc8ac0e6d8d735f48",
      "metadata": "3ab9a83b7bdd146e5aba079a50d87442c3ca56d078e49af3fdb512ef445399af",
      "rubric": "64811005786d6076af69f3abf24db08cc2c14581135a5f2e3bce6d77c28f6db6",
      "seed": "489f9a5c5d15da842ce6b0cc377f0d9ab8ba8ba5e828fe15ff72fdd099ee70b0"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P012",
    "reference_tree_sha256": "9ce8da56068ced15933ba9d614d1ade55588b049e2310e7eeb2dbcfbc4a1f8f6",
    "saved_spec_sha256": "a5286180cc409121d6525b74ad70fa18811b833675dbf34f7806331474196dc7"
  },
  {
    "core_role_sha256": {
      "instruction": "becc52edfe6af4d56880d1a2f4bfdae2a666cec1b92b6033c0651d34669236c9",
      "metadata": "a76833c594cd5aaea39ca502a9bf97b9592c3514854bc717d0b29410686de359",
      "rubric": "e77785e54fd89d149074803b3ac92da15d4dac7e949dc74521af16918dd0e41a",
      "seed": "379f664e15f6401548c612de6911f7d8146e95eb2e3a7785a0f150a727d053ef"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P013",
    "reference_tree_sha256": "6090248f3b59500d8cadcf2180af637ad3784f180fbec7608b7c0685111ce7c9",
    "saved_spec_sha256": "6994806e4a77e0a719f5712b68b2fd0eed8495844d2dc6014fafc9c62f2b52b0"
  },
  {
    "core_role_sha256": {
      "instruction": "81f4cdc28fb3e1108607d33bbb1799d86baf6fce9cfc8c92da5358363bcfee18",
      "metadata": "eef40708265c13a908f8a812ffc74e02828e2e6b7594caeefebbfe2b51d48420",
      "rubric": "1e1c8aea27d42fb23d02dbb5931be5f66807296871cc0034dfed77b7ed9d6bb2",
      "seed": "9439db82c4e8b0a6864fda9008ce43aba312eb4a600ec4104ac022622648d726"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P014",
    "reference_tree_sha256": "53de6694753d134625c40676f86fb0e73cef34cbe8b91b8afa742e59291ff243",
    "saved_spec_sha256": "47e88f2b29a0f991222bcce90b82484f9140dbd7d8c8927d2b99f2ab043fd06c"
  },
  {
    "core_role_sha256": {
      "instruction": "890b625ea8d79994c9ac0604a27128ad1710df2b1ebcd62c040c6e0e2229f32e",
      "metadata": "67225e37f7cb8009ae25ccfd8db6237e15e31a58b6e125c7d5ff57a35f1446c0",
      "rubric": "e2802c8b4be9d42c717f73c4228cca1674c482a2cf9bb720b8cae0294265b6aa",
      "seed": "1e17fbc10a9f5ccc740c79135d879926f84a0487322a70c7b317ad49cd4ad059"
    },
    "domain": "health-fitness",
    "generation_mode": "convert",
    "public_id": "P015",
    "reference_tree_sha256": "550f8dcfb573300a1a078bf9f89598e290ec3a1f620f0ffe98f8d7c6c94e5a87",
    "saved_spec_sha256": "7b65e9d1e5ea94142eee3b71b191fdd67a7f2c2508803846a76c4091a95c767f"
  },
  {
    "core_role_sha256": {
      "instruction": "20705ed7af336e68c35c8592f808e6bd017995061bfb31e7f5df3a9862fe8e7c",
      "metadata": "bef1a3ed06561d03172e7173aeb386ed74b667b39438450acd24f8a978abe5df",
      "rubric": "2c134481aa8c49e4ba431b3c9638fabc8ce06a990eeb7cd37970242458044c86",
      "seed": "fe515d7342df339604f43162fdf2e03f0884d0049832a75af2a6dc616ba261c2"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P016",
    "reference_tree_sha256": "5d3f1cc6696d1b4257657e7b55a694bd7c17b9eb5b74115577218c7fc717a437",
    "saved_spec_sha256": "62dcc0b7d65fb0298a9cf6119a35ff21b4aa2cdf7dee1cc0005600e08901750c"
  },
  {
    "core_role_sha256": {
      "instruction": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
      "metadata": "fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348",
      "rubric": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007",
      "seed": "3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P017",
    "reference_tree_sha256": "bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad",
    "saved_spec_sha256": "0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b"
  },
  {
    "core_role_sha256": {
      "instruction": "461e19cff86321528fd2acf4351bb2a32c346241d0b94bb584dedde88b21037c",
      "metadata": "f332aaae160741d6bd874aa47b57dfc45eae60a7a9cefbd02c15e67d3a3faf0c",
      "rubric": "7f902dd70fb5a6d35b5b02e57c974dd4d4035fa76498b90a669307ca9624a2f8",
      "seed": "182ec9a3e61ee1b074f51e032b3a4c279608bfd38a5befc38777a0794eac3f87"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P018",
    "reference_tree_sha256": "6d47bc8d277acc0810652b254e0cbfd4d0b027933515ddc892c3ce830cf39ed0",
    "saved_spec_sha256": "0c6c5449c8c4f363eb4abd83a5d3802844a36b3898fd31eaf6d4342edabf272c"
  },
  {
    "core_role_sha256": {
      "instruction": "4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805",
      "metadata": "4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79",
      "rubric": "8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77",
      "seed": "a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P019",
    "reference_tree_sha256": "2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27",
    "saved_spec_sha256": "42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc"
  },
  {
    "core_role_sha256": {
      "instruction": "69f39ee374f9299e1926b0e62efc11a645e7599f35a415bcabc2249df37eec21",
      "metadata": "a3c98d36cb5ec96dd1c42726b9b6a88945cb0bfef9532889e0da954feb42666b",
      "rubric": "1d4d6ce591ebcc18e8dc4fafcd26acddc525732cfc5a54db602c3381cbb0c3f0",
      "seed": "c15ea449e037e49a67fcfd47a024ea32292263c5e86ffc4c3e0c8ba265194254"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P020",
    "reference_tree_sha256": "c536da47bbe15309b9d45e5ee2f4f4e8d37c77dd292124c1f160c8db958bd04a",
    "saved_spec_sha256": "8015fa070fdef984e51a927fe28a627cf708d1d6a8e5bcc01b97037041db4160"
  },
  {
    "core_role_sha256": {
      "instruction": "9f9171fdbd89fce06ca0fa2d3a82ceda386949a962caae89176ee089c14729ea",
      "metadata": "69696759394f237902ee573179949644f89315f7dafa61bd7109c0d51e5c6eaa",
      "rubric": "c6b85c969d39c8f4a3ecfbfe81f20aa4e0b6f58f0ae84b6ddbf208a93b4b63db",
      "seed": "dee91b95fb3289e086f6accb51a25ab46bc74d74ad35397debd2a369fdc6d25a"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P021",
    "reference_tree_sha256": "e6f97d9b22b6e01fb60099debf9be3557ca4035158273aef1349fc7714ca8ec3",
    "saved_spec_sha256": "99102b61f7da552bc82aa2fff6093668308d151d6c2bf13116b422a6cd93fc30"
  },
  {
    "core_role_sha256": {
      "instruction": "7c80dee7d41f598fe166fa0f49366e73aa4cb6a6377a372479db9857a3c049ea",
      "metadata": "02a397ca44d382cbb845734bd94cf627d0a48f565667ce616f79a30343287831",
      "rubric": "0be8fc8e6d81f5a7013c42abc65b6d627ba62105191c5e177fd288678d1a8a43",
      "seed": "c4c1a9680a32f9861f34390cbf88ee9914532016530fe7cec3c577cc45d3daa6"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P022",
    "reference_tree_sha256": "dc393eaa11344eef6aeaa5ec213114f591f35a1656abd5a051a7f270c4bc8fbc",
    "saved_spec_sha256": "b4b661bf7eff0fd2f017a9123c9926ba45b80a98062cbef58ab6429f604a3ed2"
  },
  {
    "core_role_sha256": {
      "instruction": "1dfe36ffdb9168ab0b9c6cd20cad0bd2abf2b33665c6e53267d21f34470ef6d8",
      "metadata": "88c9f64692b084a3ef0454a7164dd311e3008456d728a204862fe90006295814",
      "rubric": "622213a909359749acfe4f5a38a1216ea13abeb200ce9d7dd3ed88f848648d0b",
      "seed": "3c603296ec74a1b77c38126fe7a2abf6f1a3ed875073305096bca8770edceafe"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P023",
    "reference_tree_sha256": "16a1d10126b874b483c3441c004533123ac8cc4102ef40bda7480a77ba17d6c4",
    "saved_spec_sha256": "e0c7fa1318c83f119b9a4346e9eacb18c3824404fc2272c574a1d898a9bc3bfe"
  },
  {
    "core_role_sha256": {
      "instruction": "371972bf6ec6dbc157c98627f8d81fe2e36ced84cf26732815fe948db4dd312e",
      "metadata": "c25069c4af08e0d93359b17209683c37e77497f12820cfc154f350fa38c7717a",
      "rubric": "a8ecd56be795c186c6d62bed5c71b687195c95e93774d8d3322a0493aaf1f572",
      "seed": "4f4569a3ea97488e19ae76aacc9b38e3606dc202c4d715964cd7ac2d4e987fc3"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P024",
    "reference_tree_sha256": "b992202c9791d9219a343be670c135171de686ee0e717cc1daeed125287a433d",
    "saved_spec_sha256": "39b909ffc2089f07b44d287023eea5327f7418374fbe9873d4019f0671ba2138"
  },
  {
    "core_role_sha256": {
      "instruction": "8b9ffb11954286fa0118267589635801884fb7571e929b80933b3377d359fba9",
      "metadata": "5258522ecd737c66bf50d1d7706e507576a2a1bd5932c220530650056dc24804",
      "rubric": "8e6f707dd3391a3ced79acb1e6a2b435affc66704200861274edc80b13b7ffeb",
      "seed": "b86a04ff3978e8192bf6282c0a7e09eb4c503e788ab84fb227a1e3baf8758444"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P025",
    "reference_tree_sha256": "2379104d41a9fb17bceb2b203dee722ab9bb2f12c6df476b5443d97fc0195867",
    "saved_spec_sha256": "54c72a8713ebee2171e3bd54c3dd664efc036b2a7c4c0ed55c325de8c9766a7c"
  },
  {
    "core_role_sha256": {
      "instruction": "dba8bd1896708b3363864c6205414e91715399cb5e358e120142e76035ad7c40",
      "metadata": "22a655ae86b39b51eeefc09ca8b07723cfbf071b10d881a7923eefb2dd9563ee",
      "rubric": "3e2afd57e6f2c88c33f4d0530b770907dfb8444a0f3bbc6fbce2e1767d36f6b0",
      "seed": "6dd5acf80f55feebd306a5c6a49eb716fa67573ead24b3fa5bb14d144da7cb66"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P026",
    "reference_tree_sha256": "99fe4fef043b279ed0c0cc5714079ae60eba856c70c0fd09d145864edae22cf0",
    "saved_spec_sha256": "44365b5759313e7f4f4296d3484554b1f859596405da2df0eec4e85ad1f0a6fb"
  },
  {
    "core_role_sha256": {
      "instruction": "25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52",
      "metadata": "4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0",
      "rubric": "07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96",
      "seed": "b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P027",
    "reference_tree_sha256": "2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7",
    "saved_spec_sha256": "817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007"
  },
  {
    "core_role_sha256": {
      "instruction": "6d455dedf37cca04417846780da0e03bbf8cc5d374412844921dcf825aa70937",
      "metadata": "9f5eb1b9050a2d7f62c653be58a25fe6a947431f435a0257bf162c8351bf68b3",
      "rubric": "80ef5b9291da7dbb3e1b08ee98a0aafb55d8f71c1b2f3c39b148ce95d2135841",
      "seed": "861e37a19a499a4e798701da147ddb7cbb4ba9b2eb1e2978a7b8a9a4de9c22d7"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P028",
    "reference_tree_sha256": "b84549ea3d430fe8226353a4f153165f6fa5dd2f17e9e019dbcf7948a10d750e",
    "saved_spec_sha256": "3f208c30f7cf2b80f24bc57dc1d8bf75a05af0d8e3f91bc3349e5685f8fad3b9"
  },
  {
    "core_role_sha256": {
      "instruction": "86265800359b9d3a0deec28bb45e43785689e6eb85fba56080d5d1f16e6737e6",
      "metadata": "e67940b2ad09cb9bf601522bd98decbc7a52e26316401956bc93c9b3f4851339",
      "rubric": "14d2377bc5509d555870f2e673ffc30e237cfa27fee1a8464de421bfaa3f85a8",
      "seed": "bb79b2701c0b70a984a855ddbf7af10949db7f7d412ee7c36757c95db642128e"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P029",
    "reference_tree_sha256": "dcf4b57b88fd673bfb99d603b51bd32ad2fd38a4bae681940c564dcfed3febda",
    "saved_spec_sha256": "cdbc09970f38ace0d5a93250b93761712044d7a6f1423e3aba0cc04e10a7be33"
  },
  {
    "core_role_sha256": {
      "instruction": "0e86b7ccc4a7ec926324e9f623fcd5e0136eb30ed0ec1db3b74732af48fbac66",
      "metadata": "120ad2849fa304ad278ed9436c0786f74c608a27559b94e9dd7ed53416bd4d47",
      "rubric": "edb0646ab97b58192cd118355144b24f81d947dfae36d7874ec3e9dd114b97e2",
      "seed": "55f37b3e4bda978a00596a0f9f8e07734b67611297fc7fe2ca746178b99afb6f"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P030",
    "reference_tree_sha256": "e00d7873b10fe5450d07be2bb4cb5f6b078fc75f9176ec53abe42d1b479dfd90",
    "saved_spec_sha256": "172894fb19ac6a3fd1d39a6ba1119dcae51d7f3f503266d2ae3f375fcc501f7a"
  },
  {
    "core_role_sha256": {
      "instruction": "1187d119ca4264696d8c07eedb9e079b155acbcc7d508a5b887915919d6f4191",
      "metadata": "ca6f48eebb3befb9fb82396c20544f7e974656a25f808ad182b370a70fb04d17",
      "rubric": "37111dfba3bdec650eddaff208e26668603faa7a4182df63a57c565f1fe33657",
      "seed": "766691719ead80847c01e5b6c7fc194cc1cc8cdb751d24854171cfc26e508dc8"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P031",
    "reference_tree_sha256": "59df034276c6c0d7e08f63fc116dba68f62ffb2186f772670575fb49e4ea64a6",
    "saved_spec_sha256": "bce60ada6f5dd5a8258f99baccce4ed14125fd5d28628d152bdeef56f133ab4b"
  },
  {
    "core_role_sha256": {
      "instruction": "6c11c9f58b143c5ee3370f83278e4d9f5906bae449f76f6d62e1fbd7ff5f20e8",
      "metadata": "fdbfaeabca8f665c6047a3d27d4d66a940a30f32b4d83e2d56ec4f4c4832f332",
      "rubric": "9210848cc4dbb36095d538676f3ea52aa367239780f8b0355ce608a55dcfd12c",
      "seed": "c37edaa05df52bddc2fe60197c9459e5cec08f1546d7d0eed481e01875b89647"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P032",
    "reference_tree_sha256": "a6f12622cae2e921b54262b655927398a00842c51cf3c218ca467ca55e4b2d5b",
    "saved_spec_sha256": "9a8f20edca1f043faaed70a89971d635e4b731a0a38ba0265ef806b74a4cdf0d"
  },
  {
    "core_role_sha256": {
      "instruction": "24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de",
      "metadata": "00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574",
      "rubric": "eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b",
      "seed": "1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P033",
    "reference_tree_sha256": "8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416",
    "saved_spec_sha256": "9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9"
  },
  {
    "core_role_sha256": {
      "instruction": "7693870d11060d9a45a316193c44f8b532a9095011463ff851f6e2d20f692376",
      "metadata": "3f529955b4bf012d01a563b0bcbc2c1956860bb730a96a1e9ab8b615051e6bba",
      "rubric": "6ff501f668e3b6c62560a7bbdd32d6c94d504fc97c3215691623ccd88eb1a9bc",
      "seed": "7853c59aaef8113808486ab5940f2d4f7e257e84fba9ce6a569250ea8695fd8d"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P034",
    "reference_tree_sha256": "ae96a3f14504ad744bcf186d16634be38097617522b10fb7833b87149e607ad5",
    "saved_spec_sha256": "96d2ee993b282390e307f8d79aeb3b4b73657230f477a90b3acedf509fb38e89"
  },
  {
    "core_role_sha256": {
      "instruction": "721e6e820f7dd2ad44e567ecdf09de08860b6a9d0fda33f3aba3c3daf629d1cd",
      "metadata": "b2d8e24c99842a834bb10306a2cf6b953d11b55c9a77ed35e0a4ce8eb78a2b27",
      "rubric": "41cd5621144bb983ade0e8c348f4d36dceb6ed2574a503a687bcbd56ad1f95ed",
      "seed": "f2773f7e73d3b1d12d7d033ad006987ab5b81e2d907ca2405292e5353f255dca"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P035",
    "reference_tree_sha256": "dc690cbfb7e39a2737b55f7c62f3350d0d22f591f048b4f4bb354bd0a57ee49b",
    "saved_spec_sha256": "9e8f44a9f2ef3770da46936c8cfb5ceab46881bb48d615a81db589166a05fb03"
  },
  {
    "core_role_sha256": {
      "instruction": "30a7d0a0b1faf55584dec983b24108e2ee93dac500acbb697d32f1503ccdbafd",
      "metadata": "c888367fe7ac809278a430d511ab47adc43aeec03be532edffe36ae1cae8f81d",
      "rubric": "95f54b1b04975c38875d444958363474d285618776803b7b29a3226e28fbfa0f",
      "seed": "13560b4b5071ffc79279c1270c9d2d3600aac8cf1a937ae56021a281e5988255"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P036",
    "reference_tree_sha256": "10a9c7914e2ba39613e17bc43ed6345fb7885250ef51386c8960042ecc2ebb03",
    "saved_spec_sha256": "269000b84e978cc0b7a633fbf58e99771c204f3c8dcc6e362cccab919e04caac"
  },
  {
    "core_role_sha256": {
      "instruction": "e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc",
      "metadata": "ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182",
      "rubric": "243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429",
      "seed": "7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P037",
    "reference_tree_sha256": "ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1",
    "saved_spec_sha256": "979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842"
  },
  {
    "core_role_sha256": {
      "instruction": "9c4955b8aeea9d911b7058d8be1715cc714a4160783c30dcf4b89cd24eb410b7",
      "metadata": "8eae8568a2a85c5bb217ba85f30a5491341c6039f3f07a7797640d1b7feb9ffe",
      "rubric": "1fd2d9c4188a75fb200f919e2c90c7b7680806bbcd37cd9d5b2eb92df138d387",
      "seed": "9244e7e88124dd10503fd5b8b485dbd9fa47e8e47cc065a3b561bc2ca0cd7589"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P038",
    "reference_tree_sha256": "02d89db63c86acab51388ce80c9e3c5844d7f6b8421293e03bd183562c6c23d2",
    "saved_spec_sha256": "dadcfbe7159e3f009c92143c8c39672ffc3ede0b5cc710f06ef83113afce7dd7"
  },
  {
    "core_role_sha256": {
      "instruction": "6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde",
      "metadata": "33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b",
      "rubric": "d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e",
      "seed": "6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P039",
    "reference_tree_sha256": "0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3",
    "saved_spec_sha256": "d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe"
  },
  {
    "core_role_sha256": {
      "instruction": "a155758c6d171ea01db300f65a2bb12f34f2c52b659e14ba5380ee343efedd02",
      "metadata": "a27fe5262f6a4e8a2ec96bc2d79969c699912514a05292a4265cd747fa68df79",
      "rubric": "182350bdf9f12c97969494c3c718550795186236eaf07f44fea996d9fbec8b9b",
      "seed": "52f5a65c4bab474445a73949eb92605d0df37cb3f3f508ab2adeb1f88c8817cf"
    },
    "domain": "finance",
    "generation_mode": "scratch",
    "public_id": "P040",
    "reference_tree_sha256": "d90309935e58c52b627b37b81c5473dbc434c1f3aa0241df830ca18b6a598beb",
    "saved_spec_sha256": "9f46243603ea9d3e4ab21d179cb254cf8285eb3da7b0084bef63eb0a65017af1"
  },
  {
    "core_role_sha256": {
      "instruction": "06bc3fa694a1b8e5339083405333468b1faba97c064c45880098bbd07794ec98",
      "metadata": "319a124411ce0f9d3284bb8b9687f28592b3f9b7432511eca5987a5c8220f2ed",
      "rubric": "b454cdeb0126e214bd847ea791d18bb70ab2b8af1e15eff97458a16d660f4492",
      "seed": "0ec81e280306a32596ef10eb4cad851b3acd6c2cc06492ed43b656c0d5a574f2"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P041",
    "reference_tree_sha256": "c5f20f21123239e5e202ac9423e0fc6ba15214338cc4e1603a1d5ce00f596c27",
    "saved_spec_sha256": "b16661227bc949a54b4c6059c88b52d8650f89cc63524bccaa59be957f81322f"
  },
  {
    "core_role_sha256": {
      "instruction": "8e0a22198d700a70bb6a8ae875613ec9b27f9c5c0e46a3aec5fd2b22d87bc41d",
      "metadata": "755621f46a4a315cfb0761c0eb6d90fe79efe5cc08bac0638cccb17ccf527fad",
      "rubric": "b516dde13e380e4d1f2c19243720580f4ff0db00ac208be70ebf0eaa1636907f",
      "seed": "27c9bb586007a5da7d3fd6f522550f3b8e4514e35dda977aaa478441fea2e52f"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P042",
    "reference_tree_sha256": "5f3d552fb74f59904ac02c466c748707a20e3b869ee2c24ae8b97f6164312fdb",
    "saved_spec_sha256": "774681d6fc2c028599538fd3f656875394412642b099282b9d49642b4713b868"
  },
  {
    "core_role_sha256": {
      "instruction": "43945d6b8a6d0a362c8ba2e3c2a0171f1488e8c4a6440f51ea453a161898387b",
      "metadata": "ceacd06e37f4823850ab44133bc25c197185e6d867742b2b0b1eed5944c4b389",
      "rubric": "1a736a1f7f9d3c93fbae232febbb9b99f730b4ae9996de9993c62da8dd2aa28d",
      "seed": "b14c08a0b0affab61bcafae160a0f6e81b72c9d1c70296f9ea41e98d1dc49da4"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P043",
    "reference_tree_sha256": "654ae01d72b8a5a74a1f9f9a9067e62d9ead9321f17ab60ad5f53bfbfe826389",
    "saved_spec_sha256": "6ca1e9fc1a83424185a7561c9379b2cfbec6504b125f4a115ae0da06f6752c08"
  },
  {
    "core_role_sha256": {
      "instruction": "60262c7a8eb7785fbba88aea65745337a7e3367f170f6dd629b0e9711dc0c2f3",
      "metadata": "60ec6019c518846e341c7177be4a25ddbbe9c9a32843058e0686a7a15f8badf5",
      "rubric": "7b0e4ee90214f086ff0a76bc90e07dd02e706e39fff16aaf345fbf14339b4d38",
      "seed": "41ada8e30749ca5efa129914d3a83ca2019cc386426a13da79707a31c5b49517"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P044",
    "reference_tree_sha256": "25b5a7a3a90e078a78ebda25329de2405e8135715ab2f20393ad5d268034f410",
    "saved_spec_sha256": "49734cb4330f08379222975219db40e4d2911b099b1754f153695f91ab0f15ad"
  },
  {
    "core_role_sha256": {
      "instruction": "94321348dee949c4521f2177b7af7dd1bd7ee24d074a5b01a2d4701b2e95b6d2",
      "metadata": "bc56323fd656022af5ed12fd9950bda5f8f86043b25c1662555357bb98632571",
      "rubric": "1f9c504b703cc8fd971fd09794d891651e6ed4b712baf0a73008b161660d6341",
      "seed": "2d931bcca03dcf707f51ce30d7c5d6c6b3c6d7cf52048cd6783084d2351b47db"
    },
    "domain": "finance",
    "generation_mode": "scratch",
    "public_id": "P045",
    "reference_tree_sha256": "f3cf4301365cd025240a7dd9a4f766673d4497a901d8ee0cf713b33dfc403b23",
    "saved_spec_sha256": "27cb79c062ef8d82e89aac597789d502faa472aab6570682054ded9eba4cbe9c"
  },
  {
    "core_role_sha256": {
      "instruction": "aa497a8dc88bbb5acb3d7bf56c7c886fdec2d20f452b7e0618b0f7fedbcf66bc",
      "metadata": "3e1307766fa7af3ac3e65eb5b62685de9c37b04a2a822bb1a698aaeb58bdf483",
      "rubric": "89cdba966794f7ea41d45b212e2db9877dcc08bdfb9a6f0bb35020cfd9e704c4",
      "seed": "8afbc9e0375fac4bd61952dc407b4b6527a730dcee166bc64812ac523df8635a"
    },
    "domain": "finance",
    "generation_mode": "regen",
    "public_id": "P046",
    "reference_tree_sha256": "a4306e00cbfe998fd61a4b773a68b23bad2426ec3b79b7aaf2166fbdfc6620d4",
    "saved_spec_sha256": "a334abd10277417a40307d272d580a15f899d01ac842823a1bc62c3a65b5bf7e"
  },
  {
    "core_role_sha256": {
      "instruction": "bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad",
      "metadata": "ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a",
      "rubric": "c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea",
      "seed": "007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5"
    },
    "domain": "finance",
    "generation_mode": "regen",
    "public_id": "P047",
    "reference_tree_sha256": "826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78",
    "saved_spec_sha256": "14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c"
  },
  {
    "core_role_sha256": {
      "instruction": "b359ac91694b07195236641306f3f0601bde82c56f75409dc276c0403ef26769",
      "metadata": "3f4dad788b8241b5e9752fa9251f1a924b703546816e8c74b0456d41cc337c88",
      "rubric": "c49e537d0071fd79914876e0491b3597a71963aa6b9f442ec96269f89ba93906",
      "seed": "1f7ae55a3ee945fe9ed3c6ecaa004588307d7dbe25e27ea47245b966f41f30c8"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P048",
    "reference_tree_sha256": "f8459fd1d8c7be118dfe9e96572c9927d32179911884263b71cedd232706af08",
    "saved_spec_sha256": "39422f2b2a8bedfad522bb1e032689de5063aa860fe7f02f51c0081a21b38c79"
  },
  {
    "core_role_sha256": {
      "instruction": "15108e7a68d4ba15382c93192345b4f42447c1bdc8b27ec4730b341527ace3cf",
      "metadata": "db186e58912e49cd284d2a2a82f80ec67135faacc30031a65512c8d032e408a0",
      "rubric": "2033b35ece3bc6317497fd6e877ce9b3ee8c336673dbfee1d470055d6e0f1f20",
      "seed": "de30a3a8f4ec7c2917bc243ffad9fd2164ef114c0c57b3f45e76e997a0db6778"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P049",
    "reference_tree_sha256": "173059cd8f57d5830723f071967c73efdd65a55b5648b4f11cb006582bb7e95a",
    "saved_spec_sha256": "56657dd7c99e0bf6df51276edf2aff33c2de439c1b8e613309db7ce757157474"
  },
  {
    "core_role_sha256": {
      "instruction": "6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d",
      "metadata": "c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9",
      "rubric": "345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5",
      "seed": "1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P050",
    "reference_tree_sha256": "8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a",
    "saved_spec_sha256": "ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c"
  },
  {
    "core_role_sha256": {
      "instruction": "28577b2f6affaddd930987149eada55c591c677285ca5a5e3f35f18872196dc3",
      "metadata": "a83bab4a1a839a15590d888287e5ec0ade44bf9a208ab7c7726032bbaab8ece6",
      "rubric": "b2bc603c85d2d19c84f27933adcec243b02cf49a039844bfdc7deb014729113c",
      "seed": "0f90ca8dddeb4042648de6dc54f0be9834f5d44c4442175b2c75b9b875ca1aeb"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P051",
    "reference_tree_sha256": "e69a17339972edd8c281c4afcb08e167b4c59ef35d557ded916dcc9334a6bf77",
    "saved_spec_sha256": "d48f49ce7977431859ff3aac7b21867662c5797f5501bc6f286b7028ad66ae3b"
  },
  {
    "core_role_sha256": {
      "instruction": "e7de8b9633bdbadcea05875621b9ca750e9f48c0e7bb416b052fd551c2ee3f6e",
      "metadata": "9a1dad3e8379e260ffaab9996f1eb378977fe4a542f1322cec030175a5cda9fb",
      "rubric": "814abed856c4be2c92a6c79d73825b9f3f6532cdf8b8f66e849c79d4029a7aba",
      "seed": "8c4107567f9cc17a69bf8edd52a42898b3bdf9a5b5164568559e14f2f60922da"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P052",
    "reference_tree_sha256": "1373bab504a1c5e7a628c8d592d1908229c5c8b7ad9097d573c3a3c8fdb4f654",
    "saved_spec_sha256": "b8fe619c80d56afc9bfecb0b2bda2c92dc8a16b60da534690df70abf409309c3"
  },
  {
    "core_role_sha256": {
      "instruction": "0b0e2959736b386edaf02642a28d0739c5f9b18aa2e7abe05bb98ed2541a5d20",
      "metadata": "498e0870ddb4dd838152a7e076c71857ccc6818a3d531c6003c2a677ad64259e",
      "rubric": "8fd8a239c42fcb3b596a93868862732f1b79be8ac08b57749da41df35c9cbbba",
      "seed": "09e290f47d1b01a827eb7162274da3fdaa11a67fc33b24e92d34da35f6abe078"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P053",
    "reference_tree_sha256": "1694da209791da46634e8ddebbe5c388d145bc914c1130efab3b6420993693cc",
    "saved_spec_sha256": "8e22046f0ebc89cccc2784b392aeb0e71a3c2dea7094f5099f083470f575f292"
  },
  {
    "core_role_sha256": {
      "instruction": "c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5",
      "metadata": "6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6",
      "rubric": "30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9",
      "seed": "45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e"
    },
    "domain": "shopping",
    "generation_mode": "regen",
    "public_id": "P054",
    "reference_tree_sha256": "141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39",
    "saved_spec_sha256": "05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271"
  },
  {
    "core_role_sha256": {
      "instruction": "a3ba5a3a66e37137d6908541db64637fe7411333706c0c41c8564e6ed434e6e8",
      "metadata": "10d06c379ed37a33051c9a835411f31c4240a2d5cd90432fe5dabc3d98a1b23c",
      "rubric": "a2e4aa6f3a5967be280cb83289e8be70a0269150c9921004021ba7f22bd254b6",
      "seed": "d55ba0fab1da9ae858d9aefa153a888aef2657ce989ad24a9a6047e3e509fe9d"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P055",
    "reference_tree_sha256": "fdbbce836fe2f9658af346291c6a38fdfa21de292582d3c7bc82a29ad431b96c",
    "saved_spec_sha256": "012ef51cbc3c40eac33735e9f47868a5c1316f5f6512669bbc6841afb063ddee"
  },
  {
    "core_role_sha256": {
      "instruction": "95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053",
      "metadata": "e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399",
      "rubric": "53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1",
      "seed": "53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P056",
    "reference_tree_sha256": "fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec",
    "saved_spec_sha256": "d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2"
  },
  {
    "core_role_sha256": {
      "instruction": "e7200b9cc63342ee5cbd664103e3e63b84751bcbd2e9791c10a1bc0d108c62a4",
      "metadata": "f524d5b5397a3d26a37bdeebb0333e22019176b869fb288afb0e79799dc8d864",
      "rubric": "57ec9f9a0d0288fcd23c1102e8ed737bc54d78b317d10f89a337ef439204d153",
      "seed": "19483c6994b76155b6b94bd0193514265479f9d7b134730d085efcee64149c70"
    },
    "domain": "shopping",
    "generation_mode": "regen",
    "public_id": "P057",
    "reference_tree_sha256": "008de9c6db934dd5def071c372e18b7c7cf9bea1bfb0a018f3ed24021bc6c569",
    "saved_spec_sha256": "98a5cba8b0444d404a49da2bde455e27aab3176fdea8a3adc3f0f9cf583d55f5"
  },
  {
    "core_role_sha256": {
      "instruction": "9428a827f39b11dc8899d1137931caa453051172d6567c974cffb78a36d018a0",
      "metadata": "0dec9b2f8c8cfbcedf45d9da74faa883a07ab1ac62a9e4c9d4699979754a867e",
      "rubric": "17e92e74fb490b673406c42e191a8ebff2329e218539d2123fcced51a5215752",
      "seed": "9ba73ff2569f0a28dcad1a8158f5179999e81029de8e6d69da84555da97235c1"
    },
    "domain": "food-cooking",
    "generation_mode": "convert",
    "public_id": "P058",
    "reference_tree_sha256": "daedf4286f6cf40b3b892283cef3a8f6cac9554d472242a553dafb2165a41aa4",
    "saved_spec_sha256": "f12879b433b0952d0851524f10948c14e7e42f2a7958bbf2db9ea169ccbf0e99"
  },
  {
    "core_role_sha256": {
      "instruction": "be957093b5d3f0a9084fa1e44269d6309e65311e5a56554c9fe5683bf1bf4a96",
      "metadata": "f3c75a5184511136260b1becfe3a147a04403e1a0f714959092b07d010170c86",
      "rubric": "7552764242fa3db341e2dcbd6dab1341a542c7cd9e959d35f49ab652183ca078",
      "seed": "55984466a67ee67e94c6162fd1e88e665eb67b8f7a62be99f3f29ad1bbd342ab"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P059",
    "reference_tree_sha256": "fd69511159b201dea3daba46ab2cad71c2a9f34cce774b2a8db88fc3ec721e1f",
    "saved_spec_sha256": "4052eec710379acf0ecce7ea4d63fd3c4c51198c5b13871d79e70d4d1d391888"
  },
  {
    "core_role_sha256": {
      "instruction": "0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527",
      "metadata": "4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487",
      "rubric": "d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc",
      "seed": "932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P060",
    "reference_tree_sha256": "0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165",
    "saved_spec_sha256": "1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433"
  },
  {
    "core_role_sha256": {
      "instruction": "23996636014d4b1dbb7d17a5597d09c14eceed4727a913ac8903bfe42bb9ebb3",
      "metadata": "173054ff6dc70dfe676f5930958fc1afbc32c6116b4fd2ae9a47517c6ce8e84e",
      "rubric": "07b05d624dff4dae3a36007fdf65a5e5096768a27239d9328a2c94ff9bbfb124",
      "seed": "f3ff0c714417f8311be21371cc14efbe56d9d8fe91cb0787441411f3defab6f2"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P061",
    "reference_tree_sha256": "5110f2050601808f6846c5d7eeb289f7c0cf0e1812383c289cef6693f08b68ff",
    "saved_spec_sha256": "00da8ab60e42f769b113a74b8e575102a84a37732809a7d1e9e2042e840e14ef"
  },
  {
    "core_role_sha256": {
      "instruction": "e31f9c2be9fcbcf9757ac5b41343dae1a1b55f24b8410aa399a199f7aa801642",
      "metadata": "1dabc178e5171688d3d44ba1fd76c48a1b23e66ed6feca493eccd21a6f63acb1",
      "rubric": "c96745f4368697ba342174b7c3162cdfe6e19a0108c1a8857e670660a79d677f",
      "seed": "c4db2c1cb9b84d094c6411caff138ae8f0b1fb09362d2a01a6fb796685f3a6a2"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P062",
    "reference_tree_sha256": "81ac17afffd35f35228822dbd28cc8460d9340a7ded5c5ce84f1afa54682131b",
    "saved_spec_sha256": "87f24bb6c9a910cb738c74b0a2f3c54fc31ec14ef55e5a6f3c1b86c25c830712"
  },
  {
    "core_role_sha256": {
      "instruction": "c0942161324ffefae9b63439bb67fdc259060c25d473b94af127c6a58e786518",
      "metadata": "4392ee311053939df2bd86c3394ddffb549544884c3b96191ef9f0ea3d1ff833",
      "rubric": "d6afcd122a7236d9484a348e1e9a604aac49cd6150c57e00a0d7f3dbef762490",
      "seed": "1b4b5715656bab142577c7743d1ef355dc8391393fd1e1e416d5557fbe5bd7d8"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P063",
    "reference_tree_sha256": "fd3915610dca17fd1bb4a16637a813b08a5b83af61abcf671bcf17653e47c3b2",
    "saved_spec_sha256": "92501f0af4709c892daca8a576f88b64e3bbdd3712df5b2134e5259a7e7d8cbd"
  },
  {
    "core_role_sha256": {
      "instruction": "8b67e5d272edb64a1293a658fc4fed00e2bc04bf20b022b92163105467fdf1c9",
      "metadata": "ce8a674ba781189070de66df43e69ed912b6a75ae0ea86aef308a97d5cad5827",
      "rubric": "650392a453f181f90bb0e3277ce21c46aa110da62cfb2323af995750a177edc5",
      "seed": "68d5d0844c34d9a4b68ebf8a86845cd4cdfa6e003613d1645f994524e40c723e"
    },
    "domain": "food-cooking",
    "generation_mode": "convert",
    "public_id": "P064",
    "reference_tree_sha256": "ed804503196fa1eddee8729cb885342f774d08b3ae03afdfca072c9f00c5087c",
    "saved_spec_sha256": "4c1dca0648a0e085763a952d76b6f8aa1098a74bd1d65ecca6a452873f85b3f6"
  },
  {
    "core_role_sha256": {
      "instruction": "1aabce896bf7bd2a806be9e6f9ec9d8c524c8431afebf93830e94882b55edf61",
      "metadata": "c3e5cacae2ee2e80616b71f8aabded0dbbf9c866903c03b36473fb637306d67c",
      "rubric": "fa9a65a691752a1942dfaf4aa1962151bc1eb5f8bdb4a6c69371de9cc3320151",
      "seed": "b38c60bbc708da0fc8331a4867d8ff8ee301b55def30df543ae30c0713d921af"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P065",
    "reference_tree_sha256": "484c06c942b48c84f6ef2021aa03262e3ea1621838b7e89adf706a8e6e4d5084",
    "saved_spec_sha256": "057f864aa27d45dbb40c6557d6ace95b5de0d338ccc4e6450dea1a305560b05b"
  },
  {
    "core_role_sha256": {
      "instruction": "7f1e4917545d2d5b00ba5abb98cb9c89b6924a5c4ab7572305d07efbbbfc95cd",
      "metadata": "de6ef30d90e0dc6f32229d6ea58a6a8860df72b908770fa142b4b6df762235c5",
      "rubric": "b6e829efef675f85cb89a3b0c340168ec1c301124a10243013edf1142d9aaa19",
      "seed": "4f59667367d44142c79fa73b5ee03c0b17418db48442f5bca7f17ffa5d224df4"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P066",
    "reference_tree_sha256": "bf5adeee58c3895186b9f936751a230c954420cb6f6d4a43460532215983578c",
    "saved_spec_sha256": "afeda4453b9a50afa82b735a1f284185f612b8a7e0983fa98ee9430113decd74"
  },
  {
    "core_role_sha256": {
      "instruction": "bc55049ab185de46eddb988ffd2743c9770942cfb0212b38b0ccb17b6a286a0b",
      "metadata": "2cee7b802e312bf9ce47b9e527938b09205f887f8e604a692d5e24778bcc75bc",
      "rubric": "205168c45364b49edada1e843e02980da79260c61786ba0086e923abe0fc2bf4",
      "seed": "e680df4e0b1ef114f9f6e05f3d0e46cce6451f8f8ccf683dc9093c129fdaecbf"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P067",
    "reference_tree_sha256": "dbe46b45cd830d268e3b43a5cf44cafd32ea3948d362ca08ad884f0c0c1f8b5b",
    "saved_spec_sha256": "7626ea14b5f005192203464b33d7ef73bc19d92ee11a556c077fb2c6a77677ae"
  },
  {
    "core_role_sha256": {
      "instruction": "48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013",
      "metadata": "d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559",
      "rubric": "ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81",
      "seed": "070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P068",
    "reference_tree_sha256": "259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3",
    "saved_spec_sha256": "c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def"
  },
  {
    "core_role_sha256": {
      "instruction": "8dbce39c41067535feaca523bf52a38e0dcdf9b34cf65dd9ffba78ad2aa56cd9",
      "metadata": "83fffb86b97da8569a3b4fdc515d7d1328bd3f301b2e83f86d52c623123e7a2e",
      "rubric": "52c6cad23f6644e2fe0e9a5870bc41016375b1b3570fa2f26882f5388045eb3c",
      "seed": "dbcc98cf31f033fe43b9f1b6203ee35ac7e81b9466bcb639ce657c1b53d17587"
    },
    "domain": "factcheck",
    "generation_mode": "scratch",
    "public_id": "P069",
    "reference_tree_sha256": "1a80433c5b82f44a6b0dab16eab7726e7109d6cfee8fe952359cd7d0458ee9af",
    "saved_spec_sha256": "17885eb1ea33b2377ddf2e2e95516c2bf98b60f31775e8b6ec1cff28a24d627e"
  },
  {
    "core_role_sha256": {
      "instruction": "9a5a8ab18a936f2f2c4272febcfe1a3c3a729e87b8732569a135ea5e900aade9",
      "metadata": "adf8eced5aecd7da147ea122e1bf46237711ae2f498b51ba588ffcea829f8bac",
      "rubric": "d78bf281ef40b4a2eb0dc7d900d4193f2c24db4f7b04bff929e772763af0a7bf",
      "seed": "fbfa60bff34e0fb0aa1708fb65cb8510f16fcf2ea4b95ce9e3122fd3afe821df"
    },
    "domain": "factcheck",
    "generation_mode": "regen",
    "public_id": "P070",
    "reference_tree_sha256": "d804bca1106009ffc3ebd0ffe9ac98d5249f1a56a6015497d83f4660ffc4beca",
    "saved_spec_sha256": "d37c93fbb901ea224c776746cc572682a09ccf3654ed7611ca4519ab20116d90"
  },
  {
    "core_role_sha256": {
      "instruction": "1a491d2ad7a5530a2efeb3aca4dd54b6da35266a579d4fd09989fcfa620ff96a",
      "metadata": "fad65b7e012e090501ae6e06ec8678aeb430e6b19e371ab597b669acde0ee16b",
      "rubric": "ffa0eb7b16cb20e03d735b36da8e437e02049bc81551366cc069b6936757ac11",
      "seed": "e3c992e4a2fcbf740c9f2d9033a281998bd97e5ffb64b40b10c94a724bb919f9"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P071",
    "reference_tree_sha256": "941b40fd372303783864ba277b09184c23d92643f3354e3d97acfe4c42ea9d0b",
    "saved_spec_sha256": "29e12ca1269f53c1c726048c87bc4a4980ae4f3a53b69fc162e045a75c5570f7"
  },
  {
    "core_role_sha256": {
      "instruction": "242d9afe67a9a39fd95853cddb9605343199bc776a5c26326870af36f29fe889",
      "metadata": "879a6d5ccfe88238444c6a5d3424ea46ad42c37884acdf5da048e852d61a903b",
      "rubric": "fffd71190c21b4c1cd4722862a983a38f9328cd10547a2e9f92979bded308ba5",
      "seed": "76dd8d93142601ecd8c95df8db798c3c8387962b98edc9ea5d7ddb3744b8fb0c"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P072",
    "reference_tree_sha256": "91be968505fed0861c2ccf67777e0301e610e7cf590de9fbae8301597884adbf",
    "saved_spec_sha256": "86c51d015c7094d3248fe74911bae28f78a9e09174f03ce81b5ce4563396c912"
  },
  {
    "core_role_sha256": {
      "instruction": "39552e3b122cbad63f3e0448ed12cf693052e1dfe5b4d20bc46d1463a9488e0d",
      "metadata": "409f8da09141c30a89c01d058f524a384c96de01dbb142d8ee39d8bf31dd70f3",
      "rubric": "3221b42b3b39a4f0672bea1d727d892b813d2580d50481f644a242499b28abd5",
      "seed": "84337fca89c5dd9e8c63b74bd93c53c46f9d3e488d7e040b5c2933bd00486adf"
    },
    "domain": "factcheck",
    "generation_mode": "scratch",
    "public_id": "P073",
    "reference_tree_sha256": "6d27f41e983bf5ac6f2b80371a93395d8d6677f36a4fc14a98d35d9f489afbdc",
    "saved_spec_sha256": "3bc4f809513f29bb79b9a87f274a09cbe05159c298c85989735d00c316384ba8"
  },
  {
    "core_role_sha256": {
      "instruction": "9c4c1bac7684cfb6d52ca62f440922e52623e327eac1f6a3ff0e8f5645b4fd46",
      "metadata": "a668883e95dc77e040b6382fd372cf6e3b4d8f84b8d8259bd1187be54864cfaf",
      "rubric": "50aecb080397c0576f9f4b7dd1ef20958e79eddf4a259426dcc11c67d57633bc",
      "seed": "d795bfbcfed0969496f8851d52a941e3b3791d30c4841100b1b3a1d52dbb329b"
    },
    "domain": "factcheck",
    "generation_mode": "regen",
    "public_id": "P074",
    "reference_tree_sha256": "a02214d82e4fcecd6d8b47a382bc5a72622da6e4345ba1669f5c5c735ec4bc9e",
    "saved_spec_sha256": "667045cbfcf35e50c6a186b430e64170101138dc72aad336435033eabab5d225"
  },
  {
    "core_role_sha256": {
      "instruction": "877e38ebb6cf869514398a3de304cb610000aa68c665f29eab94725d3fe3e1ee",
      "metadata": "f8ddac76e65520f839a1db0b0df957f6a601113e0800fac6f303169b6c00a5de",
      "rubric": "f52049a9dd39c8ee564f1cf745b31321e7d4398e574575a930ed0245e99bf66e",
      "seed": "fcf24e2f7ef6362002e4c695fb6c5dfaca5482e0f474770a2c390c4a1059da72"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P075",
    "reference_tree_sha256": "f2a81bec1694fa911d4ab408b51bbf7e9ed89d4b6c8343cdfb5caafe33dd3a0d",
    "saved_spec_sha256": "535cf03184ff91764bd5969b1a2262e7b40c10c10e1c88788e6cdee299dd6cfb"
  },
  {
    "core_role_sha256": {
      "instruction": "a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4",
      "metadata": "0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3",
      "rubric": "93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37",
      "seed": "9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P076",
    "reference_tree_sha256": "075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f",
    "saved_spec_sha256": "f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8"
  },
  {
    "core_role_sha256": {
      "instruction": "942eb92d70ca4c56870a55b7bee524775671252fe2fc5638b9f56c4cb1a6a71c",
      "metadata": "26ea99e0db876c935e176eb4ed9ac82d5d9ce5af0c6ea27ca6daeff705b1eb8b",
      "rubric": "2de79324fd4e93397a730e407c9b194d9d4036cdc22a8a4f9dc38e70040b04e6",
      "seed": "64ee2cd153df1dc20c13f1472f3ccdf5c154888fbb9f6e010505d9d5a868ddaa"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P077",
    "reference_tree_sha256": "3f63567385d18758eab6de73364c55244f044863ad1dbcdda5cf3a82d2050112",
    "saved_spec_sha256": "240f610d36b8c11511dd921bed63a20dda40142e63536bdeff4b045fc28e14f8"
  },
  {
    "core_role_sha256": {
      "instruction": "026a02cc9f2ad4e6040ccd323d59a6411280fc7472bdaccbc76f29c2243b69d0",
      "metadata": "e971f94df5f2cb4a1ce324b31fcb6d5c31002cb6547f8c70b390b70fd559b26a",
      "rubric": "5d600cb54321e0db6b886941b5e895b8beef507a55cb3fef44497fb882755d23",
      "seed": "2e1abaab46d0c7659b389637b92d0e75b38ff7e209dcdfd63847fc3b4aa33b62"
    },
    "domain": "writing-comm",
    "generation_mode": "regen",
    "public_id": "P078",
    "reference_tree_sha256": "7a4e785add01303b812c1eeb5d0a06e31aaefc4aefda3d8e9e46fec7b4d2fe61",
    "saved_spec_sha256": "645587b0d8656c96616c2a5ccbf951e2c1716e9d300e23ab34c452d2c1429a49"
  },
  {
    "core_role_sha256": {
      "instruction": "612bcf98df340ce526b84b30ee70b4a38d1ef35d5540a1107ba228c896457850",
      "metadata": "6b027e26451753622c74f19e6480ff96fadd03eafc9dd611f7c5f2a3d786bdfe",
      "rubric": "b97e2f1f2f3f7b47253ee2814b347b4df2ec128e3ea275e431f9651880d925d2",
      "seed": "04d2c8fc1819d74c697635b7159d3b708ad42e57832228d9aceddb106e4ec60d"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P079",
    "reference_tree_sha256": "dbc652e73c8bbf7e1eb68a62b77a1f31ad3b6bb4ff013686d3e183aab40b1fcf",
    "saved_spec_sha256": "02eb7825e14717b8688982258c2f4247d433add20323f039a1315e04c5739840"
  },
  {
    "core_role_sha256": {
      "instruction": "aad55bee283166483714ea41220ac7b806e18dbc320d400d2147fbc642fc0d5d",
      "metadata": "39131251030b94d4cac7069e7978247bac5a5b73360a4b0cd531b1928534be81",
      "rubric": "a633e26cb4cc9f286012e9aeb4c9b67639a5f247eeb68ef6438543050c4574b1",
      "seed": "fd0e48b21749627fdcebe0ef4f1265202feecf7fcd17fb7d9165029a5509093b"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P080",
    "reference_tree_sha256": "3d5ee0a1a55503bcac96b854b1599ccdc02670cfa72dbc79574a4e7e0674421b",
    "saved_spec_sha256": "c90b32c0ee9a8868d8f97e79371e35ce5a1599e8155a1fe6c7627c6a44338930"
  },
  {
    "core_role_sha256": {
      "instruction": "54ad594473107ddd993c7d6257afdc6bcaf49db4f8f4d80d46a9ac5f1b2233fc",
      "metadata": "52b55828c57b0f8ec721c81b33e45a167b42386e0998521ba1bbc8a3f7a6c57e",
      "rubric": "1fcf4d937057cc28d5ec4eeaf3f7e57b00accb13f3b92dc4c4d2a06e3dc08b18",
      "seed": "639d631b6096f5afaa368d000a92495b386689a29ee23eedbd0793c08b45e7cc"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P081",
    "reference_tree_sha256": "9c79ff23e47a553b009239e61fd337a0ec4e757260944c851c6c76d430b0d0df",
    "saved_spec_sha256": "f53ecd52718c457b988c1d165b98d3dfb7792771c9d52f14a02e07ca760901bc"
  },
  {
    "core_role_sha256": {
      "instruction": "e60034650a3997134351688f15b23588eae9c9fff5c2f44f9abd67327ed5a39e",
      "metadata": "26ab45ddee7311a4166443c5ecded9345d99016ca640ff0caabba8e501d0588a",
      "rubric": "8bdb4dd32f8b54d19f361ef973f324c6ff254a26de301a8f439001305ee4e725",
      "seed": "068f411893aa6b80e98e159c9b50f20d95fa303f56a30260efa6a46fdff48780"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P082",
    "reference_tree_sha256": "5c5f6fb47c2350d1e09617a0c9fbb85bf30df2a0658dd77c414662084eacbb98",
    "saved_spec_sha256": "1dd52a8a13eaedff8e250fd4f33a5ab324e19934f554541cb4d6cb7dea309247"
  },
  {
    "core_role_sha256": {
      "instruction": "d74a4357e4eee0793eaf8154c2bf02e8d2fcb612da89325c2991425b1b9ba9f3",
      "metadata": "fed031345547e8cdc12205d957b66379043631c290a4d24efb6fa1987b647ee7",
      "rubric": "c0e520baa87474f91d49f2291d09e9588334c228dc06f88ff6cad93197c9bf02",
      "seed": "e6a37bab9864cf3b061013ad2cea57a4790e74bef2f5a9f9f0ffeda6491e5f7b"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P083",
    "reference_tree_sha256": "6bcd669ec120474f6db0560a7d90fb88af0730dbed93b264f0fd1a4c8954cf23",
    "saved_spec_sha256": "7e9c5fd92227a55988f19568ca65992e53980e4f3cc6ba37ec64313d7284c661"
  },
  {
    "core_role_sha256": {
      "instruction": "93c4693fdacd484c6ea5df322cb833765a6beed7291f7b764da0ee26ee0f0202",
      "metadata": "7a55915806833af49f324f71092fc2fd52520f35ec1550fa56686aa42841e34d",
      "rubric": "a3910bf70b63fbb4f7125a171355db9238498b3283a2e4ff5b1e008c8bd45c27",
      "seed": "cb5da906ba1c1d64a838465acac59f2d539e62334b0a03aba9583f435a10d911"
    },
    "domain": "gov-admin",
    "generation_mode": "regen",
    "public_id": "P084",
    "reference_tree_sha256": "9d5f5973248443d31f9c6a9fc50ce8f505cc86f39631a03e0f3ad7d73a767d32",
    "saved_spec_sha256": "84f5ec5cb0f18cd22261ea3fa2972e3a4a95fabb45ed610b1a3ebef725cf66d7"
  },
  {
    "core_role_sha256": {
      "instruction": "1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4",
      "metadata": "660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7",
      "rubric": "d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b",
      "seed": "48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P085",
    "reference_tree_sha256": "e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47",
    "saved_spec_sha256": "e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426"
  },
  {
    "core_role_sha256": {
      "instruction": "cd2061f8f341d1560124155b4d1e177dedfdd68f30aabe5063eb0ba34d8641b0",
      "metadata": "07c04112a528ab595f36e1539162143eedd16253546bfc8b191412216eb7f9a1",
      "rubric": "2bc5299cb349786f3e63306b3ab0ec95065ad6e9b21252060363f7264ce11fbc",
      "seed": "90a60a85b487453b48fe4f32a9b03808ad92daecc0c7c87c9c3ef7a2f6776bc7"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P086",
    "reference_tree_sha256": "0357ab87e81e0632414bda840b71c858444b4c9f6fce0b0830ca929dbd048ce9",
    "saved_spec_sha256": "6f07062e55bad295f4d1ebefa46a8a183b95663c53bbd0190d2add8c0b231fd3"
  },
  {
    "core_role_sha256": {
      "instruction": "626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb",
      "metadata": "b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862",
      "rubric": "18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5",
      "seed": "b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P087",
    "reference_tree_sha256": "b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145",
    "saved_spec_sha256": "256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd"
  },
  {
    "core_role_sha256": {
      "instruction": "1096b8a7d7510214594fc8684b63a6c95c92a0e72d33d4fa835ed6e219eedd0d",
      "metadata": "b9cbc9b8bd4efa00b43328f42eec945f7754d8e78e3dd0a5c0127c146dc311c5",
      "rubric": "34e4556e16834a31133df0363d649905986d95f543451d340a422ba6562f9f70",
      "seed": "947dd61de1d18ab245b64614daf6593bd9d6568cc1defdbc08296005fed0c452"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P088",
    "reference_tree_sha256": "b45af2978cf4928f8722abc5be29ab65427edbd5fec07da2fc0bfe28acfe2657",
    "saved_spec_sha256": "5445d149ce1716860ca8a6e8adc1ef2b0c93f8d978f7b148ebf494325baea134"
  },
  {
    "core_role_sha256": {
      "instruction": "d02b55a2b6539608cd977199c5b832a617c6f0ba589fe8143b65dccfa9125383",
      "metadata": "cdfc3469bf8c23f93602c1df8668d23c8be5ab926be54938cb4fc28b7215026f",
      "rubric": "4219e075f6851179d99a50218ed0a23d43d83405ef066cd0cac90c6a7659c3c3",
      "seed": "78d60aa55663914bd08a0f6d45f423c90929a38b8d660371830e83204130f3ef"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P089",
    "reference_tree_sha256": "2817ff417e683b789d708d599800531e23713a948f70674373cbb5fc437aa61d",
    "saved_spec_sha256": "6436d438ddebbe3f4b48b1ca5f8af018e4263aaf6e2e85a593e447b2197ded92"
  },
  {
    "core_role_sha256": {
      "instruction": "1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205",
      "metadata": "2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72",
      "rubric": "def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d",
      "seed": "ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P090",
    "reference_tree_sha256": "afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089",
    "saved_spec_sha256": "4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5"
  },
  {
    "core_role_sha256": {
      "instruction": "cf689ff6ee18e41cbde8984272029e63f4c14c23d17e9df65d03dbef3d2d4690",
      "metadata": "43bcfd9cf5df76e5d313d23f127b61895595adbe6ccfd6ca3609195e512dcd69",
      "rubric": "8b2f3b2e6c1e714f0bc61daa10d4d7fbbd877835c75fcd0cc5a9ceae2b0e366b",
      "seed": "1e1125684288c39af20646424bd63f04ba1eb7119a5a7631b23b024583d2ce3e"
    },
    "domain": "events-social",
    "generation_mode": "convert",
    "public_id": "P091",
    "reference_tree_sha256": "7e6198c5bf9da31333aa45b2e520a43f4b7068eee74f91441200a8c18e4c3d15",
    "saved_spec_sha256": "6e59b97b098ffa77f14c0d93a9031468d75d1ed4460bfb62263d733d4214ff57"
  },
  {
    "core_role_sha256": {
      "instruction": "a55d2000c4367cf6b5c0d46c907fec64fbdbe111271ef3ebd8c711217cc330a4",
      "metadata": "18363eb15c66659f0adcbeb10dabede06637f330722887f7bce5203e478089e3",
      "rubric": "a06ea948d0f7ea3a6cc0f79a4036712c9c6f596e2b6ac22118b9ee2c5024b68f",
      "seed": "33c0c7e8afb9c60feaad2b4ba73f9b7e0b074800b6e5a0647574670c8c2fca8c"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P092",
    "reference_tree_sha256": "4b365cdd66057b8b823d19a8262560e96bdd77a7cadf74b7d9a4d117a403b228",
    "saved_spec_sha256": "09be22f8b75f71fec3972a33efc986bc15bfcfa87f770414c629daf372ec0cf4"
  },
  {
    "core_role_sha256": {
      "instruction": "dda9ae6c084845180f603c9287afafe8754d7a789ec8f4e33fc9af71c920e1d2",
      "metadata": "fffaf708060edec52b515a7b64cbacbd4b2ad817588b54645500a389d46d69ad",
      "rubric": "43689a517a0a26e9535d0d4f1b3389f236d624074e121177084fd426055943f3",
      "seed": "0ed2904a5543434682e8c78aedc04429ceb9ac68b91046c631faa076da934e92"
    },
    "domain": "events-social",
    "generation_mode": "regen",
    "public_id": "P093",
    "reference_tree_sha256": "db5b940199d26f33f178d5ff339f4234a7b4419d89750ef0078ef9da872dda17",
    "saved_spec_sha256": "e214376abca4f378220766167c5d0b018a6ab58594416737a5391b263d268478"
  },
  {
    "core_role_sha256": {
      "instruction": "d1a7152726876938c5560e10f08737790b848be8fefd9e46959d163060b10e78",
      "metadata": "3f11a6d349b6fb3a753ce0e0c30403a89b96e746211fe9e56c3d8fad775fc9bf",
      "rubric": "1f8a85fd6bda49ce94d288e655f5b8ac8c454b86b7518ead97c2e20f2e6fa19c",
      "seed": "c8fe31f18ee871888904f5838fd527238e7987654128e4fca99a099f5f675875"
    },
    "domain": "events-social",
    "generation_mode": "convert",
    "public_id": "P094",
    "reference_tree_sha256": "9075976f28530c2cb4695b67287b87af7d4519a0ebcf906dfff5612510728678",
    "saved_spec_sha256": "ef5455660c6ef34afb0634a6ca0433d724c1638c18fa928ffaf1ef3f13ad7244"
  },
  {
    "core_role_sha256": {
      "instruction": "d6eda2daec9ea8e475291f1868a62288467ffb813fbc3ccab0a786e777b7357d",
      "metadata": "f78960b18c418e33d94a285bddac6a7f3e47a7208fa9c3207a38a0145b4eae94",
      "rubric": "02fc460178859d2b0a7f09ff23b6def727157caae7089fc93d0dd706a2505aa2",
      "seed": "d9b74cc79d82482795bd92a90b675ccbd4d79ae136882df87d77996c20e1963f"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P095",
    "reference_tree_sha256": "a81a38e3e151a3d485d1b05f4583db396368a507cbf2f8d3708f10bd7aa788d7",
    "saved_spec_sha256": "4b6c87a8b57f3e4b8f1b429d2712f7c7baf19d744d2985510a6bc482ab809016"
  },
  {
    "core_role_sha256": {
      "instruction": "8def69f68a8eb3da4e1ff0e4c7126232fedbef010b3b7afa9f85017a10b2f170",
      "metadata": "8212fc65360cc628f23943f9c54ecc328fcb629b811823d008f5243c66d5c3b4",
      "rubric": "a891abea6793bafb92ff078336223324b3897281ef2d9804aabb378763b4e36d",
      "seed": "786381a80e2e454a41cf9ce84c30a8ff018247c2eff12558247ec0ffbd287a75"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P096",
    "reference_tree_sha256": "08cefac3241df89aa4cbc936c2d821312c5b4a4355ac95b39dd73b32d36d1971",
    "saved_spec_sha256": "36d182931d477add64f169a170feb880cfce197ec403d7af2afa8042d4e6ae18"
  },
  {
    "core_role_sha256": {
      "instruction": "bc017267140bf1fc6bdfbcb7d98d7bc2be806d53d105b05a457c8c467114c501",
      "metadata": "538bdfa8835d213b6943f5921e7728ca4f886659d881a455ad64b1ace938dfc8",
      "rubric": "63c49cddb1a046c2b02c561213bb3ff1c1a263fdb0e98c92c873743ee8b13bd9",
      "seed": "408ced425d633cae3581e5dbe871cf71a957107176ebaddf034a1d4d34a3d770"
    },
    "domain": "entertainment",
    "generation_mode": "scratch",
    "public_id": "P097",
    "reference_tree_sha256": "527963020ecbf16bdaa9f78584e75915a727a831101bf7aff7a143593df361d0",
    "saved_spec_sha256": "47e39e4e906bf80a4ad0bc764dcaa939f70c306f625fd0ee1a26326840cf2dd4"
  },
  {
    "core_role_sha256": {
      "instruction": "9ffd1715c25cd48a6ff308659cf99444b98a48c1adcf34bf1fa8bdc73e23a315",
      "metadata": "ded707357c857d695ce625e89bb613db541da60c76c44d3ee59de821647d65c8",
      "rubric": "791dab25ccfc455aa92e9b90f4c41bc8720dd36b3f8c74f89e7c26295c38d735",
      "seed": "112f7a1d054f47d0dd92b3bb667831e98b0332b9cabecd8cfa092daad67b6481"
    },
    "domain": "entertainment",
    "generation_mode": "convert",
    "public_id": "P098",
    "reference_tree_sha256": "050588929892cfa1b9ca01b817d73c64cd53085122313d7a9b46bf3dcc4118b4",
    "saved_spec_sha256": "b75507c03f5e84ab81b83449b9b0357cbee0ab86a0a5f155d7d1b97c1373819b"
  },
  {
    "core_role_sha256": {
      "instruction": "6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55",
      "metadata": "d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf",
      "rubric": "e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd",
      "seed": "f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9"
    },
    "domain": "entertainment",
    "generation_mode": "convert",
    "public_id": "P099",
    "reference_tree_sha256": "58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc",
    "saved_spec_sha256": "6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884"
  },
  {
    "core_role_sha256": {
      "instruction": "6799851bb0582abe9994ca8fd548168079077011bbe6a6492150b5f333feb989",
      "metadata": "2587e19b1ee2b299eb76c86cfc59e167f7c389965c969ed784cc716a44757cd9",
      "rubric": "7e68b5caa251923ff258616f439ad33f307eda716b2f416f8c60ef9bd72b3736",
      "seed": "05f15e07aff0bdf630681bbc121ef0514e2395a85d66d675ce55f9caf8283f03"
    },
    "domain": "entertainment",
    "generation_mode": "scratch",
    "public_id": "P100",
    "reference_tree_sha256": "a387f065bfeb63382f8d9d263df5afebbbc0783f0cfd947de12edb2133533c13",
    "saved_spec_sha256": "47e68d9681548ed92ef9f7796cb76af67bd8debdc536c04840d1d71176f022fc"
  }
]


==> anc/analysis/release20/protocol.json <==
{
  "allocation_rule": "floor(target*N_h/population), remainder by descending fractional part then ascending SHA256(seed:domain:generation_mode)",
  "checks": [
    "mapping_authentication",
    "instruction_structure",
    "rubric_structure",
    "saved_spec_structure",
    "public_workspace_reachability",
    "production_local_mcp_search",
    "production_local_mcp_fetch",
    "safe_file_openability",
    "deterministic_evidence_binding",
    "deterministic_rubric_answer_consistency",
    "semantic_correctness",
    "user_dialogue",
    "external_services",
    "solver_feasibility"
  ],
  "interaction_mode": "absent in inventory; not a sampling stratum",
  "limits": "Only recorded receipts are public; raw corpus, task environments and literal query/URL/file names are not distributed. Aggregate replay does not reexecute the checks.",
  "operations": {
    "bounds": {
      "file_bytes": 67108864,
      "seconds_per_package": 35,
      "xlsx_cells": 100000,
      "xlsx_expanded_bytes": 536870912
    },
    "fetch": "Unicode-sorted union of indexed URLs and search-result URLs, at most 100 per package; nonempty returned text",
    "format": "PDF page/text parsing, strict UTF-8-sig CSV, JSON decoding, read-only XLSX cell iteration; no formula execution",
    "formats": [
      "pdf",
      "csv",
      "json",
      "xlsx"
    ],
    "missing_indices": "UNKNOWN; no substituted queries",
    "search": "literal frozen index keys, Unicode sorted, at most 100 per package; nonempty result list"
  },
  "outcome_dependent_selection": false,
  "population": 100,
  "reference_tree_hash": "SHA256 of newline-joined sorted solution-relative path + space + raw-byte SHA256, without trailing newline",
  "replacement": false,
  "seed": "r209-release20-v1",
  "selected_ids": [
    "P099",
    "P090",
    "P068",
    "P039",
    "P047",
    "P060",
    "P087",
    "P085",
    "P017",
    "P019",
    "P001",
    "P006",
    "P003",
    "P050",
    "P054",
    "P056",
    "P037",
    "P033",
    "P027",
    "P076"
  ],
  "strata": [
    {
      "N_h": 2,
      "domain": "entertainment",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P099"
      ]
    },
    {
      "N_h": 2,
      "domain": "entertainment",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "events-social",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 1,
      "domain": "events-social",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 6,
      "domain": "events-social",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P090"
      ]
    },
    {
      "N_h": 4,
      "domain": "factcheck",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P068"
      ]
    },
    {
      "N_h": 2,
      "domain": "factcheck",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "factcheck",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 5,
      "domain": "finance",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P039"
      ]
    },
    {
      "N_h": 2,
      "domain": "finance",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P047"
      ]
    },
    {
      "N_h": 2,
      "domain": "finance",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "food-cooking",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 7,
      "domain": "food-cooking",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P060"
      ]
    },
    {
      "N_h": 3,
      "domain": "gov-admin",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P087"
      ]
    },
    {
      "N_h": 1,
      "domain": "gov-admin",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 5,
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P085"
      ]
    },
    {
      "N_h": 1,
      "domain": "health-fitness",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 4,
      "domain": "health-fitness",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P017"
      ]
    },
    {
      "N_h": 5,
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P019"
      ]
    },
    {
      "N_h": 7,
      "domain": "home-howto",
      "generation_mode": "regen",
      "n_h": 2,
      "selected_ids": [
        "P001",
        "P006"
      ]
    },
    {
      "N_h": 5,
      "domain": "home-howto",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P003"
      ]
    },
    {
      "N_h": 5,
      "domain": "shopping",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P050"
      ]
    },
    {
      "N_h": 2,
      "domain": "shopping",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P054"
      ]
    },
    {
      "N_h": 3,
      "domain": "shopping",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P056"
      ]
    },
    {
      "N_h": 10,
      "domain": "travel",
      "generation_mode": "regen",
      "n_h": 2,
      "selected_ids": [
        "P037",
        "P033"
      ]
    },
    {
      "N_h": 6,
      "domain": "travel",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P027"
      ]
    },
    {
      "N_h": 1,
      "domain": "writing-comm",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 3,
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P076"
      ]
    }
  ],
  "stratification": [
    "domain",
    "generation_mode"
  ],
  "study": "Frozen release mechanical audit",
  "target": 20,
  "unsampled_ids": [
    "P002",
    "P004",
    "P005",
    "P007",
    "P008",
    "P009",
    "P010",
    "P011",
    "P012",
    "P013",
    "P014",
    "P015",
    "P016",
    "P018",
    "P020",
    "P021",
    "P022",
    "P023",
    "P024",
    "P025",
    "P026",
    "P028",
    "P029",
    "P030",
    "P031",
    "P032",
    "P034",
    "P035",
    "P036",
    "P038",
    "P040",
    "P041",
    "P042",
    "P043",
    "P044",
    "P045",
    "P046",
    "P048",
    "P049",
    "P051",
    "P052",
    "P053",
    "P055",
    "P057",
    "P058",
    "P059",
    "P061",
    "P062",
    "P063",
    "P064",
    "P065",
    "P066",
    "P067",
    "P069",
    "P070",
    "P071",
    "P072",
    "P073",
    "P074",
    "P075",
    "P077",
    "P078",
    "P079",
    "P080",
    "P081",
    "P082",
    "P083",
    "P084",
    "P086",
    "P088",
    "P089",
    "P091",
    "P092",
    "P093",
    "P094",
    "P095",
    "P096",
    "P097",
    "P098",
    "P100"
  ],
  "within_stratum_order": "ascending SHA256(seed:public_id:saved_spec_sha256)"
}


==> anc/analysis/release20/receipts.jsonl <==
{"calls":{"fetch":[{"argument_utf8_sha256":"ef10a6972ee66ccedc694c2a978890477de4d88e27ed695394e09a7977982d86","call_id":"F001","called":true,"response_sha256":"72764153a264130e21f37c1c5b35508f5444711d2217a855b48705c098f2479e","returned_content_sha256":"d8e83e10442512e827e23bbe194bff4c6631fcf28d1e2aa6933a12af7cabd35f","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"36e8971daef3fc0e1d753d6b24cd81702ef02d054b050658b9826f50301a4d5d","text_characters":26370,"text_sha256":"3ce9f2adb609e959ba6d1f45078d72cd0d4fa7c5b9d4c09c02c4c66fe4d3c719"},{"argument_utf8_sha256":"1fdeb5c5277fda682b6cce9364638041ef67a323bbf72e395ac4b0bd2e444f85","call_id":"F002","called":true,"response_sha256":"4472d78a301b12483822819e6f47905c16478d2097449fe72bc10bf8fdf44e19","returned_content_sha256":"7dee13d59c6b301035c19a696f9afeb612866ce208c31522efcd61dc695c736f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","text_characters":2502,"text_sha256":"bf676cdc95bb4d8cd94b4ab77fd3c530de31fd26ed4fbb6f49d274cd32ae3441"},{"argument_utf8_sha256":"7d5911ce57f673fd91ad69e703c07eebe3f558110cd904c428015ad2ce5be711","call_id":"F003","called":true,"response_sha256":"f62a670fb1effe7df340ac3894ef01fe304f35323f2cf5112ff663b26a778424","returned_content_sha256":"a6f01a93d563eedbcff95a20436cfef9cb95327660ed4adb63cd69c0d561523f","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"077619c3ce41f59941f580a9a79eee20ff909ed063a69538a64e428186bfea7d","text_characters":26977,"text_sha256":"4633f7013f273f0b58e3467a44e8af36456528fb9c0015573f99c0d3097d4e6c"}],"search":[{"argument_utf8_sha256":"bc132cab4efea1f4506fb415e058f01bee143f92cda0f2e9c5a1508e2f3dc84d","call_id":"S001","called":true,"response_sha256":"2e702928b1ddaac586f284f6d476b4837de2587014080ba44cad60c455b9315e","result_count":1,"returned_content_sha256":"0a8d3064b4e33ad9d0c78f3df3b6a2fde1a49ba066b4d33343b6f7d815fe8514","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"310c3370e03f852ab5019e9a47f7f2d40e79caa83b07c909e411db33a434b2bc","call_id":"S002","called":true,"response_sha256":"5c2d9afb42d0faabe214b8b6cdc263bdfccee3f854237c9df1f602fa6c41928c","result_count":1,"returned_content_sha256":"9296dab282756f65c93d78d0ab930f1183317d7a8b5871b825865b001299fbcb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2402a6b0ea4766f6fcfce7da465b3a9eb9f893cdb9aa2e83c8e4ff4890fb2a81","call_id":"S003","called":true,"response_sha256":"07dbc4c3b9d1a34edc5d36fdd97686a464951b9e0af552e432f1c4ec4f02f4d0","result_count":1,"returned_content_sha256":"5e640d586122042bc41cb92325448bfca1e0f732d925ad802e1ca9f8b16591e9","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":2374,"file_id":"F0002","format":"json","input_sha256":"d4f2e15753f0facaa79417ca374ad62a31e189364c4b062e002cdcb81bd27731","parser_result":{"parsed_sha256":"5a038c25c03789508b16b0c487b69fe60dc8860f07916ab7273b74c371345145"},"status":"PASS","surface":"retrieval"},{"bytes":470,"file_id":"F0003","format":"json","input_sha256":"4daa969c1526d355167e1858f3ee1296c38f7b3867972de85dc9cbdd9e8019c2","parser_result":{"parsed_sha256":"5f858c91019b65a2c439ed23148761ea1a58100fef7af3e310d6dcf977ae1b06"},"status":"PASS","surface":"retrieval"},{"bytes":33420,"file_id":"F0004","format":"json","input_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","parser_result":{"parsed_sha256":"f76ec2157eee914ff65db21f09fe5ecb94e770be12cd74797b2b1a74efae742a"},"status":"PASS","surface":"retrieval"},{"bytes":781925,"file_id":"F0005","format":"json","input_sha256":"36e8971daef3fc0e1d753d6b24cd81702ef02d054b050658b9826f50301a4d5d","parser_result":{"parsed_sha256":"a47cd5a58b94b944f5516c05e7cb6300f4745fba3f3f15d85d9315fc06284ca6"},"status":"PASS","surface":"retrieval"},{"bytes":688347,"file_id":"F0006","format":"other","input_sha256":"077619c3ce41f59941f580a9a79eee20ff909ed063a69538a64e428186bfea7d","status":"UNKNOWN","surface":"retrieval"},{"bytes":26154,"file_id":"F0007","format":"other","input_sha256":"dbafcc231fb6e09ae811d2b090155ed8b87e073648802464a0fe47fbe3f14432","status":"UNKNOWN","surface":"retrieval"},{"bytes":1494,"file_id":"F0008","format":"other","input_sha256":"0012897c6341c773d1da9bcf8d4c3335e4997b9ee830d9b110dfa19705b2f8a6","status":"UNKNOWN","surface":"reference"},{"bytes":6767,"file_id":"F0009","format":"other","input_sha256":"2e4f07ca3e11cc046fc9dfe772e4c7a8534fd8b4f1f85df21902c07534dc0390","status":"UNKNOWN","surface":"reference"},{"bytes":1023538,"file_id":"F0010","format":"other","input_sha256":"31f3b6e0addea4e188e42e8d3cec5c59b4b417cb809e43879bbf2f82c1e27726","status":"UNKNOWN","surface":"reference"},{"bytes":4749,"file_id":"F0011","format":"other","input_sha256":"dd6e994e2eafc16f487bccc7d8e6c9e8825763d8d11fc714b5710daa7c15ab9f","status":"UNKNOWN","surface":"reference"},{"bytes":92502,"file_id":"F0012","format":"other","input_sha256":"a3be1cdce25da8f0cd732dff1b9c8490f55bcf63beef1d127e6c6932022a8700","status":"UNKNOWN","surface":"reference"},{"bytes":1782,"file_id":"F0013","format":"other","input_sha256":"a91a2abd371b6ef2b7affa9a56f2ad549b65a02f76244218646a133dbab5000a","status":"UNKNOWN","surface":"reference"},{"bytes":58,"file_id":"F0014","format":"other","input_sha256":"84bab37484487a6e40aca16534731ff064fc0b3b98520a39100b464fafd46656","status":"UNKNOWN","surface":"reference"},{"bytes":1329,"file_id":"F0015","format":"other","input_sha256":"ac09ff2c779832d9df2e3370a647bce1422ada5e0faa7195b135a03559c61b56","status":"UNKNOWN","surface":"reference"},{"bytes":3504,"file_id":"F0016","format":"other","input_sha256":"2d90992d9b2819970ac3306740f825a772186030145a9a50e7d711ad96cecd0b","status":"UNKNOWN","surface":"reference"},{"bytes":47704,"file_id":"F0017","format":"other","input_sha256":"b462af68ac8d3402f99ff2151cb7d4930fb35e9a963077447a7e3e8982064be9","status":"UNKNOWN","surface":"reference"},{"bytes":33420,"file_id":"F0018","format":"json","input_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","parser_result":{"parsed_sha256":"f76ec2157eee914ff65db21f09fe5ecb94e770be12cd74797b2b1a74efae742a"},"status":"PASS","surface":"reference"},{"bytes":800532,"file_id":"F0019","format":"json","input_sha256":"cab9784ffc7bf2c536f7e1473080913f0362ce6322aed33ef358b879a47585a7","parser_result":{"parsed_sha256":"23bcba2f1b52d54ed9785fdd78e7738a07d5fcaef115aa95cdfe5406495cf061"},"status":"PASS","surface":"reference"},{"bytes":1356,"file_id":"F0020","format":"other","input_sha256":"a1a6355f5d3038d181b35972e29964227a00c96aa7111235389f23221a5cf834","status":"UNKNOWN","surface":"reference"},{"bytes":11267,"file_id":"F0021","format":"other","input_sha256":"84207a6f03a178d818e56a013df38474efbae838ab90eb8f9c51976a6c31c103","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0022","format":"other","input_sha256":"e28b393862a9191fe08877274ebcbb34d820752593fe4923b20782e5267a4c12","status":"UNKNOWN","surface":"reference"},{"bytes":14245,"file_id":"F0023","format":"other","input_sha256":"908f66db576f5a67d69357d9a0c37271f898a1c42981bf3c6d8f2f157ed7d336","status":"UNKNOWN","surface":"reference"},{"bytes":34892,"file_id":"F0024","format":"other","input_sha256":"a1cccdfe5d41f203c5eb7975595fd04b325e89d2e1bd9c3628c81d11c36a26e5","status":"UNKNOWN","surface":"reference"},{"bytes":28518,"file_id":"F0025","format":"other","input_sha256":"3472483e35c250e148f12616446cd8dab81ec190edc4e3aafb1625607a5b5920","status":"UNKNOWN","surface":"reference"},{"bytes":95,"file_id":"F0026","format":"other","input_sha256":"66897f9cf68b725abd635d7dc7c1f4e91c80a41779c91bd25cf3a504d8f07407","status":"UNKNOWN","surface":"reference"},{"bytes":20,"file_id":"F0027","format":"other","input_sha256":"183f83b69b6f7ced023f06bc9b98b2d00c9e08b5c627c1f6e9002f48f0bbfb5c","status":"UNKNOWN","surface":"reference"},{"bytes":4933,"file_id":"F0028","format":"other","input_sha256":"3d90c0c8a0a75e95489fcb45142e5575a1d8c4056039be9d9dca3aa3b6ba5e7c","status":"UNKNOWN","surface":"reference"},{"bytes":20132,"file_id":"F0029","format":"other","input_sha256":"667b5113b3c9bc94c99c15be1ffb4693fc030c8c347520bdffa95778105792ac","status":"UNKNOWN","surface":"reference"},{"bytes":11047,"file_id":"F0030","format":"other","input_sha256":"fb4834dd8426ab42bca74128f45da61c5423a8c2a46e59789d9e137c58989718","status":"UNKNOWN","surface":"reference"},{"bytes":3347,"file_id":"F0031","format":"other","input_sha256":"17a5bcc92fc623ea30802fc2325397d4f4533193cb8ffb13766acb8a726e78fe","status":"UNKNOWN","surface":"reference"},{"bytes":1494,"file_id":"F0032","format":"other","input_sha256":"0012897c6341c773d1da9bcf8d4c3335e4997b9ee830d9b110dfa19705b2f8a6","status":"UNKNOWN","surface":"reference"},{"bytes":95,"file_id":"F0033","format":"other","input_sha256":"66897f9cf68b725abd635d7dc7c1f4e91c80a41779c91bd25cf3a504d8f07407","status":"UNKNOWN","surface":"reference"},{"bytes":20,"file_id":"F0034","format":"other","input_sha256":"183f83b69b6f7ced023f06bc9b98b2d00c9e08b5c627c1f6e9002f48f0bbfb5c","status":"UNKNOWN","surface":"reference"},{"bytes":6767,"file_id":"F0035","format":"other","input_sha256":"2e4f07ca3e11cc046fc9dfe772e4c7a8534fd8b4f1f85df21902c07534dc0390","status":"UNKNOWN","surface":"reference"},{"bytes":1023538,"file_id":"F0036","format":"other","input_sha256":"31f3b6e0addea4e188e42e8d3cec5c59b4b417cb809e43879bbf2f82c1e27726","status":"UNKNOWN","surface":"reference"},{"bytes":4749,"file_id":"F0037","format":"other","input_sha256":"dd6e994e2eafc16f487bccc7d8e6c9e8825763d8d11fc714b5710daa7c15ab9f","status":"UNKNOWN","surface":"reference"},{"bytes":92502,"file_id":"F0038","format":"other","input_sha256":"a3be1cdce25da8f0cd732dff1b9c8490f55bcf63beef1d127e6c6932022a8700","status":"UNKNOWN","surface":"reference"},{"bytes":1782,"file_id":"F0039","format":"other","input_sha256":"a91a2abd371b6ef2b7affa9a56f2ad549b65a02f76244218646a133dbab5000a","status":"UNKNOWN","surface":"reference"},{"bytes":58,"file_id":"F0040","format":"other","input_sha256":"84bab37484487a6e40aca16534731ff064fc0b3b98520a39100b464fafd46656","status":"UNKNOWN","surface":"reference"},{"bytes":1329,"file_id":"F0041","format":"other","input_sha256":"ac09ff2c779832d9df2e3370a647bce1422ada5e0faa7195b135a03559c61b56","status":"UNKNOWN","surface":"reference"},{"bytes":3504,"file_id":"F0042","format":"other","input_sha256":"2d90992d9b2819970ac3306740f825a772186030145a9a50e7d711ad96cecd0b","status":"UNKNOWN","surface":"reference"},{"bytes":47704,"file_id":"F0043","format":"other","input_sha256":"b462af68ac8d3402f99ff2151cb7d4930fb35e9a963077447a7e3e8982064be9","status":"UNKNOWN","surface":"reference"},{"bytes":1356,"file_id":"F0044","format":"other","input_sha256":"a1a6355f5d3038d181b35972e29964227a00c96aa7111235389f23221a5cf834","status":"UNKNOWN","surface":"reference"},{"bytes":11267,"file_id":"F0045","format":"other","input_sha256":"84207a6f03a178d818e56a013df38474efbae838ab90eb8f9c51976a6c31c103","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0046","format":"other","input_sha256":"e28b393862a9191fe08877274ebcbb34d820752593fe4923b20782e5267a4c12","status":"UNKNOWN","surface":"reference"},{"bytes":14245,"file_id":"F0047","format":"other","input_sha256":"908f66db576f5a67d69357d9a0c37271f898a1c42981bf3c6d8f2f157ed7d336","status":"UNKNOWN","surface":"reference"},{"bytes":34892,"file_id":"F0048","format":"other","input_sha256":"a1cccdfe5d41f203c5eb7975595fd04b325e89d2e1bd9c3628c81d11c36a26e5","status":"UNKNOWN","surface":"reference"},{"bytes":28518,"file_id":"F0049","format":"other","input_sha256":"3472483e35c250e148f12616446cd8dab81ec190edc4e3aafb1625607a5b5920","status":"UNKNOWN","surface":"reference"},{"bytes":4933,"file_id":"F0050","format":"other","input_sha256":"3d90c0c8a0a75e95489fcb45142e5575a1d8c4056039be9d9dca3aa3b6ba5e7c","status":"UNKNOWN","surface":"reference"},{"bytes":20132,"file_id":"F0051","format":"other","input_sha256":"667b5113b3c9bc94c99c15be1ffb4693fc030c8c347520bdffa95778105792ac","status":"UNKNOWN","surface":"reference"},{"bytes":11047,"file_id":"F0052","format":"other","input_sha256":"fb4834dd8426ab42bca74128f45da61c5423a8c2a46e59789d9e137c58989718","status":"UNKNOWN","surface":"reference"},{"bytes":3347,"file_id":"F0053","format":"other","input_sha256":"17a5bcc92fc623ea30802fc2325397d4f4533193cb8ffb13766acb8a726e78fe","status":"UNKNOWN","surface":"reference"},{"bytes":796,"file_id":"F0054","format":"other","input_sha256":"5dc76062acc5a80d95fdd823db908640d52dac05ad1a4899ab9e723bfa0bbbfb","status":"UNKNOWN","surface":"reference"},{"bytes":955,"file_id":"F0055","format":"other","input_sha256":"9a77f3f28078ed0f94650afcb4614404dc658f1b414eb875396f86456780fad5","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0056","format":"other","input_sha256":"599f957846dc95a228f037e45c098849a5e3a2bc26a722eff78f42b2b0e03d1f","status":"UNKNOWN","surface":"reference"},{"bytes":720,"file_id":"F0057","format":"other","input_sha256":"0fbb9ec4c4fd72374806a194e031c2f0cae4e5f91ad4b911ad1e12f0e5832fb9","status":"UNKNOWN","surface":"reference"},{"bytes":921,"file_id":"F0058","format":"other","input_sha256":"a0b6bbb7226af9c528bffe1ecfffdb617f20cf6cd3ba15038eb35dd804c3e934","status":"UNKNOWN","surface":"reference"},{"bytes":941,"file_id":"F0059","format":"other","input_sha256":"fdb8d022c2a62992b5172f9b652d86c8a81d7643fdeca7779fc4d166f5c34a21","status":"UNKNOWN","surface":"reference"},{"bytes":640,"file_id":"F0060","format":"other","input_sha256":"9aa4a3e9dfe5a3a01d1a0036a86749f887cd2b0f5dc7238b5cbefff180f13853","status":"UNKNOWN","surface":"reference"},{"bytes":980,"file_id":"F0061","format":"other","input_sha256":"c22c89c24607d04f39094af2216b611d1d033055b31afafbc6a185990982b844","status":"UNKNOWN","surface":"reference"},{"bytes":591,"file_id":"F0062","format":"other","input_sha256":"0fc5cd0fa11b6a4acdc3a7bac6d3f6118169a00f26434a5143becef960b3010d","status":"UNKNOWN","surface":"reference"},{"bytes":693,"file_id":"F0063","format":"other","input_sha256":"7eb7c3eaa99341213f4edb4d9081224e05741118f713b58a27dd6c76f6e090dc","status":"UNKNOWN","surface":"reference"},{"bytes":1271,"file_id":"F0064","format":"other","input_sha256":"54db286d6708a9b8cdade4079873b5173d484bca2cbed87a9e1b086e22322324","status":"UNKNOWN","surface":"reference"},{"bytes":369508,"file_id":"F0065","format":"other","input_sha256":"eb41d2e5db6493b1075d5aac9dadc6e5b63ca055a793e9057a671ed01355a6af","status":"UNKNOWN","surface":"reference"},{"bytes":8217,"file_id":"F0066","format":"other","input_sha256":"98c502b64678ec4b600beb05074d3a751e9ac01d8f33af38f4b0d9f184b9a126","status":"UNKNOWN","surface":"reference"},{"bytes":929,"file_id":"F0067","format":"other","input_sha256":"49c4166bd39b3d80ae41c45841bfc67166b3daf8fe83a6866c8cfd15fefc1907","status":"UNKNOWN","surface":"reference"},{"bytes":1315,"file_id":"F0068","format":"other","input_sha256":"538fbafed58209f23d8b95080882ee811d5959be1cabee0b0972b4c74e5cbd14","status":"UNKNOWN","surface":"reference"},{"bytes":979797,"file_id":"F0069","format":"other","input_sha256":"a814ffe36b1b81b41d599720ec7f38aba29571e3c8c2e283cee0137e2dc5ab65","status":"UNKNOWN","surface":"reference"},{"bytes":20931,"file_id":"F0070","format":"other","input_sha256":"017a8883956af558906b5ab46588b5e6e7b2159c641b3a8f735099772865caa4","status":"UNKNOWN","surface":"reference"},{"bytes":18520,"file_id":"F0071","format":"other","input_sha256":"2a61bf24e491a66e76a1f15193fac37525f5f2209caba9b6883520d6e2cb7384","status":"UNKNOWN","surface":"reference"},{"bytes":236155,"file_id":"F0072","format":"other","input_sha256":"574bdcada506c088625bd90163aa149ec60acf13172e0552d0162c55d5052b07","status":"UNKNOWN","surface":"reference"},{"bytes":6705,"file_id":"F0073","format":"other","input_sha256":"1e91eb67ff584efd73d34f8bc0340fdeceac10966f0640c6426a95c0f7dba714","status":"UNKNOWN","surface":"reference"},{"bytes":102791,"file_id":"F0074","format":"other","input_sha256":"47b1981c33179a7e10c9bcf653ff964193b8048ac29265daa4bab8a02f94999c","status":"UNKNOWN","surface":"reference"},{"bytes":79362,"file_id":"F0075","format":"other","input_sha256":"cb317e98ece5b8010e11401ab77a9be1efe4fd27d2a93e1bba10dc7dcb4daec3","status":"UNKNOWN","surface":"reference"},{"bytes":86858,"file_id":"F0076","format":"other","input_sha256":"ccf0d5913d3c653d098e5ee292f22cd6cb011c04b9bb66a7184fcc2feb1c6adc","status":"UNKNOWN","surface":"reference"},{"bytes":810,"file_id":"F0077","format":"other","input_sha256":"ed960ebfc3a7d8da54b7926aeae7a3be7306c91aa9b7a7b7bf5f01fd6a4ce279","status":"UNKNOWN","surface":"reference"},{"bytes":61356,"file_id":"F0078","format":"other","input_sha256":"4a403f934527e8adcc8878dd9e17574a8351d4093d807dfff5f066ca0f171534","status":"UNKNOWN","surface":"reference"},{"bytes":1023,"file_id":"F0079","format":"other","input_sha256":"d13c8bec795a982e740123077eaa39b93f41548b6bfb8360c329124b11c0f544","status":"UNKNOWN","surface":"reference"},{"bytes":39189,"file_id":"F0080","format":"other","input_sha256":"c4106d4e715b91295f78814f5810b7168f8a7a78ffb347dd9bae8e760d1bea3d","status":"UNKNOWN","surface":"reference"},{"bytes":12175,"file_id":"F0081","format":"other","input_sha256":"93fe5c0a2d9bb6dfeede9bba54f5b16d2e2c3b063022b9a6844d19ae0642a56f","status":"UNKNOWN","surface":"reference"},{"bytes":11753,"file_id":"F0082","format":"other","input_sha256":"1136fef072e34cce9b544565076ec4ad1141ff03978983a2c0b3b1817afa2f0f","status":"UNKNOWN","surface":"reference"},{"bytes":11976,"file_id":"F0083","format":"other","input_sha256":"2bd9900697cc3744452a705010c140feb2192f39573df23ea9e18abd910f2c89","status":"UNKNOWN","surface":"reference"},{"bytes":93692,"file_id":"F0084","format":"other","input_sha256":"ced2a4bed8bfc2e3f6cd02b0e6b5f7a2825cca207e5333516067e86231d76bd2","status":"UNKNOWN","surface":"reference"},{"bytes":14832,"file_id":"F0085","format":"other","input_sha256":"4e481aa99d6a698a2c2e71e0a4049a3efaf7c191387cb64640a2cf70847b563f","status":"UNKNOWN","surface":"reference"},{"bytes":1251,"file_id":"F0086","format":"other","input_sha256":"aee2d0daed3f954f45aadf670349cebf40be628bb3f089f5427342a3c0edc34e","status":"UNKNOWN","surface":"reference"},{"bytes":1243,"file_id":"F0087","format":"other","input_sha256":"c2f82a18e7b776808a8a991ce8ef5271752dc788896d6108f891c840c1c3967a","status":"UNKNOWN","surface":"reference"},{"bytes":1260,"file_id":"F0088","format":"other","input_sha256":"93d1589b2ee01db80c0b8c8e6bf307e0065317ac2fd1247d19d3e3be22a4a214","status":"UNKNOWN","surface":"reference"},{"bytes":1315,"file_id":"F0089","format":"other","input_sha256":"41734e907dcd0e7306ebecb1b2a0ef9e032e53e9f70844510457a0170fd5b170","status":"UNKNOWN","surface":"reference"},{"bytes":834,"file_id":"F0090","format":"other","input_sha256":"790b0117900978e3cf6a486aea8cadb16de3bc0083a52fc3c22c8f6bf32eb328","status":"UNKNOWN","surface":"reference"},{"bytes":1116,"file_id":"F0091","format":"other","input_sha256":"ae4dec00a2534fb1fd52d05db1d1eb5433ac5897c4e0a091765cf305f007914d","status":"UNKNOWN","surface":"reference"},{"bytes":558,"file_id":"F0092","format":"other","input_sha256":"e906fa70cad35b6894aae18ea86f100621a70c0a2bc6fbad556595ec26c258bd","status":"UNKNOWN","surface":"reference"},{"bytes":856,"file_id":"F0093","format":"other","input_sha256":"f8c41a373f3d8541e29e8dc1b8520de6792375c661ed9f13767a8837ada5e774","status":"UNKNOWN","surface":"reference"},{"bytes":609,"file_id":"F0094","format":"other","input_sha256":"62519e66efce1c4eda4bf0d9f5ef691270f58a2baff0794d8f01c82dd0ac19af","status":"UNKNOWN","surface":"reference"},{"bytes":723,"file_id":"F0095","format":"other","input_sha256":"cb32c0df4d7f03c6438fd3e1365988778ced61dbfa74212f758d7a3168e9900f","status":"UNKNOWN","surface":"reference"},{"bytes":646,"file_id":"F0096","format":"other","input_sha256":"76913e147f4c419325959f4bdf4e91466f420361dcc93ebd7895ef68dc1540a9","status":"UNKNOWN","surface":"reference"},{"bytes":772,"file_id":"F0097","format":"other","input_sha256":"8c5956f266757c1dff82ed1440caaf3c3896972f8983f1310fca911898225d3d","status":"UNKNOWN","surface":"reference"},{"bytes":1033,"file_id":"F0098","format":"other","input_sha256":"65d4b77f53fa043c9f8969a8a4d1c6442bca3591493c292acae3e7f41bf4c424","status":"UNKNOWN","surface":"reference"},{"bytes":1527,"file_id":"F0099","format":"other","input_sha256":"7b862b842cf0ebf85a699d3e94cfa89c98d3a4d212197e528521dd0f29631842","status":"UNKNOWN","surface":"reference"},{"bytes":1091,"file_id":"F0100","format":"other","input_sha256":"3f59cfae346bf7d7d0012cc3564d1c1c73ee1cd541652bbeef6ce9402e3c613b","status":"UNKNOWN","surface":"reference"},{"bytes":1262,"file_id":"F0101","format":"other","input_sha256":"75051001faed2bddddb6c9e67ee6b62f4f6e72395d2effcaa017bd4e6970b29f","status":"UNKNOWN","surface":"reference"},{"bytes":840,"file_id":"F0102","format":"other","input_sha256":"f8345ba42d846232227c2c364b197ceda14c6c17d6a6fc4bd3a541cebfbab9de","status":"UNKNOWN","surface":"reference"},{"bytes":1033,"file_id":"F0103","format":"other","input_sha256":"3dccb64c1d5291548d5ed9df446b613c663a1ce35442826d42535b5ba629b03b","status":"UNKNOWN","surface":"reference"},{"bytes":1299,"file_id":"F0104","format":"other","input_sha256":"87ee5811e976c65a2959d8714dbc88dcdd460ec21fb837a6b29774816bcd37aa","status":"UNKNOWN","surface":"reference"},{"bytes":811,"file_id":"F0105","format":"other","input_sha256":"049c147a2e3c886e3d6a269f6d22c731b9f453999221e71da4b7c59cf8d829c3","status":"UNKNOWN","surface":"reference"},{"bytes":691,"file_id":"F0106","format":"other","input_sha256":"5f1cd692990ea7f7cb56bb8df8388be24d9550e341d8ab3e9d77d2e908ff4cce","status":"UNKNOWN","surface":"reference"},{"bytes":978,"file_id":"F0107","format":"other","input_sha256":"ed402544b4e4f781f41f314388826889618fdb9972b28212dcdf91c76673ac0c","status":"UNKNOWN","surface":"reference"},{"bytes":1010,"file_id":"F0108","format":"other","input_sha256":"b4b7f590370f26cc5dfe3d1e80849f6362614dca9f5d7ef05ad185740bb8f2b9","status":"UNKNOWN","surface":"reference"},{"bytes":983,"file_id":"F0109","format":"other","input_sha256":"3445feeb03e2b97b13c41d356b02236a729028a107fd936dd024b98c1d00cf7d","status":"UNKNOWN","surface":"reference"},{"bytes":786,"file_id":"F0110","format":"other","input_sha256":"cea523470d65f2a2a77529df0ba9dbd8b6d625e0311c3438a5a30b4dc583235d","status":"UNKNOWN","surface":"reference"},{"bytes":936,"file_id":"F0111","format":"other","input_sha256":"15bd815441d05ea3c5e905b5de384be076810413b69127d14c8f426ed178634e","status":"UNKNOWN","surface":"reference"},{"bytes":643,"file_id":"F0112","format":"other","input_sha256":"9c06d755cfea63fe7dbbd4e0f3b666fedec89b474cfc6ab0b22289d6bcde9680","status":"UNKNOWN","surface":"reference"},{"bytes":455,"file_id":"F0113","format":"other","input_sha256":"ac1daab1db4fbeec9105c359a5d58fb8519b27eb2fc8f6644ef97cf74bc2cdac","status":"UNKNOWN","surface":"reference"},{"bytes":187,"file_id":"F0114","format":"other","input_sha256":"2f35fc344d8e771b2bdbb7802f20e354f0a9c9007ea2fe6a8cc62d6b62391b32","status":"UNKNOWN","surface":"reference"},{"bytes":498,"file_id":"F0115","format":"other","input_sha256":"68da7c6dc7d9c0456174f2575abe8f8abd52cde7a4017700579519173a8a4a34","status":"UNKNOWN","surface":"reference"},{"bytes":871,"file_id":"F0116","format":"other","input_sha256":"0e96db4df869e8e4a38a76b7be66ebb1d80af768e193fcbb7e29abde3980af2a","status":"UNKNOWN","surface":"reference"},{"bytes":702,"file_id":"F0117","format":"other","input_sha256":"47fea9c90bfea7bd4990f004d7018f5c304d7423559a5ac2001caab666252d66","status":"UNKNOWN","surface":"reference"},{"bytes":21016,"file_id":"F0118","format":"other","input_sha256":"bf655c2c1f44db85644562ee1e1b571cbc4c17de1298aa95291cd33036979d76","status":"UNKNOWN","surface":"reference"},{"bytes":910,"file_id":"F0119","format":"other","input_sha256":"2f4e95eea94c9a90caf4d9f151a0f7a8d4ccb52ac9b04a63b485544e86462e31","status":"UNKNOWN","surface":"reference"},{"bytes":6139,"file_id":"F0120","format":"other","input_sha256":"495cb6750c9476564f095293bbc16b08525b11030d37c9324848ae2e873bbfc6","status":"UNKNOWN","surface":"reference"},{"bytes":843,"file_id":"F0121","format":"other","input_sha256":"f4e081a0fa8795c3b4d7ba51b7cbc72cc2a0868dbaf2039ac78ee08fe073f7b3","status":"UNKNOWN","surface":"reference"},{"bytes":1007,"file_id":"F0122","format":"other","input_sha256":"d47a27d5cd9f6a5b4a6e622b47d2d148d59eb12150350f624110ac49048443c1","status":"UNKNOWN","surface":"reference"},{"bytes":62054,"file_id":"F0123","format":"other","input_sha256":"61e8d98579b393bddd0a1713f85f8149a04bb9de8da5e4e55da2de955e21824f","status":"UNKNOWN","surface":"reference"},{"bytes":2709,"file_id":"F0124","format":"other","input_sha256":"f6b3fcf3946ae2ebb6efda6be1d7e87aa08c82a39e6baaa3d275fefd5db80090","status":"UNKNOWN","surface":"reference"},{"bytes":1633,"file_id":"F0125","format":"other","input_sha256":"a7766bd4e36d02ee9b5a7d541f493b9519f45a7cb69e4296885eb9b734e3764c","status":"UNKNOWN","surface":"reference"},{"bytes":5846,"file_id":"F0126","format":"other","input_sha256":"fa910b01b634220a43aec23b82d048fee28ddb57b2fcc47e1a03e86fd8321ab4","status":"UNKNOWN","surface":"reference"},{"bytes":1648,"file_id":"F0127","format":"other","input_sha256":"5d214b58b56e11f2d0791c8ea5f1d88339bc0337792dc7ea04c0c6c13b23301f","status":"UNKNOWN","surface":"reference"},{"bytes":1580,"file_id":"F0128","format":"other","input_sha256":"3531ac7495d77ca260b4be1348dab8dc9013c7b4083089dbcd8a17a235e4d30b","status":"UNKNOWN","surface":"reference"},{"bytes":1419,"file_id":"F0129","format":"other","input_sha256":"0b772d19555c3fa604a5c47f645ca3c740275ce8d1eac9895b693bd07ac65782","status":"UNKNOWN","surface":"reference"},{"bytes":1705,"file_id":"F0130","format":"other","input_sha256":"c9dc72209af28b3ef5a5ac46e60bff5c8a1b4ec3b21c9714bc0223dc6a6889e5","status":"UNKNOWN","surface":"reference"},{"bytes":5255,"file_id":"F0131","format":"other","input_sha256":"67a99aee7ff4269bc56bc8564e41f27e32267b7f5e8e1f5aba4f9ffde62a6260","status":"UNKNOWN","surface":"reference"},{"bytes":7531,"file_id":"F0132","format":"other","input_sha256":"b29097354872c631a31a83f513d9dea1cfcd69e11796b723858519959df012b7","status":"UNKNOWN","surface":"reference"},{"bytes":8324,"file_id":"F0133","format":"other","input_sha256":"689a527ce73b5c1b93e403439929d97c5bcc5eacf94187b4ab083bfcd1432c91","status":"UNKNOWN","surface":"reference"},{"bytes":39464,"file_id":"F0134","format":"other","input_sha256":"b53ccaa71acc12382b1d306d00f106229f34678d83714e1abee268f9b8ffc499","status":"UNKNOWN","surface":"reference"},{"bytes":1125,"file_id":"F0135","format":"other","input_sha256":"56d6e4902d9906711cdbcb39041550d353064e60afc1aee5245b263df3fd7fc1","status":"UNKNOWN","surface":"reference"},{"bytes":0,"file_id":"F0136","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"reference"},{"bytes":24,"file_id":"F0137","format":"other","input_sha256":"e56658b777098bf2bfbc05c5b76f045e6131b9da99b2b3741c10b325701476de","status":"UNKNOWN","surface":"reference"},{"bytes":27,"file_id":"F0138","format":"other","input_sha256":"b00036a024b45e1c9f3b2829621d914c8c96b176a9ee9e4147ca80405070022a","status":"UNKNOWN","surface":"reference"},{"bytes":1526,"file_id":"F0139","format":"other","input_sha256":"d17b5a35db586c02c08349d0edf2228a55175019cba6a320be5af0556d63bdd9","status":"UNKNOWN","surface":"reference"},{"bytes":2238,"file_id":"F0140","format":"other","input_sha256":"1b8c95b4bba7e9352c076849112a04b5d64cccb0fee1caaf705f4d859d1689cf","status":"UNKNOWN","surface":"reference"},{"bytes":2659,"file_id":"F0141","format":"other","input_sha256":"1ecd986b7758416b5237a2471ccf21d9285b983df6068a096ec79e01d6607e87","status":"UNKNOWN","surface":"reference"},{"bytes":667,"file_id":"F0142","format":"other","input_sha256":"0397835da8dfb6aab8ea60b5784372e8e5031eeea2f22b72f4437cbb62099f93","status":"UNKNOWN","surface":"reference"},{"bytes":1498,"file_id":"F0143","format":"other","input_sha256":"2971b1995357eee2147f18c97e5814c2659f50a7246b09c9456bdacc7f90293e","status":"UNKNOWN","surface":"reference"},{"bytes":4151,"file_id":"F0144","format":"other","input_sha256":"3eddbcfa9c38d6e910c442db637bd652f34532aa04598a6e064e563142d0af46","status":"UNKNOWN","surface":"reference"},{"bytes":3095,"file_id":"F0145","format":"other","input_sha256":"cc6f42490b5f4df76c6918a87826cdf3f6d183711eec25874ed7b2a685af5e10","status":"UNKNOWN","surface":"reference"},{"bytes":5500,"file_id":"F0146","format":"other","input_sha256":"76892af49ace4c76706650332e0ea51483b9b4dc44d0ffce2e1f28d8f3506012","status":"UNKNOWN","surface":"reference"},{"bytes":12626,"file_id":"F0147","format":"other","input_sha256":"40e8324897a3a702911011d65064ff6cfb72c80ac78b224d52c8232389e1bca6","status":"UNKNOWN","surface":"reference"},{"bytes":19256,"file_id":"F0148","format":"other","input_sha256":"a20583c81805fe64f7fa210851ce29754af9d25fd6aa5a3225a9557529602513","status":"UNKNOWN","surface":"reference"},{"bytes":99456,"file_id":"F0149","format":"other","input_sha256":"2e34a6591fa118dfd74e1b95453119ae25751f8876fea0160c33cfac29505460","status":"UNKNOWN","surface":"reference"},{"bytes":17888,"file_id":"F0150","format":"other","input_sha256":"1ec6c8546da6a3b1634ef72fcee6bb6f25f3af9059f0db78ff8d78e3442ec647","status":"UNKNOWN","surface":"reference"},{"bytes":27052,"file_id":"F0151","format":"other","input_sha256":"3faf8ab73e6603fa2f4eec188d700df5960ee4de6a4e051dc7df4df28a928047","status":"UNKNOWN","surface":"reference"},{"bytes":1484,"file_id":"F0152","format":"other","input_sha256":"e16eceaf9d021aa12c69e6db03472a356501ae50b54fd85fd981bcafd2f2c8ff","status":"UNKNOWN","surface":"reference"},{"bytes":1596,"file_id":"F0153","format":"other","input_sha256":"9b767a664205e1b6c3219bb23ced53962017e3d536403ad21f390a5a7f48c70a","status":"UNKNOWN","surface":"reference"},{"bytes":3334,"file_id":"F0154","format":"other","input_sha256":"754549d9db1c0a9019cbcb2482d92320504d569c0c2445b5f72498ec19065bba","status":"UNKNOWN","surface":"reference"},{"bytes":86454,"file_id":"F0155","format":"other","input_sha256":"4c2d105ad181a863411f630950cab197c88824c43e5be0e6d4e539b4adf1d1ce","status":"UNKNOWN","surface":"reference"},{"bytes":18921,"file_id":"F0156","format":"other","input_sha256":"3177d49c675d093923422e6bd173aa95821ecd21a97b4321d6c735bf92f245af","status":"UNKNOWN","surface":"reference"},{"bytes":2931,"file_id":"F0157","format":"other","input_sha256":"605a830b4719b7b5a2b65a895e93f2968aedfefa7211bbfa0bef8e6ce81e02e5","status":"UNKNOWN","surface":"reference"},{"bytes":5490,"file_id":"F0158","format":"other","input_sha256":"ad68cec89d8ea2a158266e3a5356d76c338c3fc14cc1b1ccb7f383b435e6f6c9","status":"UNKNOWN","surface":"reference"},{"bytes":2267,"file_id":"F0159","format":"other","input_sha256":"92a62e35d1612d1716ef4e263ecc195a185739d39bb8324b3da208d5d3de6fc9","status":"UNKNOWN","surface":"reference"},{"bytes":11225,"file_id":"F0160","format":"other","input_sha256":"1ab0ca8f08af41708eb14858161bfa6c689a4a4d7baf01f3f0faafc9823ab050","status":"UNKNOWN","surface":"reference"},{"bytes":617,"file_id":"F0161","format":"other","input_sha256":"11b779a9ea06260ce442188e808f6074df2179641b8d8043dc113e92ed79f3d0","status":"UNKNOWN","surface":"reference"},{"bytes":1511,"file_id":"F0162","format":"other","input_sha256":"81207960ee4278fd3ddd86c9e831a8833c60e6971131a0f2a933239a906cc621","status":"UNKNOWN","surface":"reference"},{"bytes":8372,"file_id":"F0163","format":"other","input_sha256":"1c01abf38c1dfd53039ff4fed81027e8f9b45eb4ad60320ae3d78fafa6e3080c","status":"UNKNOWN","surface":"reference"},{"bytes":8372,"file_id":"F0164","format":"other","input_sha256":"1c01abf38c1dfd53039ff4fed81027e8f9b45eb4ad60320ae3d78fafa6e3080c","status":"UNKNOWN","surface":"reference"},{"bytes":2214,"file_id":"F0165","format":"other","input_sha256":"e3b53b8bd1c1868da8ec1d605e31b51d0310695f8748537808bb386937bb7dfc","status":"UNKNOWN","surface":"reference"},{"bytes":159906,"file_id":"F0166","format":"other","input_sha256":"ce957d6dca6d7559f09b3602f9c6b8e27ce3954c3627a56090578f60d594929e","status":"UNKNOWN","surface":"reference"},{"bytes":307860,"file_id":"F0167","format":"other","input_sha256":"87ee028eec16918c9438b7e8948aa2abf82197eecdcc9d8060a9749e1e81da19","status":"UNKNOWN","surface":"reference"},{"bytes":1353,"file_id":"F0168","format":"other","input_sha256":"f18c87029e39ab691a90b2e0977447ae88f234fc9c78d2b449072de5e7401253","status":"UNKNOWN","surface":"reference"},{"bytes":16289,"file_id":"F0169","format":"other","input_sha256":"5946d0b1c25d8548768f9e9114c83ac4c7dbab9b2f0871a9130fb7bed31c543e","status":"UNKNOWN","surface":"reference"},{"bytes":5526,"file_id":"F0170","format":"other","input_sha256":"be9eea27c772b48e3270045ed865bf58ef5e399d95a1f853dbf79f61ae70625f","status":"UNKNOWN","surface":"reference"},{"bytes":1527,"file_id":"F0171","format":"other","input_sha256":"4261af86c5b4a063fc80dd6b00fc9ae8ff298556f84f82a8e097de7547e44b35","status":"UNKNOWN","surface":"reference"},{"bytes":1344,"file_id":"F0172","format":"other","input_sha256":"855bc1dece942827ea1798e8d9da773b00274bb01dc65f90829d0b39844cce65","status":"UNKNOWN","surface":"reference"},{"bytes":1363,"file_id":"F0173","format":"other","input_sha256":"9c768c6345fa407dc9fd2d1c14769b5e9969643779ff1866d80ce42741ae1f80","status":"UNKNOWN","surface":"reference"},{"bytes":12053,"file_id":"F0174","format":"other","input_sha256":"4c9ed080383aedaf7821491d397a9d5fd84bf196de73f6d7f2384004f198da64","status":"UNKNOWN","surface":"reference"},{"bytes":2660,"file_id":"F0175","format":"other","input_sha256":"609f3823b8120abfb0de2834e8c4738757c290792d28300552c1357e7fc453a2","status":"UNKNOWN","surface":"solution"},{"bytes":17920,"file_id":"F0176","format":"other","input_sha256":"da4622fe26e692eed230b5320f4f101306a676ab73943b32ff63168aa9c86ce5","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55","metadata":"d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf","rubric":"e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd","seed":"f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9"},"reference_tree_sha256":"58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc","saved_spec_sha256":"6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884"},"public_id":"P099"}
{"calls":{"fetch":[{"argument_utf8_sha256":"fc5e95e38e6e421c9fd707339efea97d58d874b2facfc501add1206a84cd7bea","call_id":"F001","called":true,"response_sha256":"de282e17fe8d42e0b89515f98db9479e285f49b67619868668267c7195634be7","returned_content_sha256":"59a33b54084bd074625c2c8d4a0e05c5c955540863b20d3862a6b44ede7fabc6","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","text_characters":3212,"text_sha256":"26f0968f93dbd23c65df4b25cf61be16646519c90b0634ea39185b84d4d991b9"},{"argument_utf8_sha256":"3c62e40a1b42e5e97cb5542ed5b5d9cc24bda37ad1effa2697ba14f6d500d081","call_id":"F002","called":true,"response_sha256":"4a19fc1bc10bad03551a5f1b62e1e7824723ccc0dbe9ab88bd002690eb471ac2","returned_content_sha256":"a9f4c4b10435a1647833a93be14b4b98299ccb45f23ddb727aa99f4385a425fd","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"0deedb16272c9c24a2708a48156efca56612128de203edfd1e8bb6d7d3b8ff29","text_characters":5049,"text_sha256":"040f60c1fb2477ba8a7495827a4b7c9eab4e699900bd765978eb37aefa88f395"},{"argument_utf8_sha256":"5c917960567b5480807815e5a70fc72e130c4ffe8fe40953a07e831de6ba6b22","call_id":"F003","called":true,"response_sha256":"6534b4aa5199af03f5bd90e09e004379123a3610b9f249816ca97fe96f83da70","returned_content_sha256":"08966a7090c8b717dfb098db917641dde06bc8080318f0f2879c704994b9cb21","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"ed95d6b580e019a765c5a39ef688f1fa7608eaf34ebd2492bae10971f04773cd","text_characters":307,"text_sha256":"87d09809a49ead2f02ce8125443742d5bcfc1b29e2a02c743c04f5974bb8dc04"}],"search":[{"argument_utf8_sha256":"53f25148803d5a4f7fc46a7094a4bb787db5751299eb3f201d7a95d0f6d7b55b","call_id":"S001","called":true,"response_sha256":"794fdd93e53bbff5f9fe94836af7d102d6b18f00ac3219608c91d340560af546","result_count":1,"returned_content_sha256":"a8216f2cc2a79b66f31031909b34016d253d682c2222b88ad6f5f42c4c1ab3cb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"372c4163d11f517189556b39a429c94cf88434b808dc966fc714f7cd26248cc9","call_id":"S002","called":true,"response_sha256":"c373fef340779d3528a27d77f826d8e23f46c294167a23956a74f610008e0972","result_count":1,"returned_content_sha256":"60a33afe896a344a24f08aaa4e55ee2473c22e31c21b2cbd7c212e030eac3c76","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fc5e95e38e6e421c9fd707339efea97d58d874b2facfc501add1206a84cd7bea","call_id":"S003","called":true,"response_sha256":"e91989655ccdffec57736dd8e3823459d9bbb92dc6331e7236b16c57f80bde6c","result_count":1,"returned_content_sha256":"1bad627b47b34080504a50179c37321a41c29dfccf6ff1b67461dfb01f84daef","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"45c8d10aa41bfda6eaef85794d1f90acc4a3177cb1b3bdce30d7d92820bcc01f","call_id":"S004","called":true,"response_sha256":"c308c30584d3a17c4efdca5320af5f1ba0b4dbb0b2800d6df68c18c79d90a0ba","result_count":1,"returned_content_sha256":"b7b591f307fcb2d7931da7adeabfcb4833e5cdd030d4b3c1858b951a9659c4a2","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3c62e40a1b42e5e97cb5542ed5b5d9cc24bda37ad1effa2697ba14f6d500d081","call_id":"S005","called":true,"response_sha256":"f1e868f9114a93e36e2d099398692ab6ff4d00d544e5eea9741b0780f6a86825","result_count":1,"returned_content_sha256":"c852fa93f6a006bf0ef54ac7818b4d5377dffb8af32b9dcfbe55b9d6b7dd7bfd","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d252ba87d311cceb2873014e74afa863051e7950735104cbf0e8da6df471ec95","call_id":"S006","called":true,"response_sha256":"fac9187ce9a92e02b5d4949d3d462247dc1e93c0148a4198ae167d4cbb557ff0","result_count":1,"returned_content_sha256":"521aa6d08377440703b4c37ae1c79c0eb32a230341c7a5ece5bfac4a60d3c7db","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5c917960567b5480807815e5a70fc72e130c4ffe8fe40953a07e831de6ba6b22","call_id":"S007","called":true,"response_sha256":"a1451133ed2b560e3117ab702a945e44494be8aa8532dea89724439c4c8c8ee6","result_count":1,"returned_content_sha256":"449b2908347065eb2f74439dbcd9a96737835763fc7eaf8e93bd50fef7b8ff65","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7901496d7cb421830575b3aecf58ba93151fab09b4a4891c69083fd60c26cbdf","call_id":"S008","called":true,"response_sha256":"df07a907a7d26d3bc777e1e3e8ae9025ca028b05446d3b51402937d8558ec3a4","result_count":1,"returned_content_sha256":"bbd9aa69d117e00322408fc30671bd4f64a0a7cb6daa69a245cb8fe74f2ef7c3","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1f6baa4a359d00da68e56aee3deaa07b7777e96662bb05ecd9cda1d303136023","call_id":"S009","called":true,"response_sha256":"64e3dd01d815f33b14dceda953da71e8068d45bce484a74008b6703385dd3bb6","result_count":2,"returned_content_sha256":"3c4c55001839722660621348506467a590fa7afb105929690ee86d0d7d70a263","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":7580,"file_id":"F0002","format":"csv","input_sha256":"a9c818e8a5120189173668b40882ce8bf59a7ec2b057c49d7a724a04bec727f2","parser_result":{"parsed_sha256":"9c5078db0072f1b24a311fb189e555b7ccb5854b1ce1a7298731911b2d8b9fd7","rows":343,"widths":[3]},"status":"PASS","surface":"workspace"},{"bytes":21264,"file_id":"F0003","format":"csv","input_sha256":"ea83cab199d0364e641d3ceffa1d5b0b3133a150528ad9c7dc4f4325bf5107b2","parser_result":{"parsed_sha256":"ea17246cd361207497878c9ceaed0f227c2dd4fbf347e768494ae3120ab35fab","rows":245,"widths":[7]},"status":"PASS","surface":"workspace"},{"bytes":532,"file_id":"F0004","format":"csv","input_sha256":"b17e76dab634e24e0f56021f15737c0a526dc7f0c4e39d21abeba5a8668383cd","parser_result":{"parsed_sha256":"378606b860211c16bdef342a57e78ed7df73bbd33a5149ad459835e452b74fe4","rows":32,"widths":[2]},"status":"PASS","surface":"workspace"},{"bytes":8806,"file_id":"F0005","format":"json","input_sha256":"0deedb16272c9c24a2708a48156efca56612128de203edfd1e8bb6d7d3b8ff29","parser_result":{"parsed_sha256":"6e30f928e1794884d8ab118f757bf3962893196e455b3cbc56588e9f8cb01754"},"status":"PASS","surface":"retrieval"},{"bytes":827,"file_id":"F0006","format":"json","input_sha256":"ed95d6b580e019a765c5a39ef688f1fa7608eaf34ebd2492bae10971f04773cd","parser_result":{"parsed_sha256":"b9558db691c11c4bed35747c436bac1acf081d64ec3d0e992111177e5b8f77bb"},"status":"PASS","surface":"retrieval"},{"bytes":7768,"file_id":"F0007","format":"json","input_sha256":"fa2962487c5a761fa0d87889c3c11350d0aaeb8b33c6e7741674507d92374baa","parser_result":{"parsed_sha256":"00d57ad3bd1df22966514b2448aa9887b79ac5cb93e7514a9bc00f5cf885c8f1"},"status":"PASS","surface":"retrieval"},{"bytes":940,"file_id":"F0008","format":"json","input_sha256":"5b0cf83602ab8d27377064a6c4b9a83e0d895b2cead58d303e058571ebe4cb29","parser_result":{"parsed_sha256":"ce7ba9828e240a2edf5debe1d3d3faed00292986291fa1959f359f84b79a883c"},"status":"PASS","surface":"retrieval"},{"bytes":1895646,"file_id":"F0010","format":"other","input_sha256":"1eede9bd04f6dd6dbf30b221a9432e5a01abbf8d207640644cdfa895a1349fde","status":"UNKNOWN","surface":"retrieval"},{"bytes":8049,"file_id":"F0011","format":"json","input_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","parser_result":{"parsed_sha256":"d4bc73795fc4a13c75403c3c58bf1a70e25e7cc5b2ef68ce99f21fb18d965ec9"},"status":"PASS","surface":"retrieval"},{"bytes":25581,"file_id":"F0012","format":"other","input_sha256":"0c032992b045bf0ec47143347852d3e4758278c605cd35803d46bfb9d8fcc8c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":10052,"file_id":"F0013","format":"other","input_sha256":"d4e1bb08d8f4d34fe3bb867317d99802a9e2adb25caad8f4ce76163337ae05f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":44209,"file_id":"F0014","format":"other","input_sha256":"8e82ec607c0dfeab53b8314b91ddea8c90f40efbc6fdb73e0a969f395d64b699","status":"UNKNOWN","surface":"retrieval"},{"bytes":88365,"file_id":"F0015","format":"other","input_sha256":"dc07e38fa7e0c452b8b769937c08142ceeb34aef9f5e8e769ad9fe1b678d2a65","status":"UNKNOWN","surface":"retrieval"},{"bytes":103003,"file_id":"F0016","format":"other","input_sha256":"b4ebd579d63599b07bf6ae6806e702fa1728bb84459d0bbd873657e090b37bd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":103003,"file_id":"F0017","format":"other","input_sha256":"b4ebd579d63599b07bf6ae6806e702fa1728bb84459d0bbd873657e090b37bd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":80196,"file_id":"F0018","format":"other","input_sha256":"94d824c0387024e3df89ebb2078aad0a29fa68e13cfcd5d33af49f6d1f49238e","status":"UNKNOWN","surface":"retrieval"},{"bytes":49,"file_id":"F0019","format":"other","input_sha256":"8f69e10876805b747a3ad08a818d46ac7e731b1af417ea6e259d9b6b7deb65c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":3727,"file_id":"F0020","format":"other","input_sha256":"b40eb10279eb155489c2c954a7814d3b46ec088ebce0345cadbf4fe266fee638","status":"UNKNOWN","surface":"retrieval"},{"bytes":9196,"file_id":"F0021","format":"other","input_sha256":"a0a93d0d60d60859868ef0b23a68a4f75d9089cd5877f228225471ad65375aff","status":"UNKNOWN","surface":"retrieval"},{"bytes":9337,"file_id":"F0022","format":"other","input_sha256":"913b500bbbe2cc5c17bd67a1862fe1ee87f9d060c37d17316be3b7c6570d6753","status":"UNKNOWN","surface":"retrieval"},{"bytes":8212,"file_id":"F0023","format":"other","input_sha256":"31eebc82679cfc84092e6c3177517d5c9e0b7930b9abe2ab6e7afec79e641e8c","status":"UNKNOWN","surface":"retrieval"},{"bytes":119786,"file_id":"F0024","format":"other","input_sha256":"946c71f8068fb43fe0ae5199b9028eb9289fe7850bc295f41795514ccdc18614","status":"UNKNOWN","surface":"retrieval"},{"bytes":1290,"file_id":"F0025","format":"other","input_sha256":"b01da1dd10039ee8d80beee59b440fcf7f6ff3567d6f8da3bcc27b4fa5fbba45","status":"UNKNOWN","surface":"retrieval"},{"bytes":1094,"file_id":"F0026","format":"other","input_sha256":"3dc124a9ae6eadd1c39e3b0c1e7d2bf4030d245cbc436da32bb7a605acb29f08","status":"UNKNOWN","surface":"retrieval"},{"bytes":102656,"file_id":"F0027","format":"other","input_sha256":"e10658cd56ccbcf56c956e4f83ece0b6f68fbf7d55fe1b05c227e055e5cd19c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":349774,"file_id":"F0028","format":"other","input_sha256":"472028bf2f6e9c10b24eb3f4cb8c4308071f3f2d7e37147e9a8b2d14f9b839d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":4415913,"file_id":"F0029","format":"other","input_sha256":"04190ea652bef6060703e0498a0d86f585e9eea538d600bb0edb6929202f520c","status":"UNKNOWN","surface":"retrieval"},{"bytes":3021,"file_id":"F0030","format":"other","input_sha256":"5dc0b7e81ba71bf7e303f455431697215d7fad3894ed4c8759b613f3b749b678","status":"UNKNOWN","surface":"retrieval"},{"bytes":2128,"file_id":"F0031","format":"other","input_sha256":"503aeafa6ff32a486168dec325ef89dc41f381745150e807a911009b5ea422b7","status":"UNKNOWN","surface":"retrieval"},{"bytes":10053,"file_id":"F0032","format":"other","input_sha256":"81ca845c7a7ad5c9b166d37e60590125d1e76c83c2dcdb71d0fddfab1309cef0","status":"UNKNOWN","surface":"retrieval"},{"bytes":8838,"file_id":"F0033","format":"other","input_sha256":"d1bd3503c3a87ca7cc1aff39cf6d19d475356ce0fe41fcb649b0a9073ef9b67f","status":"UNKNOWN","surface":"retrieval"},{"bytes":4946,"file_id":"F0034","format":"other","input_sha256":"94ea0ed9fc72b6df1f2aa39c94fbe59fdc08e43e08eba449300daa8c7eac0d4d","status":"UNKNOWN","surface":"retrieval"},{"bytes":374,"file_id":"F0035","format":"other","input_sha256":"c3caa8cc7391d5cc5c53d700aa2dd337ac08af5d993c0f4532a9ba2de2b72716","status":"UNKNOWN","surface":"retrieval"},{"bytes":7730,"file_id":"F0036","format":"other","input_sha256":"06a816fb1904f8de72d43c0ebb54dc38f8ae3134b647efe34e4807dcb303eb59","status":"UNKNOWN","surface":"retrieval"},{"bytes":8647,"file_id":"F0037","format":"other","input_sha256":"a29d238366a734e1d8f5035d112ce161085b025817b06e61080f0abe581a03bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":8049,"file_id":"F0009","format":"json","input_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","parser_result":{"parsed_sha256":"d4bc73795fc4a13c75403c3c58bf1a70e25e7cc5b2ef68ce99f21fb18d965ec9"},"status":"PASS","surface":"retrieval"},{"bytes":8425,"file_id":"F0038","format":"other","input_sha256":"24075af5570e9a7d98cf6c105f9ff38d8ed54a268f6f6076562279287289e73a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205","metadata":"2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72","rubric":"def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d","seed":"ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9"},"reference_tree_sha256":"afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089","saved_spec_sha256":"4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5"},"public_id":"P090"}
{"calls":{"fetch":[{"argument_utf8_sha256":"9fcc53993f256e83478b9e09cd4bd476c9b4257c869d98d6a59d4cbcd56ce0ab","call_id":"F001","called":true,"response_sha256":"26d8b4ebc64cfaf0bd883ee94bc0e09f6a7eaafc3ae9f000874f9e26ed4cd498","returned_content_sha256":"efbc0f4f67fdc575f7be9c04c9cb7a1bf79332bf6e243fdd2b7576a4115b4518","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"de774395f7bcc85ed72fb8d6ef05ec5d62ae68d1ec2a00d28b32b57d0709320b","text_characters":1560,"text_sha256":"ebc7d766109c14da85a1ed26e9e576d700a62604021fe9f1e57d3c4b3aadf168"},{"argument_utf8_sha256":"bf248fd49a4cb55272a8111d94d8093799c375f0efa8193d23ba2fc716eb5000","call_id":"F002","called":true,"response_sha256":"4bca21917eb2a09b37a9f269bcea697955415efb9cb6b594f9ebaeb16b5d370a","returned_content_sha256":"2eaae830a81ef564eb966b4e6991b77a3f33af0a565282199fd01b1073b25862","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"3827dc27acf9a6fddee0ed3b6752ce9d6cd016992e0d78a095046f02e593f0db","text_characters":19275,"text_sha256":"7afe54b6136d1b0e693e15501dd3c199526b43554cabd06b5a46954252224ac3"},{"argument_utf8_sha256":"664a8bd9048774d534267223ea1cd2f34f17a07a3ee40bf6f739a8c6c19081da","call_id":"F003","called":true,"response_sha256":"84efebb6519177dfde856767c09b5460fee5d5ec308817b8869dc0f320d60d8a","returned_content_sha256":"90cf3dd3b74e8da6fe8a077682bde4b10db4098ceaf704dfa321bbfb47113872","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"fe793894144bfd14714b30f327420931152c22a69ea90d52feee406a3556073f","text_characters":2340,"text_sha256":"321d890609e3e091df60f9c51fdfe1e41987a4ae8adec2705e907a74c0dd65b9"},{"argument_utf8_sha256":"63d1ad5eb46d1c47980dc06929c4bce98a26d6f2d0d5a625e2d30e740de0e1c6","call_id":"F004","called":true,"response_sha256":"46fc3c1f22472b234d425fe5a3fb2bc42bc5b76aa7fe3ef04f795ffe3b8a8d8c","returned_content_sha256":"345bce36d20176b8136d1f7da93d5309047c81301ec638fe4dfbecdcb7d0d8fc","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"810170bb8642f3aa408f89ed2ec83160370f28c7933d078542dc9f309c483b29","text_characters":21450,"text_sha256":"0517a432c3ed66c50f4bd0e5709214ea35b3a85d03ef6ad24b85251a05c47d85"},{"argument_utf8_sha256":"c8a948749b96de2901cbc0d01d2c931400f955f4875ac664d46ebfc05e6aaa89","call_id":"F005","called":true,"response_sha256":"a5864e3dee89bf74f290647b3de670507fca75bbd8d520cd7a4af9e5c9f8de47","returned_content_sha256":"021dc74e1a7ddec65b8bcc43d9e530c6ffe7c224fca2e1a6d696d47c6650456f","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"362490d296716612e12344a17255d835ad988810b05ce3c99b8c05a8b7245140","text_characters":11401,"text_sha256":"1bf7f56498a6d401ad72589a1c3ed655ca01efb1dd63bb9bbe8c13390d1beb06"},{"argument_utf8_sha256":"3107485fb7f73143fd0907dbc5869d556090717a5f644c0087668bc56b469b14","call_id":"F006","called":true,"response_sha256":"68726acfc956d4d3efd203a74e063c97c0446fa4e52cbb92908b9765f42100e3","returned_content_sha256":"d94335bbf7c6aa816f26919595538a7bd2ea4d2dc4c87c82acb9953173b502bf","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"826bec82fe18ebde533898dc2d089d11f61e83fa16c40e67f3da66c46b9ffccf","text_characters":24957,"text_sha256":"ee4a45b5b8ee5224bcf26fb0a9e2c67a2549328da550e9ba5cde65d0ff493beb"},{"argument_utf8_sha256":"075fa7e243b7e5a930088a9fd9d5bffa84878fd81ab6d8a4b92d13fb7ca18eae","call_id":"F007","called":true,"response_sha256":"4297910f67194a9fa92f55ac8f65fd531f4af75f6df6d5dfd253f5fa4a5b4c72","returned_content_sha256":"98e9e12eec2c99383c7323e073b39ae13fdb3281aab2c6b93f67ac90e4876616","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"dfd83c7d4a2484cff194cda293d75aa41d17c34c1331ca72cc7034cb59275de9","text_characters":4977,"text_sha256":"32147b197b72a61bffabf4867cb15fb69c4b5f92e83f58122435baca04f04e45"}],"search":[{"argument_utf8_sha256":"d0f5b28ba08b463e2f9bc305978ce607410bf2909890b5790b785981154e3a60","call_id":"S001","called":true,"response_sha256":"2b4e0b9b6130d31e69892945a956dc8927a1412217511dd1c2c75e824ee608b8","result_count":1,"returned_content_sha256":"d16f571a50a9030a9b350817e79bdb619fd1f7b6365ca2f20620d844c217b013","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"77f9df70416a2a8cbfaa945457cf1866abb938a36801102e0297bf8d161cd60f","call_id":"S002","called":true,"response_sha256":"44d7d0ae11565ff614760a233e9cbd219fe47eec29192cae513c61375ce9ea0f","result_count":1,"returned_content_sha256":"6cde90c9a29930750c6b99a54c4c6fc8c6c5061b69cfbd18645232991ccb5946","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5cf7cba9bd4fe4060f292d2c7acbd3787ef3ea6e489ad36eafe361684d22f2ad","call_id":"S003","called":true,"response_sha256":"9f4dad6fc6a72d0f408d5deb14175c486d0601d6b68301efc509cabb78889d76","result_count":1,"returned_content_sha256":"e602823f4213ff785e1fc5119fd9ef295f79c2be10ee34b5fdf7baef14ea9193","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"002492f999cfe09594478a24a1d7f39bef3fa9418d764833defb9b8c0b77c119","call_id":"S004","called":true,"response_sha256":"608d938ab9b6e97d840db2e49349ce25bedc9f724be1707f67eb06ec38953e21","result_count":1,"returned_content_sha256":"f8ce6354e9a8f9e087829de1da5522088b9e45e6f097cd4dc97f0d50fb9b2354","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"41f5bfcd3a9e97cb832ee6e7a4a600a6a459fccbb2dd44e1c188de6336ef1727","call_id":"S005","called":true,"response_sha256":"96af69e62e805c22586961da698292181f66f555861f35be0597e1d66fa82e74","result_count":1,"returned_content_sha256":"182cb0cc67e9d62725cbfe45a0743e430cc89907b8c3622cf8f8593126dc7650","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9290f62612c86b0c099720a28f7ea0050b6612ad9ef4f898b9229f59d671488a","call_id":"S006","called":true,"response_sha256":"9112ad6b41c067c01bbb3442541da199de166a3b911b8ebd752b65c83deb632b","result_count":1,"returned_content_sha256":"b261a13b5a053b48b2bbd061b1b0e9538ac931db4e50d9c6be2d83976da39aea","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"c04d9bf6c1a2540cc1bd4b45b718f6645486c7390da662b4fae53c7e104ee430","call_id":"S007","called":true,"response_sha256":"aa81ae1cb72fa756179a132ee9031343ff688dafe68f0b4f3cfec9b0df336ed9","result_count":1,"returned_content_sha256":"f1956aaca37da1af1576f56ae2a6a904508cb4e4560f5b6cf76659fe30ed9b22","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":137311,"file_id":"F0001","format":"pdf","input_sha256":"4d38926a02bac93e9fdaaae964177d0dd7c635bb0dc404a1de643aea54ad09d8","parser_result":{"pages":6,"parsed_sha256":"64ac126ca42a3cd85098c86fd0232d6c1a03f770b077acd26acae28712de8111","text_characters":2735},"status":"PASS","surface":"workspace"},{"bytes":105064,"file_id":"F0002","format":"pdf","input_sha256":"841eea25cc18d8879a4fd6b3e3580b8d7300c2fe67b81727d1ef47dfae59a46f","parser_result":{"pages":27,"parsed_sha256":"75f2b0541d9451a83a35d31d128d53ce6c50492e2908e96a58f8df9bac774ef0","text_characters":43892},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0003","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":131459,"file_id":"F0004","format":"pdf","input_sha256":"7807c5f72163f719c64aa9a2e53ef18087b67450a7e30d8a7dc82c8aca7c3604","parser_result":{"pages":14,"parsed_sha256":"4fc1956c5fc72076f65edb34fd8670d86a6730af9171a02a2e573d3f9a342cfe","text_characters":23720},"status":"PASS","surface":"workspace"},{"bytes":19432,"file_id":"F0005","format":"other","input_sha256":"3827dc27acf9a6fddee0ed3b6752ce9d6cd016992e0d78a095046f02e593f0db","status":"UNKNOWN","surface":"retrieval"},{"bytes":4389,"file_id":"F0006","format":"json","input_sha256":"fb9a4849ab88c2f911888c5ea5a0c87a2a051002e213fad10ff86d9ea2cb26eb","parser_result":{"parsed_sha256":"c2ffea84045e5d9becd7d0f1c8fa235d9ea66f220db478428ddd65b4fd96a57f"},"status":"PASS","surface":"retrieval"},{"bytes":1365,"file_id":"F0007","format":"json","input_sha256":"27ba307b779e214c450d57c07c7a12fd086f030b101867c5632700eba95ec086","parser_result":{"parsed_sha256":"fe153bb140933e9e5f5d935a19f2f405307cffd595ec18d644ff599ddc72c8ac"},"status":"PASS","surface":"retrieval"},{"bytes":97639,"file_id":"F0008","format":"other","input_sha256":"826bec82fe18ebde533898dc2d089d11f61e83fa16c40e67f3da66c46b9ffccf","status":"UNKNOWN","surface":"retrieval"},{"bytes":56052,"file_id":"F0009","format":"other","input_sha256":"362490d296716612e12344a17255d835ad988810b05ce3c99b8c05a8b7245140","status":"UNKNOWN","surface":"retrieval"},{"bytes":288210,"file_id":"F0010","format":"other","input_sha256":"dfd83c7d4a2484cff194cda293d75aa41d17c34c1331ca72cc7034cb59275de9","status":"UNKNOWN","surface":"retrieval"},{"bytes":32615,"file_id":"F0011","format":"other","input_sha256":"fe793894144bfd14714b30f327420931152c22a69ea90d52feee406a3556073f","status":"UNKNOWN","surface":"retrieval"},{"bytes":4205,"file_id":"F0012","format":"other","input_sha256":"de774395f7bcc85ed72fb8d6ef05ec5d62ae68d1ec2a00d28b32b57d0709320b","status":"UNKNOWN","surface":"retrieval"},{"bytes":319002,"file_id":"F0013","format":"other","input_sha256":"810170bb8642f3aa408f89ed2ec83160370f28c7933d078542dc9f309c483b29","status":"UNKNOWN","surface":"retrieval"},{"bytes":97639,"file_id":"F0014","format":"other","input_sha256":"81a242e8e4c3d78dd4ca0ff34400eb1a9dd4daac88563f2ec7197ff32923b596","status":"UNKNOWN","surface":"reference"},{"bytes":55988,"file_id":"F0015","format":"other","input_sha256":"8e5ae90da49448eb2ababa5f32d21f2ca7387d9f73eba1e9d9e951b40d42d3e2","status":"UNKNOWN","surface":"reference"},{"bytes":6404,"file_id":"F0016","format":"other","input_sha256":"8c963201dc231a89038bf60c5d2a7bff230fb0b6f9dad84f0d0520b426b2146a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013","metadata":"d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559","rubric":"ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81","seed":"070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c"},"reference_tree_sha256":"259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3","saved_spec_sha256":"c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def"},"public_id":"P068"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0438a990a4900643869e9531490716645e9467792b290b997cbc1b200b68c85a","call_id":"F001","called":true,"response_sha256":"b2c8c15181b6a8a4fa43f3b24ed7d80a16a52495e850ca7af16c1fb2ae981663","returned_content_sha256":"ec1a880925049acaa62bb98fceb3b8f5b57c36468af6163de82f724c1b8c8fb6","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"f427143816062dfc84249d69a24f0492f0c2107fa1efada9daf896b9233eb8fa","text_characters":1899,"text_sha256":"582796135d9b3a2413fa0ce0c1542c05cf9897010519a8826d47f4e2d6d8f5fd"}],"search":[{"argument_utf8_sha256":"510d8c9d84e7e432c444ec39e45a96661c44113d91f2e0a9ae9d30200f2f2dad","call_id":"S001","called":true,"response_sha256":"b5036cb5c55164f8d6b74dd6cb67b1bcfe66f5f8734d44a3d9a246c97f929a5b","result_count":1,"returned_content_sha256":"e0e20abd4ecc1bc927ccadaea52732fe8ca60a15b72664ffd46940907e0b5b93","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":557429,"file_id":"F0002","format":"pdf","input_sha256":"267f8ce1be0fbe3a430ddfc3acfa7dc4d4dc41c60d1b8201a90e39772d95e3aa","parser_result":{"pages":2,"parsed_sha256":"057f0e02efc4286934d213f230c2748088a155c1b75f471484604f8cd076ede5","text_characters":1252},"status":"PASS","surface":"workspace"},{"bytes":9023,"file_id":"F0003","format":"xlsx","input_sha256":"75d95d3eda1e59b0fe166e4b1ba0244ed2e99445558659d289084b97ea5b348d","parser_result":{"cells":14,"formula_cells":0,"parsed_sha256":"78ba7fd808e72b3b9d91cbe67b853d3a99732b4cfb57ae5e9bd2a6cfa7e2df9f","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":596624,"file_id":"F0004","format":"other","input_sha256":"1bc8a9b37527ceb9fb51be0642adb9ab2680534960075e50f2ec346e41029e56","status":"UNKNOWN","surface":"workspace"},{"bytes":337999,"file_id":"F0005","format":"other","input_sha256":"33a20bab99d038567ce85807a878660345c69221cbc00b5d2a2d9f2759060e57","status":"UNKNOWN","surface":"workspace"},{"bytes":827,"file_id":"F0006","format":"json","input_sha256":"4bf032d79b14080f375b538b53e3f7a3b3645bbbe20f4afe0f1c2c10710ef828","parser_result":{"parsed_sha256":"d4c2c75b1b9ad715e6a1add5a7c3072c3498619a98fe3d86c2dad53510cbfe77"},"status":"PASS","surface":"retrieval"},{"bytes":210,"file_id":"F0007","format":"json","input_sha256":"fb44fff6c0117258664033af62112f9197a49f934373fd9ffe5415dcd78da131","parser_result":{"parsed_sha256":"5e0628ff97622b045fa06eafc7d6af524f306ea7753303299d672b9ca8a8d64c"},"status":"PASS","surface":"retrieval"},{"bytes":31047,"file_id":"F0008","format":"json","input_sha256":"f427143816062dfc84249d69a24f0492f0c2107fa1efada9daf896b9233eb8fa","parser_result":{"parsed_sha256":"40108e81373c72ad6432af39bc5a5d165043b284c32ff89270c042cb9047d239"},"status":"PASS","surface":"retrieval"},{"bytes":26667,"file_id":"F0009","format":"other","input_sha256":"24ae9e68f44dadffef7244c9040d8c66e449844c42f962473c2b15127f10cec0","status":"UNKNOWN","surface":"retrieval"},{"bytes":157574,"file_id":"F0010","format":"other","input_sha256":"68c9f3b20e0f9b9b9ebcdc88fd3fdab2b0df890a9d5c2eec1c4342adadc19e72","status":"UNKNOWN","surface":"reference"},{"bytes":94392,"file_id":"F0011","format":"other","input_sha256":"5b4cfa3d92516f30ab8ddd1b6680d433c4074e1026c9e0003be80702542deb8c","status":"UNKNOWN","surface":"reference"},{"bytes":5628,"file_id":"F0012","format":"other","input_sha256":"31315b8d0f9479191db4331f8ac3e9d11485a538baeea7ad28cf11e13600c2de","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde","metadata":"33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b","rubric":"d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e","seed":"6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d"},"reference_tree_sha256":"0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3","saved_spec_sha256":"d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe"},"public_id":"P039"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0d2bc87990a356fdd57a42bd92c5eefe7a80b3ca9f40aef60a2ea5c7ed16c9ee","call_id":"F001","called":true,"response_sha256":"9f400f48909228917bdd75af9ee1835c32b371faf4769a2325ab50a0cd850d9e","returned_content_sha256":"e273842cc42edcf41ec65b39a33d8d838b64edb50b735db00f8df284d3a2547f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"6035a78e3100336a9a59ce26ca8c21a22555903ad680da8bb68a3cef6b72ee6a","text_characters":4763,"text_sha256":"f86ffb500972ca1c9133874fc7f12af9e53d2c00b2c67dece019edf7a439015c"},{"argument_utf8_sha256":"4e94555e4cdffb5b311ada42d2632cb3f26dd23f40069c20d0ecc7d791d5f399","call_id":"F002","called":true,"response_sha256":"158138842ea2426e1af05ba9559921b2111970f2d214a61920320815af67f940","returned_content_sha256":"bdf08be2e8198463e1fba1ee3a0c345fc774893c60abd38fafe1461a0f945c73","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"3de92e026ce50ed706ba6cc4fd6e8a7f324e9e55d2db6067233109e55481a809","text_characters":3115,"text_sha256":"52be05cfcf8f76099439686890a7a969fe90483545ce037ead820c8e21eb1c51"}],"search":[{"argument_utf8_sha256":"10b285ea332128c58db276007f75bfd0444458fcb0dcc83955d2db7ac152abdf","call_id":"S001","called":true,"response_sha256":"80f3abdde507f7a8e43de5727904135beaa670a297838ce964bcc5ca4787927f","result_count":1,"returned_content_sha256":"47626f62be1c7fed8ffe72cd5dc40b777d460f643d76dedf0392a4733a1fb523","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ac8ea638099290bf49a08c1717d128b106ada6a98b8d48278dc4a8e9a9131a1a","call_id":"S002","called":true,"response_sha256":"f0be9e19c1f3013f8bce9387ba90b552fa610b0380a1c0e62d36bf3df860f809","result_count":1,"returned_content_sha256":"3c05e10564f69e0226b2fff4b0ecb36794ee2e215b7f88f0251e8a2c41b3f563","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1525,"file_id":"F0002","format":"json","input_sha256":"f60d2a726fb4999cf34b0a1ec8dbb5cf2dd745a601b202e06dc0e7b3ac380ae7","parser_result":{"parsed_sha256":"4ceb8805eac15815d885778a494b977333fdc635f2b188c6e4c82b2ad05c9627"},"status":"PASS","surface":"retrieval"},{"bytes":269,"file_id":"F0003","format":"json","input_sha256":"9a4bb9a37459cfde19963431f89b4fdbf9c8f3581fc08ea730d90aa40a7fcbfc","parser_result":{"parsed_sha256":"bf80f292ebc2cd7e713bbaa0043f72d120dc0e9cd05021ec5462ebf041449ca5"},"status":"PASS","surface":"retrieval"},{"bytes":121860,"file_id":"F0004","format":"other","input_sha256":"6035a78e3100336a9a59ce26ca8c21a22555903ad680da8bb68a3cef6b72ee6a","status":"UNKNOWN","surface":"retrieval"},{"bytes":49288,"file_id":"F0005","format":"other","input_sha256":"3de92e026ce50ed706ba6cc4fd6e8a7f324e9e55d2db6067233109e55481a809","status":"UNKNOWN","surface":"retrieval"},{"bytes":121843,"file_id":"F0006","format":"other","input_sha256":"4835b38025a2e220b73a72e8f6051e9368ac4a9ba50c2015f59369c0eeae7b2c","status":"UNKNOWN","surface":"reference"},{"bytes":49389,"file_id":"F0007","format":"other","input_sha256":"c7ab4037151b4ea05574d9520e9c2f15a29b8eb6361e8404cf37be85299defa7","status":"UNKNOWN","surface":"reference"},{"bytes":2675,"file_id":"F0008","format":"other","input_sha256":"63df4299aaa497c5ff8098e5e8b4cd96efb499a0acf390170e517e20627b7a5c","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad","metadata":"ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a","rubric":"c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea","seed":"007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5"},"reference_tree_sha256":"826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78","saved_spec_sha256":"14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c"},"public_id":"P047"}
{"calls":{"fetch":[{"argument_utf8_sha256":"68bce729f6462c2598496c52bf6715074f0b4324cad15ad44a35751238c70896","call_id":"F001","called":true,"response_sha256":"967c1a8b0e8c2aa0e19e5fe4d48d556e37761886327d878cd336b88c3b9030a6","returned_content_sha256":"66b43aebb46d00b2cc96cfcdcef319519434b32b784e622b0463a40ea5f4871d","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"841e2a935481b3acd1c7b362f78a8858762a75602e25907a01c9930b2595725f","text_characters":902,"text_sha256":"1b1c3507d15130b838ec06a069b649c69d3b54820b14a0db6b04b55533e091e6"},{"argument_utf8_sha256":"3881c011cbdcc3b03efb9b508d76cef687df288031fd56e866827e5e7c031bee","call_id":"F002","called":true,"response_sha256":"d1deddf0d3d17a930a7f313df724305bee457f233f048d10e796ddd66afe1960","returned_content_sha256":"a766c21608c2c6501c538d2a3f1df6886180fe0ae6aff4eb441ae12b1fc9343a","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","text_characters":1028,"text_sha256":"3a4189385fec57a7c6d0b0a5383431912407271636b027e3ae73272d369a43ef"}],"search":[{"argument_utf8_sha256":"a68b41a2694c421768599dd5ab14eccc0525c69035837f12ec1e007255e0d0b5","call_id":"S001","called":true,"response_sha256":"4ed28468adf965e76e6c8bdb797c77c961b45550a60032f311a5c958d9448883","result_count":1,"returned_content_sha256":"4a22b0f41a35e9e17eeb9cc95ccec045640542900c80a75d607eb26108f84290","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a331f9033b03552873b8bca4209959cfdff3d4223678729d737c2baf5c6b9e43","call_id":"S002","called":true,"response_sha256":"6ab76aba78ba25f2345f8011db486aaf43aa2bf5fb050e61a7f15e87d9ba077b","result_count":1,"returned_content_sha256":"49a0408cd66026d00edf757a76b75ec5b9af5d8a8085797f7f2c2035f64f8d43","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":358,"file_id":"F0002","format":"other","input_sha256":"c73aa041684dc2f4c6a082bf61fa2d57334cfecf6a8e8e29eee185d79973396a","status":"UNKNOWN","surface":"workspace"},{"bytes":1901025,"file_id":"F0003","format":"pdf","input_sha256":"e6c5227d95d289a810c953d895afc740ae922fc80ed4a8f1d5f4e39a9cd6c000","parser_result":{"pages":56,"parsed_sha256":"09630f1200f02adf516b8cbd76d3cec06b2011db26048763484b78685db91f86","text_characters":39443},"status":"PASS","surface":"workspace"},{"bytes":1151429,"file_id":"F0004","format":"pdf","input_sha256":"34290dde6d23d60de647a6c459ade11d9ddce1eaa2c564c9d185f074866a22b3","parser_result":{"pages":88,"parsed_sha256":"cecef3ee04b3a77259eb2fd8c3e45200139731f16940ade1fc030777aed77127","text_characters":55967},"status":"PASS","surface":"workspace"},{"bytes":1543,"file_id":"F0005","format":"json","input_sha256":"eb804f992cf83234c6495bf2157dcb2e6ddc67def76107692a2341bf249a7a9e","parser_result":{"parsed_sha256":"94965d3dc3452fe94c7e3675e939a500cf1cd1fcd1a550a099ce6362f2cc11a0"},"status":"PASS","surface":"retrieval"},{"bytes":323,"file_id":"F0006","format":"json","input_sha256":"b8534795fb160eb2eb9b3ee757ed70d5f89acc2b7aee13729d83e4de8b6d3234","parser_result":{"parsed_sha256":"9598f69ca71241be70150d3f5f7fa7ee71e5f025c8e2702eb0af86f9f7b1f845"},"status":"PASS","surface":"retrieval"},{"bytes":19105,"file_id":"F0007","format":"other","input_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","status":"UNKNOWN","surface":"retrieval"},{"bytes":16388,"file_id":"F0008","format":"other","input_sha256":"841e2a935481b3acd1c7b362f78a8858762a75602e25907a01c9930b2595725f","status":"UNKNOWN","surface":"retrieval"},{"bytes":2155,"file_id":"F0009","format":"json","input_sha256":"22a9a7953517c15963c144d315c7b3cae0ee1f975527094b98c54f235c900132","parser_result":{"parsed_sha256":"f772394be52a1f3f001726b22a41c90a4fcea60367f4fe47ee3ac8c28eb348aa"},"status":"PASS","surface":"retrieval"},{"bytes":420,"file_id":"F0010","format":"other","input_sha256":"ee35e16bc147a4adc00afcc1695f60bb14ff14fed24349db1e741f0b64fcfa60","status":"UNKNOWN","surface":"retrieval"},{"bytes":1932,"file_id":"F0011","format":"other","input_sha256":"e51365e80aeff52ade851ae99d5a111148c57086521b55aa25472ba07871fc7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":4619,"file_id":"F0012","format":"other","input_sha256":"df6e0936f45aa728a4a4f9751512d9f821b87bd60b861da5635792784289b967","status":"UNKNOWN","surface":"retrieval"},{"bytes":9285,"file_id":"F0013","format":"other","input_sha256":"a1d8861085fc106754c140d01ad6d12bcd649505f0fd065def920daa71f16413","status":"UNKNOWN","surface":"retrieval"},{"bytes":12695,"file_id":"F0014","format":"other","input_sha256":"9f4aa5b8d207ee0c2cd1df9d0edffbcd35b33d3b7da1d932f394524c7437b9da","status":"UNKNOWN","surface":"retrieval"},{"bytes":22997,"file_id":"F0015","format":"other","input_sha256":"38b32fd5c4b0bf16d74c060b5055b4b565f7eb299481fd04fb8149e656a782e2","status":"UNKNOWN","surface":"retrieval"},{"bytes":23040,"file_id":"F0016","format":"other","input_sha256":"4bfef28ebb6b9db066a438267a84108ff70c02e91db8068ecaacb9c0501a07f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":6019,"file_id":"F0017","format":"other","input_sha256":"f17f8ccf6cf41219913c3d5c9e30701bc61e29d99a6f612d321ce80c7c0be775","status":"UNKNOWN","surface":"retrieval"},{"bytes":29901,"file_id":"F0018","format":"other","input_sha256":"25512143b8580495d1b8ef523cb2f00a21dfd1bfce2f6fdb205f2d03cbc62c4b","status":"UNKNOWN","surface":"retrieval"},{"bytes":89795,"file_id":"F0019","format":"other","input_sha256":"a0fe8723dcf55da64d06b25446d0a8513e52527c45afcb37073465f9c6f352af","status":"UNKNOWN","surface":"retrieval"},{"bytes":819,"file_id":"F0020","format":"other","input_sha256":"4504a731b93f5768e8f011b8bc6f20b64825d9801c432bfc37d78dbf9ba6a38f","status":"UNKNOWN","surface":"retrieval"},{"bytes":1990,"file_id":"F0021","format":"other","input_sha256":"18612a7e8bd639b3fe808391d5615464aec6f9aac5ceba71bad37c3ee66adb04","status":"UNKNOWN","surface":"retrieval"},{"bytes":27227,"file_id":"F0022","format":"other","input_sha256":"b4337a124994ff06b2a0a5480a660505083fec35eeeef4a10aa119d44a1ab76d","status":"UNKNOWN","surface":"retrieval"},{"bytes":24915,"file_id":"F0023","format":"other","input_sha256":"dc72f59af5e970ce17562db4e63c2862bdc7e9445cde03acd81db952dea14c7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":39902,"file_id":"F0024","format":"other","input_sha256":"881caafb19f939eba912837cbf4515e819afcdf6b5feaec18e71fd85fe55fd98","status":"UNKNOWN","surface":"retrieval"},{"bytes":1217,"file_id":"F0025","format":"other","input_sha256":"b48e9d380e023062898b305a4dbab6b325302e77889152dcfbe8d39c978999dd","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527","metadata":"4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487","rubric":"d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc","seed":"932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3"},"reference_tree_sha256":"0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165","saved_spec_sha256":"1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433"},"public_id":"P060"}
{"calls":{"fetch":[{"argument_utf8_sha256":"23d8c490cfd3efbdaef9320839f12216cd37224abc22849b15345eea74422e4a","call_id":"F001","called":true,"response_sha256":"30d48921569a9b491f21ada1c96cfc9d39cf96b2d741482911cee3e18b0ffc5c","returned_content_sha256":"0bd7f4ea93c8049d887cdb4d6da3a0d4d181919c3c73a5cb84184ba6cdc92f26","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"2489dbacec603cbe210d6b11db053c123085aee078edaf09b07d388284fee6a7","text_characters":443,"text_sha256":"e3c6e75f03c890942b3d2f7c754a9b12312b1aa9e6fb25751a0de2fd9055c5fe"},{"argument_utf8_sha256":"c114c85f2e819530e2cc580671e29bfda3d886e6fbe13ce9c127c5baa33c2e69","call_id":"F002","called":true,"response_sha256":"4be51b76f726f4dab28ed2345d965688c3f408217922a35c2d1037f618ea10c9","returned_content_sha256":"9bdd33f0df1eaffc1bf67d633a15d72d866b40b27089622da060d419a7bb08aa","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"11f2533671fcb7843a46ed0ccb50405ab5be0df15e322d071d09b9c3cd86b5c0","text_characters":2977,"text_sha256":"ff906894a8ebcc7a705bdb444ddbc1b4622b5d9728215a7a11498ea674d69a3a"}],"search":[{"argument_utf8_sha256":"23d8c490cfd3efbdaef9320839f12216cd37224abc22849b15345eea74422e4a","call_id":"S001","called":true,"response_sha256":"201b54d2e4bc001f291524e72a882313530f599176425b7a454f539afa64233e","result_count":1,"returned_content_sha256":"fcff298d69452440ec8edcdaf75ff542fe263c86a69fcfdf29f13c78d25d654a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a41fb6ccaee583232c4b75ea00db7e6c9afc31a39e2e9e6cd12bca26bb849113","call_id":"S002","called":true,"response_sha256":"cee6b89b0d97d010e529537e7d8dac7f64cba6193c3d60b20ec49d5456fd106b","result_count":1,"returned_content_sha256":"f8c3caf22b040326a9e856fbbee611c2bc6301e7795f24bd6b874932f266bc8b","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":3476,"file_id":"F0002","format":"other","input_sha256":"604a5f01071cd8e5228d3763f672b6398a1757ee0346f9df464a2c1ee5617fa3","status":"UNKNOWN","surface":"workspace"},{"bytes":53711,"file_id":"F0003","format":"pdf","input_sha256":"3580ace657be6e515bf0852c01205cf4ed9ade76bf870c6996436c62a61630b8","parser_result":{"pages":1,"parsed_sha256":"b3b40ee4dae929705efc5b423b57b35b7ccb91701189ebda4c4d9374384fc73c","text_characters":94},"status":"PASS","surface":"workspace"},{"bytes":34556,"file_id":"F0004","format":"json","input_sha256":"11f2533671fcb7843a46ed0ccb50405ab5be0df15e322d071d09b9c3cd86b5c0","parser_result":{"parsed_sha256":"d80930c88230a416ddb3fb7ceadb80d5739d873111bdc8f8329b1e1b942a1649"},"status":"PASS","surface":"retrieval"},{"bytes":82767,"file_id":"F0005","format":"json","input_sha256":"2489dbacec603cbe210d6b11db053c123085aee078edaf09b07d388284fee6a7","parser_result":{"parsed_sha256":"4a8713449f6bd87d3f9b43c8ff149c871693251c7ded87dd22491664389561f4"},"status":"PASS","surface":"retrieval"},{"bytes":1590,"file_id":"F0006","format":"json","input_sha256":"34a2a9fa323dceebcc07c37498d1eed4743e52afb8d19d5f656b8b9539f2b70d","parser_result":{"parsed_sha256":"c631a2a2c0db956ffcc21204895307d1fae01c21cf6e7a2c4eb983851f3e1b87"},"status":"PASS","surface":"retrieval"},{"bytes":489,"file_id":"F0007","format":"json","input_sha256":"ff0dced3e261f5485a1daedf9d1854cbf783dac3bd2d43e840a95841e8725ef2","parser_result":{"parsed_sha256":"03c8e812d316186e30492091ffc67ba6d801c7f505a94c76bc6fa8486566431d"},"status":"PASS","surface":"retrieval"},{"bytes":15148,"file_id":"F0008","format":"other","input_sha256":"1ee1cd2ea3736b94dd7ccb6e2d510bcf103602336e68cd7d03383245fe9262ae","status":"UNKNOWN","surface":"retrieval"},{"bytes":30848,"file_id":"F0009","format":"other","input_sha256":"500dccfab0c6baae8411fae35b6f02de3bd4cbbc225c7fdb9570581529ec4583","status":"UNKNOWN","surface":"retrieval"},{"bytes":73670,"file_id":"F0010","format":"other","input_sha256":"d3eb9e6b0a36ff54e5749d4a66bb1d3b0ce189649d9bdf07e8336a0b95d0e387","status":"UNKNOWN","surface":"reference"},{"bytes":9109,"file_id":"F0011","format":"json","input_sha256":"ecdf68d25fdbcc50d542079b55ebf5b1125382f6344e9885876b4426175efec2","parser_result":{"parsed_sha256":"ac9f86ee7128a5198c8649ffb2c383d7c22663d333a959482853a84c0965307e"},"status":"PASS","surface":"reference"},{"bytes":374,"file_id":"F0012","format":"other","input_sha256":"75b8b34cdbaf19385382666323cfc73c3ab13147f4cc5590eb60114f38d50e8b","status":"UNKNOWN","surface":"reference"},{"bytes":73088,"file_id":"F0013","format":"other","input_sha256":"7224136482952535bc1cbfa4eb7ef40e20bb60402b2f21c23d883806608d700c","status":"UNKNOWN","surface":"reference"},{"bytes":91467,"file_id":"F0014","format":"other","input_sha256":"c88af97822297cffc39a92f29f48f5c767107ddda4c3b644573f78986e7b12e7","status":"UNKNOWN","surface":"reference"},{"bytes":20151,"file_id":"F0015","format":"other","input_sha256":"2e0c503504d11ce8bf2d3e494806fe6583cfc28498040d6c2d0b142471b341fe","status":"UNKNOWN","surface":"reference"},{"bytes":8050,"file_id":"F0016","format":"other","input_sha256":"958ee045c0e245d30125f7f6e178edffff139aa7411dc8324ec3a2ed1dc171d3","status":"UNKNOWN","surface":"reference"},{"bytes":720,"file_id":"F0017","format":"other","input_sha256":"ed71f516fd9d3648716f68b40fa442f82f16487845cbe73ec5f3d1489b89fb0d","status":"UNKNOWN","surface":"reference"},{"bytes":657,"file_id":"F0018","format":"other","input_sha256":"e922c78b340a2a2efb9aa54264fb764b58eaf86a79725618a09aec0b0139bcff","status":"UNKNOWN","surface":"reference"},{"bytes":19111,"file_id":"F0019","format":"other","input_sha256":"604b6dc2314ae454cc4267f7e29d0112fb1d802e6f8a4ab24b207da87a4779b5","status":"UNKNOWN","surface":"reference"},{"bytes":27949,"file_id":"F0020","format":"other","input_sha256":"b78fafe79ae8df64448a22e5aad5b7377fcec59d173765b6d4affe681f58e2b8","status":"UNKNOWN","surface":"reference"},{"bytes":19256,"file_id":"F0021","format":"other","input_sha256":"a20583c81805fe64f7fa210851ce29754af9d25fd6aa5a3225a9557529602513","status":"UNKNOWN","surface":"reference"},{"bytes":7100,"file_id":"F0022","format":"other","input_sha256":"bf2c9fac8de889d7e3a5930747f1306e150880297f214ec95841681ebd97b9cd","status":"UNKNOWN","surface":"reference"},{"bytes":27561,"file_id":"F0023","format":"other","input_sha256":"c2a4319b4aed52c1a1204de361e39e07280bb7181393c805fc02d158b44a4e34","status":"UNKNOWN","surface":"reference"},{"bytes":2518,"file_id":"F0024","format":"other","input_sha256":"2b5153c5149d269502452e7d304a22f4e7c0ac15ff40b6ec8ee02e5a5c198097","status":"UNKNOWN","surface":"reference"},{"bytes":31029,"file_id":"F0025","format":"other","input_sha256":"dbe73e32bd5f526236fc68f6cb9e398b165f0c3cb05770fa03473f1dd6c0d2ad","status":"UNKNOWN","surface":"reference"},{"bytes":1168,"file_id":"F0026","format":"other","input_sha256":"5ce1e969e846ced63bef4fe1e5673451a2b993b96b087d17096e377d243d01a2","status":"UNKNOWN","surface":"reference"},{"bytes":1683,"file_id":"F0027","format":"other","input_sha256":"a42f02ece25001a27a3cb5b399ceb2cc75f4a6e5fa97d54c6d3f7bf7ae3162dd","status":"UNKNOWN","surface":"reference"},{"bytes":32253,"file_id":"F0028","format":"other","input_sha256":"a1c649a712f8f3d1576574078607647e4329cff20bf5409600b3f27ceb794d7e","status":"UNKNOWN","surface":"reference"},{"bytes":684,"file_id":"F0029","format":"other","input_sha256":"882f4180a1ac6186a9b154a070b6d81ba2a1da2b7185f0865415bfd33524d526","status":"UNKNOWN","surface":"reference"},{"bytes":20112,"file_id":"F0030","format":"other","input_sha256":"96b5cee1d73890c2d9c0ef5aa54b1373b1599aa2c21bd51ba96357ca491e463f","status":"UNKNOWN","surface":"reference"},{"bytes":15522,"file_id":"F0031","format":"other","input_sha256":"be4ba20312ad1384b50ccd6168ac5b652af0f57cf69abcdb6f9852ebfa6cda40","status":"UNKNOWN","surface":"reference"},{"bytes":16312,"file_id":"F0032","format":"other","input_sha256":"d05a4950ab84cdf5897ba22412f9ed2ea8ec42de7a35d001a2cfb981a9e08af8","status":"UNKNOWN","surface":"reference"},{"bytes":38910,"file_id":"F0033","format":"other","input_sha256":"ec96ccdd724f94420a32a3485a82ab17c3228a0be20338ec45f4404e721cd798","status":"UNKNOWN","surface":"reference"},{"bytes":31324,"file_id":"F0034","format":"other","input_sha256":"7f23060f6f76c9bb38a35da04628b97bcb01bfb8c124e2056cadf558cb45978f","status":"UNKNOWN","surface":"reference"},{"bytes":6844,"file_id":"F0035","format":"other","input_sha256":"72b71af5252ee8c0ab095ccb88dd047aa7d8f3f464ba2dc302affbce0188f22d","status":"UNKNOWN","surface":"reference"},{"bytes":4197,"file_id":"F0036","format":"other","input_sha256":"7050c35b3c7e7b097ee8fd75909a96b84d26d83248c9e034b56d0b3b6394e47b","status":"UNKNOWN","surface":"reference"},{"bytes":20965,"file_id":"F0037","format":"other","input_sha256":"0416a364e92bc205145c445cafb048fa329e324766595c6cf5193c768fc16cad","status":"UNKNOWN","surface":"reference"},{"bytes":2699,"file_id":"F0038","format":"other","input_sha256":"304e9856830f796b8aa34a82f6b9b644cca2c84502ebcfcaefdeea606e576322","status":"UNKNOWN","surface":"reference"},{"bytes":1970,"file_id":"F0039","format":"other","input_sha256":"fd414cecc9e7b637a3f1b47131f948163b8f81410568a8f068c741c581c4d2ab","status":"UNKNOWN","surface":"reference"},{"bytes":7290,"file_id":"F0040","format":"other","input_sha256":"6ff55829084642ada28b9118edfec73c6c42e3e424d76f7d403c29949d9c365c","status":"UNKNOWN","surface":"reference"},{"bytes":1190,"file_id":"F0041","format":"other","input_sha256":"b2b7ea5012076f48963deb5e873756eb8e1833edcd5e99418bad0ad1aa9806f9","status":"UNKNOWN","surface":"reference"},{"bytes":29110,"file_id":"F0042","format":"other","input_sha256":"f4f9d338029f13cce18552ec5782feff4574031246bd958959cc92f12d5c1d1f","status":"UNKNOWN","surface":"reference"},{"bytes":3057,"file_id":"F0043","format":"other","input_sha256":"444093ce9d4b2d21c559abcb43edfb350fb495bfbe4594d931f52afe6ca6225d","status":"UNKNOWN","surface":"reference"},{"bytes":1161,"file_id":"F0044","format":"other","input_sha256":"b1bbb4e6d78409c1b3983da80104ff13eb391b05c74339cb980943bf526a9968","status":"UNKNOWN","surface":"reference"},{"bytes":3998,"file_id":"F0045","format":"other","input_sha256":"1ffad2e5b839a2d2c6546c3e5fab9e497049b0e21a14c073e35ec6129da7fce6","status":"UNKNOWN","surface":"reference"},{"bytes":82976,"file_id":"F0046","format":"other","input_sha256":"d643535f99ff7187c5394f149890a2027f6f28ed2e62036cec6e5c33b223605a","status":"UNKNOWN","surface":"reference"},{"bytes":93578,"file_id":"F0047","format":"other","input_sha256":"6f0a83fd18de44dd9a49c0344ca94c6ee7494f34dabfdc760534c2b089bb3185","status":"UNKNOWN","surface":"reference"},{"bytes":24259,"file_id":"F0048","format":"other","input_sha256":"8f0ae97dcd8467610e5b314487b4278cc543e6fe033d2f094619783ea7c82330","status":"UNKNOWN","surface":"reference"},{"bytes":11017,"file_id":"F0049","format":"other","input_sha256":"2b863dced2ee83dd28ba737bc3f3138259d138219c7d3fd7671b9b8c1d90b933","status":"UNKNOWN","surface":"reference"},{"bytes":646,"file_id":"F0050","format":"other","input_sha256":"f4110263d9dd5dfcfb588cd0450a707b684c0132626812ac76eb0ffcf9b84b57","status":"UNKNOWN","surface":"reference"},{"bytes":2512,"file_id":"F0051","format":"other","input_sha256":"3ff19a5b59594b43fc15ac83395256a61a041197a600b1b53c82ebb9f3b72cf5","status":"UNKNOWN","surface":"reference"},{"bytes":5334,"file_id":"F0052","format":"other","input_sha256":"042f29e785fc7520862a1efbf3c5ffc36a0b9b4c79ce26221c7f6335a12cd510","status":"UNKNOWN","surface":"reference"},{"bytes":1858,"file_id":"F0053","format":"other","input_sha256":"b4ec8f92b75609238f9baa597296a6a0c406e8c9ee7029ab90822aa515fac2c8","status":"UNKNOWN","surface":"reference"},{"bytes":872,"file_id":"F0054","format":"other","input_sha256":"66770e157dd55cd09c183ca8c93bbf9d277ef1ed48999c21e3a1467f23f6a90f","status":"UNKNOWN","surface":"reference"},{"bytes":6364,"file_id":"F0055","format":"other","input_sha256":"0183834805f884b242677ec5ce549f750f19c7a511cce9d8d76281c7888e7166","status":"UNKNOWN","surface":"reference"},{"bytes":0,"file_id":"F0056","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"reference"},{"bytes":38029,"file_id":"F0057","format":"other","input_sha256":"025807762bbc6fb62f6a25e7c19d9167c60e1f087f18f08a2d1d2289e4eba2c9","status":"UNKNOWN","surface":"reference"},{"bytes":23112,"file_id":"F0058","format":"other","input_sha256":"8e13522af67b85105627d843f0ae01d660a01de52fb56b0376fd2e84312130ee","status":"UNKNOWN","surface":"reference"},{"bytes":3922,"file_id":"F0059","format":"json","input_sha256":"e117202dcd7c200c01841630dfdf7909c80437b8f00449e8da7571f1b462c409","parser_result":{"parsed_sha256":"106722f7d640836731593c261f0eaec94207a3d12337613b6efb74159646aaf2"},"status":"PASS","surface":"reference"},{"bytes":113985,"file_id":"F0060","format":"other","input_sha256":"45b0c52a31524230be2fddb434a0685d2dad38698a276aa2e9a812f5e0c63789","status":"UNKNOWN","surface":"reference"},{"bytes":13055,"file_id":"F0061","format":"other","input_sha256":"9956c1a57a3c5ca9b5018b7cca0bf4839e7b9261057bec29068d7b608087822a","status":"UNKNOWN","surface":"reference"},{"bytes":2550,"file_id":"F0062","format":"other","input_sha256":"f1599e05a10da80444a5d019ce57c6a75c0f72f29706367dd01e7b8839cfe323","status":"UNKNOWN","surface":"reference"},{"bytes":262,"file_id":"F0063","format":"other","input_sha256":"1fca33a41512c9af4f4c1274347e53e317843241d5662d664def6300deb42c7a","status":"UNKNOWN","surface":"reference"},{"bytes":4372,"file_id":"F0064","format":"other","input_sha256":"e55bd0119acf4e558e4bc8487a90a9b0d6f5d2df6dead1b261a428332f284224","status":"UNKNOWN","surface":"reference"},{"bytes":8649,"file_id":"F0065","format":"other","input_sha256":"4edff039942acfad73ef3a8b5a6808896989f3b01cbe2778b6c2118c853a9ec7","status":"UNKNOWN","surface":"reference"},{"bytes":43670,"file_id":"F0066","format":"other","input_sha256":"74a13b9e674f0667892f0af72ca74059a804c19f3db7d9060e9625afcb9fee5b","status":"UNKNOWN","surface":"reference"},{"bytes":8581,"file_id":"F0067","format":"other","input_sha256":"8e2678cb050f8538de9b675bd5f9ab82864356421927bde73a434f8a62b9f102","status":"UNKNOWN","surface":"reference"},{"bytes":25133,"file_id":"F0068","format":"other","input_sha256":"124bb48e395bf39c0d4c49f8c0ac3b3a1da64c20bf0c68da421db6e717c273fa","status":"UNKNOWN","surface":"reference"},{"bytes":3668,"file_id":"F0069","format":"other","input_sha256":"08e4f2b64d4e4f0ed24d6c750d2481c3cbf5fdc2b4290703e1ef2c54ceab9722","status":"UNKNOWN","surface":"reference"},{"bytes":3497,"file_id":"F0070","format":"other","input_sha256":"ddb0775d34ba3232cd2f9b7017d58926c92cb754f58c16d70c5726c638f96782","status":"UNKNOWN","surface":"reference"},{"bytes":2894,"file_id":"F0071","format":"other","input_sha256":"aee6cbaa4033311ed7af38f704a12311a87f83844c71e309eb630bfc6cf99fcc","status":"UNKNOWN","surface":"reference"},{"bytes":226200,"file_id":"F0072","format":"other","input_sha256":"b9f9a57ced4fabca9451fa2c806fcd6d6d7d07d42cb76f8c0630dd6ba54c312a","status":"UNKNOWN","surface":"reference"},{"bytes":1628,"file_id":"F0073","format":"other","input_sha256":"46cd2348b88c2d0fc46283fabd5ed76d858d0567d6450fee513bfaaa1694cb12","status":"UNKNOWN","surface":"reference"},{"bytes":730,"file_id":"F0074","format":"other","input_sha256":"52ee14085df04efed12200326f96a27467244137c9c8b931a9aafb69a7cc83db","status":"UNKNOWN","surface":"reference"},{"bytes":87533,"file_id":"F0075","format":"other","input_sha256":"99e691fae5e88eb36bafb24758b35f0f990708295f8f2abe2221891e328f776a","status":"UNKNOWN","surface":"reference"},{"bytes":7784,"file_id":"F0076","format":"other","input_sha256":"50dfade8b9687fd41a9f3558be37fa41848c24ce7a46ba5bd9e1613337ed9d3f","status":"UNKNOWN","surface":"reference"},{"bytes":12439,"file_id":"F0077","format":"other","input_sha256":"78d18fd1a536d197d3c9aaa626781988103c5d2bcbdc95a2354939c9ea8798e3","status":"UNKNOWN","surface":"reference"},{"bytes":17071,"file_id":"F0078","format":"other","input_sha256":"fa32d77802a8e5261f7e7ad022f3d7659ef66c1e66f8ed8e981426b835eb621d","status":"UNKNOWN","surface":"reference"},{"bytes":43968,"file_id":"F0079","format":"other","input_sha256":"7c6bbd80c8a42519623b34dadfba4aa2316ca6558dae3bde1f43cdd2382e0188","status":"UNKNOWN","surface":"reference"},{"bytes":2123,"file_id":"F0080","format":"other","input_sha256":"8821bc2eee66539fe72309b9db337fbceed0161ce591e485aceb3cee4d100c7b","status":"UNKNOWN","surface":"reference"},{"bytes":9372,"file_id":"F0081","format":"other","input_sha256":"0fd38074ba2c9f5d19013cd994f86cc50afdb215501f592a98970aa15544bebe","status":"UNKNOWN","surface":"reference"},{"bytes":153016,"file_id":"F0082","format":"other","input_sha256":"0db0675995b58071925072ef7a39b397dc40c087ff346d9b0bc522b2a8484ce8","status":"UNKNOWN","surface":"reference"},{"bytes":4341,"file_id":"F0083","format":"other","input_sha256":"db6dd2e29a2900b08ed1540c36d38d21c3c028d0742c6f0fb8145a8ddd8619ab","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb","metadata":"b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862","rubric":"18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5","seed":"b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa"},"reference_tree_sha256":"b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145","saved_spec_sha256":"256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd"},"public_id":"P087"}
{"calls":{"fetch":[{"argument_utf8_sha256":"d1039c04ff26abc2a67c5749b3d994a24bb4a782128efdaa1c263a774a92a8a3","call_id":"F001","called":true,"response_sha256":"a65fe079e779d4cb9359d9adf6fb525d7a1b8b8a54fb3bf46c7e7e2f78b0429b","returned_content_sha256":"77694828f9102d858eb69a41c022728f45fbb25cea6f00a85cfc19749cc0931d","returned_status":"ok","status":"PASS","target_file_id":"F0100","target_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","text_characters":6677,"text_sha256":"d42e2f04805f1069375a78acdeb5d2f08efab80b2679bdcf4f7f20a6c77a99e3"},{"argument_utf8_sha256":"5ec2f1ad8907834378ec9e66bbf2205c0db826b2176d55baa947de37336f2cb2","call_id":"F002","called":true,"response_sha256":"e8a64bf600dd06feffd8534cb5fce8a5374d8f6536f1d51082e4bf9a3a4ea0d4","returned_content_sha256":"28595be185e4d9debe2db4857fc40ecae5ef0b8f953765b9cbec9e31ddbd1a86","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"a7edc831dd742b25d6618c9007def9d54b7e1395fc9d877e4b3780387f4f3688","text_characters":1238,"text_sha256":"b4e95bb0bd19f11b8a38f79120af6951fb760e205846c0cfdc7046a959f5078e"},{"argument_utf8_sha256":"9cf91304c7d43b0df0ed237ce96c5e07807ffd148fb93815f7ad6e17936c7818","call_id":"F003","called":true,"response_sha256":"a15c2d9af6479df421bd80e9e435b2528cdfc05456f2b624b99c98d39ffc4122","returned_content_sha256":"026030cd52ac4cc5fb6d51df14e6035c3cef3679b3f14442d4a7df351e74af04","returned_status":"ok","status":"PASS","target_file_id":"F0033","target_sha256":"103caf0c5722a407a70a08df8670800d06502f16993d0d1a3bf66202a233462b","text_characters":2482,"text_sha256":"dd009d0b23cbab832cb2659d49a39e62f4e0c0dc13166f4f836ed17fbcb06d66"},{"argument_utf8_sha256":"d82aeb5f6477c044386f65206316e575df7f5448f17952c3d45d9b8b859cbb22","call_id":"F004","called":true,"response_sha256":"d3fc791438535d2e9498d2841d216d3c8b1795232a176472b72f150f3df6f9de","returned_content_sha256":"b43b6e39fe4d59c85f641c0b7b0ff3edee01599d0853f01e24cea795ba9edf20","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"2632855c74c6d05eb79eb453528f4158ce24ce757d13b2a4ee7a57a58e4383ed","text_characters":2251,"text_sha256":"ff4922632c7665fa597aca906250466424a6645eb116bc7fa355038b6d099057"},{"argument_utf8_sha256":"de8fcdae9aee2d8674e3df2767fc6d9cef9601f7250c0479fbe94e77d8c33b0a","call_id":"F005","called":true,"response_sha256":"544cc64cfbd9b3f171c4c7571231d05f43fc3012239731dcbfb8ccb96e689f09","returned_content_sha256":"5315912c41ff175a061c4a08179a5f3490d9305df81407f37f4a6b3eda165bbd","returned_status":"ok","status":"PASS","target_file_id":"F0062","target_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","text_characters":4037,"text_sha256":"4db00ffc60173f458b7a308ac024af295df87e9a66b9b0512d51f32ae1b49766"},{"argument_utf8_sha256":"6edd9fe7482b9a51e96717151f4fd04b96f91d56b89132cf80ea57319e5dd6a3","call_id":"F006","called":true,"response_sha256":"751dcbd62d1453867ddfd75b45062ed4b36dc14c75937911f7bebf87e5ed8bf1","returned_content_sha256":"24f4d6e9f423870ced6beba662990aa4c17b2d142a5a3a00606b4093365273fc","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"e1966296004a9bef9898586dfb2107aa38e150f68a4a2048538082c7102d997d","text_characters":1673,"text_sha256":"0af84be88c3eb07d3209acceafcee28bfb9928f49f4dfaa2f35062c194a05327"},{"argument_utf8_sha256":"65721ac2b548c1419132379d38a3b386f5637b21864e0691aecd7a5fb1af2dd2","call_id":"F007","called":true,"response_sha256":"cfe5c9a1ad76b378a982e89d91033151a16cbcb4763aaba89f4ade5866354a2b","returned_content_sha256":"60d2a7148aa3cb5910bb62120b6548b487193dfc536bd9a13756491dc6b9d90a","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"acaae85b8a59f29e2faedd85907c9f4d96985adaba304f4543e21757341b9091","text_characters":1528,"text_sha256":"0ca1a16fd5d80aeee70c648a2dbad364d6caf4ddb927cb3ee8a1c3029ab56a13"},{"argument_utf8_sha256":"ce411c3ff6ab9bf4f9ffcefc6403fb67372c77e99a490662d1c4ed14617fd1cb","call_id":"F008","called":true,"response_sha256":"1d865c210fad3061b9b985b31f2c24b5b28ff2cc2a921fb842c7f9b228b7aa85","returned_content_sha256":"eaf95388c73282f329457ad35ee69b6bd57735e9050a95766bab609a2b62376d","returned_status":"ok","status":"PASS","target_file_id":"F0003","target_sha256":"8f233b7bac3e756c77dc75417912578d28624f6c084e504213c2b8d189010c55","text_characters":1947,"text_sha256":"ba9485a151ebe63247903ecf55005e881c06733d84cbebe7349c229bb6273b86"},{"argument_utf8_sha256":"1ac3c197c59bf98a5077a9443613ad6ac230c81977ea812319c4292aca838dd8","call_id":"F009","called":true,"response_sha256":"866bb5b923de1d6294ad090493e1c2ae6a4095620d4b062f4d9528c44d10b265","returned_content_sha256":"a6558bd78a81b946928ca6840b7984efdb14a92172b39cf1e66f3f675dd5f1b9","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"56f2a8061c5471aadb10aa03d7071c41b83ff155cee9388a9e3ddf1cc8a8dfa4","text_characters":387,"text_sha256":"d516979a905b81c07d1a6b024fd0ef3f14b60815838423911dae0dcc03d9b6b1"}],"search":[{"argument_utf8_sha256":"b2b2f104d32c638903e151a9b20d6e27b41d8c0c84cf8458738f83ca2f1dd744","call_id":"S001","called":true,"response_sha256":"48ce2594eefb217a55590639bf1a9ff1e52edbd371a343de85e63f08ac65d7bd","result_count":2,"returned_content_sha256":"b70dc252fb8083b5c134d8eb0c1a6bb4e8520172146dff178b59ca47d3f1ac4a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"34aeafbe9d5564461584f500fb8428ac2601eaed351430cb15108074bafc193c","call_id":"S002","called":true,"response_sha256":"5ec172ab67fac9519242c00c62465dc2b5046cecc6b5f326fe2699fb602bf000","result_count":1,"returned_content_sha256":"dd9d3c4ae284239e67d83082fcc692b364d34a3fe8ad14692fd8cc35094fe646","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"023b7f76ecd219063897081d4d1a876101aa7f7a4f76e6f8fc66432d577d7184","call_id":"S003","called":true,"response_sha256":"a851a8b624597a289cba344230297213d9fa0074bc59f2c016c77b286776e5c8","result_count":1,"returned_content_sha256":"e2b4f08f678339ff086dedd0830520fc5e3f67cdba31e7ea2c8aedbdf67c6b85","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"8c7cef0c6cf411de0490556b1272f2a457ade67251606405bf72a995e1a62d0f","call_id":"S004","called":true,"response_sha256":"a8c2d8e05408492d02144d9e396c753fbc7024d57f43819d9b5f0ba5a235b7c2","result_count":1,"returned_content_sha256":"27168aacefd55640358b17b2a2381b3a23dd1e917928b7d2c3ecdd61a5164891","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d1039c04ff26abc2a67c5749b3d994a24bb4a782128efdaa1c263a774a92a8a3","call_id":"S005","called":true,"response_sha256":"2d63f380f6b6ff753ef19be5714258786280012237963934c92f3170522f2e6b","result_count":1,"returned_content_sha256":"6672de0ad90e2d2fadec1a353ccb972e6a1dee4167bb2e649db667740af5f4eb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"cc408be66cd16270e2b0bee41f4bcaaa7fd4ae3236e56d056774a7285f8047f8","call_id":"S006","called":true,"response_sha256":"4977fe56830aafd2a346ea9fb4ea2fdd5499061ddf3c10e204c7dbd86814e3ef","result_count":1,"returned_content_sha256":"70eea46de4cbed4e3046bb7d8547ed0b8a5278f4b19d062c70d9f136278b4be8","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"de8fcdae9aee2d8674e3df2767fc6d9cef9601f7250c0479fbe94e77d8c33b0a","call_id":"S007","called":true,"response_sha256":"84a19d8747198fee5975ef1ff7bbe1328d82f03b2ba7eb41e81291f58ae1af9b","result_count":1,"returned_content_sha256":"c9af1468b270986b59f178d1bb02292d3d0e8deec280b3ffdbb84222e044688b","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6edd9fe7482b9a51e96717151f4fd04b96f91d56b89132cf80ea57319e5dd6a3","call_id":"S008","called":true,"response_sha256":"b4c2411a6c2ce8d556d59b71187b177b38bc69db63d9677932fb6d7da4c07a82","result_count":1,"returned_content_sha256":"cfa7fa99ea0c87eb66681a5c4fc04056a5943e5fbf895d65e68044d8dbb4df91","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"65721ac2b548c1419132379d38a3b386f5637b21864e0691aecd7a5fb1af2dd2","call_id":"S009","called":true,"response_sha256":"86de310d66059b60e7f1123b76e2c125de3ce7cf116c0966c5806ad3d97b1eb9","result_count":1,"returned_content_sha256":"8a7cc8c373e39eece4f3be5fddc1cb2381fccb383dd7fd963644ccd5a5274df7","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"de4c486dd17f2ad2c5f3c8c3cf06ce7350e58f517167a28c6a79968769a1f10f","call_id":"S010","called":true,"response_sha256":"25bd61aa4a20fc06766ddb879e4dbd7f5b28ab589f43fe7bd2212ea980a466bd","result_count":1,"returned_content_sha256":"34da576053895fdbc3b6e426c0f4d80c0efcc897941cbbc1b390676673d23048","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ce411c3ff6ab9bf4f9ffcefc6403fb67372c77e99a490662d1c4ed14617fd1cb","call_id":"S011","called":true,"response_sha256":"301b54be1250f44c09a32871bc772ef88a8ba22cfe721ce1add307d2faa0afb4","result_count":1,"returned_content_sha256":"66f09338f9bbce09d5e52490a950473b7748f67a754b3b2cfcac691b82202945","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ef95e64efb4516e8d717ee23b9f715588c4412daa159cb7e0699e47e0e9aaf22","call_id":"S012","called":true,"response_sha256":"61c06ce7f3927f1d43e0ea1509db8fddfd989972657545601c663fba736a5845","result_count":1,"returned_content_sha256":"4667f483b0b66839154179f71f3904b4c512033555c612f639fcc45dbb87be90","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1ac3c197c59bf98a5077a9443613ad6ac230c81977ea812319c4292aca838dd8","call_id":"S013","called":true,"response_sha256":"b8cf9b9ce1620addc0c7b554257a969d8df259a92e360aad2dfbeb88af414363","result_count":1,"returned_content_sha256":"92da3b8afd2bc5774c9c63f45ae756237425743aa830e8f35fe2c1df9d129319","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"c0faea19280311aa8edb02c1f57cea53aea66db6d7d15338ea0c9562b8c911a2","call_id":"S014","called":true,"response_sha256":"f9dba174ff4b3e6072807b7d0cc0ec3c06091117219f74e5d2a6975c10ffafd1","result_count":1,"returned_content_sha256":"e8f337566ac80a2eff224bf087136642a8705dc2275703d2b2978b65c608cfed","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"04070c77c105624754a36d132561f4465ddc45499b81f16a0ecf8a6f58da224f","call_id":"S015","called":true,"response_sha256":"bb9be2054580d929b8cdfab9a41d729124c9ada8d35a05ed7664f10a158a98ce","result_count":1,"returned_content_sha256":"21dd2c89cc49e0225fb1431a6d471a7dc0c1ceb6e7fde99bd6c47f8ae5182299","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e7c8c8b223a41b4baccf1a04d0cac9e996c06fbcff10b5d2edbea0f6d08263b3","call_id":"S016","called":true,"response_sha256":"4bc2841cf45ae30aee75f5e8c1efc35b98de6ed9e8f04048c476ebc83bf662b8","result_count":1,"returned_content_sha256":"b31a62d17533a381912ea17691604f9349117cdb067711f224c581a961505db1","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"69f643b4e3b7c0cd161fb9a5b80e1a37ca8b35fde4f248944f1157f66c979668","call_id":"S017","called":true,"response_sha256":"510533de5f77da5b3cca2a8096c087d25f954908cc403fe165d509a7d4ace761","result_count":1,"returned_content_sha256":"ef0eb8459f86dfbd06c9ef43e5e0173ca80f8481c10311e81bc6d1a43d6c1b17","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d4318c1ec12c34dccb82f765f3f952ac93870ae5679d883f290cdb1cef38eae4","call_id":"S018","called":true,"response_sha256":"0819f34aea19b4da5fcc5ff0dd3ae9b1b72e7844b3904eb4730f4675bb9f36dc","result_count":1,"returned_content_sha256":"b21b1374a04927ac64384923ff078ca96e5d97687ef00e579cebd6d307eed3f0","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ef87f8eca2ab8be2141c0686a5a12292a131748d738899bdb3d41c69f38d694d","call_id":"S019","called":true,"response_sha256":"2d38cb55fd082e2855cf28fb351eb8ca325b0df7922e08d2fa94214bc0463e24","result_count":2,"returned_content_sha256":"0e28436bcd13f83b8d4231552eed1eeb549b8ab7adc2400667f630018eebfd2f","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9338bc042a5bb561e5f8a8d789affd28725b83fdd16bc4c8064a121b71ca93e5","call_id":"S020","called":true,"response_sha256":"d6d110af7f02e2755ebb4443c14cc67b3dcdbf7b15fb992f03483536c177fc09","result_count":2,"returned_content_sha256":"134ba5cabd8c91d7a676b8bae427c03011cb20e7477d40c74a7cc5b69fa4beba","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"019fea1222723614b67c351f8e7fa4f48f6fe2994f1f15c9c53f9720d27df462","call_id":"S021","called":true,"response_sha256":"ea276e82cbba6df82b62f05421e84f3c0f2134e3bda88cfc891989083c63a3e4","result_count":1,"returned_content_sha256":"5c8b8a2f6aee8f2acbd73b83744b53a49c34ebc4735769502168dc67619941aa","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fbd3fb484c745ba61386d660b2841adac407166ff5cb0e8ee9b6f507fd422ce6","call_id":"S022","called":true,"response_sha256":"70f15a48b98cf568862326815f0b92a6ab98916a14ec8ef36201c49090c819f9","result_count":1,"returned_content_sha256":"903fdf7745e9e164c96697fbf74540e224cfbf1101ecc526a2c7671f1c44e416","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"25bb1f0b7cc3b86aaa8b4a3846d2085e1a88fd0cadeaeb2b9fd12ce7c9ccf8cf","call_id":"S023","called":true,"response_sha256":"8ba980244f89701f62d495bbbe3367c60c8dd57189026ac86e80f72ebfb8cce3","result_count":2,"returned_content_sha256":"ad1e2f92ef43ceac9a1ebb766e5354a23673a33ade1565e393de8ea0a48039ed","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6ea3dd6f65e930e4b2736ea64ce06b58face1cf88af59975bc38a84648584486","call_id":"S024","called":true,"response_sha256":"27aa2f38df4977a210622868b57b473c122ac53fe4954d1cd05ccefee1b5c504","result_count":2,"returned_content_sha256":"fcf4d1ea50e5de03d21020086cf9d555400011e945badcebdc8316fb68e06001","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a97b44e9bd1dd34162bcb6a88f2ca56b7fa36fdb2217fbd45886876a093976d8","call_id":"S025","called":true,"response_sha256":"aa3d845d5c26cbfd4ea1971ee97ecb6b664dabe2ea18a755d9680fcf275a116a","result_count":2,"returned_content_sha256":"95af07104f008c0dd9468e189b6110b1bb886d7968369b97863de5631a36879e","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fb6a90c23ae52623aeee047330e05fbd5e0e04adc064d5b4c7c1e1668187b0f2","call_id":"S026","called":true,"response_sha256":"80e2fe8d455f2ddbe63ff0c3f85db8c3311522335bb2de01f248e1a828c81582","result_count":1,"returned_content_sha256":"8c2925f007c65c3cbb754c6bbd16c8b00961aed471f7fff29c79ebf96d795f84","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"631cbf105433f48029606b231d6398379294cd1acdb1e75693caa959d78891ec","call_id":"S027","called":true,"response_sha256":"31c1d5d6e4ff3107ced2c82d31e6392533e2dadbdf2773bdcc535130c9780205","result_count":1,"returned_content_sha256":"ebb4d7b281f323b136b0883f2fa816e4cb00f6bc6f2807a66ad07baad09dcd69","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9ebebcdbaaf875787334b3a3137abb2f65aeeeb78e92390fceee8cfa16bb2ae8","call_id":"S028","called":true,"response_sha256":"4a0361011ec647a8a6a9d0cdccab966448aee97816a169795773d9a1bfb71001","result_count":1,"returned_content_sha256":"f198c54e810126a8cc14f93489f4d6b4ce9cd27561fef5e6fc35aa122d485b78","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3b994a21ff925f1eb5059812d16e3170cb16554b54e8ffe22289bff9abf2baca","call_id":"S029","called":true,"response_sha256":"91bcceeebf592a9765751d540d287c9280e3fe51e06d4bd35921799459800e7b","result_count":1,"returned_content_sha256":"7965c48711ffaf7baf593863d1ed4f9146211786003e49f336df1739052eb062","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"4b4405eaa4d5e46e5ea3884a7c6346f30d9d9da7be0965a8a93a337ee135d8ee","call_id":"S030","called":true,"response_sha256":"70348901d4e66f9d3c31d2bd5e6f23037723d791c2e2f18e55eaabd6430ff0ff","result_count":1,"returned_content_sha256":"7c15ee0cf2f7ac0b9290382919eeeb83ff6de83bd2eba236e0e729b5a7a02bdc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"8de1615494b953a42c41bce9b3f1dbe6fb43b33f2c3db3120f8dfe44ba2bff30","call_id":"S031","called":true,"response_sha256":"97149b2a8fdd4abe0e1dcefef2fc4d36108c888ddb629197ca43675ddc264218","result_count":2,"returned_content_sha256":"0a37832a906e395eb649efa9df5de728c6909557c36828c6ad394715f395eadc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"4823ba2f40c80e77233b161fa64d4e206c3a5e9d7e7d19ee34da6286805c5a5d","call_id":"S032","called":true,"response_sha256":"04bee043e663ea944c06eff3d76ce8dece72deee856d654eb4ffaa792240c58e","result_count":2,"returned_content_sha256":"11be1eb0a3c461fba5db91aeb6c6aec4bc8403d405a4892cd6b62cd8398e3a2f","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1c8c26e090884ba537b4b0b0625178600a3066212544f10648336a5fd9317644","call_id":"S033","called":true,"response_sha256":"2f0483131b3a3d2ae8decca3d82346b02dd374daf9cdf97fc79ed08a7e0c2ba2","result_count":2,"returned_content_sha256":"720d8ae4fa7f36058cb476d1de50b6e360a65c1fa7f55a6b2d06f8507c427ec5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7b45a1fc88575a6f8b0dd43c00bb6946ee0a5ba46cc60130c8c27bbeb53612ec","call_id":"S034","called":true,"response_sha256":"59fd56d151bdecbf1ded8ef57568ff9a982d3b6e4d6f516cd74a04ed71e772aa","result_count":2,"returned_content_sha256":"54d48a1e957ca94a9f10063b925cdce391549796f3c63ead713f25a68635c6d6","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":15053,"file_id":"F0002","format":"json","input_sha256":"e1966296004a9bef9898586dfb2107aa38e150f68a4a2048538082c7102d997d","parser_result":{"parsed_sha256":"ef1007ec9258967bc35466c323051f7c4185bca713fc155d73dbd299bceacfd1"},"status":"PASS","surface":"retrieval"},{"bytes":52153,"file_id":"F0003","format":"json","input_sha256":"8f233b7bac3e756c77dc75417912578d28624f6c084e504213c2b8d189010c55","parser_result":{"parsed_sha256":"cc557d9361c2bd3ba23180899924f5c3f890516ef072cf0028fd14a85e8c1b9b"},"status":"PASS","surface":"retrieval"},{"bytes":35570,"file_id":"F0004","format":"json","input_sha256":"acaae85b8a59f29e2faedd85907c9f4d96985adaba304f4543e21757341b9091","parser_result":{"parsed_sha256":"70ffde2857b5a997269ecba1b2dec1e497baccc22f96996f9bbe4bdd47715bfb"},"status":"PASS","surface":"retrieval"},{"bytes":17767,"file_id":"F0005","format":"json","input_sha256":"56f2a8061c5471aadb10aa03d7071c41b83ff155cee9388a9e3ddf1cc8a8dfa4","parser_result":{"parsed_sha256":"465f9f23713c1550c2087ab8afd55adc793039f7517c80a51f2f7ad70abb6a33"},"status":"PASS","surface":"retrieval"},{"bytes":37261,"file_id":"F0006","format":"json","input_sha256":"64c289b53be27f6ba0abd6cfc858516d3b085389ed800b59a9c464531f3c6c86","parser_result":{"parsed_sha256":"02b29a24de7db664a54779a35038de771925074b27d25719f1f4c034446f6374"},"status":"PASS","surface":"retrieval"},{"bytes":2742,"file_id":"F0007","format":"json","input_sha256":"6c70ab0460987d416ad773cba184f5d2ba19a68733ffb3f4075c09b3d35fe9ab","parser_result":{"parsed_sha256":"e4eab76b37594a084a38e2f33c29e2a368c95df727b8415b9efd45265d897c0e"},"status":"PASS","surface":"retrieval"},{"bytes":12748,"file_id":"F0008","format":"other","input_sha256":"07f5c23636fcdb58ee02527b4a38d305da6bc9b09e9730969c9f639a928236b0","status":"UNKNOWN","surface":"retrieval"},{"bytes":32828,"file_id":"F0009","format":"other","input_sha256":"5ccee28a12fd5770d5a0dd5108e76f4cc177b8097ee10b9f2c032e229af3c5e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":9256,"file_id":"F0010","format":"other","input_sha256":"18e41523fdb017dcae9963c80e7e9691411dcb80e4397650d93d7a9ad13fcdbd","status":"UNKNOWN","surface":"retrieval"},{"bytes":20906,"file_id":"F0011","format":"other","input_sha256":"032bfbaf6f80192dba492b6d9860670c156553f393854977e06c9c5b56c8e657","status":"UNKNOWN","surface":"retrieval"},{"bytes":9620,"file_id":"F0012","format":"other","input_sha256":"a7edc831dd742b25d6618c9007def9d54b7e1395fc9d877e4b3780387f4f3688","status":"UNKNOWN","surface":"retrieval"},{"bytes":1668479,"file_id":"F0013","format":"other","input_sha256":"2632855c74c6d05eb79eb453528f4158ce24ce757d13b2a4ee7a57a58e4383ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":5981,"file_id":"F0014","format":"json","input_sha256":"de640b4da04099a9f787baf45098d1a1573b76368ad8263cec5384acf6678753","parser_result":{"parsed_sha256":"c60c2f96023217d3bab6cea40e8331a6f185b2e0b9644d7d81ee7407a96832fe"},"status":"PASS","surface":"retrieval"},{"bytes":36577,"file_id":"F0015","format":"other","input_sha256":"86a791b1a1a1070cdf8124d37b4942fdc10087b60355948ee34fe5cd2c08bb65","status":"UNKNOWN","surface":"retrieval"},{"bytes":4997,"file_id":"F0016","format":"other","input_sha256":"442572a28b32d85a1c15edb843599c92822497aef87668a1e993ab7e4b4eed66","status":"UNKNOWN","surface":"retrieval"},{"bytes":23655,"file_id":"F0017","format":"other","input_sha256":"4a3f1340932403b2ebffb8d1a4f38b5144e84d53c27e4a05394d257060c8a670","status":"UNKNOWN","surface":"retrieval"},{"bytes":67060,"file_id":"F0018","format":"other","input_sha256":"0d180fa3146767d0ed0285cc7f753010fa5afb281a8f34faea5cbec48aca69b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":1340,"file_id":"F0019","format":"other","input_sha256":"e2c98a72ff9107c6f9aecfdfc2ece7af362c618d04eab11ae78d37e9f5302e02","status":"UNKNOWN","surface":"retrieval"},{"bytes":15002,"file_id":"F0020","format":"other","input_sha256":"9257479c295359beba40bbbc19ee90bfccfe349b43f8028aa479e964c73c67c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":16812,"file_id":"F0021","format":"other","input_sha256":"592ab3a4c57071a7b71243d53443e25eed85c6d774f97612578615e20680a2b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":21678,"file_id":"F0022","format":"other","input_sha256":"964ef65d1cce527f0f79ea4e02185f47f2eb3fb1004bdf34448387f4d318b4d1","status":"UNKNOWN","surface":"retrieval"},{"bytes":58750,"file_id":"F0023","format":"other","input_sha256":"c7392aaa69e959ffb0937a3169247570cc0452a36eae281da8667642f09e0d65","status":"UNKNOWN","surface":"retrieval"},{"bytes":15398,"file_id":"F0024","format":"other","input_sha256":"0a00b3f7bac586a4411be1dd7eca05759611e02859e5ab954f0d0847c01755ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":54949,"file_id":"F0025","format":"other","input_sha256":"368653a30cab1c14846ed9b0b32f4560f38c8393d99b165f97edc8ae58adff4b","status":"UNKNOWN","surface":"retrieval"},{"bytes":1477,"file_id":"F0026","format":"other","input_sha256":"4e700801e15e9985c7fea258f6fdb23d845d1b00aa923ad87060481713e5a4b3","status":"UNKNOWN","surface":"retrieval"},{"bytes":78659,"file_id":"F0027","format":"other","input_sha256":"093cf45ac64aafba8692a5a58ff2df326614939a304d4146334893aa8266e15b","status":"UNKNOWN","surface":"retrieval"},{"bytes":3121,"file_id":"F0028","format":"other","input_sha256":"b84161c9fbf7520cd14e7019f92120bd87a928a074156e91a992eba9fc9436e8","status":"UNKNOWN","surface":"retrieval"},{"bytes":5065,"file_id":"F0029","format":"other","input_sha256":"f1526f61692e859cdbaa193bbc2a5346392b9156f62a20727fb03f4e4dae9837","status":"UNKNOWN","surface":"retrieval"},{"bytes":2104,"file_id":"F0030","format":"other","input_sha256":"99a002b7d69f0fb585fbab405c4c9038347a4a3ffe1b74d0f7bd69cbb018d817","status":"UNKNOWN","surface":"retrieval"},{"bytes":30037,"file_id":"F0031","format":"other","input_sha256":"b0df54dfc11e23ec18d5149af192a1efc3ffa62d52b6c57a134dc7c3f31077aa","status":"UNKNOWN","surface":"retrieval"},{"bytes":0,"file_id":"F0032","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":1670325,"file_id":"F0033","format":"other","input_sha256":"103caf0c5722a407a70a08df8670800d06502f16993d0d1a3bf66202a233462b","status":"UNKNOWN","surface":"retrieval"},{"bytes":6506,"file_id":"F0034","format":"json","input_sha256":"a3b0552f6fcc3e1fc94dc3d3dea3492823ad631f3a2bcd2082e1dbd9d7ef14dd","parser_result":{"parsed_sha256":"09f578359b544855e1cf9abf177bba93ef32a502d5e1bade38fd278039316bf7"},"status":"PASS","surface":"retrieval"},{"bytes":382220,"file_id":"F0035","format":"other","input_sha256":"0fcf108e5fad6bf3cf01dcbbac987626f507bcb9662868faf52ffe826626df44","status":"UNKNOWN","surface":"retrieval"},{"bytes":10802,"file_id":"F0036","format":"other","input_sha256":"9b39fa38d43d1710e170458681a33a88fa37c6ca5b66bb7c9e1ae7abaf11b531","status":"UNKNOWN","surface":"retrieval"},{"bytes":749,"file_id":"F0037","format":"other","input_sha256":"1658650235e1fee33500950af55c6f5a23c1ad465a4d51b7126bcc409e1aa1ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":684,"file_id":"F0038","format":"other","input_sha256":"7e5cfe08f40be2d68d31499015cfd44f18422ec046467d7e95600c5d34fc1892","status":"UNKNOWN","surface":"retrieval"},{"bytes":393,"file_id":"F0039","format":"other","input_sha256":"3644f02a6db680db43de63c738b4ca043480db8e0a50f88a7df2f04ea7a02fc6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5676,"file_id":"F0040","format":"other","input_sha256":"03f12b7f3731cee3d58331e8ce6d121eb134454252af77e14be5acba1250b765","status":"UNKNOWN","surface":"retrieval"},{"bytes":8942,"file_id":"F0041","format":"other","input_sha256":"d7614006b82f16428743da8ae57996e80a5a765cfc73dea6f8f695c80f67a387","status":"UNKNOWN","surface":"retrieval"},{"bytes":2244,"file_id":"F0042","format":"other","input_sha256":"f51b3a7cd866e8a336c48c769321b7a382ae91ee2a15e2ec17e2bf03e0fc4335","status":"UNKNOWN","surface":"retrieval"},{"bytes":6533,"file_id":"F0043","format":"other","input_sha256":"60ff126530af6d5414be7cc35542c52bc1bcc84d217503e1ac30c69606e6e8d7","status":"UNKNOWN","surface":"retrieval"},{"bytes":8456,"file_id":"F0044","format":"other","input_sha256":"e18b91880be402459aa5f4bfe6b630e9c2b31d4dfaaf9f2a66822a637c620814","status":"UNKNOWN","surface":"retrieval"},{"bytes":1482,"file_id":"F0045","format":"other","input_sha256":"73d42e39baf2b66fabb435a947a11711355945a51e7c0fc864a0946c7ee45dc3","status":"UNKNOWN","surface":"retrieval"},{"bytes":13424,"file_id":"F0046","format":"other","input_sha256":"9810aee7e6d57d8cceaa96322b88e6df46710194689ae12b284149148cabc2f3","status":"UNKNOWN","surface":"retrieval"},{"bytes":87533,"file_id":"F0047","format":"other","input_sha256":"fc9a93dd241f6b045cbff0481cf4e1901becd0e12fb45166a8f17f95823f0b1a","status":"UNKNOWN","surface":"retrieval"},{"bytes":87533,"file_id":"F0048","format":"other","input_sha256":"fc9a93dd241f6b045cbff0481cf4e1901becd0e12fb45166a8f17f95823f0b1a","status":"UNKNOWN","surface":"retrieval"},{"bytes":4541,"file_id":"F0049","format":"other","input_sha256":"ed7bcd9dce36d74b43e0c7ec3daff35f129317e6c49445fb4a6832045e87962c","status":"UNKNOWN","surface":"retrieval"},{"bytes":13995,"file_id":"F0050","format":"other","input_sha256":"f4ccf02b69092819ac24575c717a080c3b6c6d6161f1b8d82bf0bb523075032d","status":"UNKNOWN","surface":"retrieval"},{"bytes":18423,"file_id":"F0051","format":"other","input_sha256":"d032a2ed84f56f5315c4e6b23bf0a5fa55b370664cd8174316fbd3b6c0f1f478","status":"UNKNOWN","surface":"retrieval"},{"bytes":7812,"file_id":"F0052","format":"other","input_sha256":"fb88a7b1ebebb1d1b50d21dd1807942886d709efaedf26787fbb5f9d7a97d5a2","status":"UNKNOWN","surface":"retrieval"},{"bytes":41191,"file_id":"F0053","format":"other","input_sha256":"f875ada19a4994f97e8639844ec7d0fac54e57ed9951267e42d39c83a6fb2f25","status":"UNKNOWN","surface":"retrieval"},{"bytes":27820,"file_id":"F0054","format":"other","input_sha256":"45d0c6bee82f55f8ff03438329c8e1eda37c87e7842493ab370df7bc17730fe9","status":"UNKNOWN","surface":"retrieval"},{"bytes":5869,"file_id":"F0055","format":"other","input_sha256":"7256a85570ea42f74bc2ccea15994e3ee20866937e9eb6823b0d71daff3b2a54","status":"UNKNOWN","surface":"retrieval"},{"bytes":9078,"file_id":"F0056","format":"other","input_sha256":"a1524e3eaf8197103c4bd9a743385b36ada2e82efb07de9d9ab544e38f8b8de0","status":"UNKNOWN","surface":"retrieval"},{"bytes":8718,"file_id":"F0057","format":"other","input_sha256":"5354ba00a45ee8958ba4041d7fa63e7744d52c34d6e5211dfc74ede9109176de","status":"UNKNOWN","surface":"retrieval"},{"bytes":38807,"file_id":"F0058","format":"other","input_sha256":"09d1ffbc71ddb934e90c266b4bbaca7761e87ba6fe9a148793a6cdc55e001342","status":"UNKNOWN","surface":"retrieval"},{"bytes":6591,"file_id":"F0059","format":"other","input_sha256":"7f9d415d84a45da4a509d23171ebe8eef16f221f89e75cdd1c24c83321814ea9","status":"UNKNOWN","surface":"retrieval"},{"bytes":31391,"file_id":"F0060","format":"other","input_sha256":"906f9e69255f8a7642773a398ee02aaf603aec25339dc8f951880ecbf48adc74","status":"UNKNOWN","surface":"retrieval"},{"bytes":9273,"file_id":"F0061","format":"other","input_sha256":"7085df84d5445752e1ed5a0989cbeb1452657ca7fc7580f71bb78a0443e4da45","status":"UNKNOWN","surface":"retrieval"},{"bytes":2591315,"file_id":"F0063","format":"other","input_sha256":"c5855bb6137d7d1abc4e53a6ca65dcb55d0f3383ca8d2405fc11b74a15316016","status":"UNKNOWN","surface":"retrieval"},{"bytes":11661,"file_id":"F0064","format":"json","input_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","parser_result":{"parsed_sha256":"ee6f59ca3fdfd5edf3792e1ccb3b1ace77ebcc66d80cbc1e57139eb879ddb3ba"},"status":"PASS","surface":"retrieval"},{"bytes":2518,"file_id":"F0065","format":"other","input_sha256":"ec545f328f9c12183eaaa30a17a9b2d67c986cb39562b7904f3c7d7d9be4e978","status":"UNKNOWN","surface":"retrieval"},{"bytes":242608,"file_id":"F0066","format":"other","input_sha256":"fba0501a8e108bb852a325cf180c81733a4cdc807a05a0985e2a8ef45bd82307","status":"UNKNOWN","surface":"retrieval"},{"bytes":67497,"file_id":"F0067","format":"other","input_sha256":"a081b88788af7bdc28ad778e41b47cb0f934adebe5cddf8f99f0099dbb51c05b","status":"UNKNOWN","surface":"retrieval"},{"bytes":25841,"file_id":"F0068","format":"other","input_sha256":"ddc3c72dc6e733615080af2ac7722dbd265a58bc8961adfe3d30eb9aa55eda4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":8222,"file_id":"F0069","format":"other","input_sha256":"8470784aa87cb361b7cfdaa546fca6004adf12471a7398ce9b88c765b68c2e3a","status":"UNKNOWN","surface":"retrieval"},{"bytes":8199,"file_id":"F0070","format":"other","input_sha256":"b9b5c55f7ae0ec0f3d0d69c64959579d4e5dd1f735e7ebb1a50e68b399224448","status":"UNKNOWN","surface":"retrieval"},{"bytes":33706,"file_id":"F0071","format":"other","input_sha256":"d5070eb5f570d68c8ed017d90a76797003d0c5cb9d44eec5c4849875b5f3f2c2","status":"UNKNOWN","surface":"retrieval"},{"bytes":631196,"file_id":"F0072","format":"other","input_sha256":"d2515d5449d150d86cb46e9f3fc47d0a9586ba54461d0c161873e32195d69c32","status":"UNKNOWN","surface":"retrieval"},{"bytes":100156,"file_id":"F0073","format":"other","input_sha256":"490a5104187347dae50a75542312bf1e5e8dcf7a54bf51090c995c5f03e72760","status":"UNKNOWN","surface":"retrieval"},{"bytes":100764,"file_id":"F0074","format":"other","input_sha256":"6c2c73cae7cce609e372c2a34c25627d0f053f377c992fe1bf4f541f53f094bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":467,"file_id":"F0075","format":"other","input_sha256":"199e90e4867d8ff55767a7865f7c9aafaa5f2000302781cb30e4071ca2fd0aa4","status":"UNKNOWN","surface":"retrieval"},{"bytes":430616,"file_id":"F0076","format":"other","input_sha256":"360eb27cd97363d14a8d3e3414e11fe546fa47759a3572ed467b41857f8f6ded","status":"UNKNOWN","surface":"retrieval"},{"bytes":58945,"file_id":"F0077","format":"other","input_sha256":"3a6639c780ec39afd69055ec636d996b6a9653ad929523232154a58d18d20bea","status":"UNKNOWN","surface":"retrieval"},{"bytes":17742,"file_id":"F0078","format":"other","input_sha256":"8c152f31e2276c2fc97227abe4d320d413dbd7e2638077d8b52ce862b5058264","status":"UNKNOWN","surface":"retrieval"},{"bytes":132329,"file_id":"F0079","format":"other","input_sha256":"14eec1a5c2ce31c37fcec16b5f69551c0fe73bf37029949256f4b446dde6c11a","status":"UNKNOWN","surface":"retrieval"},{"bytes":5507,"file_id":"F0080","format":"other","input_sha256":"779cd8f2de7bdb4538a3332df228a86e9229ae6c2e0150fd674bf0e2ecd0a536","status":"UNKNOWN","surface":"retrieval"},{"bytes":155329,"file_id":"F0081","format":"other","input_sha256":"9d142f2ead03e2747091a830b9ffcfe95570350f774a604f9b8b0da893c34cae","status":"UNKNOWN","surface":"retrieval"},{"bytes":49719,"file_id":"F0082","format":"other","input_sha256":"89a5c7f96402ae8429edccc0e42faaadec5caf57342fcec655b4104ad331c0ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":49719,"file_id":"F0083","format":"other","input_sha256":"89a5c7f96402ae8429edccc0e42faaadec5caf57342fcec655b4104ad331c0ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":14255,"file_id":"F0084","format":"other","input_sha256":"acfa72d5ca61a6ebc867979f26f3ff5e9e7fc6deaac7cac76d9656a2fcb68597","status":"UNKNOWN","surface":"retrieval"},{"bytes":139038,"file_id":"F0085","format":"other","input_sha256":"aaefe0857c42166805b8fce8e547de91800b1ef58e0bf7ea0d0099c22247afe3","status":"UNKNOWN","surface":"retrieval"},{"bytes":600,"file_id":"F0086","format":"other","input_sha256":"eb6940680d0849e66c893f3a199bfca8706a2c20797a4ef30450df40b8c97d55","status":"UNKNOWN","surface":"retrieval"},{"bytes":2548,"file_id":"F0087","format":"other","input_sha256":"0a58245c88d09658528c38b8777c3191fbf5a50490a7baff1d157404ea57e05c","status":"UNKNOWN","surface":"retrieval"},{"bytes":323611,"file_id":"F0088","format":"other","input_sha256":"72b9c400484584abcfdd27312c114c8bc5b61b7241149fc14ba83f0ac0dcb0c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":581,"file_id":"F0089","format":"other","input_sha256":"2cdd5698252aff10379d8ad83d317083c25b282a47f11b5349832ea502616a44","status":"UNKNOWN","surface":"retrieval"},{"bytes":32547,"file_id":"F0090","format":"other","input_sha256":"19e14573cf1e7f78e91817ef45a25c59132972e97d0a5183bbf50dc781a84fd0","status":"UNKNOWN","surface":"retrieval"},{"bytes":3247,"file_id":"F0091","format":"other","input_sha256":"9d63199ba1b936d9e41708aa764b080ac17921faac1065b20194ffa5dc74785c","status":"UNKNOWN","surface":"retrieval"},{"bytes":1242,"file_id":"F0092","format":"other","input_sha256":"ae94a0faea7b25d620e5745af86d1f88a6c2aec293d2535f159bf8bc8db93289","status":"UNKNOWN","surface":"retrieval"},{"bytes":29547,"file_id":"F0093","format":"other","input_sha256":"21feed590a2a46d65a4ef8c352a5fa1567c712becc47e71ecd87a2516ea3b054","status":"UNKNOWN","surface":"retrieval"},{"bytes":29547,"file_id":"F0094","format":"other","input_sha256":"21feed590a2a46d65a4ef8c352a5fa1567c712becc47e71ecd87a2516ea3b054","status":"UNKNOWN","surface":"retrieval"},{"bytes":1363337,"file_id":"F0095","format":"other","input_sha256":"d33547fde450ec714b410b1289c9e0f2aa9236ed01ee998c92b66b085458cd8e","status":"UNKNOWN","surface":"retrieval"},{"bytes":187864,"file_id":"F0096","format":"other","input_sha256":"d162d07343b00e7e13e24e2ce919a19e90ed3727831c85befd4c0f2313f2b482","status":"UNKNOWN","surface":"retrieval"},{"bytes":39843,"file_id":"F0097","format":"other","input_sha256":"550c0f6ee407f0a026aaf2f3b583672968337227f3bfd3b8e87c4e04c3588165","status":"UNKNOWN","surface":"retrieval"},{"bytes":15207,"file_id":"F0098","format":"other","input_sha256":"345343c32ec885e904924a558ec3ea42d88ef452a4f64ed3e6f96f362832ac6e","status":"UNKNOWN","surface":"retrieval"},{"bytes":120379,"file_id":"F0099","format":"other","input_sha256":"5d0dc97cd03bf656f29d0573eedd52f9c856bccc5862f73c5e345dedf3d6faf0","status":"UNKNOWN","surface":"retrieval"},{"bytes":11661,"file_id":"F0062","format":"json","input_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","parser_result":{"parsed_sha256":"ee6f59ca3fdfd5edf3792e1ccb3b1ace77ebcc66d80cbc1e57139eb879ddb3ba"},"status":"PASS","surface":"retrieval"},{"bytes":1715608,"file_id":"F0101","format":"other","input_sha256":"f57488c85747858e6b6ffb8bc3b7cde237f3479241d021c8b989d2b86b615992","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0102","format":"json","input_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","parser_result":{"parsed_sha256":"998024523d66be440eb91d36fa2ec26b99fca63ed460ba902e1c8454b3f0bb5c"},"status":"PASS","surface":"retrieval"},{"bytes":19974,"file_id":"F0103","format":"other","input_sha256":"609292752b96293850147b450936f71e3a8e2dcbfd68b3f1a84ac50f62668be1","status":"UNKNOWN","surface":"retrieval"},{"bytes":18355,"file_id":"F0104","format":"other","input_sha256":"047c1c677794709fd8a725a0e1e60c826f4e137239c84316bcddfbdde381abf8","status":"UNKNOWN","surface":"retrieval"},{"bytes":15341,"file_id":"F0105","format":"other","input_sha256":"ce6e069540432be5f62af4bc1bb8835be51df19155c675cfed47bf5f9425de6c","status":"UNKNOWN","surface":"retrieval"},{"bytes":54229,"file_id":"F0106","format":"other","input_sha256":"d697d0dd4d5c897884e0ab02a5f4a5d2f2dbe70ec16ad18dd2b40d88d98b0d92","status":"UNKNOWN","surface":"retrieval"},{"bytes":18254,"file_id":"F0107","format":"other","input_sha256":"7bfc3a58fd0221515e22e7ea625d8fa4069a836b89eb0623595880a0604122ca","status":"UNKNOWN","surface":"retrieval"},{"bytes":30147,"file_id":"F0108","format":"other","input_sha256":"b5851753192b304138e377d90adc67aac7708e8f4d9e80efc41a8a105250c9d4","status":"UNKNOWN","surface":"retrieval"},{"bytes":25926,"file_id":"F0109","format":"other","input_sha256":"9fff2abff8bd1ebce1b9aa56f27f41f6573f6d786c073798e539a558b49ac9ae","status":"UNKNOWN","surface":"retrieval"},{"bytes":17804,"file_id":"F0110","format":"other","input_sha256":"78042bd3326c3c899c0c934937351337da05086dcba4f13f4ff31df14ee43415","status":"UNKNOWN","surface":"retrieval"},{"bytes":18460,"file_id":"F0111","format":"other","input_sha256":"4fd45adf28b87896bc45c537f955d6b034fa6d46d3e738be5c393d34f81b6b17","status":"UNKNOWN","surface":"retrieval"},{"bytes":52469,"file_id":"F0112","format":"other","input_sha256":"bea641a5cfda8e2927b46cf452cfffb825cc52fc642996a98a832acd57777ad5","status":"UNKNOWN","surface":"retrieval"},{"bytes":22938,"file_id":"F0113","format":"other","input_sha256":"99fd941bca530b0fc658fcd0e6153f799345cb4d8cd67600c6134a2915560961","status":"UNKNOWN","surface":"retrieval"},{"bytes":47985,"file_id":"F0114","format":"other","input_sha256":"0254595138e807a3fc3c9e45e8cdfbb6b48c90461ad5668a4f4201532b53a0b9","status":"UNKNOWN","surface":"retrieval"},{"bytes":34784,"file_id":"F0115","format":"other","input_sha256":"8ad9b2d29e0ff5e9b33a0d287647c1900e1e4f9c2ee8b4a7ae0cf45e32e97967","status":"UNKNOWN","surface":"retrieval"},{"bytes":5423,"file_id":"F0116","format":"other","input_sha256":"55b57784453673ab8a54583be1059302b49af763000a472218db1c291aed84a8","status":"UNKNOWN","surface":"retrieval"},{"bytes":17130,"file_id":"F0117","format":"other","input_sha256":"d486d9cfd8ac8926b7ba5be41495780db447c183ef283eec68e3e1a9cf047ce1","status":"UNKNOWN","surface":"retrieval"},{"bytes":14022,"file_id":"F0118","format":"other","input_sha256":"e6b5d097fa879640fe701e19bf0e2ec417d7062dbbc25f4cb09b943f259cf11a","status":"UNKNOWN","surface":"retrieval"},{"bytes":49,"file_id":"F0119","format":"other","input_sha256":"8f69e10876805b747a3ad08a818d46ac7e731b1af417ea6e259d9b6b7deb65c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":4296,"file_id":"F0120","format":"other","input_sha256":"737190d37f8345a2f05db36d531622119e444edb7de08c52ebe4dcd3d2eccbbc","status":"UNKNOWN","surface":"retrieval"},{"bytes":84773,"file_id":"F0121","format":"other","input_sha256":"c381318f13879aa144a17115e3a1f071b92584e45c23d3d66ff39b382928c94b","status":"UNKNOWN","surface":"retrieval"},{"bytes":18479,"file_id":"F0122","format":"other","input_sha256":"a1904e8a2e457f3055b66fc579c930251a59771ead92b1050e9baddafdb4ff32","status":"UNKNOWN","surface":"retrieval"},{"bytes":36333,"file_id":"F0123","format":"other","input_sha256":"02fb5888e0bbd514859f3172baaa51349b895d9398f79de75d57d02ed031d996","status":"UNKNOWN","surface":"retrieval"},{"bytes":36333,"file_id":"F0124","format":"other","input_sha256":"02fb5888e0bbd514859f3172baaa51349b895d9398f79de75d57d02ed031d996","status":"UNKNOWN","surface":"retrieval"},{"bytes":12013,"file_id":"F0125","format":"other","input_sha256":"ce7914cbc0b8f7b05131bc27020abd4dc645b6b128cc15d02ce341e7667947c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":44346,"file_id":"F0126","format":"other","input_sha256":"17bae803adcfe7391da56d14ba249083997551af28b5cb3ec5ca5e83e1028c55","status":"UNKNOWN","surface":"retrieval"},{"bytes":30124,"file_id":"F0127","format":"other","input_sha256":"c4c59647bf1e1923551df7729c64eabcc2d93eb2e7e27cb42388d877314f057b","status":"UNKNOWN","surface":"retrieval"},{"bytes":5832,"file_id":"F0128","format":"other","input_sha256":"2a6c2f62f5f050f17b0a70548f324acd7571a27b9a2fe1d00b687563bccd0c6d","status":"UNKNOWN","surface":"retrieval"},{"bytes":27309,"file_id":"F0129","format":"other","input_sha256":"da9fcaf63ed8147f3ba614bab19af5377a3e1cdf9a764c42ef89c521c0cbcb7d","status":"UNKNOWN","surface":"retrieval"},{"bytes":2128,"file_id":"F0130","format":"other","input_sha256":"503aeafa6ff32a486168dec325ef89dc41f381745150e807a911009b5ea422b7","status":"UNKNOWN","surface":"retrieval"},{"bytes":10053,"file_id":"F0131","format":"other","input_sha256":"81ca845c7a7ad5c9b166d37e60590125d1e76c83c2dcdb71d0fddfab1309cef0","status":"UNKNOWN","surface":"retrieval"},{"bytes":119820,"file_id":"F0132","format":"other","input_sha256":"b7f2a9b13ad8fcee4a91575d513ba9ad8d1c9f208a98e5066712752cc292e243","status":"UNKNOWN","surface":"retrieval"},{"bytes":15975,"file_id":"F0133","format":"other","input_sha256":"642f4361a1bee0e794b0e79b1cfad35b1e18b328853b6461b49c8449c65966af","status":"UNKNOWN","surface":"retrieval"},{"bytes":15553,"file_id":"F0134","format":"other","input_sha256":"b7e188e98300333a5abecd98690947e4319c2e50be1ed1dade7601b73885a92e","status":"UNKNOWN","surface":"retrieval"},{"bytes":26613,"file_id":"F0135","format":"other","input_sha256":"a4a61eab36b8dd9c806afca5562d27642521ff9d69b4f63daa7d4e47abd0d0a0","status":"UNKNOWN","surface":"retrieval"},{"bytes":24279,"file_id":"F0136","format":"other","input_sha256":"8fa21421b0f1e2ca76a4d750fd571eafd110ed8352f1ddb4fe69ce531363bd3c","status":"UNKNOWN","surface":"retrieval"},{"bytes":14556,"file_id":"F0137","format":"other","input_sha256":"394d9823e101f619d9749aca49c4a6204b0d2c85384cb362461b8a3755a37d42","status":"UNKNOWN","surface":"retrieval"},{"bytes":255,"file_id":"F0138","format":"other","input_sha256":"f012f754c1f5e78fb4b99e0b0fc3f56297c1654488072f7a39bcb3ef37b58c14","status":"UNKNOWN","surface":"retrieval"},{"bytes":357,"file_id":"F0139","format":"other","input_sha256":"76fe1175f0b9100429f6e06ee61f795e83c496c5700d0d897fb92137ccd31c54","status":"UNKNOWN","surface":"retrieval"},{"bytes":46786,"file_id":"F0140","format":"other","input_sha256":"3ce192172f4b5dbecd9edc9c517c084fbb16b5e36340114b027c105334bdf889","status":"UNKNOWN","surface":"retrieval"},{"bytes":347,"file_id":"F0141","format":"other","input_sha256":"bbfe42e4b54aa90c2ef1d9111aa2b290cb21f182e0bf7f513e75ae5ab11b6dd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":21689,"file_id":"F0142","format":"other","input_sha256":"ec2b24acb6b7955505802d856e7a6dee3213157000fc015cbe0fff74c9930885","status":"UNKNOWN","surface":"retrieval"},{"bytes":2915,"file_id":"F0143","format":"other","input_sha256":"f3f12972198a346f9fbd2cd5b530cd59c47f0d2f8fb248dc9af810ff1c6a6f67","status":"UNKNOWN","surface":"retrieval"},{"bytes":74104,"file_id":"F0144","format":"other","input_sha256":"dae1f328980412069b716278a28901e4661eacaff29ea51726c7c207fdd9a5ff","status":"UNKNOWN","surface":"retrieval"},{"bytes":23819,"file_id":"F0145","format":"other","input_sha256":"cdd9e9af0eaaaa1a35dc71c477963de20ef3e27d8eee82ec147619f49ae8fec2","status":"UNKNOWN","surface":"retrieval"},{"bytes":11798,"file_id":"F0146","format":"other","input_sha256":"0ad0d2614a1d27e047708fb323236f4f343713e5b14de7e30e7ec023cd78cff0","status":"UNKNOWN","surface":"retrieval"},{"bytes":6218,"file_id":"F0147","format":"other","input_sha256":"2f7b28df7f6cf8a34d564fc3360e5b5353d9b8446bb53c3c6d5b1ccd251c8c12","status":"UNKNOWN","surface":"retrieval"},{"bytes":127991,"file_id":"F0148","format":"other","input_sha256":"33e75702a7a809f007a77aeba459ac005a516e655c59884bf118a33bc285b241","status":"UNKNOWN","surface":"retrieval"},{"bytes":67499,"file_id":"F0149","format":"other","input_sha256":"24cdf237b0b65f30be09c273c78229bd235f24678e58f3f4274ac4296cb1951d","status":"UNKNOWN","surface":"retrieval"},{"bytes":21940,"file_id":"F0150","format":"other","input_sha256":"c9bf88891d2122f866062eaf78d51cc3cc29e8525157a7f37cd3e8389e0b407e","status":"UNKNOWN","surface":"retrieval"},{"bytes":40661,"file_id":"F0151","format":"other","input_sha256":"c8a4d71b5fb4d8f35dab0a69c8cb868a38f227aea43ad4c6b25b3b3ced0afa68","status":"UNKNOWN","surface":"retrieval"},{"bytes":5937,"file_id":"F0152","format":"other","input_sha256":"f1dc3e6d41736db50636780775f1268686c2bc531d6bc5f8c4537936c0a50167","status":"UNKNOWN","surface":"retrieval"},{"bytes":20290,"file_id":"F0153","format":"other","input_sha256":"736c12e2c7a8eaa57a132806b8fa11c9b41c3374d6b22488bf180506abc0ea31","status":"UNKNOWN","surface":"retrieval"},{"bytes":3314,"file_id":"F0154","format":"other","input_sha256":"7051275d6bccb983726e2a4d55d62bc63083d8cf4e26281c3cf15814370ad126","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0100","format":"json","input_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","parser_result":{"parsed_sha256":"998024523d66be440eb91d36fa2ec26b99fca63ed460ba902e1c8454b3f0bb5c"},"status":"PASS","surface":"retrieval"},{"bytes":12748,"file_id":"F0155","format":"other","input_sha256":"07f5c23636fcdb58ee02527b4a38d305da6bc9b09e9730969c9f639a928236b0","status":"UNKNOWN","surface":"reference"},{"bytes":109022,"file_id":"F0156","format":"other","input_sha256":"058f41682fe3f7a161ee0a6865b0063cb4e88b91ee013cf41ca6304af5324e47","status":"UNKNOWN","surface":"reference"},{"bytes":32828,"file_id":"F0157","format":"other","input_sha256":"5ccee28a12fd5770d5a0dd5108e76f4cc177b8097ee10b9f2c032e229af3c5e5","status":"UNKNOWN","surface":"reference"},{"bytes":9256,"file_id":"F0158","format":"other","input_sha256":"18e41523fdb017dcae9963c80e7e9691411dcb80e4397650d93d7a9ad13fcdbd","status":"UNKNOWN","surface":"reference"},{"bytes":20906,"file_id":"F0159","format":"other","input_sha256":"d02f7ce866054fe92955e57b37d74c99bfa421e44929058d3235e8ab255b145f","status":"UNKNOWN","surface":"reference"},{"bytes":6562,"file_id":"F0160","format":"other","input_sha256":"e59ed1b3b9c27cb474ca652820ecf0a5399c74ffc4d5f8d29e82d3d482bcd9d6","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4","metadata":"660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7","rubric":"d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b","seed":"48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209"},"reference_tree_sha256":"e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47","saved_spec_sha256":"e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426"},"public_id":"P085"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":3144,"file_id":"F0002","format":"csv","input_sha256":"dce6b04b264bc3f5d209c7e5fa74ea5c7ae29b21309eeea8031ad829e78b7482","parser_result":{"parsed_sha256":"e223f6058f53196dac7b33ee7d747672ebeb0674778ad6806d2d04d6d875970d","rows":22,"widths":[17]},"status":"PASS","surface":"workspace"},{"bytes":1817,"file_id":"F0003","format":"other","input_sha256":"9498f2b6c2f9f8171774f6da69bcdb3e246f68e073aa9a67f8ccacc4a56dee70","status":"UNKNOWN","surface":"workspace"},{"bytes":828638,"file_id":"F0004","format":"pdf","input_sha256":"7a801bfd1cb5a40653a99f731aeaf7c061be63d7d983ff35415d450eeef3d02c","parser_result":{"pages":30,"parsed_sha256":"25da31caed7dde0657c531b115ce88d7ad9a21dea64688a71107b404fbbf1054","text_characters":16505},"status":"PASS","surface":"workspace"},{"bytes":16189887,"file_id":"F0005","format":"pdf","input_sha256":"ef851966343cd94ab50cd167db23508306ba0e0efeba1ac250c9ad145294206e","parser_result":{"pages":97,"parsed_sha256":"226472dc5ef1fa6ad87af9c94c480d621ce5922ac9a3d537728b9629c9fc1284","text_characters":68499},"status":"PASS","surface":"workspace"},{"bytes":19105,"file_id":"F0006","format":"other","input_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","status":"UNKNOWN","surface":"reference"},{"bytes":69206,"file_id":"F0007","format":"other","input_sha256":"daa7424f68f485253eb3f47bfe92d3a0883eff881b4eb5c75cc009464fe43072","status":"UNKNOWN","surface":"reference"},{"bytes":2116,"file_id":"F0008","format":"other","input_sha256":"5299e588c50aec8415e3741f7d22a24e69e100a47113d8219b354763b17c5cfe","status":"UNKNOWN","surface":"reference"},{"bytes":934,"file_id":"F0009","format":"json","input_sha256":"593e6eac19bdc7de1d906ee1ac395803e2fce9045811f3db8b80a5ceff041e97","parser_result":{"parsed_sha256":"4e82ff69d910bd038a3634024da96d64fc07e624b0f5c9b63421c3d18702878a"},"status":"PASS","surface":"solution"},{"bytes":39502,"file_id":"F0010","format":"other","input_sha256":"5f9a39e993afcbed40f8211de794e253933a502bd4e6838556ea41418ede527b","status":"UNKNOWN","surface":"solution"},{"bytes":40693,"file_id":"F0011","format":"other","input_sha256":"6d327eb564b2e5c01d8bf4e94acdcfec611a02d4d5e12f6d0748356e614ae27e","status":"UNKNOWN","surface":"solution"},{"bytes":13241,"file_id":"F0012","format":"xlsx","input_sha256":"a2d78fe12f8f53d165a765def13ba0ac45f879029e97b73750c3ca01669d9985","parser_result":{"cells":570,"formula_cells":0,"parsed_sha256":"cc483bf6acd9d024f9c5da87660ab8fd3a3b9b6f10939950c1934946e38d2380","sheet_count":4},"status":"PASS","surface":"solution"},{"bytes":11816,"file_id":"F0013","format":"xlsx","input_sha256":"57edd10f547e5865651ed8667d1543cb1720836f888283361f0eaad46cf3e16a","parser_result":{"cells":607,"formula_cells":0,"parsed_sha256":"a46a4ed40616addc3444b0238fe7faa5b17bc1719f2a1d623c74183f08085d2f","sheet_count":4},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3","metadata":"fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348","rubric":"d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007","seed":"3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec"},"reference_tree_sha256":"bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad","saved_spec_sha256":"0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b"},"public_id":"P017"}
{"calls":{"fetch":[{"argument_utf8_sha256":"719c1a5840ef657c4a1d140c00e250c094199c71e85a479333d0e07c8461e763","call_id":"F001","called":true,"response_sha256":"f4499b8b3959f770f4ce917912e48495d2c1ae5db7dd4db65ec4b2027b9508e8","returned_content_sha256":"f4f9cd33e365ebb85a4ce7ba53bfdc5ce30ec1e39d445a3dd2979d6b6370fcc2","returned_status":"ok","status":"PASS","target_file_id":"F0133","target_sha256":"e21b8c1ad36a610721fbbf23e20e9e42fdc8da21228a19a91ce30163b5dbbc0f","text_characters":4798,"text_sha256":"58e27229175af489b0954a9c5f50a15a4f43b6e644fc03a6f48e248692df75ae"},{"argument_utf8_sha256":"a2d89410e6d0c2839c39dc3f16820ba1b4ccb37bb1419de22463a7c7dbe33f6f","call_id":"F002","called":true,"response_sha256":"bdd56191e8a77fe67bb74f335b09a7d271a7ace45be1c91a0d122eca7207ca46","returned_content_sha256":"2746b595eeb937c022307c6ce080a865acf9c03c873cf09f220e1cf69812d22d","returned_status":"ok","status":"PASS","target_file_id":"F0109","target_sha256":"e72242cdb88666faf90f0466b3f0e358c79dcd74ab8876224a736cf59e896186","text_characters":15590,"text_sha256":"d65bafa46ee00c25be67277cb30aff129c110715f59fd95f2026f799c5f2ad86"},{"argument_utf8_sha256":"e4015ca011b3e9d1e355db1bedd23ee313719337cc3307a71e8c1b3d400318ea","call_id":"F003","called":true,"response_sha256":"0073d9d316a1cdf1d7a70f7fc09c766a96c94bff5a586af337746b6465bc963f","returned_content_sha256":"2e42a3d9e3479b830aeff90289a090140dca2c41e3e632cd3592a164e062c47a","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"afc25c9ab5f7a5ba6a751b5ec52edfbc03be9c2bae1fd2b0c845416d9b30c041","text_characters":82,"text_sha256":"c15be9d074cb304d8bd4d3bcd9b6a544be4abb9c7312debc3ec4357b439ad5a5"}],"search":[{"argument_utf8_sha256":"96584e7783450d721843cc4237ac310ac50afe64c5a9427a58b2a606f0ba8aef","call_id":"S001","called":true,"response_sha256":"8110bfdc9a229a1f58856de36d0b6403a09c1e821fde4d962b13bdf5214344c3","result_count":1,"returned_content_sha256":"9c53fd82f62f1bb7721b660dccf6585043abac1d46a5b15b1e895fbc145da0f8","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5981c69aa3b4611edfe13bfcc13f601f92ff97a558c1c4af9c6e94d6065bd84f","call_id":"S002","called":true,"response_sha256":"95804bc83349dbb33f0527f7958da35c40d0d09c057601b7ad7969f75a04099b","result_count":1,"returned_content_sha256":"9fdecdde4972b64956efd755d099158245e45723c946b103e7e5c563e971780d","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"cc6c08ce294aeb7d24ec270028a15976e7d458ad264188b581b74ae14a2f2e37","call_id":"S003","called":true,"response_sha256":"c9ee1179b727f3a711ed0167e5afcbafed9cfe9f8101e41bfc43719434f0ac9c","result_count":1,"returned_content_sha256":"d0eb6d4b11e06dceb907605ecc60e9f6f13bf15fc0dc6d601c2f8efa99bf3335","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6fbf3d4f5a912706bf34d26a1c8ac058bf74e75617b79b5d61b1da49fe5386d5","call_id":"S004","called":true,"response_sha256":"2444b1f9edbc83b410921afdb7b0a75495bd9d558a58afe7ffeb0509b1ea6403","result_count":1,"returned_content_sha256":"500adfbbca23d3412f7ae80dffd020f6a66b3620b031cc4cb00be996454cfee4","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e4015ca011b3e9d1e355db1bedd23ee313719337cc3307a71e8c1b3d400318ea","call_id":"S005","called":true,"response_sha256":"6da9f9e8361a109628988121e59d96e2fcd886aca3729c05fa08b7be00e69127","result_count":1,"returned_content_sha256":"8aba1e299e800ff2b36746b840c2780b6ee3257cf9f2e7e05fdcbdac06b97c3c","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":63314,"file_id":"F0001","format":"pdf","input_sha256":"35ff4d140b9a4addd5634a95a5e0d0199cd639650266cb262f1b11efee2fe4b8","parser_result":{"pages":14,"parsed_sha256":"1dcc035190116c10a0be6f273ac465eda1c7d3d93f7b7a09dc272601953d2ed1","text_characters":41243},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1221,"file_id":"F0003","format":"csv","input_sha256":"b52df9bfcfa9ec506cb79bd6db1e5c9f032bec3abf756faac81e5981c4593e3c","parser_result":{"parsed_sha256":"f36db4ea61fb5920bb9a2e708271901b16c35f4ba345093ca646c0932e8f322d","rows":16,"widths":[7]},"status":"PASS","surface":"workspace"},{"bytes":2448,"file_id":"F0004","format":"csv","input_sha256":"a2a2dd788356d08e9c420e1f25887903be9a60b1b42f9d89e072ae68523b78c4","parser_result":{"parsed_sha256":"62f225a9d47fd425641c52633d693a5778e6409938eb3fb74bb91d2980476ad4","rows":21,"widths":[8]},"status":"PASS","surface":"workspace"},{"bytes":1198,"file_id":"F0005","format":"json","input_sha256":"afc25c9ab5f7a5ba6a751b5ec52edfbc03be9c2bae1fd2b0c845416d9b30c041","parser_result":{"parsed_sha256":"af0469b14ca02c3192b07216fa7577145b80dd18893e106746f7d5913d331e69"},"status":"PASS","surface":"retrieval"},{"bytes":0,"file_id":"F0006","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":7844,"file_id":"F0007","format":"other","input_sha256":"bce7a47516e48a678c34f0d6cb35c9b54dd954d806511e8d5b154e67df67f037","status":"UNKNOWN","surface":"retrieval"},{"bytes":4254,"file_id":"F0008","format":"other","input_sha256":"4e837bce50ab6d77697ef32d874ce615029ad225e875130cb4610b54eb9b57fb","status":"UNKNOWN","surface":"retrieval"},{"bytes":2602,"file_id":"F0009","format":"other","input_sha256":"2d977dd5c76c53d5294a49a59ae8c5baa9c27e7f4a43b8979496171b92106fa4","status":"UNKNOWN","surface":"retrieval"},{"bytes":95152,"file_id":"F0010","format":"other","input_sha256":"bb372e883dc37db075d26f10f4cfd8d49fb3aa194901eb1ec0208f4cc4b159cf","status":"UNKNOWN","surface":"retrieval"},{"bytes":531935,"file_id":"F0011","format":"other","input_sha256":"d98a5c44ad99fc4f92295020b23e8d767ce8c2f7c406a62379699063696361ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":56671,"file_id":"F0012","format":"other","input_sha256":"59021ff9179b2188639daca45c54fe527b3af0f60370ebf61e5e5182f924521f","status":"UNKNOWN","surface":"retrieval"},{"bytes":269476,"file_id":"F0013","format":"other","input_sha256":"21e19c9bce6c80f4606382cc1d1ea3395f6d72f1162270c7a629d7c62410cd18","status":"UNKNOWN","surface":"retrieval"},{"bytes":44361,"file_id":"F0014","format":"other","input_sha256":"6c5d56e869aa25c3d876c97faacbca401ec519e4a02bf6dc62a49b75ea42d7ce","status":"UNKNOWN","surface":"retrieval"},{"bytes":700,"file_id":"F0015","format":"other","input_sha256":"98baeb73469a42a271317de9dde7b9aefeabd9a95d75498ae496f55105694a29","status":"UNKNOWN","surface":"retrieval"},{"bytes":492,"file_id":"F0016","format":"other","input_sha256":"e86292eaba0e95bcd034ae78861608e6b7c6043c03bcbde8cbd40535d5c3b551","status":"UNKNOWN","surface":"retrieval"},{"bytes":969,"file_id":"F0017","format":"other","input_sha256":"775c48d914f92a77ff0c92b5ec0a9599661ebb6d6167a15bddd0c8551baa8719","status":"UNKNOWN","surface":"retrieval"},{"bytes":392,"file_id":"F0018","format":"other","input_sha256":"40b6414cf7aecf1454ca77f591f3269faab7f818eff3e6a4d71851ec6fff2dfe","status":"UNKNOWN","surface":"retrieval"},{"bytes":2338,"file_id":"F0019","format":"other","input_sha256":"8275052f490af8176200ecaca45de18c78f119b9879a6a1cc355fb5f599d06da","status":"UNKNOWN","surface":"retrieval"},{"bytes":3013,"file_id":"F0020","format":"other","input_sha256":"035c44bf473f677b762a9ac05be095749c1e0bb61ad768edad924a8433608ec4","status":"UNKNOWN","surface":"retrieval"},{"bytes":1184,"file_id":"F0021","format":"other","input_sha256":"497da770fd48bfe83c650838d3f5edd997ab5e07925a0be4ce94099b75f7b95f","status":"UNKNOWN","surface":"retrieval"},{"bytes":828,"file_id":"F0022","format":"other","input_sha256":"7a6487c8b813036c88d201cbfbf4d0ff56ad38f3ef996035d87fd25678c41cc2","status":"UNKNOWN","surface":"retrieval"},{"bytes":375,"file_id":"F0023","format":"other","input_sha256":"46feac88b4962dc98a3cdfe3cc5d02a625d66f7d44ea3bea8615200a3e3fce66","status":"UNKNOWN","surface":"retrieval"},{"bytes":3094,"file_id":"F0024","format":"other","input_sha256":"5f0d1658837c216e7a98533b843f62f586a0c37fbedf720d9ddfc402fdbbfb5f","status":"UNKNOWN","surface":"retrieval"},{"bytes":752,"file_id":"F0025","format":"other","input_sha256":"241cb6299b2104e71151d06942f5563f41f244cd5f9d0fa2505a6c70e16f0a40","status":"UNKNOWN","surface":"retrieval"},{"bytes":654,"file_id":"F0026","format":"other","input_sha256":"0ab1feba257860ad24929b919e97b9cf7f7a3dcbdc5669eaaf20b1ea1a9564f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":600,"file_id":"F0027","format":"other","input_sha256":"584695e8eab28421dbfdb546a240fd77fcc8cf4ca7e29db90e278995ce75383a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1096,"file_id":"F0028","format":"other","input_sha256":"e72af40a0243eeed872c65d1bf7f125c64889afe447d25d68a91e4e69e987b9d","status":"UNKNOWN","surface":"retrieval"},{"bytes":651,"file_id":"F0029","format":"other","input_sha256":"fc3658d72ecca66d06f126a30761a32222c4320aa84d4cc1371bf2c38e5424b1","status":"UNKNOWN","surface":"retrieval"},{"bytes":4205,"file_id":"F0030","format":"other","input_sha256":"d3b1e4cb0374a60c77baac845e68c597ed5823368a65a1eed4def086d9d97dd3","status":"UNKNOWN","surface":"retrieval"},{"bytes":360,"file_id":"F0031","format":"other","input_sha256":"ff54bc0e0e8e452e4ee6b8848e99e60ec2754453770f9a2cd47b88c2277adbc9","status":"UNKNOWN","surface":"retrieval"},{"bytes":986,"file_id":"F0032","format":"other","input_sha256":"492723f7ed590d6019aba9303b375d3bcbf2a28d6ee065609dfac8b52866d551","status":"UNKNOWN","surface":"retrieval"},{"bytes":7099,"file_id":"F0033","format":"other","input_sha256":"7ea53dc9fe83d14922045571ddb37c334ec8943470d392d7563915256aa38bc4","status":"UNKNOWN","surface":"retrieval"},{"bytes":113760,"file_id":"F0034","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"retrieval"},{"bytes":52310,"file_id":"F0035","format":"other","input_sha256":"f1a61277e3f902f50ab42015d8b07218db9b7601bb0967e54a52bfdcb4fa7e81","status":"UNKNOWN","surface":"retrieval"},{"bytes":366912,"file_id":"F0036","format":"other","input_sha256":"dc075af1346f927bdf7081980852653db1d31f94e5c60002403ac70c9da1ee71","status":"UNKNOWN","surface":"retrieval"},{"bytes":44760,"file_id":"F0037","format":"other","input_sha256":"509bab29d115c19619c254e641abc2bf4e640635b28f8e2df7f729ee069af844","status":"UNKNOWN","surface":"retrieval"},{"bytes":55262,"file_id":"F0038","format":"other","input_sha256":"855230e1321917153b6859521e1ccfab0dce7497f88645e73d7e6db9c4bbe3b1","status":"UNKNOWN","surface":"retrieval"},{"bytes":1769614,"file_id":"F0039","format":"other","input_sha256":"a2dd3e9a7f821e56d48850605771af7be3759996f726e77dc7ea4221fdd01ecb","status":"UNKNOWN","surface":"retrieval"},{"bytes":5006,"file_id":"F0040","format":"other","input_sha256":"dc3e093bd66763138e153913e2e73ff47e855be8ee280655f2ce189a1755e9d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":19433,"file_id":"F0041","format":"other","input_sha256":"5c902438ffb5fbe0f47330c8adab49d11c82572d4f03372afd71d6e6d8d2dcf4","status":"UNKNOWN","surface":"retrieval"},{"bytes":11482,"file_id":"F0042","format":"other","input_sha256":"342d35b4879a62e460ad37317e4bccd347d03e0ad1bcb98e16f7e566dc5505ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":13283,"file_id":"F0043","format":"other","input_sha256":"60ffaa3c6c9941ac17a516571598022bd600533e5bb482000ddb71fc21c56c18","status":"UNKNOWN","surface":"retrieval"},{"bytes":78187,"file_id":"F0044","format":"other","input_sha256":"8e12800b7eb8475cc0c87a36c188ce3874ceeca1f9d6d72d271c558f43f16d87","status":"UNKNOWN","surface":"retrieval"},{"bytes":225543,"file_id":"F0045","format":"other","input_sha256":"ec0a8b788df307e65126cb31d19d8f255b315f367a574d116ff991fda6698769","status":"UNKNOWN","surface":"retrieval"},{"bytes":72927,"file_id":"F0046","format":"other","input_sha256":"67d4d49c9815036a850d409a2c3c927c46d2922f05b22d4713aa644dc8b494fa","status":"UNKNOWN","surface":"retrieval"},{"bytes":7858,"file_id":"F0047","format":"other","input_sha256":"9ff1dfee55a40092401ae61bd0f21b0ddc12624f635360d986a437cf0bc822e6","status":"UNKNOWN","surface":"retrieval"},{"bytes":78630,"file_id":"F0048","format":"other","input_sha256":"284bc0ed069dd98d4a9c76ea355edcbe1634e87f415b69c10348beab788a9d15","status":"UNKNOWN","surface":"retrieval"},{"bytes":5629,"file_id":"F0049","format":"other","input_sha256":"7e4d3e227b17cc46068fd660d87e13c317e0df31ae2ce7da0b5cc2f491b70801","status":"UNKNOWN","surface":"retrieval"},{"bytes":4373,"file_id":"F0050","format":"other","input_sha256":"9b9895184787fbb8ced7cd52a0b3c2093c4a11e61dd4691a5c20a5599227dddb","status":"UNKNOWN","surface":"retrieval"},{"bytes":15521,"file_id":"F0051","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"retrieval"},{"bytes":687,"file_id":"F0052","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"retrieval"},{"bytes":83140,"file_id":"F0053","format":"other","input_sha256":"a1e7a06256e49efd64c28af40bf41ccedf510a1e735b86b99c7e72f7d75910e2","status":"UNKNOWN","surface":"retrieval"},{"bytes":16713,"file_id":"F0054","format":"other","input_sha256":"581ae3f1887e32f9d29c16c6f7349e0baa0cd9f513c3864c344660c35d00ee70","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0055","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0056","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0057","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0058","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0059","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0060","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0061","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0062","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":649,"file_id":"F0063","format":"other","input_sha256":"c4772b2f36fe6086474dc30ffdd4f2d7d6d4ad5c518d965f18294bf751f74209","status":"UNKNOWN","surface":"retrieval"},{"bytes":13448,"file_id":"F0064","format":"other","input_sha256":"bb3769ef214e5f4970c95c4847c41a45ba45ee15f09d9ec29e44c005fd237c49","status":"UNKNOWN","surface":"retrieval"},{"bytes":29966,"file_id":"F0065","format":"other","input_sha256":"a5a283901486bb2386ccd931a4aaa16127e7000d515145cc842758d1ed526700","status":"UNKNOWN","surface":"retrieval"},{"bytes":27662,"file_id":"F0066","format":"other","input_sha256":"55ce53b4c5376fbb6da1de424f061d163953f2d813961887bd75c9364de79bd1","status":"UNKNOWN","surface":"retrieval"},{"bytes":54852,"file_id":"F0067","format":"other","input_sha256":"6e187798f38903d98819498dfa7d58da47db4e8fcfd5f76bb27e6abe90bda262","status":"UNKNOWN","surface":"retrieval"},{"bytes":1308,"file_id":"F0068","format":"other","input_sha256":"fc53aac73ee391488841f99d65a6a4ff8d017dba4b9ae174c583ccc5d9e55476","status":"UNKNOWN","surface":"retrieval"},{"bytes":476723,"file_id":"F0069","format":"other","input_sha256":"08e09c3024750f955bbd02077f41e4b8d3de4fb955aac8434e082c119342ba94","status":"UNKNOWN","surface":"retrieval"},{"bytes":587897,"file_id":"F0070","format":"other","input_sha256":"2d491bfbcc87f2804cf68b0972b4874c41e44bb8b9230c3e097c07fad838461a","status":"UNKNOWN","surface":"retrieval"},{"bytes":408843,"file_id":"F0071","format":"other","input_sha256":"cd845e7425dc36cd3a5ab011721f17af3f0f36fdb49cc9dd1f90ae2d2056f377","status":"UNKNOWN","surface":"retrieval"},{"bytes":56589,"file_id":"F0072","format":"other","input_sha256":"028c63b49b641f564aaa1d135703fe0b24f37da342cb5812bcd886232ed0897f","status":"UNKNOWN","surface":"retrieval"},{"bytes":7694,"file_id":"F0073","format":"other","input_sha256":"0158c90cef246be3cd10cbf369024afc14bacc2a9efc5b40f94b4d8f7f350d7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":839446,"file_id":"F0074","format":"other","input_sha256":"2c21470e44b1a7286d8d69e5f77b8c8d5027c771a73d90d8e39cea3153aae8dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":7826,"file_id":"F0075","format":"other","input_sha256":"c3dcd895326199e94d6fc069f7c980f2a5e36b611be8028e3b73d78b6973e9b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":313131,"file_id":"F0076","format":"other","input_sha256":"10e1cd133468a4ce41603d05c258fdb74cb0060fbdfaa3b896bfa78386241c63","status":"UNKNOWN","surface":"retrieval"},{"bytes":3457,"file_id":"F0077","format":"other","input_sha256":"8afdd81790c4628524f0d259e64a174f77ca9d67806a850e4425d8e78e15a42d","status":"UNKNOWN","surface":"retrieval"},{"bytes":3535,"file_id":"F0078","format":"other","input_sha256":"dae9014f3491d0ce19b0de97a7e20748b62d64dca480d7519450d3de708b3310","status":"UNKNOWN","surface":"retrieval"},{"bytes":1500,"file_id":"F0079","format":"other","input_sha256":"1863b5f323a64c5cce3487592894c0fd7b9a36e557484ccf0b591b468bb61116","status":"UNKNOWN","surface":"retrieval"},{"bytes":6201,"file_id":"F0080","format":"other","input_sha256":"eaf4caaf3f98cb9b3e156c3f0c9af4e9aff90a968e82b6f638adcb48a35280f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":505,"file_id":"F0081","format":"other","input_sha256":"3f2f27533a0ed6149b43b833b9e4a258a083bca3cc8701f835701c32b3cfe541","status":"UNKNOWN","surface":"retrieval"},{"bytes":456,"file_id":"F0082","format":"other","input_sha256":"34b30a4545c3ed08a255a0b906423dc75eea8463891c0de76706e2caf905a1df","status":"UNKNOWN","surface":"retrieval"},{"bytes":57464,"file_id":"F0083","format":"other","input_sha256":"4aa49ee6936f9a850014d91583ec6c265274fea75ba443bd4c1054392398ee43","status":"UNKNOWN","surface":"retrieval"},{"bytes":230,"file_id":"F0084","format":"other","input_sha256":"832006250a558ee6f4a36e65f8dec0a30d9e5cf68ecfdaef4bb0997cab4db637","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0085","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0086","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":246,"file_id":"F0087","format":"other","input_sha256":"26b885078a3f8dc98357eb0123f2ed765a3fde720bf926b8dea6795ebb47c3d6","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0088","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":485,"file_id":"F0089","format":"other","input_sha256":"f5b713ea1f36bc41838b5b1ba89192d0110168cf960ca046f934852b456f93d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":3585,"file_id":"F0090","format":"other","input_sha256":"e19b9123c1473e691f795c1eca629f8b5dec7227b694a1a8b1418a1f3d4498dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":1494,"file_id":"F0091","format":"other","input_sha256":"4cd59867d2d9b57a14213c9a083dd695f4185e56cb034c50c216bca55006e54e","status":"UNKNOWN","surface":"retrieval"},{"bytes":16578,"file_id":"F0092","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"retrieval"},{"bytes":16578,"file_id":"F0093","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"retrieval"},{"bytes":8332,"file_id":"F0094","format":"other","input_sha256":"16b88adfaf67c642fdaa5aaa47a0e26cecfe464c2454929bb1f334ba0ded5c94","status":"UNKNOWN","surface":"retrieval"},{"bytes":5464,"file_id":"F0095","format":"other","input_sha256":"f0fbaf64cb4c99d5ba4a5597ec5c7b2817e616f68cdb7c1e6d4bfd93dbcf48da","status":"UNKNOWN","surface":"retrieval"},{"bytes":2790,"file_id":"F0096","format":"other","input_sha256":"7b67381abb1b9962025172c81a5c33a2a8535a2a8acb87ff6c2edbe25fb923ec","status":"UNKNOWN","surface":"retrieval"},{"bytes":5528,"file_id":"F0097","format":"other","input_sha256":"2393bd48d80440c9765bc4672bbdeb0b13e5895c8d729b185bad2327bf23f725","status":"UNKNOWN","surface":"retrieval"},{"bytes":5655,"file_id":"F0098","format":"other","input_sha256":"95d8de0b1251c1a1f9c60fe799be14f4bc5bbe22492f0f3264c9eee1002552cf","status":"UNKNOWN","surface":"retrieval"},{"bytes":47988,"file_id":"F0099","format":"other","input_sha256":"ce9a3d62d7e9010bd2d3c82bccebb92257c2a96a0755137efece18498f2b20b9","status":"UNKNOWN","surface":"retrieval"},{"bytes":31612,"file_id":"F0100","format":"other","input_sha256":"e1ac4849b9d4a498b68f8aca01e6ed99a11d94b35a2cec533b3916b8fb722fd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":46242,"file_id":"F0101","format":"other","input_sha256":"2552eae170c5ede1545db1ab3f3d38ed3ad8dd29b8d12e5a799b382a282858b2","status":"UNKNOWN","surface":"retrieval"},{"bytes":20988,"file_id":"F0102","format":"other","input_sha256":"a28ae9272b925baf130de8e832f53f4a93c538f7e0993f19334a5b2a428cb57b","status":"UNKNOWN","surface":"retrieval"},{"bytes":78251,"file_id":"F0103","format":"other","input_sha256":"25a788d6767fb584219780a50cede47c0ce06a382765186faf2e87c413eafc0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":15070,"file_id":"F0104","format":"other","input_sha256":"ed784d129cb2ce1eca99c380cdf323c256d5669b846070643c62425a7a2fd1bb","status":"UNKNOWN","surface":"retrieval"},{"bytes":12549,"file_id":"F0105","format":"other","input_sha256":"093dd8d158f721898fc27994160da36e42241353cc8b07890edf407c50824033","status":"UNKNOWN","surface":"retrieval"},{"bytes":24609,"file_id":"F0106","format":"other","input_sha256":"edf50e0dedd46c669363e716f263ca691749c3f4d554f8db7a6f4841285c46bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":411257,"file_id":"F0107","format":"other","input_sha256":"00fc34a80d07d39df0667769e8e282612efecfd9fcd859c9d1333b1102b7e695","status":"UNKNOWN","surface":"retrieval"},{"bytes":1532,"file_id":"F0108","format":"other","input_sha256":"0cef54cfbc7be5dd57be279b853f93fe5b9a935ad17ae63fc563ecb0eb5d9795","status":"UNKNOWN","surface":"retrieval"},{"bytes":936010,"file_id":"F0109","format":"other","input_sha256":"e72242cdb88666faf90f0466b3f0e358c79dcd74ab8876224a736cf59e896186","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0110","format":"json","input_sha256":"1ac3fa73c1d2d701c368d533f92941bcd97206ddf252e8da1c041f2eceaea4a7","parser_result":{"parsed_sha256":"28a4b63bd4a3b971b7f40baa5f108bbad1b9f1393c25d77cb39a14217be9c7d1"},"status":"PASS","surface":"retrieval"},{"bytes":0,"file_id":"F0111","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":838131,"file_id":"F0112","format":"other","input_sha256":"d5b467fcfa3383d9575fc0e13d100ea8be82a03eb8f1928a13253a5ee9cb65ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":113760,"file_id":"F0113","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"retrieval"},{"bytes":17231,"file_id":"F0114","format":"other","input_sha256":"ea7f389d8b42ae46d8ce622a4476c291007c4cc33b71ee10a7fb6f47d8e1ee08","status":"UNKNOWN","surface":"retrieval"},{"bytes":7464,"file_id":"F0115","format":"other","input_sha256":"fb0d8e9ea1a16bd0b9aeb108d8adf326fc1a6a1e2337dfd8649eae855de70e6b","status":"UNKNOWN","surface":"retrieval"},{"bytes":232018,"file_id":"F0116","format":"other","input_sha256":"cd1826581e4f2b80af4f1e05897b316c7698441063cffaefbbdeec382ee4cd72","status":"UNKNOWN","surface":"retrieval"},{"bytes":60775,"file_id":"F0117","format":"other","input_sha256":"95e979ec98a6d7f096e08d621246877b12bf27d87f6519de78e44a890b8d3888","status":"UNKNOWN","surface":"retrieval"},{"bytes":2919,"file_id":"F0118","format":"other","input_sha256":"8d8e4a9928bc0b693cacb6d034aa1eb817ae46a407cb71d193b2ca7054a4d4a2","status":"UNKNOWN","surface":"retrieval"},{"bytes":15521,"file_id":"F0119","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"retrieval"},{"bytes":687,"file_id":"F0120","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"retrieval"},{"bytes":31000,"file_id":"F0121","format":"other","input_sha256":"799aeb25cc0373fdee0e1b1db7ad6c2f6a0e058dfadaa3379689f583213190bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":354947,"file_id":"F0122","format":"other","input_sha256":"c3ecea44fcd36b6115e6ad0d467d698c43ed06e899a870b785ee9c283caa4353","status":"UNKNOWN","surface":"retrieval"},{"bytes":213213,"file_id":"F0123","format":"other","input_sha256":"ffc81c79e7b8364756ca3b417dc8dcc33de527b8e1396ddf64dd874a40c66156","status":"UNKNOWN","surface":"retrieval"},{"bytes":571174,"file_id":"F0124","format":"other","input_sha256":"5c319231d80785b632016e718d0142be4e004daa08af95a9ca2e44b79760bf6d","status":"UNKNOWN","surface":"retrieval"},{"bytes":26578,"file_id":"F0125","format":"other","input_sha256":"e0dc0f2c2b6053e08bcaf54fed36660cd737ea710d9200b7bc95e365a537fb63","status":"UNKNOWN","surface":"retrieval"},{"bytes":3482,"file_id":"F0126","format":"other","input_sha256":"6a6eecab78a92ec9fcc73da115a26ba5263191abdfd6de9952cf01dc58f00e23","status":"UNKNOWN","surface":"retrieval"},{"bytes":20122,"file_id":"F0127","format":"other","input_sha256":"c212f4b505a86352aed62b24a8f16f999f821ecbe6456c7f3c8a04bc87968782","status":"UNKNOWN","surface":"retrieval"},{"bytes":5445,"file_id":"F0128","format":"other","input_sha256":"cddd450a33be5e50d6f27aea78d2e278beae2762678b22fc2dcee8de29cbc0be","status":"UNKNOWN","surface":"retrieval"},{"bytes":131177,"file_id":"F0129","format":"other","input_sha256":"d5953c8478b9d95f90adaed1d94a6937925ec62cc027882c3269b311a8e82c77","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0130","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0131","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":47866,"file_id":"F0132","format":"other","input_sha256":"cae0b9ad3ba16cd35a03b2a68731a73df412438e5a09f3e61a4fc91311c19c31","status":"UNKNOWN","surface":"retrieval"},{"bytes":416997,"file_id":"F0133","format":"other","input_sha256":"e21b8c1ad36a610721fbbf23e20e9e42fdc8da21228a19a91ce30163b5dbbc0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":5073,"file_id":"F0134","format":"json","input_sha256":"28886c5953e66c899a792889889a6d420704c43d5340ef0bcaf97dab43eff693","parser_result":{"parsed_sha256":"1a0f4adcf271a153999694379388d1eafbc451397aa61b8c255723b5e4b93051"},"status":"PASS","surface":"retrieval"},{"bytes":2826,"file_id":"F0135","format":"json","input_sha256":"af053c15272a23cfed85ef3e7e3a908a571538930761ae848d2d608acd6c7bf5","parser_result":{"parsed_sha256":"6f34f196add799f071e7d2cf09267d1c8dd0e43ab1510110bc546d539adadb71"},"status":"PASS","surface":"retrieval"},{"bytes":827,"file_id":"F0136","format":"json","input_sha256":"0c0cecc8791540c0de426b3bed38e61af77481c17a2e1b8fc3371c48b8dc9f5c","parser_result":{"parsed_sha256":"1ece2d740729bf9876c8dbbdcd3da464f07598bcf8f1f473cae575456ac20a6e"},"status":"PASS","surface":"retrieval"},{"bytes":7844,"file_id":"F0137","format":"other","input_sha256":"bce7a47516e48a678c34f0d6cb35c9b54dd954d806511e8d5b154e67df67f037","status":"UNKNOWN","surface":"reference"},{"bytes":4254,"file_id":"F0138","format":"other","input_sha256":"4e837bce50ab6d77697ef32d874ce615029ad225e875130cb4610b54eb9b57fb","status":"UNKNOWN","surface":"reference"},{"bytes":2602,"file_id":"F0139","format":"other","input_sha256":"2d977dd5c76c53d5294a49a59ae8c5baa9c27e7f4a43b8979496171b92106fa4","status":"UNKNOWN","surface":"reference"},{"bytes":95152,"file_id":"F0140","format":"other","input_sha256":"bb372e883dc37db075d26f10f4cfd8d49fb3aa194901eb1ec0208f4cc4b159cf","status":"UNKNOWN","surface":"reference"},{"bytes":531935,"file_id":"F0141","format":"other","input_sha256":"d98a5c44ad99fc4f92295020b23e8d767ce8c2f7c406a62379699063696361ef","status":"UNKNOWN","surface":"reference"},{"bytes":56671,"file_id":"F0142","format":"other","input_sha256":"59021ff9179b2188639daca45c54fe527b3af0f60370ebf61e5e5182f924521f","status":"UNKNOWN","surface":"reference"},{"bytes":269476,"file_id":"F0143","format":"other","input_sha256":"21e19c9bce6c80f4606382cc1d1ea3395f6d72f1162270c7a629d7c62410cd18","status":"UNKNOWN","surface":"reference"},{"bytes":44361,"file_id":"F0144","format":"other","input_sha256":"6c5d56e869aa25c3d876c97faacbca401ec519e4a02bf6dc62a49b75ea42d7ce","status":"UNKNOWN","surface":"reference"},{"bytes":700,"file_id":"F0145","format":"other","input_sha256":"98baeb73469a42a271317de9dde7b9aefeabd9a95d75498ae496f55105694a29","status":"UNKNOWN","surface":"reference"},{"bytes":492,"file_id":"F0146","format":"other","input_sha256":"e86292eaba0e95bcd034ae78861608e6b7c6043c03bcbde8cbd40535d5c3b551","status":"UNKNOWN","surface":"reference"},{"bytes":969,"file_id":"F0147","format":"other","input_sha256":"775c48d914f92a77ff0c92b5ec0a9599661ebb6d6167a15bddd0c8551baa8719","status":"UNKNOWN","surface":"reference"},{"bytes":392,"file_id":"F0148","format":"other","input_sha256":"40b6414cf7aecf1454ca77f591f3269faab7f818eff3e6a4d71851ec6fff2dfe","status":"UNKNOWN","surface":"reference"},{"bytes":2338,"file_id":"F0149","format":"other","input_sha256":"8275052f490af8176200ecaca45de18c78f119b9879a6a1cc355fb5f599d06da","status":"UNKNOWN","surface":"reference"},{"bytes":3013,"file_id":"F0150","format":"other","input_sha256":"035c44bf473f677b762a9ac05be095749c1e0bb61ad768edad924a8433608ec4","status":"UNKNOWN","surface":"reference"},{"bytes":1184,"file_id":"F0151","format":"other","input_sha256":"497da770fd48bfe83c650838d3f5edd997ab5e07925a0be4ce94099b75f7b95f","status":"UNKNOWN","surface":"reference"},{"bytes":828,"file_id":"F0152","format":"other","input_sha256":"7a6487c8b813036c88d201cbfbf4d0ff56ad38f3ef996035d87fd25678c41cc2","status":"UNKNOWN","surface":"reference"},{"bytes":375,"file_id":"F0153","format":"other","input_sha256":"46feac88b4962dc98a3cdfe3cc5d02a625d66f7d44ea3bea8615200a3e3fce66","status":"UNKNOWN","surface":"reference"},{"bytes":3094,"file_id":"F0154","format":"other","input_sha256":"5f0d1658837c216e7a98533b843f62f586a0c37fbedf720d9ddfc402fdbbfb5f","status":"UNKNOWN","surface":"reference"},{"bytes":752,"file_id":"F0155","format":"other","input_sha256":"241cb6299b2104e71151d06942f5563f41f244cd5f9d0fa2505a6c70e16f0a40","status":"UNKNOWN","surface":"reference"},{"bytes":654,"file_id":"F0156","format":"other","input_sha256":"0ab1feba257860ad24929b919e97b9cf7f7a3dcbdc5669eaaf20b1ea1a9564f0","status":"UNKNOWN","surface":"reference"},{"bytes":600,"file_id":"F0157","format":"other","input_sha256":"584695e8eab28421dbfdb546a240fd77fcc8cf4ca7e29db90e278995ce75383a","status":"UNKNOWN","surface":"reference"},{"bytes":1096,"file_id":"F0158","format":"other","input_sha256":"e72af40a0243eeed872c65d1bf7f125c64889afe447d25d68a91e4e69e987b9d","status":"UNKNOWN","surface":"reference"},{"bytes":651,"file_id":"F0159","format":"other","input_sha256":"fc3658d72ecca66d06f126a30761a32222c4320aa84d4cc1371bf2c38e5424b1","status":"UNKNOWN","surface":"reference"},{"bytes":4205,"file_id":"F0160","format":"other","input_sha256":"d3b1e4cb0374a60c77baac845e68c597ed5823368a65a1eed4def086d9d97dd3","status":"UNKNOWN","surface":"reference"},{"bytes":360,"file_id":"F0161","format":"other","input_sha256":"ff54bc0e0e8e452e4ee6b8848e99e60ec2754453770f9a2cd47b88c2277adbc9","status":"UNKNOWN","surface":"reference"},{"bytes":986,"file_id":"F0162","format":"other","input_sha256":"492723f7ed590d6019aba9303b375d3bcbf2a28d6ee065609dfac8b52866d551","status":"UNKNOWN","surface":"reference"},{"bytes":7099,"file_id":"F0163","format":"other","input_sha256":"7ea53dc9fe83d14922045571ddb37c334ec8943470d392d7563915256aa38bc4","status":"UNKNOWN","surface":"reference"},{"bytes":113760,"file_id":"F0164","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"reference"},{"bytes":52310,"file_id":"F0165","format":"other","input_sha256":"f1a61277e3f902f50ab42015d8b07218db9b7601bb0967e54a52bfdcb4fa7e81","status":"UNKNOWN","surface":"reference"},{"bytes":366912,"file_id":"F0166","format":"other","input_sha256":"dc075af1346f927bdf7081980852653db1d31f94e5c60002403ac70c9da1ee71","status":"UNKNOWN","surface":"reference"},{"bytes":44760,"file_id":"F0167","format":"other","input_sha256":"509bab29d115c19619c254e641abc2bf4e640635b28f8e2df7f729ee069af844","status":"UNKNOWN","surface":"reference"},{"bytes":55262,"file_id":"F0168","format":"other","input_sha256":"855230e1321917153b6859521e1ccfab0dce7497f88645e73d7e6db9c4bbe3b1","status":"UNKNOWN","surface":"reference"},{"bytes":1769614,"file_id":"F0169","format":"other","input_sha256":"a2dd3e9a7f821e56d48850605771af7be3759996f726e77dc7ea4221fdd01ecb","status":"UNKNOWN","surface":"reference"},{"bytes":5006,"file_id":"F0170","format":"other","input_sha256":"dc3e093bd66763138e153913e2e73ff47e855be8ee280655f2ce189a1755e9d8","status":"UNKNOWN","surface":"reference"},{"bytes":19433,"file_id":"F0171","format":"other","input_sha256":"5c902438ffb5fbe0f47330c8adab49d11c82572d4f03372afd71d6e6d8d2dcf4","status":"UNKNOWN","surface":"reference"},{"bytes":11482,"file_id":"F0172","format":"other","input_sha256":"342d35b4879a62e460ad37317e4bccd347d03e0ad1bcb98e16f7e566dc5505ba","status":"UNKNOWN","surface":"reference"},{"bytes":13283,"file_id":"F0173","format":"other","input_sha256":"60ffaa3c6c9941ac17a516571598022bd600533e5bb482000ddb71fc21c56c18","status":"UNKNOWN","surface":"reference"},{"bytes":78187,"file_id":"F0174","format":"other","input_sha256":"8e12800b7eb8475cc0c87a36c188ce3874ceeca1f9d6d72d271c558f43f16d87","status":"UNKNOWN","surface":"reference"},{"bytes":225543,"file_id":"F0175","format":"other","input_sha256":"ec0a8b788df307e65126cb31d19d8f255b315f367a574d116ff991fda6698769","status":"UNKNOWN","surface":"reference"},{"bytes":72927,"file_id":"F0176","format":"other","input_sha256":"67d4d49c9815036a850d409a2c3c927c46d2922f05b22d4713aa644dc8b494fa","status":"UNKNOWN","surface":"reference"},{"bytes":7858,"file_id":"F0177","format":"other","input_sha256":"9ff1dfee55a40092401ae61bd0f21b0ddc12624f635360d986a437cf0bc822e6","status":"UNKNOWN","surface":"reference"},{"bytes":78630,"file_id":"F0178","format":"other","input_sha256":"284bc0ed069dd98d4a9c76ea355edcbe1634e87f415b69c10348beab788a9d15","status":"UNKNOWN","surface":"reference"},{"bytes":5629,"file_id":"F0179","format":"other","input_sha256":"7e4d3e227b17cc46068fd660d87e13c317e0df31ae2ce7da0b5cc2f491b70801","status":"UNKNOWN","surface":"reference"},{"bytes":4373,"file_id":"F0180","format":"other","input_sha256":"9b9895184787fbb8ced7cd52a0b3c2093c4a11e61dd4691a5c20a5599227dddb","status":"UNKNOWN","surface":"reference"},{"bytes":15521,"file_id":"F0181","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"reference"},{"bytes":687,"file_id":"F0182","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"reference"},{"bytes":83140,"file_id":"F0183","format":"other","input_sha256":"a1e7a06256e49efd64c28af40bf41ccedf510a1e735b86b99c7e72f7d75910e2","status":"UNKNOWN","surface":"reference"},{"bytes":16713,"file_id":"F0184","format":"other","input_sha256":"581ae3f1887e32f9d29c16c6f7349e0baa0cd9f513c3864c344660c35d00ee70","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0185","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0186","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0187","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0188","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0189","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0190","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0191","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0192","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":649,"file_id":"F0193","format":"other","input_sha256":"c4772b2f36fe6086474dc30ffdd4f2d7d6d4ad5c518d965f18294bf751f74209","status":"UNKNOWN","surface":"reference"},{"bytes":13448,"file_id":"F0194","format":"other","input_sha256":"bb3769ef214e5f4970c95c4847c41a45ba45ee15f09d9ec29e44c005fd237c49","status":"UNKNOWN","surface":"reference"},{"bytes":29966,"file_id":"F0195","format":"other","input_sha256":"a5a283901486bb2386ccd931a4aaa16127e7000d515145cc842758d1ed526700","status":"UNKNOWN","surface":"reference"},{"bytes":27662,"file_id":"F0196","format":"other","input_sha256":"55ce53b4c5376fbb6da1de424f061d163953f2d813961887bd75c9364de79bd1","status":"UNKNOWN","surface":"reference"},{"bytes":54852,"file_id":"F0197","format":"other","input_sha256":"6e187798f38903d98819498dfa7d58da47db4e8fcfd5f76bb27e6abe90bda262","status":"UNKNOWN","surface":"reference"},{"bytes":1308,"file_id":"F0198","format":"other","input_sha256":"fc53aac73ee391488841f99d65a6a4ff8d017dba4b9ae174c583ccc5d9e55476","status":"UNKNOWN","surface":"reference"},{"bytes":476723,"file_id":"F0199","format":"other","input_sha256":"08e09c3024750f955bbd02077f41e4b8d3de4fb955aac8434e082c119342ba94","status":"UNKNOWN","surface":"reference"},{"bytes":587897,"file_id":"F0200","format":"other","input_sha256":"2d491bfbcc87f2804cf68b0972b4874c41e44bb8b9230c3e097c07fad838461a","status":"UNKNOWN","surface":"reference"},{"bytes":408843,"file_id":"F0201","format":"other","input_sha256":"cd845e7425dc36cd3a5ab011721f17af3f0f36fdb49cc9dd1f90ae2d2056f377","status":"UNKNOWN","surface":"reference"},{"bytes":56589,"file_id":"F0202","format":"other","input_sha256":"028c63b49b641f564aaa1d135703fe0b24f37da342cb5812bcd886232ed0897f","status":"UNKNOWN","surface":"reference"},{"bytes":7694,"file_id":"F0203","format":"other","input_sha256":"0158c90cef246be3cd10cbf369024afc14bacc2a9efc5b40f94b4d8f7f350d7e","status":"UNKNOWN","surface":"reference"},{"bytes":839446,"file_id":"F0204","format":"other","input_sha256":"2c21470e44b1a7286d8d69e5f77b8c8d5027c771a73d90d8e39cea3153aae8dd","status":"UNKNOWN","surface":"reference"},{"bytes":7826,"file_id":"F0205","format":"other","input_sha256":"c3dcd895326199e94d6fc069f7c980f2a5e36b611be8028e3b73d78b6973e9b4","status":"UNKNOWN","surface":"reference"},{"bytes":313131,"file_id":"F0206","format":"other","input_sha256":"10e1cd133468a4ce41603d05c258fdb74cb0060fbdfaa3b896bfa78386241c63","status":"UNKNOWN","surface":"reference"},{"bytes":3457,"file_id":"F0207","format":"other","input_sha256":"8afdd81790c4628524f0d259e64a174f77ca9d67806a850e4425d8e78e15a42d","status":"UNKNOWN","surface":"reference"},{"bytes":3535,"file_id":"F0208","format":"other","input_sha256":"dae9014f3491d0ce19b0de97a7e20748b62d64dca480d7519450d3de708b3310","status":"UNKNOWN","surface":"reference"},{"bytes":1500,"file_id":"F0209","format":"other","input_sha256":"1863b5f323a64c5cce3487592894c0fd7b9a36e557484ccf0b591b468bb61116","status":"UNKNOWN","surface":"reference"},{"bytes":6201,"file_id":"F0210","format":"other","input_sha256":"eaf4caaf3f98cb9b3e156c3f0c9af4e9aff90a968e82b6f638adcb48a35280f0","status":"UNKNOWN","surface":"reference"},{"bytes":505,"file_id":"F0211","format":"other","input_sha256":"3f2f27533a0ed6149b43b833b9e4a258a083bca3cc8701f835701c32b3cfe541","status":"UNKNOWN","surface":"reference"},{"bytes":456,"file_id":"F0212","format":"other","input_sha256":"34b30a4545c3ed08a255a0b906423dc75eea8463891c0de76706e2caf905a1df","status":"UNKNOWN","surface":"reference"},{"bytes":57464,"file_id":"F0213","format":"other","input_sha256":"4aa49ee6936f9a850014d91583ec6c265274fea75ba443bd4c1054392398ee43","status":"UNKNOWN","surface":"reference"},{"bytes":230,"file_id":"F0214","format":"other","input_sha256":"832006250a558ee6f4a36e65f8dec0a30d9e5cf68ecfdaef4bb0997cab4db637","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0215","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0216","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":246,"file_id":"F0217","format":"other","input_sha256":"26b885078a3f8dc98357eb0123f2ed765a3fde720bf926b8dea6795ebb47c3d6","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0218","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":485,"file_id":"F0219","format":"other","input_sha256":"f5b713ea1f36bc41838b5b1ba89192d0110168cf960ca046f934852b456f93d8","status":"UNKNOWN","surface":"reference"},{"bytes":3585,"file_id":"F0220","format":"other","input_sha256":"e19b9123c1473e691f795c1eca629f8b5dec7227b694a1a8b1418a1f3d4498dc","status":"UNKNOWN","surface":"reference"},{"bytes":1494,"file_id":"F0221","format":"other","input_sha256":"4cd59867d2d9b57a14213c9a083dd695f4185e56cb034c50c216bca55006e54e","status":"UNKNOWN","surface":"reference"},{"bytes":16578,"file_id":"F0222","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"reference"},{"bytes":16578,"file_id":"F0223","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"reference"},{"bytes":8332,"file_id":"F0224","format":"other","input_sha256":"16b88adfaf67c642fdaa5aaa47a0e26cecfe464c2454929bb1f334ba0ded5c94","status":"UNKNOWN","surface":"reference"},{"bytes":5464,"file_id":"F0225","format":"other","input_sha256":"f0fbaf64cb4c99d5ba4a5597ec5c7b2817e616f68cdb7c1e6d4bfd93dbcf48da","status":"UNKNOWN","surface":"reference"},{"bytes":2790,"file_id":"F0226","format":"other","input_sha256":"7b67381abb1b9962025172c81a5c33a2a8535a2a8acb87ff6c2edbe25fb923ec","status":"UNKNOWN","surface":"reference"},{"bytes":5528,"file_id":"F0227","format":"other","input_sha256":"2393bd48d80440c9765bc4672bbdeb0b13e5895c8d729b185bad2327bf23f725","status":"UNKNOWN","surface":"reference"},{"bytes":5655,"file_id":"F0228","format":"other","input_sha256":"95d8de0b1251c1a1f9c60fe799be14f4bc5bbe22492f0f3264c9eee1002552cf","status":"UNKNOWN","surface":"reference"},{"bytes":47988,"file_id":"F0229","format":"other","input_sha256":"ce9a3d62d7e9010bd2d3c82bccebb92257c2a96a0755137efece18498f2b20b9","status":"UNKNOWN","surface":"reference"},{"bytes":31612,"file_id":"F0230","format":"other","input_sha256":"e1ac4849b9d4a498b68f8aca01e6ed99a11d94b35a2cec533b3916b8fb722fd6","status":"UNKNOWN","surface":"reference"},{"bytes":46242,"file_id":"F0231","format":"other","input_sha256":"2552eae170c5ede1545db1ab3f3d38ed3ad8dd29b8d12e5a799b382a282858b2","status":"UNKNOWN","surface":"reference"},{"bytes":20988,"file_id":"F0232","format":"other","input_sha256":"a28ae9272b925baf130de8e832f53f4a93c538f7e0993f19334a5b2a428cb57b","status":"UNKNOWN","surface":"reference"},{"bytes":78251,"file_id":"F0233","format":"other","input_sha256":"25a788d6767fb584219780a50cede47c0ce06a382765186faf2e87c413eafc0f","status":"UNKNOWN","surface":"reference"},{"bytes":15070,"file_id":"F0234","format":"other","input_sha256":"ed784d129cb2ce1eca99c380cdf323c256d5669b846070643c62425a7a2fd1bb","status":"UNKNOWN","surface":"reference"},{"bytes":12549,"file_id":"F0235","format":"other","input_sha256":"093dd8d158f721898fc27994160da36e42241353cc8b07890edf407c50824033","status":"UNKNOWN","surface":"reference"},{"bytes":24609,"file_id":"F0236","format":"other","input_sha256":"edf50e0dedd46c669363e716f263ca691749c3f4d554f8db7a6f4841285c46bf","status":"UNKNOWN","surface":"reference"},{"bytes":411257,"file_id":"F0237","format":"other","input_sha256":"00fc34a80d07d39df0667769e8e282612efecfd9fcd859c9d1333b1102b7e695","status":"UNKNOWN","surface":"reference"},{"bytes":1532,"file_id":"F0238","format":"other","input_sha256":"0cef54cfbc7be5dd57be279b853f93fe5b9a935ad17ae63fc563ecb0eb5d9795","status":"UNKNOWN","surface":"reference"},{"bytes":936010,"file_id":"F0239","format":"other","input_sha256":"e89fd53f65e8e8fd7a91e1c44d22ac17e6d6b6c8d245b41aff27fcaf035a48ab","status":"UNKNOWN","surface":"reference"},{"bytes":16737,"file_id":"F0240","format":"json","input_sha256":"1ac3fa73c1d2d701c368d533f92941bcd97206ddf252e8da1c041f2eceaea4a7","parser_result":{"parsed_sha256":"28a4b63bd4a3b971b7f40baa5f108bbad1b9f1393c25d77cb39a14217be9c7d1"},"status":"PASS","surface":"reference"},{"bytes":838131,"file_id":"F0241","format":"other","input_sha256":"d5b467fcfa3383d9575fc0e13d100ea8be82a03eb8f1928a13253a5ee9cb65ba","status":"UNKNOWN","surface":"reference"},{"bytes":113760,"file_id":"F0242","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"reference"},{"bytes":17231,"file_id":"F0243","format":"other","input_sha256":"ea7f389d8b42ae46d8ce622a4476c291007c4cc33b71ee10a7fb6f47d8e1ee08","status":"UNKNOWN","surface":"reference"},{"bytes":7464,"file_id":"F0244","format":"other","input_sha256":"fb0d8e9ea1a16bd0b9aeb108d8adf326fc1a6a1e2337dfd8649eae855de70e6b","status":"UNKNOWN","surface":"reference"},{"bytes":232018,"file_id":"F0245","format":"other","input_sha256":"cd1826581e4f2b80af4f1e05897b316c7698441063cffaefbbdeec382ee4cd72","status":"UNKNOWN","surface":"reference"},{"bytes":60775,"file_id":"F0246","format":"other","input_sha256":"95e979ec98a6d7f096e08d621246877b12bf27d87f6519de78e44a890b8d3888","status":"UNKNOWN","surface":"reference"},{"bytes":2919,"file_id":"F0247","format":"other","input_sha256":"8d8e4a9928bc0b693cacb6d034aa1eb817ae46a407cb71d193b2ca7054a4d4a2","status":"UNKNOWN","surface":"reference"},{"bytes":15521,"file_id":"F0248","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"reference"},{"bytes":687,"file_id":"F0249","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"reference"},{"bytes":31000,"file_id":"F0250","format":"other","input_sha256":"799aeb25cc0373fdee0e1b1db7ad6c2f6a0e058dfadaa3379689f583213190bd","status":"UNKNOWN","surface":"reference"},{"bytes":354947,"file_id":"F0251","format":"other","input_sha256":"c3ecea44fcd36b6115e6ad0d467d698c43ed06e899a870b785ee9c283caa4353","status":"UNKNOWN","surface":"reference"},{"bytes":213213,"file_id":"F0252","format":"other","input_sha256":"ffc81c79e7b8364756ca3b417dc8dcc33de527b8e1396ddf64dd874a40c66156","status":"UNKNOWN","surface":"reference"},{"bytes":571174,"file_id":"F0253","format":"other","input_sha256":"5c319231d80785b632016e718d0142be4e004daa08af95a9ca2e44b79760bf6d","status":"UNKNOWN","surface":"reference"},{"bytes":26578,"file_id":"F0254","format":"other","input_sha256":"e0dc0f2c2b6053e08bcaf54fed36660cd737ea710d9200b7bc95e365a537fb63","status":"UNKNOWN","surface":"reference"},{"bytes":3482,"file_id":"F0255","format":"other","input_sha256":"6a6eecab78a92ec9fcc73da115a26ba5263191abdfd6de9952cf01dc58f00e23","status":"UNKNOWN","surface":"reference"},{"bytes":20122,"file_id":"F0256","format":"other","input_sha256":"c212f4b505a86352aed62b24a8f16f999f821ecbe6456c7f3c8a04bc87968782","status":"UNKNOWN","surface":"reference"},{"bytes":5445,"file_id":"F0257","format":"other","input_sha256":"cddd450a33be5e50d6f27aea78d2e278beae2762678b22fc2dcee8de29cbc0be","status":"UNKNOWN","surface":"reference"},{"bytes":131177,"file_id":"F0258","format":"other","input_sha256":"d5953c8478b9d95f90adaed1d94a6937925ec62cc027882c3269b311a8e82c77","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0259","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0260","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":47866,"file_id":"F0261","format":"other","input_sha256":"cae0b9ad3ba16cd35a03b2a68731a73df412438e5a09f3e61a4fc91311c19c31","status":"UNKNOWN","surface":"reference"},{"bytes":416997,"file_id":"F0262","format":"other","input_sha256":"368a255c9b0a113fd7f9a1a011d76bdb9bd28936020ac83f43a22c4b3eef8bad","status":"UNKNOWN","surface":"reference"},{"bytes":5073,"file_id":"F0263","format":"json","input_sha256":"28886c5953e66c899a792889889a6d420704c43d5340ef0bcaf97dab43eff693","parser_result":{"parsed_sha256":"1a0f4adcf271a153999694379388d1eafbc451397aa61b8c255723b5e4b93051"},"status":"PASS","surface":"reference"},{"bytes":6122,"file_id":"F0264","format":"other","input_sha256":"a826e5da7eb764cb4664716069bb7d195c81cdd01c5e175b3522bd86f621e254","status":"UNKNOWN","surface":"solution"},{"bytes":5776,"file_id":"F0265","format":"other","input_sha256":"e420bb52edf850c556d76e0ff05b4bd6b23524641c7bf335a19b155b6073d065","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805","metadata":"4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79","rubric":"8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77","seed":"a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099"},"reference_tree_sha256":"2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27","saved_spec_sha256":"42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc"},"public_id":"P019"}
{"calls":{"fetch":[{"argument_utf8_sha256":"6559cc3501caa9928a6aecf4f309b2e86e8c34af3f73a423434ce260d1829291","call_id":"F001","called":true,"response_sha256":"7beee36d8d6e4a9466b632a2b15699d85f1b5351e19777a2626a51a17310f556","returned_content_sha256":"8f31837558a6ea9fc8d9534f06d91a7c018d9c3bea2c11b51e7f453d41d63cac","returned_status":"ok","status":"PASS","target_file_id":"F0096","target_sha256":"c108329dc8cd25e795c0e3dbca4a075f7a01ab48448305ea8030e7bf25c8b881","text_characters":1874,"text_sha256":"f14a536e7b896ab403b9e19a6847a8d1e53728fa253186068aaf0f9f4e3ca9bc"},{"argument_utf8_sha256":"512ab7016088e55d9e7a49e5be43b79523c204557d68c547aa02d5580954c29e","call_id":"F002","called":true,"response_sha256":"d1d13c32b9e53d5a1ba8189b75861d714dded4d02d77df77308a0b8022dd7df0","returned_content_sha256":"0b3b2f741e02f81a445226e60a244296b0e9cce485abc2e6bd45789d232ce5c6","returned_status":"ok","status":"PASS","target_file_id":"F0092","target_sha256":"310d3d493857d3f7713e8305a05908287d5ea2606be47fd8227fde316cb07002","text_characters":2198,"text_sha256":"2995f0f32c57269046b500198fc85d78bf3db9da1ccdb8e76502fb515a69d87d"}],"search":[{"argument_utf8_sha256":"e46c74ff22ecf560b54ff31a62a6470d4eaec27aa07d263d64f10306e3dd55c7","call_id":"S001","called":true,"response_sha256":"5f91f3622a337c5d3561d7eb73780c5337951d48363d99caca1d73c9e5186019","result_count":1,"returned_content_sha256":"d8c2b419ac1a10103fcb31402546232e554b73680cd8bba8e39c317fe8e685ac","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1821dc7cac1767084027fa37ac8c8821082b9adfae1e1a27f8b822c33c240134","call_id":"S002","called":true,"response_sha256":"61339d0860ff145a6796b743df11b725df6abfbab733b62385206bb0888f8493","result_count":1,"returned_content_sha256":"863a32dcede132e1c8deab468f88ed836f4f2690d6f4059fc56748a704c1287a","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":120520,"file_id":"F0002","format":"other","input_sha256":"6aea986511be95ec8806b15d883e4378f73be3fc5782249eda23b8eef507bfd2","status":"UNKNOWN","surface":"workspace"},{"bytes":2826,"file_id":"F0003","format":"other","input_sha256":"65339b927bc7279262762195c3cc467fc5d58e8456b6fa71ac82dbe866cd9055","status":"UNKNOWN","surface":"retrieval"},{"bytes":518180,"file_id":"F0004","format":"other","input_sha256":"eded86414e5d120f7f9702433ef459f72999286010d903f2af1b94c122414bae","status":"UNKNOWN","surface":"retrieval"},{"bytes":32170,"file_id":"F0005","format":"other","input_sha256":"997eb06bc0724a9491cfb6d44a82c61527baffbebf0a530ce74f8ecabe80427c","status":"UNKNOWN","surface":"retrieval"},{"bytes":56740,"file_id":"F0006","format":"other","input_sha256":"fccd6f027bf79f238daa840a1b8d646721794405d1c82845d038114ac4c7ebad","status":"UNKNOWN","surface":"retrieval"},{"bytes":908,"file_id":"F0007","format":"other","input_sha256":"c779a2182dc6796a8a1e8dc60461d2a4b6fe6732694edf5b25eb65bc8cf558dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":10567,"file_id":"F0008","format":"other","input_sha256":"5feffb25ca4ad3fc09da89c9dcfa5539ab1c17197293422e4e1770c052a879ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":7872,"file_id":"F0009","format":"other","input_sha256":"6c7edd3242324149b68d618b4466c8d55a1aa98cc9770a2ff1d688ac983981c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":40934,"file_id":"F0010","format":"other","input_sha256":"2210564d8cc19eb60bc5878c7d81b5252007184918e9846f112c45bcb07041f5","status":"UNKNOWN","surface":"retrieval"},{"bytes":67,"file_id":"F0011","format":"other","input_sha256":"79af00510fe7fe1e674e53bcf4eb86e377a3b8736db760b7b42bdf707cf31144","status":"UNKNOWN","surface":"retrieval"},{"bytes":3764,"file_id":"F0012","format":"other","input_sha256":"af3e80cb85e341e8ead7320097a12d841866869bafa63e4aeaa019349f1f1fb3","status":"UNKNOWN","surface":"retrieval"},{"bytes":311212,"file_id":"F0013","format":"other","input_sha256":"686054b1a91d99078f09ec028eca821f511118e7c7dca813e791c5c93c1e5a35","status":"UNKNOWN","surface":"retrieval"},{"bytes":605,"file_id":"F0014","format":"other","input_sha256":"e797a107a72e850a0c0723d0a23b509eea123b9e23a36d980a5aad5d4443ce68","status":"UNKNOWN","surface":"retrieval"},{"bytes":5669,"file_id":"F0015","format":"other","input_sha256":"8b80282033b4d24e4d80023548d81bc77bd808501b8bbaaddfc6e26d7d6e192f","status":"UNKNOWN","surface":"retrieval"},{"bytes":283506,"file_id":"F0016","format":"other","input_sha256":"d854006251b43e8e346a28c97a7d65d30d9a3e4fe28a4ba9a63921fe052d099a","status":"UNKNOWN","surface":"retrieval"},{"bytes":510311,"file_id":"F0017","format":"other","input_sha256":"edd27515344bb4346d3a23065e9fbc74d04777da5e0a900a39b90870b4b83c68","status":"UNKNOWN","surface":"retrieval"},{"bytes":28499,"file_id":"F0018","format":"other","input_sha256":"ae939a596bccec66cf8950aa7900645e7c7f108713451d712aba51389f05cef6","status":"UNKNOWN","surface":"retrieval"},{"bytes":75457,"file_id":"F0019","format":"other","input_sha256":"6973b02fa64d7458296e3865d4eb48e859cdc629c35d69a854dbbda77f3d9331","status":"UNKNOWN","surface":"retrieval"},{"bytes":36010,"file_id":"F0020","format":"other","input_sha256":"dccdf2575540a1b4a6c81ddc37b045b9e6dcea718cb4ada9f9f16c7deb510358","status":"UNKNOWN","surface":"retrieval"},{"bytes":2994,"file_id":"F0021","format":"other","input_sha256":"7b1ab12e0f3c3376f49959a02ca974a2116cca8c4c295ae1205d9b08a9ec4b7b","status":"UNKNOWN","surface":"retrieval"},{"bytes":2079,"file_id":"F0022","format":"other","input_sha256":"b28a3fd55e693adc21abc873723f4ab23526b49b295920ddc4ead4ba6107caf3","status":"UNKNOWN","surface":"retrieval"},{"bytes":32715,"file_id":"F0023","format":"other","input_sha256":"b78ac043366ddcd1c161b0b317aed4e991ef7ad8c4f3429f7fa1605ab6ebb0a3","status":"UNKNOWN","surface":"retrieval"},{"bytes":11178,"file_id":"F0024","format":"other","input_sha256":"6509b3bbe075b9c33d8f9219bc8eeb93cedb058f5c5e50cde16fbcda0b539611","status":"UNKNOWN","surface":"retrieval"},{"bytes":1736,"file_id":"F0025","format":"other","input_sha256":"0288fe7123188282f32e9044b32676dbe05340a57aecdee071651f818ca10fc8","status":"UNKNOWN","surface":"retrieval"},{"bytes":102162,"file_id":"F0026","format":"other","input_sha256":"b802f27c2c79c87b30efca4127cf626f4a2f942477ce2c465efeac8fef518ed3","status":"UNKNOWN","surface":"retrieval"},{"bytes":36916,"file_id":"F0027","format":"other","input_sha256":"bdbe6553e01283e967862da725cafb52eb4b3a26fa1f4d2e64f512ff65667704","status":"UNKNOWN","surface":"retrieval"},{"bytes":7318,"file_id":"F0028","format":"other","input_sha256":"ccc75880ab8086f1eb64b3958f533366ba77a37455064607144f76ef5c81a7c0","status":"UNKNOWN","surface":"retrieval"},{"bytes":292164,"file_id":"F0029","format":"other","input_sha256":"fd5b5a6486b3ab45c50961649af393be6d6728d85bce9238a34b1b63e6e421c2","status":"UNKNOWN","surface":"retrieval"},{"bytes":6474,"file_id":"F0030","format":"other","input_sha256":"4ef5b789e8676b01bc729d7d26d99a790064efa7bd7b1f85a2d362c011f1e042","status":"UNKNOWN","surface":"retrieval"},{"bytes":15598,"file_id":"F0031","format":"other","input_sha256":"f77b0557948a9c910b71d7bce60145b3e937009cdade74e48de3c36fb9720381","status":"UNKNOWN","surface":"retrieval"},{"bytes":7150,"file_id":"F0032","format":"other","input_sha256":"582603cb85a8974543a81e2c2b24a3d9f82b6060409b0a85b1199f709f80a553","status":"UNKNOWN","surface":"retrieval"},{"bytes":140039,"file_id":"F0033","format":"other","input_sha256":"7c83ba50d1b8425c9fc8c1efd61e99b00ab7defdb471b9c4684f27060db138af","status":"UNKNOWN","surface":"retrieval"},{"bytes":43737,"file_id":"F0034","format":"other","input_sha256":"f32ade892652895a89d51f8ab507fa67064a5492fd1b74c71466d62b613ae48b","status":"UNKNOWN","surface":"retrieval"},{"bytes":19436,"file_id":"F0035","format":"other","input_sha256":"393ffbf93692fdfc4e770a2ecd89495946a6797a19c2e6f8b8a4763ef848bfc4","status":"UNKNOWN","surface":"retrieval"},{"bytes":891,"file_id":"F0036","format":"other","input_sha256":"3477808db1e02a6870bccbd193673ed20ea0b8cec5770b72abc3df495409c7eb","status":"UNKNOWN","surface":"retrieval"},{"bytes":10518,"file_id":"F0037","format":"other","input_sha256":"de5246661d826d7956fa736285b26c703d3e246e798d9ca2bdb25daae729cf0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":401430,"file_id":"F0038","format":"other","input_sha256":"843aece2b7b3802e6abe90fc95068356e80f8a9b08f71d0516c4501c1082edf6","status":"UNKNOWN","surface":"retrieval"},{"bytes":419246,"file_id":"F0039","format":"other","input_sha256":"556d93bccd5b9036f24a593202f20e7ef38959f4a775eb79257a532621815ff1","status":"UNKNOWN","surface":"retrieval"},{"bytes":1483,"file_id":"F0040","format":"other","input_sha256":"151918e6992efc4ef7e4bcdf41e1675ed6479dbda2f11044bed78d93a925e82a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1695,"file_id":"F0041","format":"other","input_sha256":"9c9992f0ad078d63418324aef261e843a64e121b6a73561e8c869794429f02d9","status":"UNKNOWN","surface":"retrieval"},{"bytes":35023,"file_id":"F0042","format":"other","input_sha256":"6de836d9ddd6e1526dc009dfbb6437dfa2c42d7861edae69a43eee88821d057e","status":"UNKNOWN","surface":"retrieval"},{"bytes":19879,"file_id":"F0043","format":"other","input_sha256":"15bd982fc9501db2a2177332efd3bf6a734776577f3571e21bffdb257bb1fa8a","status":"UNKNOWN","surface":"retrieval"},{"bytes":23385,"file_id":"F0044","format":"other","input_sha256":"9455fc31f104c36af4137278ea7befdbdc4c805d0d100f1d75f20ec32f5ecf2b","status":"UNKNOWN","surface":"retrieval"},{"bytes":26948,"file_id":"F0045","format":"other","input_sha256":"f2a299e93ba481b1903d471db91ebaeb364ee5863acea251370621bfe2d1fd36","status":"UNKNOWN","surface":"retrieval"},{"bytes":7594,"file_id":"F0046","format":"other","input_sha256":"6eac5fa514d14e44b2838340f5c52360f764218253ec3f80fb62d6ece42edc20","status":"UNKNOWN","surface":"retrieval"},{"bytes":3088,"file_id":"F0047","format":"other","input_sha256":"53972115ebce213a6634f6117d11a79074dd7636c05558184a08e881b5077b7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2068,"file_id":"F0048","format":"other","input_sha256":"3a4007640a1106d03563fc40a7da9d702d1766a3aede8a53b8ba013460681d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":15565,"file_id":"F0049","format":"other","input_sha256":"5bb657e8424bd3ef518fd596dbe47dcc269780ac09b671d54a7e4fbd96b90197","status":"UNKNOWN","surface":"retrieval"},{"bytes":16679,"file_id":"F0050","format":"other","input_sha256":"e12009b30e6b26246fd4c61504efa5ff58c27bbad488f9d30e78fb68fd216a77","status":"UNKNOWN","surface":"retrieval"},{"bytes":11418,"file_id":"F0051","format":"other","input_sha256":"53ff1724b2b5e44182ed6400c735d5d9a96f233f29466870ffb35adc7a37cbe7","status":"UNKNOWN","surface":"retrieval"},{"bytes":13909,"file_id":"F0052","format":"other","input_sha256":"c2c442bf4a9c2f0b60e393f6f9e66a7fb0e438b012e710eea7f511ae6996fa30","status":"UNKNOWN","surface":"retrieval"},{"bytes":30380,"file_id":"F0053","format":"other","input_sha256":"c9cd1c85c965bf232ebb7990fb12b704faae642fe8cc59e0fc0012ad8fe018d2","status":"UNKNOWN","surface":"retrieval"},{"bytes":2886,"file_id":"F0054","format":"other","input_sha256":"c236831971d855b9a1076ee8017f8337624cc465c3a2aa312cd627a48b97ce80","status":"UNKNOWN","surface":"retrieval"},{"bytes":26935,"file_id":"F0055","format":"other","input_sha256":"1581cc0b4d222a7987dc33d23d6d2c838d52188236f7fdeaa2f7062ae4d8d8cc","status":"UNKNOWN","surface":"retrieval"},{"bytes":36914,"file_id":"F0056","format":"other","input_sha256":"40f9e07bc83b5457ae701d41d00d69297a03fc982539d756f3e8108a1d78d39c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2395,"file_id":"F0057","format":"other","input_sha256":"2d2291fd53efbc690ab6081403499fa7a349067853e5b82b2aa569baec6bb455","status":"UNKNOWN","surface":"retrieval"},{"bytes":324,"file_id":"F0058","format":"other","input_sha256":"8518278e6aeed154ebd83edfaf469cf3c3b3407191654acfceffc920888612ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":672,"file_id":"F0059","format":"other","input_sha256":"6fe8155f7b419afe25a48a2a983a55276c4bb1064bbb785d7e63ab0787cfbd19","status":"UNKNOWN","surface":"retrieval"},{"bytes":1364,"file_id":"F0060","format":"other","input_sha256":"6ab8c22da01678d75e8e37c3af0cf7c699ca2a779b6072787cecac64dcf575dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":3518,"file_id":"F0061","format":"other","input_sha256":"15d969c5024d5bdaa7ca82de580baf4b4b9e5c86a280b8580cbe35e415d999c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":111511,"file_id":"F0062","format":"other","input_sha256":"d636283061612abbf119857dddccbc76b3c794e88203c248ecc54f25b6ae3d1b","status":"UNKNOWN","surface":"retrieval"},{"bytes":74750,"file_id":"F0063","format":"other","input_sha256":"5d9ade34a7ddcc75539474782f9f829925dcc3fa9f0cf611e0f56e6ae55288bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0064","format":"other","input_sha256":"170488aedb813869eeb7f0e6c22132fcbfc7375228786cbd45aa4f0819d81eaa","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0065","format":"other","input_sha256":"170488aedb813869eeb7f0e6c22132fcbfc7375228786cbd45aa4f0819d81eaa","status":"UNKNOWN","surface":"retrieval"},{"bytes":382346,"file_id":"F0066","format":"other","input_sha256":"963f8ed8cefda4ead19c35c2fdf43c8fa755a2c6929e9132bdaefe229243d2dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":284,"file_id":"F0067","format":"other","input_sha256":"ecb64e5d56d719285f768f76044f405ef902c6c9ac8ddc944906cfaf753f6c7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":550996,"file_id":"F0068","format":"other","input_sha256":"7b011c7d48ea0a7ddc87a430c6b087471cd9bd5d7901a30b262f511354ff30f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":580,"file_id":"F0069","format":"other","input_sha256":"a2aa77872218e585430282664c7b5e257eba0eff10d69a7e260f39ea8c0fe2f1","status":"UNKNOWN","surface":"retrieval"},{"bytes":17528,"file_id":"F0070","format":"other","input_sha256":"d405b4514a5ebc7c14eb1cbeaf879c200e73b9a0cac4db734d89d5c6232e0500","status":"UNKNOWN","surface":"retrieval"},{"bytes":418436,"file_id":"F0071","format":"other","input_sha256":"3d84cb7e29db24c50df905ec18561920c16aa5ae7d343e092f57512463929cd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5520,"file_id":"F0072","format":"other","input_sha256":"814995d7518a98f1aba8b615754fd72e5cce0e9cafadbca06ccf5d7dc704b723","status":"UNKNOWN","surface":"retrieval"},{"bytes":10392,"file_id":"F0073","format":"other","input_sha256":"0eff07294d43b72fa792e0cd2f38e85c8b7692118d164712543d5fe47f5f299a","status":"UNKNOWN","surface":"retrieval"},{"bytes":292245,"file_id":"F0074","format":"other","input_sha256":"b6c192c4ea5506a0bbd0dec4231b25869d2845f8f015da51d13df29adaf25606","status":"UNKNOWN","surface":"retrieval"},{"bytes":405347,"file_id":"F0075","format":"other","input_sha256":"fd71e999b614d92e3e1a30c933df715ca196cc9401d436b09f81075c6dea0588","status":"UNKNOWN","surface":"retrieval"},{"bytes":16459,"file_id":"F0076","format":"other","input_sha256":"7e78607a71dee9bab9e2609ff7763389ca899419f8b9ea87d7d93c2ecb112c34","status":"UNKNOWN","surface":"retrieval"},{"bytes":151367,"file_id":"F0077","format":"other","input_sha256":"46ba28399db5b7f92f616a8542bffcffaf37d248526f7d971cc65daef8871f9b","status":"UNKNOWN","surface":"retrieval"},{"bytes":445,"file_id":"F0078","format":"other","input_sha256":"25a56d3b1810789aa8f6145cf1451bf426c2ffb35867ab689fe169b70467a27c","status":"UNKNOWN","surface":"retrieval"},{"bytes":251238,"file_id":"F0079","format":"other","input_sha256":"554c24657aacd3ab4e7767f2f7b98459c0ea5f98506b19799161ecb70b0d9b27","status":"UNKNOWN","surface":"retrieval"},{"bytes":202060,"file_id":"F0080","format":"other","input_sha256":"834b30271914206fc3194e99c47600455a5fd103bca7eef7c2a5c2c59ee9070c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2468055,"file_id":"F0081","format":"other","input_sha256":"863d42fa735d84a5574f005c0cbf1c392b20c05db8c2eb00afa8ad0e83d49238","status":"UNKNOWN","surface":"retrieval"},{"bytes":13626,"file_id":"F0082","format":"other","input_sha256":"d9bc62b7c7f9ab8ae54294b6220c7e2efa8be35937cbedfcae5f346ed3ea2d76","status":"UNKNOWN","surface":"retrieval"},{"bytes":2533,"file_id":"F0083","format":"other","input_sha256":"64389b599463cfc41f2e0406b82bec1a6160cd952177927536ed8ec4072b853a","status":"UNKNOWN","surface":"retrieval"},{"bytes":37374,"file_id":"F0084","format":"other","input_sha256":"65fef21fbe3258592f83014d9e24d04098070b28fb21538d220ac2f38fe2f348","status":"UNKNOWN","surface":"retrieval"},{"bytes":99276,"file_id":"F0085","format":"other","input_sha256":"0cfe60c763e1913c287406bb509ffcfe9959794334cfc6c2b9c1c6e97cfc7e4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":32539,"file_id":"F0086","format":"other","input_sha256":"be41630d217fdfeaee87b8feca43be830cb4dfca60992f3d50c58eea7ee282c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":172367,"file_id":"F0087","format":"other","input_sha256":"05b123817ad07e9b3ddd5cccfbd147ac8d97c98f0babbc83c81eac09006d6d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":44408,"file_id":"F0088","format":"other","input_sha256":"46624e18141a00b3ce7961dd1f163652564632b235a0d23460e8543402a7b254","status":"UNKNOWN","surface":"retrieval"},{"bytes":664,"file_id":"F0089","format":"other","input_sha256":"2fbc11c24493303c51a7596a24d0caf74da6136f35d29b6645c92606e50287a7","status":"UNKNOWN","surface":"retrieval"},{"bytes":7004,"file_id":"F0090","format":"other","input_sha256":"1a767fe89d3ed41de7c1d44eadb27e2f14429ccd20afedb0a5c6cb3ba0bc05ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":35981,"file_id":"F0091","format":"other","input_sha256":"c6b6122afce6e20f0118138a3f10a6b0138fa5ce77f2a9ae56c5eafe873b1200","status":"UNKNOWN","surface":"retrieval"},{"bytes":1697822,"file_id":"F0092","format":"other","input_sha256":"310d3d493857d3f7713e8305a05908287d5ea2606be47fd8227fde316cb07002","status":"UNKNOWN","surface":"retrieval"},{"bytes":5290,"file_id":"F0093","format":"json","input_sha256":"8aee5fbc637185d6d634957129a6332f22123a9d719fe06bf0acd5b5f4740621","parser_result":{"parsed_sha256":"f708944a0c9c4c33337336e60e1efe9abbc77de56c61b1d6fe11efd2ce061da9"},"status":"PASS","surface":"retrieval"},{"bytes":2202,"file_id":"F0094","format":"json","input_sha256":"e1ff5b8b69a210f5d619ee46e500fd409f893d4ce65d96ed4209ba631719df2d","parser_result":{"parsed_sha256":"d3d816073dc6daf8f34d61726c6a1509ee82d42a4a7ca9f28c2482bda263de0f"},"status":"PASS","surface":"retrieval"},{"bytes":814,"file_id":"F0095","format":"json","input_sha256":"1dba905fff06b87aff7d78f52d221a5b6d941227711ffa60df642c40d8a49fb4","parser_result":{"parsed_sha256":"32854d708090310873a1ee2c28ccce6d7a6cf9b4c91c35b6ff8e3703b920e83a"},"status":"PASS","surface":"retrieval"},{"bytes":1691805,"file_id":"F0096","format":"other","input_sha256":"c108329dc8cd25e795c0e3dbca4a075f7a01ab48448305ea8030e7bf25c8b881","status":"UNKNOWN","surface":"retrieval"},{"bytes":4580,"file_id":"F0097","format":"json","input_sha256":"227537f721ca21cad74b5e37a92866524340a3ed3e5cf8d121a96fb45e19ec7c","parser_result":{"parsed_sha256":"dddc4dba04c2db18e545c7ae8f727ad9e323f57660759d195b974ff6438255f2"},"status":"PASS","surface":"retrieval"},{"bytes":2826,"file_id":"F0098","format":"other","input_sha256":"65339b927bc7279262762195c3cc467fc5d58e8456b6fa71ac82dbe866cd9055","status":"UNKNOWN","surface":"retrieval"},{"bytes":518180,"file_id":"F0099","format":"other","input_sha256":"eded86414e5d120f7f9702433ef459f72999286010d903f2af1b94c122414bae","status":"UNKNOWN","surface":"retrieval"},{"bytes":285714,"file_id":"F0100","format":"other","input_sha256":"f499cfeb305234725acac289b1ae23e0b06f22e8c3f4e56065fd0dfdc07ab91e","status":"UNKNOWN","surface":"retrieval"},{"bytes":56740,"file_id":"F0101","format":"other","input_sha256":"fccd6f027bf79f238daa840a1b8d646721794405d1c82845d038114ac4c7ebad","status":"UNKNOWN","surface":"retrieval"},{"bytes":908,"file_id":"F0102","format":"other","input_sha256":"c779a2182dc6796a8a1e8dc60461d2a4b6fe6732694edf5b25eb65bc8cf558dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":166638,"file_id":"F0103","format":"other","input_sha256":"9edfe5f572f2968b200362ce50e78db451a76e285cb0d49ed0e56128fc7e4b9e","status":"UNKNOWN","surface":"retrieval"},{"bytes":127818,"file_id":"F0104","format":"other","input_sha256":"d1b80cb440583aa210279945fb74290b2465cd4cd125c8596426ab446e7c7dbe","status":"UNKNOWN","surface":"retrieval"},{"bytes":67,"file_id":"F0105","format":"other","input_sha256":"79af00510fe7fe1e674e53bcf4eb86e377a3b8736db760b7b42bdf707cf31144","status":"UNKNOWN","surface":"retrieval"},{"bytes":311212,"file_id":"F0106","format":"other","input_sha256":"686054b1a91d99078f09ec028eca821f511118e7c7dca813e791c5c93c1e5a35","status":"UNKNOWN","surface":"retrieval"},{"bytes":605,"file_id":"F0107","format":"other","input_sha256":"e797a107a72e850a0c0723d0a23b509eea123b9e23a36d980a5aad5d4443ce68","status":"UNKNOWN","surface":"retrieval"},{"bytes":340191,"file_id":"F0108","format":"other","input_sha256":"2bb566b144cdd81cb6655f6394f45bbe2994b1a5012ad008dc912a1022b0688e","status":"UNKNOWN","surface":"retrieval"},{"bytes":22320,"file_id":"F0109","format":"other","input_sha256":"5a953f43b7edcccf0c3d251680554c557511b8029f5f6186e9112d5f73d4e1c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":54725,"file_id":"F0110","format":"other","input_sha256":"21c5e1e6f0adbf2981f4659634d20860e5aba707e75c377d8ecf75ae1a2903ac","status":"UNKNOWN","surface":"retrieval"},{"bytes":51833,"file_id":"F0111","format":"other","input_sha256":"32cde0578307fa81f649b51010c9b8305d0e237f18e91427f244d97b813ef50e","status":"UNKNOWN","surface":"retrieval"},{"bytes":460455,"file_id":"F0112","format":"other","input_sha256":"17cddc7241fb7a8091e7534a01b1bef8a4302fafd00209852f7b35c47e8d4ebf","status":"UNKNOWN","surface":"retrieval"},{"bytes":5669,"file_id":"F0113","format":"other","input_sha256":"8b80282033b4d24e4d80023548d81bc77bd808501b8bbaaddfc6e26d7d6e192f","status":"UNKNOWN","surface":"retrieval"},{"bytes":193983,"file_id":"F0114","format":"other","input_sha256":"3ac30efd31ff5ec581ce19dfca05e953b1fcd55fc9fa80d5f7bf7af91845b90a","status":"UNKNOWN","surface":"retrieval"},{"bytes":45208,"file_id":"F0115","format":"other","input_sha256":"70857b0ea81abcd45bff47a1f4a576ab6494f2e4c0517428519a76f4d5996181","status":"UNKNOWN","surface":"retrieval"},{"bytes":88490,"file_id":"F0116","format":"other","input_sha256":"3282287aadc2cb4ba4b960ababfe00ebc8af69ef8c09122345981910600b2fdb","status":"UNKNOWN","surface":"retrieval"},{"bytes":2243,"file_id":"F0117","format":"other","input_sha256":"fec72389994d65ed64b2fadacc431f90e0fcfc8de0a16ed8561c1e4d43ab19a1","status":"UNKNOWN","surface":"retrieval"},{"bytes":340231,"file_id":"F0118","format":"other","input_sha256":"a032d09645e4bffec2e9a600226cf8760e998c692db80bd842dd428e405deed7","status":"UNKNOWN","surface":"retrieval"},{"bytes":2509403,"file_id":"F0119","format":"other","input_sha256":"238db09b51380f31347eb7aef08da24068b9341d9eb7aa71a2412f29145b9638","status":"UNKNOWN","surface":"retrieval"},{"bytes":284863,"file_id":"F0120","format":"other","input_sha256":"757bd5935e45f60c172b25ba59e574f7c28f13140366a52dc431ef28b4242cbf","status":"UNKNOWN","surface":"retrieval"},{"bytes":2994,"file_id":"F0121","format":"other","input_sha256":"7b1ab12e0f3c3376f49959a02ca974a2116cca8c4c295ae1205d9b08a9ec4b7b","status":"UNKNOWN","surface":"retrieval"},{"bytes":39052,"file_id":"F0122","format":"other","input_sha256":"5f9cf5aa6bf05d6f83ff27099731433697480364ba213c7f6420a754e6fadc1e","status":"UNKNOWN","surface":"retrieval"},{"bytes":42966,"file_id":"F0123","format":"other","input_sha256":"68d72440bed97a85c9aa4a5cfaf19fd95abd40d7d8b1ca92df39987ca79ae25e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2079,"file_id":"F0124","format":"other","input_sha256":"b28a3fd55e693adc21abc873723f4ab23526b49b295920ddc4ead4ba6107caf3","status":"UNKNOWN","surface":"retrieval"},{"bytes":264717,"file_id":"F0125","format":"other","input_sha256":"5a150dafd20d41257ccb62dc3541e13ce27728a91a9894835f480019f80cf7e3","status":"UNKNOWN","surface":"retrieval"},{"bytes":54184,"file_id":"F0126","format":"other","input_sha256":"5ea3fb1c059410303b35de871a277cd8d32e5de88c6d1b35f0fd730a7e9ec2af","status":"UNKNOWN","surface":"retrieval"},{"bytes":51140,"file_id":"F0127","format":"other","input_sha256":"c0509d73e89096f9739ae80e93c4e69d1b048f72bf20d0cde8e4b19ec1be96e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":52132,"file_id":"F0128","format":"other","input_sha256":"0ebffa262394d9ca6ce19213e911d78ce7ba8da8a3622b7cdca62352897be29f","status":"UNKNOWN","surface":"retrieval"},{"bytes":70949,"file_id":"F0129","format":"other","input_sha256":"e392428d6efd9f582c2248474a1fdb425521084f731b2497a3153c42e9a3bd7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":102162,"file_id":"F0130","format":"other","input_sha256":"b802f27c2c79c87b30efca4127cf626f4a2f942477ce2c465efeac8fef518ed3","status":"UNKNOWN","surface":"retrieval"},{"bytes":374062,"file_id":"F0131","format":"other","input_sha256":"bc76cdc6af239ac1cc5ff8a623725fb7ba4423f57480ba5293222d6e7a0a485b","status":"UNKNOWN","surface":"retrieval"},{"bytes":50832,"file_id":"F0132","format":"other","input_sha256":"05fcc191afb3497b38faccfc97a1d2bdabf79824312e8b3c63db7cfa56d361c6","status":"UNKNOWN","surface":"retrieval"},{"bytes":338415,"file_id":"F0133","format":"other","input_sha256":"be2cd8e378ebf005c8f05554f351cfb14c116afcb0560826f5e793516764aaad","status":"UNKNOWN","surface":"retrieval"},{"bytes":66048,"file_id":"F0134","format":"other","input_sha256":"c9717fc3788a52f698a69eefada6181e224e2b22ea1f69fa2590cb8f626a5d9c","status":"UNKNOWN","surface":"retrieval"},{"bytes":891,"file_id":"F0135","format":"other","input_sha256":"3477808db1e02a6870bccbd193673ed20ea0b8cec5770b72abc3df495409c7eb","status":"UNKNOWN","surface":"retrieval"},{"bytes":15586,"file_id":"F0136","format":"other","input_sha256":"f3a2a0e4a735a33d4fc41ee02c9deab51180e16845b5c9d7b1de6b369b8e5209","status":"UNKNOWN","surface":"retrieval"},{"bytes":310232,"file_id":"F0137","format":"other","input_sha256":"65d481d3364568bf807cfce2dd0e6660deb18fda99c46d1fdf33a2635fb8d995","status":"UNKNOWN","surface":"retrieval"},{"bytes":49034,"file_id":"F0138","format":"other","input_sha256":"16d13416831b119de623938c3b283b55e2be2b7f9ea96f4088d3a384cb4c2f8b","status":"UNKNOWN","surface":"retrieval"},{"bytes":28048,"file_id":"F0139","format":"other","input_sha256":"7a0d3f0d4c99d1b20a8636c76b66e402f3da228a967df944e16090dd2b5b65fe","status":"UNKNOWN","surface":"retrieval"},{"bytes":58796,"file_id":"F0140","format":"other","input_sha256":"b314eabc1da803a601542221affadb2310bc7511ffd39590e6d9c25a2c04ea9a","status":"UNKNOWN","surface":"retrieval"},{"bytes":44550,"file_id":"F0141","format":"other","input_sha256":"b4911a7d263b45dee5854fb2d901cf6648427429267498263911409b10c8effb","status":"UNKNOWN","surface":"retrieval"},{"bytes":435328,"file_id":"F0142","format":"other","input_sha256":"87dfb88a9a41816b925e12ac824fba37475b3d59125a4ff3d8e0653fba9366b6","status":"UNKNOWN","surface":"retrieval"},{"bytes":1483,"file_id":"F0143","format":"other","input_sha256":"151918e6992efc4ef7e4bcdf41e1675ed6479dbda2f11044bed78d93a925e82a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1695,"file_id":"F0144","format":"other","input_sha256":"9c9992f0ad078d63418324aef261e843a64e121b6a73561e8c869794429f02d9","status":"UNKNOWN","surface":"retrieval"},{"bytes":103130,"file_id":"F0145","format":"other","input_sha256":"f41e15a48aab46bf58eb4db848d113a0abd4c12e7eb93d3d277f05805fdf9176","status":"UNKNOWN","surface":"retrieval"},{"bytes":280668,"file_id":"F0146","format":"other","input_sha256":"7618698e5b814c9ea797c05fce955f7d018a0fff5ffcd8a602481bd0c5dea1aa","status":"UNKNOWN","surface":"retrieval"},{"bytes":259152,"file_id":"F0147","format":"other","input_sha256":"f90bdd89a3b3de035777904d2aca52c65863b2ce8807f6c7e9480cbfefb8ab24","status":"UNKNOWN","surface":"retrieval"},{"bytes":36885,"file_id":"F0148","format":"other","input_sha256":"14c9791c2cd281bcd4367f9ae10393528b80f321a5ad2489397c95d18ad0cb2d","status":"UNKNOWN","surface":"retrieval"},{"bytes":424386,"file_id":"F0149","format":"other","input_sha256":"de3f66ac6227427f5101567ca1b649af6e201e8b01c5a404fb233215daa5d09a","status":"UNKNOWN","surface":"retrieval"},{"bytes":51960,"file_id":"F0150","format":"other","input_sha256":"13380b83629b30261bdc416b36aa0417ae3dcfb5f1fc1731cd649f2e39f9e396","status":"UNKNOWN","surface":"retrieval"},{"bytes":5282,"file_id":"F0151","format":"other","input_sha256":"dcab1f00f5290af69f780566a225724babc37d1c3883f91b84ee08ce7443f05b","status":"UNKNOWN","surface":"retrieval"},{"bytes":234078,"file_id":"F0152","format":"other","input_sha256":"8275c6b2214a41543e77e9e2507ac430678f796ee408162530e5a82a8a80e2e9","status":"UNKNOWN","surface":"retrieval"},{"bytes":3088,"file_id":"F0153","format":"other","input_sha256":"53972115ebce213a6634f6117d11a79074dd7636c05558184a08e881b5077b7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":9288,"file_id":"F0154","format":"other","input_sha256":"b260e63bc1917731965f725e8c29d3b046ecdf9a8f8c39cc2ff6ecd4f05cb398","status":"UNKNOWN","surface":"retrieval"},{"bytes":409,"file_id":"F0155","format":"other","input_sha256":"86a874c9b04e588e9c04d2a7cf1c5caff867ad566862a218a502ed8af514492e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2746,"file_id":"F0156","format":"other","input_sha256":"7d30a59e94d0b5b01aa5f092c03f329d49d768ca6a607e127cd4c17d998978fe","status":"UNKNOWN","surface":"retrieval"},{"bytes":2068,"file_id":"F0157","format":"other","input_sha256":"3a4007640a1106d03563fc40a7da9d702d1766a3aede8a53b8ba013460681d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":15565,"file_id":"F0158","format":"other","input_sha256":"5bb657e8424bd3ef518fd596dbe47dcc269780ac09b671d54a7e4fbd96b90197","status":"UNKNOWN","surface":"retrieval"},{"bytes":16679,"file_id":"F0159","format":"other","input_sha256":"e12009b30e6b26246fd4c61504efa5ff58c27bbad488f9d30e78fb68fd216a77","status":"UNKNOWN","surface":"retrieval"},{"bytes":11418,"file_id":"F0160","format":"other","input_sha256":"53ff1724b2b5e44182ed6400c735d5d9a96f233f29466870ffb35adc7a37cbe7","status":"UNKNOWN","surface":"retrieval"},{"bytes":13909,"file_id":"F0161","format":"other","input_sha256":"c2c442bf4a9c2f0b60e393f6f9e66a7fb0e438b012e710eea7f511ae6996fa30","status":"UNKNOWN","surface":"retrieval"},{"bytes":30380,"file_id":"F0162","format":"other","input_sha256":"c9cd1c85c965bf232ebb7990fb12b704faae642fe8cc59e0fc0012ad8fe018d2","status":"UNKNOWN","surface":"retrieval"},{"bytes":2886,"file_id":"F0163","format":"other","input_sha256":"c236831971d855b9a1076ee8017f8337624cc465c3a2aa312cd627a48b97ce80","status":"UNKNOWN","surface":"retrieval"},{"bytes":26935,"file_id":"F0164","format":"other","input_sha256":"1581cc0b4d222a7987dc33d23d6d2c838d52188236f7fdeaa2f7062ae4d8d8cc","status":"UNKNOWN","surface":"retrieval"},{"bytes":36914,"file_id":"F0165","format":"other","input_sha256":"40f9e07bc83b5457ae701d41d00d69297a03fc982539d756f3e8108a1d78d39c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2395,"file_id":"F0166","format":"other","input_sha256":"2d2291fd53efbc690ab6081403499fa7a349067853e5b82b2aa569baec6bb455","status":"UNKNOWN","surface":"retrieval"},{"bytes":324,"file_id":"F0167","format":"other","input_sha256":"8518278e6aeed154ebd83edfaf469cf3c3b3407191654acfceffc920888612ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":672,"file_id":"F0168","format":"other","input_sha256":"6fe8155f7b419afe25a48a2a983a55276c4bb1064bbb785d7e63ab0787cfbd19","status":"UNKNOWN","surface":"retrieval"},{"bytes":1364,"file_id":"F0169","format":"other","input_sha256":"6ab8c22da01678d75e8e37c3af0cf7c699ca2a779b6072787cecac64dcf575dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":3518,"file_id":"F0170","format":"other","input_sha256":"15d969c5024d5bdaa7ca82de580baf4b4b9e5c86a280b8580cbe35e415d999c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":111511,"file_id":"F0171","format":"other","input_sha256":"d636283061612abbf119857dddccbc76b3c794e88203c248ecc54f25b6ae3d1b","status":"UNKNOWN","surface":"retrieval"},{"bytes":74750,"file_id":"F0172","format":"other","input_sha256":"5d9ade34a7ddcc75539474782f9f829925dcc3fa9f0cf611e0f56e6ae55288bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0173","format":"other","input_sha256":"981aa579d8f7d27edb6df966924be89850c19842b62bc65a684d44834f986b08","status":"UNKNOWN","surface":"retrieval"},{"bytes":382346,"file_id":"F0174","format":"other","input_sha256":"963f8ed8cefda4ead19c35c2fdf43c8fa755a2c6929e9132bdaefe229243d2dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":284,"file_id":"F0175","format":"other","input_sha256":"ecb64e5d56d719285f768f76044f405ef902c6c9ac8ddc944906cfaf753f6c7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":550996,"file_id":"F0176","format":"other","input_sha256":"7b011c7d48ea0a7ddc87a430c6b087471cd9bd5d7901a30b262f511354ff30f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":580,"file_id":"F0177","format":"other","input_sha256":"a2aa77872218e585430282664c7b5e257eba0eff10d69a7e260f39ea8c0fe2f1","status":"UNKNOWN","surface":"retrieval"},{"bytes":17528,"file_id":"F0178","format":"other","input_sha256":"d405b4514a5ebc7c14eb1cbeaf879c200e73b9a0cac4db734d89d5c6232e0500","status":"UNKNOWN","surface":"retrieval"},{"bytes":418436,"file_id":"F0179","format":"other","input_sha256":"3d84cb7e29db24c50df905ec18561920c16aa5ae7d343e092f57512463929cd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5520,"file_id":"F0180","format":"other","input_sha256":"814995d7518a98f1aba8b615754fd72e5cce0e9cafadbca06ccf5d7dc704b723","status":"UNKNOWN","surface":"retrieval"},{"bytes":10392,"file_id":"F0181","format":"other","input_sha256":"0eff07294d43b72fa792e0cd2f38e85c8b7692118d164712543d5fe47f5f299a","status":"UNKNOWN","surface":"retrieval"},{"bytes":292245,"file_id":"F0182","format":"other","input_sha256":"b6c192c4ea5506a0bbd0dec4231b25869d2845f8f015da51d13df29adaf25606","status":"UNKNOWN","surface":"retrieval"},{"bytes":405347,"file_id":"F0183","format":"other","input_sha256":"fd71e999b614d92e3e1a30c933df715ca196cc9401d436b09f81075c6dea0588","status":"UNKNOWN","surface":"retrieval"},{"bytes":16459,"file_id":"F0184","format":"other","input_sha256":"7e78607a71dee9bab9e2609ff7763389ca899419f8b9ea87d7d93c2ecb112c34","status":"UNKNOWN","surface":"retrieval"},{"bytes":151233,"file_id":"F0185","format":"other","input_sha256":"6119149f61728d3fcc75867565fc38745d25bcbb8095335c7157fe178c3f3d9a","status":"UNKNOWN","surface":"retrieval"},{"bytes":445,"file_id":"F0186","format":"other","input_sha256":"25a56d3b1810789aa8f6145cf1451bf426c2ffb35867ab689fe169b70467a27c","status":"UNKNOWN","surface":"retrieval"},{"bytes":251238,"file_id":"F0187","format":"other","input_sha256":"554c24657aacd3ab4e7767f2f7b98459c0ea5f98506b19799161ecb70b0d9b27","status":"UNKNOWN","surface":"retrieval"},{"bytes":202060,"file_id":"F0188","format":"other","input_sha256":"834b30271914206fc3194e99c47600455a5fd103bca7eef7c2a5c2c59ee9070c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2468055,"file_id":"F0189","format":"other","input_sha256":"863d42fa735d84a5574f005c0cbf1c392b20c05db8c2eb00afa8ad0e83d49238","status":"UNKNOWN","surface":"retrieval"},{"bytes":13626,"file_id":"F0190","format":"other","input_sha256":"d9bc62b7c7f9ab8ae54294b6220c7e2efa8be35937cbedfcae5f346ed3ea2d76","status":"UNKNOWN","surface":"retrieval"},{"bytes":2533,"file_id":"F0191","format":"other","input_sha256":"64389b599463cfc41f2e0406b82bec1a6160cd952177927536ed8ec4072b853a","status":"UNKNOWN","surface":"retrieval"},{"bytes":37374,"file_id":"F0192","format":"other","input_sha256":"65fef21fbe3258592f83014d9e24d04098070b28fb21538d220ac2f38fe2f348","status":"UNKNOWN","surface":"retrieval"},{"bytes":99276,"file_id":"F0193","format":"other","input_sha256":"0cfe60c763e1913c287406bb509ffcfe9959794334cfc6c2b9c1c6e97cfc7e4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":32539,"file_id":"F0194","format":"other","input_sha256":"be41630d217fdfeaee87b8feca43be830cb4dfca60992f3d50c58eea7ee282c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":172367,"file_id":"F0195","format":"other","input_sha256":"05b123817ad07e9b3ddd5cccfbd147ac8d97c98f0babbc83c81eac09006d6d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":44408,"file_id":"F0196","format":"other","input_sha256":"46624e18141a00b3ce7961dd1f163652564632b235a0d23460e8543402a7b254","status":"UNKNOWN","surface":"retrieval"},{"bytes":664,"file_id":"F0197","format":"other","input_sha256":"2fbc11c24493303c51a7596a24d0caf74da6136f35d29b6645c92606e50287a7","status":"UNKNOWN","surface":"retrieval"},{"bytes":11011,"file_id":"F0198","format":"other","input_sha256":"513e27d0ed55bde43fd2f6b0be07bd151a6e5b8e6c18b6dcae6ebde845c475c4","status":"UNKNOWN","surface":"retrieval"},{"bytes":2045,"file_id":"F0199","format":"other","input_sha256":"0f14c92d7e87fae3ba9504d76ef795daea02feb462beb88900217d1ed2b9da5c","status":"UNKNOWN","surface":"retrieval"},{"bytes":35981,"file_id":"F0200","format":"other","input_sha256":"c6b6122afce6e20f0118138a3f10a6b0138fa5ce77f2a9ae56c5eafe873b1200","status":"UNKNOWN","surface":"retrieval"},{"bytes":500471,"file_id":"F0201","format":"other","input_sha256":"3bd36f733fd4dd462915bbd7158b6a607fc5c8d0e047c5a7e7d629508b44af1c","status":"UNKNOWN","surface":"reference"},{"bytes":53356,"file_id":"F0202","format":"other","input_sha256":"cc43b473bf46681f44a6fab57737b789e9bbb28af59d2ddfd6d189c7f6902044","status":"UNKNOWN","surface":"reference"},{"bytes":53287,"file_id":"F0203","format":"other","input_sha256":"84d22c16da4f90771cfc6d9ae18e9017ffd9c47a17173bd75d82f94b05087d36","status":"UNKNOWN","surface":"reference"},{"bytes":3327,"file_id":"F0204","format":"other","input_sha256":"2033f9cf2b62df2a2016b28ba3b5dd07e3e47aa8ab7557323d1f795411300822","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d","metadata":"399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879","rubric":"22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5","seed":"97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649"},"reference_tree_sha256":"6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e","saved_spec_sha256":"74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74"},"public_id":"P001"}
{"calls":{"fetch":[{"argument_utf8_sha256":"382d83935f54c979a73159ac90b01215024552cf74d815a48ba0cd05346a44e5","call_id":"F001","called":true,"response_sha256":"b862c68fd058f96b8735c86a6254583f1b4dc5b153edbfc91f5570aca94fbd49","returned_content_sha256":"a04d7b16fe46dd391efa94a0d6dbfbab2f636622bc84aefa4e1d369b46aa8ad8","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"2efdab5afef25e149f1e58ceca9e45606d024b3d6e51eb07aba2616e2e6c4cdf","text_characters":3561,"text_sha256":"d1da83bf6a2b987d3d8a79b54b99d9eb3a0d5127ed1ff4638ed9b0d7fa9ec6ed"},{"argument_utf8_sha256":"c2e8edb5c134df23254d186aacd7c449cad40364af810281610ed07b2a896116","call_id":"F002","called":true,"response_sha256":"cd372c48bdc4a7ef7ed38b5b88450cc29d5555384cba95907ba3b86459ce6639","returned_content_sha256":"bbf0192bf944f3ae4028bd8a7a703df11cd0630c9be83e582cd13b141a7b5d03","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"dbabbf5ec3dfc6a7e854b4c8d4fc32bf139ce87e7cc8d14b8d68597d2669fee2","text_characters":14176,"text_sha256":"66aa65d922458a086789b1946d5adf4783685760ff480d501fba057551400374"}],"search":[{"argument_utf8_sha256":"25f79eefc998ea68295b79b3ff90bb625b7f351960c24e19d3647d35c63d9f1a","call_id":"S001","called":true,"response_sha256":"2c57a784c97d04a36723aa050f51ff930080e2872a7c3d91155b9f7e9e268781","result_count":1,"returned_content_sha256":"67e32b074e73aee3b9b60f11596b044173b19ae2ca8064a2133ea80e27326ee4","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"277c0501502434ecd64f61fd61b18579b9fd5468a1e54781a66a09fac951f500","call_id":"S002","called":true,"response_sha256":"6c5f434f1203c489442d39dfa42b4f79e9b215bbd9e36ce22f6d5d17a06e9b44","result_count":1,"returned_content_sha256":"a83090feba48db5ec6a233db75b7d9e03f46e15f3311dab83080f515e0d95741","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":84650,"file_id":"F0002","format":"other","input_sha256":"2efdab5afef25e149f1e58ceca9e45606d024b3d6e51eb07aba2616e2e6c4cdf","status":"UNKNOWN","surface":"retrieval"},{"bytes":1403,"file_id":"F0003","format":"json","input_sha256":"3e73a9645ed946a0bf835cebe781936c62d579865235f20377bf76a946ac0981","parser_result":{"parsed_sha256":"153703390ba5554def3e64b2859cf3b5daf450e4584e5d6a827e0ca1313a6458"},"status":"PASS","surface":"retrieval"},{"bytes":301,"file_id":"F0004","format":"json","input_sha256":"473c53b1a361890005e67ac05b3a39d9f28debfd51fa735d9c01a2e7b0828419","parser_result":{"parsed_sha256":"7287eecc5a811e461ce6e6c8f6e405458e90e9907b7ea77ec843a4ff003164f9"},"status":"PASS","surface":"retrieval"},{"bytes":181499,"file_id":"F0005","format":"other","input_sha256":"dbabbf5ec3dfc6a7e854b4c8d4fc32bf139ce87e7cc8d14b8d68597d2669fee2","status":"UNKNOWN","surface":"retrieval"},{"bytes":84640,"file_id":"F0006","format":"other","input_sha256":"c044f7bec680d2a902cf43408fea6e3b87c595c82fa859c0a16f5f9f47084af6","status":"UNKNOWN","surface":"reference"},{"bytes":92352,"file_id":"F0007","format":"other","input_sha256":"acb6a5f0cacc1c3e8db737e32d8cd2806935dfe12958843db6e4b1a516514b88","status":"UNKNOWN","surface":"reference"},{"bytes":2439,"file_id":"F0008","format":"other","input_sha256":"ac273550d226e658f77cf15685884aea68c7d5e805250c1d869828acc580fe10","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac","metadata":"377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45","rubric":"76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2","seed":"c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2"},"reference_tree_sha256":"fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97","saved_spec_sha256":"574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6"},"public_id":"P006"}
{"calls":{"fetch":[{"argument_utf8_sha256":"f042ad1d222e7660cc5b39489390b040eaccae6de08d14df3a0065610a6f01cd","call_id":"F001","called":true,"response_sha256":"bba7a9422f25ce49f01e86016901b0eb53d599541a3bd1b35f17ff5505cd5093","returned_content_sha256":"68855963356461047f530110daaf04f066df18f2cd65402f74afed4e56efa051","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"1718045ddaa7f3d84924b1495982c3259075a8069838acc2677cd78d947adff0","text_characters":3619,"text_sha256":"de0913123434ee9dc8f1767bd64fbbd796a69ec12c641773300398c862e74022"},{"argument_utf8_sha256":"31715b28333807e415c41c467d0407f228e06d16c0d2eb859405893f488ef69f","call_id":"F002","called":true,"response_sha256":"9488d47f509336afcb61167d05c3ae4bed27f1ccc7960bbc2d31ef0a6c683a52","returned_content_sha256":"fd8ed3bb0a07c845c68c43cd0921f9516def5ced9b3589597b4ed5a925f0bb7f","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"59c3fb3d43fe36033b8c0fc8330322f328c184f978f0d5f77ef9839b07834b50","text_characters":1573,"text_sha256":"3144a19152ec7bbd4931c77ff5dcbe28aa7c4b05c5bfb59128503f3c73b49b17"},{"argument_utf8_sha256":"185c62e46739390d392d3e32176dde7ef83a9c7e8ed553f934be58b5bca0e32f","call_id":"F003","called":true,"response_sha256":"8b9e5a617f80b228f75e89f073c96257b8592e095de067ec79bf342ff10bbdd9","returned_content_sha256":"3be4757c81b262b9dd1498dd9ffdbe7928f6be10b0ab304cc96ead760011efed","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"8bdab10eecd2f24512f568346627f9d0aa7678e849e32fdacd135a3de942a0fc","text_characters":3018,"text_sha256":"50f30ca7ee3ad03fe04ad372834e8a8b2fde16a4a1688218c1b333a580d1d14d"},{"argument_utf8_sha256":"921d8bee72460b1110bfe3a99dabcc8f1d21ebe000599ce7974db7b6964b8e2b","call_id":"F004","called":true,"response_sha256":"a3a6ab3c6006531a159aa1f208cf9e77bc7f5dbd347bb2c4217443a854aa3b43","returned_content_sha256":"9df9be51aaa44820be4a661d1575a5e1a40bbed918c22f8d82b10e9002e7cc46","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"466278f3b86090db8d977373aff6500858e1d04f506623f6bdbc5f767d5dd110","text_characters":2532,"text_sha256":"b448d07beba88fdb2c1d7cc148c670c6e154e6248ad6254609446594863f389d"}],"search":[{"argument_utf8_sha256":"0a5cfbb1844dad9b2743fee84e7ac3362ad21299727e83d18c9a6ca2f7efd948","call_id":"S001","called":true,"response_sha256":"6d4a7bf5c0eacec4fd3bab155564cf8d1bff21be82b860de9059aaa4d160d9ff","result_count":1,"returned_content_sha256":"1e9a6a497a910d75bf014425e963ab52b14ae347dca298dff9b6770d5d24263e","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"717b29fdd37fc2f6e802537ca94c9e37b5ab76de98ce48e07447e663cca29d10","call_id":"S002","called":true,"response_sha256":"f0930e513a7c8800aeca9c53961edd4a73e1f5c259d628cd845609677a5a6f48","result_count":1,"returned_content_sha256":"a427bee634339468e22ba60a075a68ba8e6cbea0f80598d26d8a113b2192e174","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"db33b6b3ddaae6471e90efb0a0e7dbf7462486216f3f1f128afd2ff54eb469ae","call_id":"S003","called":true,"response_sha256":"22e9c77a15504268201964adef877e06d9e9c88fb6c36fd53b46a8c5a1102bdf","result_count":1,"returned_content_sha256":"4c2915c3ef9e7be8e76e361f124b4fbfb2d8a26417c68531bcac5c5a3d57a074","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9d168eda012b677b5e2e6466ee55e274d57530bb2999146e1af44624946fbffa","call_id":"S004","called":true,"response_sha256":"bd184446e098d77661c36b76857f06b82ae99cfbd176c4e0744baf11eb46532c","result_count":1,"returned_content_sha256":"c182829872f22a5fc2fdf7e1ee81cf9014b4d2080ee4da372b1fadf376ce9965","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":2520276,"file_id":"F0002","format":"pdf","input_sha256":"ac1c2efd2ed794670bcaf4d344848fc179711bfb7cb694b246bff8ea06c7968b","parser_result":{"pages":7,"parsed_sha256":"ee03ab38bc9714e4ec4c2a4191a2f6dab7da45796cecfe13bd1c5c3442804da8","text_characters":3893},"status":"PASS","surface":"workspace"},{"bytes":3413128,"file_id":"F0003","format":"pdf","input_sha256":"1fa79c3ae59286d8b595e8e36c7c04898e083ec5078e6931cbeceafbb796efa1","parser_result":{"pages":39,"parsed_sha256":"b85dae3dd3910cd52b88bd9597cdf5e465197f2df2584364ba8f1e872795bfd1","text_characters":16998},"status":"PASS","surface":"workspace"},{"bytes":499,"file_id":"F0004","format":"other","input_sha256":"48fbfee1b86b2dafe9e8383f517ac5ae29abd768894b7d837812ef2b8dec09b8","status":"UNKNOWN","surface":"workspace"},{"bytes":95,"file_id":"F0005","format":"other","input_sha256":"3dba9ac4986d98924018e20ebe9f921a76da4e59d5be770a7899994a808c7892","status":"UNKNOWN","surface":"workspace"},{"bytes":262667,"file_id":"F0006","format":"other","input_sha256":"82bcbdb72b391845a184da5ae48110d19a4be5988878fdb35610c5aa3815c84d","status":"UNKNOWN","surface":"workspace"},{"bytes":163,"file_id":"F0007","format":"other","input_sha256":"0bdb11cb72d7b85b74afda7623c88eba61653c7924dc5fd97ce41c040645c19f","status":"UNKNOWN","surface":"workspace"},{"bytes":27516,"file_id":"F0008","format":"other","input_sha256":"33fb151bc1291ec8efcb7d29432f4dd2b604935bbcfc504cd336bd97b44d2636","status":"UNKNOWN","surface":"retrieval"},{"bytes":61004,"file_id":"F0009","format":"other","input_sha256":"8bdab10eecd2f24512f568346627f9d0aa7678e849e32fdacd135a3de942a0fc","status":"UNKNOWN","surface":"retrieval"},{"bytes":25667,"file_id":"F0010","format":"other","input_sha256":"1718045ddaa7f3d84924b1495982c3259075a8069838acc2677cd78d947adff0","status":"UNKNOWN","surface":"retrieval"},{"bytes":19235,"file_id":"F0011","format":"other","input_sha256":"4281b3a0cb676f5e50ddf946f3bbe2528754ce894255a30098c4c84432cd90e3","status":"UNKNOWN","surface":"retrieval"},{"bytes":3186,"file_id":"F0012","format":"json","input_sha256":"304d0ee74a49b7771111950d11b56034f954c01fa2241339f6555fb23f554ae9","parser_result":{"parsed_sha256":"70647c1c8b9a8e94ff38426487bc4d03a7cfa4cdf0432d70e6d9676475d54f6f"},"status":"PASS","surface":"retrieval"},{"bytes":967,"file_id":"F0013","format":"json","input_sha256":"7000a294aa822c2e140cfe44a0db132d980d1ad66b0f70510ae49235845a35a2","parser_result":{"parsed_sha256":"4f31ed4430a9448f61fcc5cbe72a88fa51d6265adfe45b47ed4cc5b776953fc7"},"status":"PASS","surface":"retrieval"},{"bytes":23096,"file_id":"F0014","format":"json","input_sha256":"466278f3b86090db8d977373aff6500858e1d04f506623f6bdbc5f767d5dd110","parser_result":{"parsed_sha256":"6f8b849d4c34c07e95268eb52cee16bbddd0c160dfeafcaa7535caca879fab43"},"status":"PASS","surface":"retrieval"},{"bytes":40443,"file_id":"F0015","format":"json","input_sha256":"59c3fb3d43fe36033b8c0fc8330322f328c184f978f0d5f77ef9839b07834b50","parser_result":{"parsed_sha256":"c2f1e1cf5c1d9ca19a58cfc8003540017552702dc57a8eb498515e80d0151d31"},"status":"PASS","surface":"retrieval"},{"bytes":3310,"file_id":"F0016","format":"other","input_sha256":"0408191997341f2f217be044ecf534243b308d929959997aec8ffa99d5e601c0","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b","metadata":"86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d","rubric":"b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f","seed":"b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8"},"reference_tree_sha256":"eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec","saved_spec_sha256":"0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43"},"public_id":"P003"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0688bd526c1c3a026fa642ef583ee119d716bf9a1e24849bdf3857c47ba13b1f","call_id":"F001","called":true,"response_sha256":"8d1ce6612576d3ca971b84412432d70cb0165df6326de19f84e3c6483891ec19","returned_content_sha256":"e71add8c007f8a04726932d0edec87698f7d6e965941e83b5e350eff912c174f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"79a4cacb122af2b96659c4089bf9568af32c8b8a090b4a5e442eabbe1847e568","text_characters":19929,"text_sha256":"29ed56fbc00dcc94477b842f0011a6f50a28725787b4efdf68a3f337f26dc337"},{"argument_utf8_sha256":"4d3300b4ff09e415c9dc269b0408b994833b0c8b09d20861ef63815b62ce312e","call_id":"F002","called":true,"response_sha256":"5a3afe0da93ec74993b719d43fecf3dd39e59c1dd73e3e2b5270bc77a42d8ba1","returned_content_sha256":"b8491d2b52cac21f4abc971b32d74efec0539d73e97439afa776e4cfd93c1c7f","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"246a4e75030e1a630e4e29a3b1d01ffe2595094d346560cb8e49886645dcc01d","text_characters":21427,"text_sha256":"303b7cbb561140fdac5052fca0c015247c250d4a9f9239067f4cee10906a732f"},{"argument_utf8_sha256":"a926e9d13a731ec48bd546fb0ef01dac48caddc53d197653449fa60d3ad4974b","call_id":"F003","called":true,"response_sha256":"f12f8bd85e09ac4437822dae65318f928e4f4505045b4bb2bdddff9059d1e51d","returned_content_sha256":"f95ab1efb512ea4b9f718f8e33fcb807ebfb9474d4e6e4c4b1680ccc7bb6e0ee","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"8713de07a08f4edc04875af56e959aef06f88f05c4cac7a91234c916f8fb2b58","text_characters":21427,"text_sha256":"303b7cbb561140fdac5052fca0c015247c250d4a9f9239067f4cee10906a732f"},{"argument_utf8_sha256":"ae5864a8027fa6d74159b44ae104724f1bb557697b8465288497121cfbaabff7","call_id":"F004","called":true,"response_sha256":"edb3410174b9f38d2ad5161fb4f3d3ebde9518dce4a529905f4974d26289c6fe","returned_content_sha256":"f88bff46c06cb03148335f347da42f7a759ec161f6aa427f4e5760c3108acc7e","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"7347b7946f45a700c894dda52df6f0d80a3d9527a7120df608e0ad59742830b8","text_characters":19929,"text_sha256":"29ed56fbc00dcc94477b842f0011a6f50a28725787b4efdf68a3f337f26dc337"}],"search":[{"argument_utf8_sha256":"4143049983bc21b7aa609525a8d28877b0e9fe0cbd55825add15730f25e7cabe","call_id":"S001","called":true,"response_sha256":"f3096ee902cee8c351477e5dc88fed6404856e846594658bccccdf55fb6218b5","result_count":1,"returned_content_sha256":"0afe6bd609c67d0c1d5015906af66da343ed5e861647f06310529c3bad015b68","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"73305387c0303e4f25844cba80935124c6209b8a597e7b51288be75555889c7e","call_id":"S002","called":true,"response_sha256":"4760d00c37e1ce368dfa4eaef61b0dcb3df68fac2514bcf4191297346fa47796","result_count":1,"returned_content_sha256":"fa62278bb7cf53fb1fb5bc3cff319ee703054036799b81fe8af976bd9c13c735","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1290,"file_id":"F0002","format":"json","input_sha256":"03e5f5f748104116e1149ee2e3faaec242fbeb542145ab48dfa5df1ea3323e61","parser_result":{"parsed_sha256":"f41a49e9804d1b5c48deacb0026169f0e682d875352a24c54db61a70a3f57812"},"status":"PASS","surface":"retrieval"},{"bytes":568,"file_id":"F0003","format":"json","input_sha256":"34fdfb9da5654b3689dd735f07af909bcb355ebeeb52ee36dab54106a811538e","parser_result":{"parsed_sha256":"eb186c81365bb3941d730ccde07e896e6ba2be0390455e1da0ebd33e44d91f36"},"status":"PASS","surface":"retrieval"},{"bytes":85306,"file_id":"F0005","format":"other","input_sha256":"7347b7946f45a700c894dda52df6f0d80a3d9527a7120df608e0ad59742830b8","status":"UNKNOWN","surface":"retrieval"},{"bytes":153364,"file_id":"F0004","format":"other","input_sha256":"79a4cacb122af2b96659c4089bf9568af32c8b8a090b4a5e442eabbe1847e568","status":"UNKNOWN","surface":"retrieval"},{"bytes":86736,"file_id":"F0007","format":"other","input_sha256":"8713de07a08f4edc04875af56e959aef06f88f05c4cac7a91234c916f8fb2b58","status":"UNKNOWN","surface":"retrieval"},{"bytes":164668,"file_id":"F0006","format":"other","input_sha256":"246a4e75030e1a630e4e29a3b1d01ffe2595094d346560cb8e49886645dcc01d","status":"UNKNOWN","surface":"retrieval"},{"bytes":22440,"file_id":"F0009","format":"other","input_sha256":"a1eb2cd89fb4d726cfab7ee629f24a531b294f1300b483df8f3aae6456b297e8","status":"UNKNOWN","surface":"reference"},{"bytes":98042,"file_id":"F0008","format":"other","input_sha256":"c8c88168a4b4bca201e4c5c384aa0338c05be4290089b775d783b97ebbceb75f","status":"UNKNOWN","surface":"reference"},{"bytes":2279,"file_id":"F0010","format":"other","input_sha256":"cc45720a56184d38dfe8682a34278b3d96ef66258db21ccb52e8cdaa4361e22c","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d","metadata":"c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9","rubric":"345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5","seed":"1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b"},"reference_tree_sha256":"8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a","saved_spec_sha256":"ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c"},"public_id":"P050"}
{"calls":{"fetch":[{"argument_utf8_sha256":"c3e7efaab24a596edf43d88fb67505ad7f798bc98ba9fb54b6a3014a00f86197","call_id":"F001","called":true,"response_sha256":"838b0349416b4172b7ea5ba2897bc6e5e0d671d3733ed424997b69ed0ef2449f","returned_content_sha256":"8d3804f73c08cb9a082e3fccdb9d12c7ce857de7758bbc3d4e7afe90e17872bc","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","text_characters":1443,"text_sha256":"027f26e5326b32dbf4abbc752678aebae92c7e99fa13c9b665ea927b0e385264"},{"argument_utf8_sha256":"a2b8fe9fd9852e287aee78ae8c966bd12f9f7e90cd5563870035c94967bcce61","call_id":"F002","called":true,"response_sha256":"8de1769d4d4585be6f3c4c8af8e88a3d45082879ea3583bb081c838aeb078ac0","returned_content_sha256":"3470bc0957bb2ef1533b1a2b865b14401d2ece31be14ab89f7d50700533db98b","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","text_characters":1529,"text_sha256":"10622ace532351f771daf1f852e9422fcf3274ad7beeee16afcf40710df1e2f3"},{"argument_utf8_sha256":"68d8afd3419b85ae9dbdfd05a5e817daba85e137e16b8500efaca1263ae3dfcd","call_id":"F003","called":true,"response_sha256":"07328b7195de523a33ef867af2fc8e264b79ce4fee02ad837e85ea9608a9923a","returned_content_sha256":"502c79090ff598b5b173fe5247bd609f4348060bd4f29a5ce8ef79080baca5c3","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","text_characters":997,"text_sha256":"ce2462009c9a3e132138c761323b3a97d10ccfd620f22530077f524c5535244a"},{"argument_utf8_sha256":"e402a44334376e2456286a6236c4ec7b92a297431bbf29fbc94181db80e222cf","call_id":"F004","called":true,"response_sha256":"73352af73ad93080409d413a515bbcfaa11a7e281728ea5a79ec0aa6f5feaac4","returned_content_sha256":"8b2bb548bad93de3543cc3162b9385028208e7c534185d05861ed7576ed1ace7","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","text_characters":3023,"text_sha256":"6f269af9521a16f4101fe7a6076889203176b4df25a02251e45167907c33c6f4"},{"argument_utf8_sha256":"9768635cbc914185dfdb950c854f82f34ac5cbcfd0f4884dc986cb96aa42f170","call_id":"F005","called":true,"response_sha256":"2899477c69e2c37e425a41c78bbd84e44ea93fc809218c773b4956f43b8bba40","returned_content_sha256":"d7859967c005fa4b6328a2931385cf03b560d9c0900d47362f0249f8c9b4c8bc","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"906ea796d392140fb97d51b6494fc0aabed41a0d62df5fed468fd9736a0590a5","text_characters":4380,"text_sha256":"c55b5ce85b046960933861805e8355fe442af9533031014b4cdd87be6e28d2f8"},{"argument_utf8_sha256":"e0bef45d638528773a1ac391a29275709f4702eb3bef922833b5c3434c12f118","call_id":"F006","called":true,"response_sha256":"913c6d0c72ec9566ce84df464ed1270bad06f39305ebde3f4d5158d0d6bb3b2e","returned_content_sha256":"ddb1599c0ee14f6e30c5bd9a464e09ca5551d0af9e5acd324c8009a76ab2f2d4","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"da5ff78beafaf21ca9e4fa9747f22a7c90af73f8c2f7dc618ce6c7988286b9b8","text_characters":1669,"text_sha256":"83ff2fa28a0a7148ec4b359e59543718c69989645d632d50999f505d29c41d38"},{"argument_utf8_sha256":"6a718b1fd189e88b9d657994afab50b70b90ad560ff7e3b2289e91a9f98a10c8","call_id":"F007","called":true,"response_sha256":"5af7369c4d962fd8132a16e527573510fb989229e9dff30a3936497d431ee0a2","returned_content_sha256":"2c20d35ac83ee94bf7ed367bf0062c3386f8d27464e0292a8abee2762813441a","returned_status":"ok","status":"PASS","target_file_id":"F0016","target_sha256":"811d85b6520ccd37e18ef52d552eae2c21940abb0245c11ddf8d2f5eb6361706","text_characters":2985,"text_sha256":"801030e7df993e06ecde7d1b8d2fd1955938c75bc208c225e2f18c5c642a6b54"},{"argument_utf8_sha256":"f3880aea3af8f696e742e3c153de454aaf4ed8e28756123cf2930594912b83b0","call_id":"F008","called":true,"response_sha256":"fe39c05bb1007d58ab1e2d8d731ded32ce0ab62d18a9edd5213c1e8ac28129dd","returned_content_sha256":"29be17af7336459f462afe4ed4c17b58b6d1a6ba601eefe6fa2b643d62305f92","returned_status":"ok","status":"PASS","target_file_id":"F0017","target_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","text_characters":1204,"text_sha256":"43e5d7a48f486fa6aa928017473edbba8cf98a9391aad1430142c1de900f7cc1"},{"argument_utf8_sha256":"0df6e78894023c00f847e2952b0453336a428810cff59ad005a25d0126f0b2d9","call_id":"F009","called":true,"response_sha256":"0e779098e947a21f3aec6ce4a29ad85b7a66af0d45e3319418653bca1a9043d1","returned_content_sha256":"0ef0a6bd9aaeb8139c9a3821f033dbc13fe9397e6aed0d1f6679e147d4d10202","returned_status":"ok","status":"PASS","target_file_id":"F0018","target_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","text_characters":615,"text_sha256":"3fd8ec6b3a3d257622b9f911cb824e73edcb6506f4300df78409cb45b072ad6c"},{"argument_utf8_sha256":"d72521459ba7815d45146595906601a45262ae8b5aa26269c4ad3fc038302da1","call_id":"F010","called":true,"response_sha256":"26e12c76efb00ab3a2ee09037037a1075f263fd179412d4360aa780432a9c41b","returned_content_sha256":"b16ba66e377e0aefdd64907f2149cb253f9828f71c5e0af58d449431c50f1482","returned_status":"ok","status":"PASS","target_file_id":"F0019","target_sha256":"c3fd1ddac0345b6c72578dbbbfdee0d53fee87ca62ffe6e5d00e386b08f1e7ba","text_characters":77439,"text_sha256":"0108bf915971a73498e99544a0561d8f8006c76d9ded7dfddee26916090ebd94"}],"search":[{"argument_utf8_sha256":"5e0cd9dc2e0bd81bb1b115b0b7b15089fd0a16fd3dd34027cac95f433c8a2e20","call_id":"S001","called":true,"response_sha256":"29ea62216c1122d59c66bc6d60043c355afe4ab9fdc168e12b36d15b98082ced","result_count":1,"returned_content_sha256":"fff17feee1dbd1db866f87b7ca86e3eaab9d6e7d853b425bdba9486ed8b1fd69","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3668e1beb365dc9120031c51d12f26800fe1d98ef29b894acff88ed495492f27","call_id":"S002","called":true,"response_sha256":"c7ab67f96ea2ac29526e3b20a258fe39b104acb1b11d83e0ee51098b109e6c8a","result_count":1,"returned_content_sha256":"2b132ef5a07df68df8f7212d169a4a723503e7ce5bdc56adabe93a4b036f445b","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1f45a543fa8aeefd8f5be866f2867181173f2ec8d42e8a78e7e97f512dfd9918","call_id":"S003","called":true,"response_sha256":"b0a1689e3a206f7510ffd3b808af9dac4a56e653fc9e54dce2a8c45e062515c0","result_count":1,"returned_content_sha256":"63bdd3ea70e359811fd4d55c1fc82fedd5cdbda7c4e4cee70d29dd7c2c321d47","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e76a38d083b3e443b3fd4d1a325d81ddaa530caeff0785f6af8d2e08cf275ceb","call_id":"S004","called":true,"response_sha256":"90e40e7b94a649d0a11b3da01dc12ad64e96cfb604060b40b20f6ac29f6903b2","result_count":1,"returned_content_sha256":"fa0210fe565263812531c9733c17294f78fe5e3444908082d6e65e33a639eddb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6fecac809041b463407df671cac1e3b3868aeb67d03c9454fb1aa8ee0e3ab328","call_id":"S005","called":true,"response_sha256":"4aed47680c472a49939ee4239dffe28d1abd7f87f7e6c3ae29015e70d98c2ab7","result_count":1,"returned_content_sha256":"9a61948fc928eb7a351a47e187cbcceac356ebf7a6a996430b2cf6b86a8c6a3a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"bb7929d8ab2c6661d7b5ca71dc048468ee02b9f027627e1aa0bf522513c66d8b","call_id":"S006","called":true,"response_sha256":"990c4f74f1937e727c17a77cbe537e747a59b26cd434cf20558aa3a61eff6f6a","result_count":1,"returned_content_sha256":"d62d441d96d5d3237d1e39d21777df774687f48adb20d07cc427c6ed72b42d65","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a1ae07f891c9a030aea22b835ba7df2fc67f0e5baf375d93b785c43d7c51e71a","call_id":"S007","called":true,"response_sha256":"48fd8e713f3ac9944ea8acc1e3eb540a442d8a1f011f0f7f7f1ae38e5d0af0b8","result_count":1,"returned_content_sha256":"235b3239f775290944501f127533e41c304b9984abed2f665c80b323b6d86f23","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e9bbdc50021b426a76a1d873f43bcdea48393120fc3d6a078b259bee04e47a11","call_id":"S008","called":true,"response_sha256":"14a5a647e21b70ed3da5e4420e9eaa66be6989996920d457d0e7191f69cd97a0","result_count":1,"returned_content_sha256":"0b02763a425c9377d49f5b451125b669fb432e449d677ed1349ae5ea73b50565","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5ea77b2fcf4b506b1d8f37290a9ee2b5fb79ef1c86fdbdf904a4a4ef20e0cf1e","call_id":"S009","called":true,"response_sha256":"8b80ac3547ae6702f883a67725e734f71c10f3d0dc2a374d6f07a3853ffc1115","result_count":1,"returned_content_sha256":"5f7dd9ea4847aa0932bd5782f21fd01ab0dcf649536c8a142e7eb104b0b363bd","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ae88fcdac8b6578b0118a01ecea1b6607862a676402a848cf61f1e4f69b85904","call_id":"S010","called":true,"response_sha256":"8bc8ae0a8d30b70a0e616acce8ce62ff2788df85508a6963886ea1067a586fb8","result_count":1,"returned_content_sha256":"7810b115151b7605cdc353af523eabde5265eda3948dd379b307b475f97055d9","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"FAIL","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":10065,"file_id":"F0001","format":"xlsx","input_sha256":"568a936ef7cf9409f87d9a139dcafc6ffcd156aa0711509abfa2f4d0fd2f22d6","parser_result":{"cells":132,"formula_cells":0,"parsed_sha256":"c1afc5dc2e4ca1b011c23013af9400e8423642badc3df90aabfb82f32e206cd4","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":1119,"error_type":"UnicodeDecodeError","file_id":"F0002","format":"csv","input_sha256":"877a2d871c342071d8a59593014d1562844db12e72307057ad6e9a19c972246a","status":"FAIL","surface":"workspace"},{"bytes":11382,"file_id":"F0003","format":"xlsx","input_sha256":"5de40e114efcab4946faffca04c7a6815685dd1d91f02e684d1c8007565997e8","parser_result":{"cells":108,"formula_cells":0,"parsed_sha256":"60769fce1f17162366b79a1a3dd4e35a18d93567529afbd9705a6a105ccc48c1","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0004","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":793,"file_id":"F0005","format":"json","input_sha256":"99132e235dcf6c4b63200395bf23928f3c5212a354058cf65a16736710afefe6","parser_result":{"parsed_sha256":"4e3b73294152980be40091d55a6f477f1477e6a247a8942e428d402144317920"},"status":"PASS","surface":"workspace"},{"bytes":413680,"file_id":"F0006","format":"other","input_sha256":"ceb777cb7e61f7d31bc069dc524c9c875fccbcece46450916617f702a8e876eb","status":"UNKNOWN","surface":"workspace"},{"bytes":7434,"file_id":"F0007","format":"json","input_sha256":"a11d9bd6534a1fa26aa0ecffe998495b371ff995f79fa49c7a05434b8f2581b9","parser_result":{"parsed_sha256":"34ed57cea24851cca8313c2ee834caa746e599c12b67ff5e06020b4c07e3a3ad"},"status":"PASS","surface":"retrieval"},{"bytes":1689,"file_id":"F0008","format":"json","input_sha256":"42d2ca6816085780dc03ced8130ee8a65b9afce41d3b8a265cf03d88160a4c5c","parser_result":{"parsed_sha256":"d75b33530d5e2994ff0710f046c78ec3f8798e636431139d06053d13ff3a1f85"},"status":"PASS","surface":"retrieval"},{"bytes":2341,"file_id":"F0009","format":"json","input_sha256":"d31a2d203e2ed58058b71f590279bfaecfb6cbf19c0cdae76f2e16a745c8de41","parser_result":{"parsed_sha256":"ddff6a509c5d9bdc92b54864f318302b38e71c109683e4792540aab8054d65cf"},"status":"PASS","surface":"retrieval"},{"bytes":2376,"file_id":"F0010","format":"json","input_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","parser_result":{"parsed_sha256":"379dcaae9d39b315d5be4487b3dc674cf7a09cc53930f4ad1e470a822a6b6c4f"},"status":"PASS","surface":"retrieval"},{"bytes":2153,"file_id":"F0011","format":"json","input_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","parser_result":{"parsed_sha256":"051881f91ccf384df52e262d01874d4dcc0f47770cd0851c2d5ece1cb48bae89"},"status":"PASS","surface":"retrieval"},{"bytes":2052,"file_id":"F0012","format":"json","input_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","parser_result":{"parsed_sha256":"0e2a746950efbfad17861cf825278e6bb3e3bef9bc97eba8326a022adaaa28a0"},"status":"PASS","surface":"retrieval"},{"bytes":43158,"file_id":"F0013","format":"other","input_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","status":"UNKNOWN","surface":"retrieval"},{"bytes":1935288,"file_id":"F0014","format":"other","input_sha256":"906ea796d392140fb97d51b6494fc0aabed41a0d62df5fed468fd9736a0590a5","status":"UNKNOWN","surface":"retrieval"},{"bytes":52863,"file_id":"F0015","format":"other","input_sha256":"da5ff78beafaf21ca9e4fa9747f22a7c90af73f8c2f7dc618ce6c7988286b9b8","status":"UNKNOWN","surface":"retrieval"},{"bytes":147913,"file_id":"F0016","format":"other","input_sha256":"811d85b6520ccd37e18ef52d552eae2c21940abb0245c11ddf8d2f5eb6361706","status":"UNKNOWN","surface":"retrieval"},{"bytes":89900,"file_id":"F0017","format":"other","input_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","status":"UNKNOWN","surface":"retrieval"},{"bytes":36289,"file_id":"F0018","format":"other","input_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","status":"UNKNOWN","surface":"retrieval"},{"bytes":612046,"file_id":"F0019","format":"other","input_sha256":"c3fd1ddac0345b6c72578dbbbfdee0d53fee87ca62ffe6e5d00e386b08f1e7ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":2376,"file_id":"F0020","format":"json","input_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","parser_result":{"parsed_sha256":"379dcaae9d39b315d5be4487b3dc674cf7a09cc53930f4ad1e470a822a6b6c4f"},"status":"PASS","surface":"reference"},{"bytes":2153,"file_id":"F0021","format":"json","input_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","parser_result":{"parsed_sha256":"051881f91ccf384df52e262d01874d4dcc0f47770cd0851c2d5ece1cb48bae89"},"status":"PASS","surface":"reference"},{"bytes":2052,"file_id":"F0022","format":"json","input_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","parser_result":{"parsed_sha256":"0e2a746950efbfad17861cf825278e6bb3e3bef9bc97eba8326a022adaaa28a0"},"status":"PASS","surface":"reference"},{"bytes":43158,"file_id":"F0023","format":"other","input_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","status":"UNKNOWN","surface":"reference"},{"bytes":1935298,"file_id":"F0024","format":"other","input_sha256":"b94fc0c98e977a887e0c00659db4b97aa233ac08b08ff2f6bb16afa09948a2f0","status":"UNKNOWN","surface":"reference"},{"bytes":52863,"file_id":"F0025","format":"other","input_sha256":"6be794f89627f852cc6d5d72769fca1e61e2017058ac8061a5c4969c3b644732","status":"UNKNOWN","surface":"reference"},{"bytes":145708,"file_id":"F0026","format":"other","input_sha256":"df04fb4f1d2237f47d65a2722737cbade26a7253f7fac9af86d809b1f44389c0","status":"UNKNOWN","surface":"reference"},{"bytes":89900,"file_id":"F0027","format":"other","input_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","status":"UNKNOWN","surface":"reference"},{"bytes":36289,"file_id":"F0028","format":"other","input_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","status":"UNKNOWN","surface":"reference"},{"bytes":612046,"file_id":"F0029","format":"other","input_sha256":"42a21ba6d3f7ef395dbf3ebd3c94e92284c4a8e54b3a3156d62fac86d8c2f065","status":"UNKNOWN","surface":"reference"},{"bytes":402165,"file_id":"F0030","format":"other","input_sha256":"76a33431fa782749c2ce042031b8345e8c1ade93737caee8df71a26d28babab0","status":"UNKNOWN","surface":"reference"},{"bytes":402165,"file_id":"F0031","format":"other","input_sha256":"26a098c4d8dd46ab788040da3a48dd67cd085e3d7a7491d6c05e561d3f05a92c","status":"UNKNOWN","surface":"reference"},{"bytes":1775,"file_id":"F0032","format":"other","input_sha256":"f69270da2d7391739e7a68dad1708f36d7e306f1b0520f083fab01d53ed04e9d","status":"UNKNOWN","surface":"solution"},{"bytes":693,"file_id":"F0033","format":"csv","input_sha256":"1cf105a5d44c27ef345ddd5131e8c9f90941bba9b9463b440fd3d59f1954c4e4","parser_result":{"parsed_sha256":"db326c0204ed574ca1b45d8ea4839784496f6d0f5db3acd8c5f0e7828f8548bc","rows":4,"widths":[7,8]},"status":"PASS","surface":"solution"},{"bytes":500,"file_id":"F0034","format":"json","input_sha256":"41d8a49f0b8b6ef79c64aed7824d52b804208842a6a51bf3fc5560e3dd89c085","parser_result":{"parsed_sha256":"a9a46f55eae626ab81bef4c19e5b772b7092b3eaea8296ee0eb3e702246b0d85"},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5","metadata":"6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6","rubric":"30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9","seed":"45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e"},"reference_tree_sha256":"141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39","saved_spec_sha256":"05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271"},"public_id":"P054"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1905247,"file_id":"F0002","format":"other","input_sha256":"59148a85ee6e03a92d608e61462b60945301b2d84f2a8824d8c9836b2fb08c80","status":"UNKNOWN","surface":"workspace"},{"bytes":1255071,"file_id":"F0003","format":"other","input_sha256":"ca30b06605ee55d6ebf42c4539808db7b84561594dfbfa974a98593381fc7285","status":"UNKNOWN","surface":"workspace"},{"bytes":1522465,"file_id":"F0004","format":"other","input_sha256":"44056e7f99efc9c9fd17081b2e9f06e962fa245c536aa2e7c783184035237c64","status":"UNKNOWN","surface":"workspace"},{"bytes":1224366,"file_id":"F0005","format":"other","input_sha256":"4860f6949d9cbfa197a9058d2ccdb6bafbec636d421c4f821aad9820dad0182f","status":"UNKNOWN","surface":"workspace"},{"bytes":1089651,"file_id":"F0006","format":"other","input_sha256":"f5d0f20d4219705259be8d30e164824344193b282c657b9c7b3a9e00f4e47b8d","status":"UNKNOWN","surface":"workspace"},{"bytes":1227618,"file_id":"F0007","format":"other","input_sha256":"3284859ca4f2b865d134a43b3dcb17b270893f60fd1fa79f9fe7703be4a71f3b","status":"UNKNOWN","surface":"workspace"},{"bytes":15019,"file_id":"F0008","format":"xlsx","input_sha256":"792f9180a722ef64db5c10fbc34b45ded8d748b307b393f236752089b98646be","parser_result":{"cells":271,"formula_cells":0,"parsed_sha256":"2b6c2257aace3886c188c416981719a622fd80957ba5881c91b4a9e36f982c7f","sheet_count":2},"status":"PASS","surface":"workspace"},{"bytes":545632,"file_id":"F0009","format":"pdf","input_sha256":"a0e470a85be2dc4bb4afc915b16530889a42823f15261b3078a453de01ea2f6b","parser_result":{"pages":2,"parsed_sha256":"fb2259590e7af5caa21a431c16891e8ccc7fd24d0e77cdcd6a852bed6eb334d8","text_characters":2},"status":"PASS","surface":"workspace"},{"bytes":4487,"file_id":"F0010","format":"json","input_sha256":"621f04635b8ae18204338ce1dcb0f55d472c64aed9678dcac8bfc7120d7081da","parser_result":{"parsed_sha256":"8d77744e3fd9d678e5fdb4b50716a8046310459fe4addce7330344b68b7f5b66"},"status":"PASS","surface":"reference"},{"bytes":3636,"file_id":"F0011","format":"json","input_sha256":"50d921214508ab4fb052d4a8c8df093fd5533f26a5109776cc95fa90725b87cf","parser_result":{"parsed_sha256":"56b15b79644d2a01d6fe9ae568b0ed1b2d512eb4fbe428fdc81ffc938278678c"},"status":"PASS","surface":"reference"},{"bytes":270619,"file_id":"F0012","format":"other","input_sha256":"edb0a51d65339a1516e0fd344d1c1d6fa56df30475920eb8e6b0b8fa99f77532","status":"UNKNOWN","surface":"reference"},{"bytes":545632,"file_id":"F0013","format":"pdf","input_sha256":"a0e470a85be2dc4bb4afc915b16530889a42823f15261b3078a453de01ea2f6b","parser_result":{"pages":2,"parsed_sha256":"fb2259590e7af5caa21a431c16891e8ccc7fd24d0e77cdcd6a852bed6eb334d8","text_characters":2},"status":"PASS","surface":"reference"},{"bytes":3380,"file_id":"F0014","format":"other","input_sha256":"b7fb65945a6bf7b04b43af0fcb92767bfd954750655794d5f03be8d1c77cdae8","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053","metadata":"e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399","rubric":"53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1","seed":"53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555"},"reference_tree_sha256":"fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec","saved_spec_sha256":"d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2"},"public_id":"P056"}
{"calls":{"fetch":[{"argument_utf8_sha256":"c39b5c2d1018d0dfa67fb6d2bfb769661257275d98ff39f5ae381918f7b7ea71","call_id":"F001","called":true,"response_sha256":"0ecdaeb6ecb56858fd87733e601232cf11da95fc2f827d2d359985511ee54643","returned_content_sha256":"b3b346cd748c683229c239bf958d91a59e76685789021ee8dd2cae2b7659af61","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"2c651d4538bfb15de1083283b97a3992617111c1a8cb6942c075a1b9bfa824ef","text_characters":11271,"text_sha256":"80b4d487018aad8a80b1c126e6ad5da3ca8ad96e84d0580d8e553a9df69267d4"},{"argument_utf8_sha256":"df6e3f90d1e33cb2cb60b3065a871a96808e0694dae2ba49d6bbe4c1f30a7dbe","call_id":"F002","called":true,"response_sha256":"a129430af0b5b1bfed5a6ef033b54a6d954703bfd44db41ef943da6f09d91d59","returned_content_sha256":"9a5c942e6d852c83dd655503b55ce2796bcc7a793093b5266c556fab67f83dca","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"58bfb9898905066c0230f129d9957ff6eb38a0f4520f56055ed8e5308c2158de","text_characters":2866,"text_sha256":"c3c19e30e9b8d1120b1558c4bc68e17d7767f710835786daa4860541474b4f9c"},{"argument_utf8_sha256":"6c9c2288df2c77bbd5d2c6069654cb63c580ac30537cae2174f878864d1d73a4","call_id":"F003","called":true,"response_sha256":"9bf9903e255a1dea53065700e26613f21d1f0bc68f17f1951968305305286fb6","returned_content_sha256":"d780dce383ac7b410ffa3b6b1105648e88b2a315b723effff512d9610dc58508","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","text_characters":2076,"text_sha256":"0b9b8b93fb4473551e5b6890204031d53dbb5a501dc6c07aa90615a9363cad06"},{"argument_utf8_sha256":"8d34ca7b9e3a7e58f8aabeabc790943549377b3b0def7ad8fea75f7e7f29e4ba","call_id":"F004","called":true,"response_sha256":"1e5efe9fd28bf851e13a2c0215313e99be406b3e4bc54ae8d15767bce342d9b2","returned_content_sha256":"5558143296fa6c7eed3cd25a908839e794245eff82f4671ddba863e4a84ccc4b","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"0fb1dab8ca1af928393ad9a03d758153792511de49b96a02098a6c357bf44e3b","text_characters":7380,"text_sha256":"ffc6c1292590ed331c385661c767c973b407b113899965a7be2a215ac96d2102"},{"argument_utf8_sha256":"4dced44d852ac0d264030c43500547e03726845a91392d8f76a8d87c8558f5a6","call_id":"F005","called":true,"response_sha256":"08278e4ac63058615e4928f52b3811706caa1834ae623ab4d29d6fa23037436a","returned_content_sha256":"edacf289692e7c766be0b1ceea11b5c23c39ead227cb40b3b710367f3aff7b7c","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","text_characters":618,"text_sha256":"1d97a513c744ee741fcff6e746023a68b2bf0501808bdb4ddd1cd0bb3cc24922"},{"argument_utf8_sha256":"e9305daba7597de33f08b4b4bb7fc68041ca6d67e89f7ec0fa7cf8c77b08b68b","call_id":"F006","called":true,"response_sha256":"1f731921ab3213372a5de942c0f8896aac7a007d2ce0ad8bc01e38a4c733b00d","returned_content_sha256":"f1744a1bbb3432f49649651cc290187fe8f630602863adc590775f3c87c9c1c2","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"1859d0f6660621aabbc8d1e8d84f6d1eb4116ec12a25714b3a6acb79a9d659c6","text_characters":1536,"text_sha256":"0d545cf792277f58881ad3a628ae1e407b67b1e7f9d63b13fdc2321768ec3a87"},{"argument_utf8_sha256":"f8ded420b65fe520bab26059f94c83dc5d4a548fb135d278b7ec9f4eea410dfa","call_id":"F007","called":true,"response_sha256":"11c6b8d5180e5dfbbc3e7fb9ca122aece481d73c8bcf31d35a99be7d2114d8d9","returned_content_sha256":"c275b7135dab0d1834fde3d02ade2b5e91e8cc9f5a507fcedcaf15dcaa573152","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"02cbab13925a04bdc2b6373037d045c6d1879a71d6ee544446c88dabd011b19d","text_characters":5029,"text_sha256":"20d1cc8e6f7689adfce8b76509b7e36cc54ebac26b76b6f4ca8fc611a0bcb2de"},{"argument_utf8_sha256":"aa3b959fe6dd568aa87cd8b90e3b0c74ca13e683e3e6709d51b7c5388775dafe","call_id":"F008","called":true,"response_sha256":"b4dd2ca980cc0452b016105f1ac28a55055134674ed35deb77379e446d5fbdb7","returned_content_sha256":"fd955a5d4e89e9db9b1497ce706ff28fb41870c3d990e2150f52ac5b47c7d3c5","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"2603271ee558a5d02126dae6413d741501e4e7ad84afcc05e17268fd895321e5","text_characters":5123,"text_sha256":"b4119ae0635ab3409bee12dffe39cdb668a4b1fb6b7048d3b67c529c67594513"},{"argument_utf8_sha256":"0e866a3fe146b68c6fcff2c69661fb308fd5323dd6471cf6bd57806c88012455","call_id":"F009","called":true,"response_sha256":"1468ae724daebb92724d8568277c735d4b8f49b58acd35a667cf55dfabec19de","returned_content_sha256":"c0321efd739303d45a26fe10c3bdcecd190db9bc4fd15af749cd3709ff8b6973","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"496dc4c7d46593c81c5acc5f599a751a58f1657b487fce482d25b8cbbae4914e","text_characters":4781,"text_sha256":"3dbc6d31644bca39ad5b1b1d7b8fa4d26d7c6b2a7703b3a67dc5cb46e7f3af17"},{"argument_utf8_sha256":"e4a3d48603947a8b5e358e8e2603cb99cf3006c35b65853bbcc80cecafb4e4a3","call_id":"F010","called":true,"response_sha256":"c732ef5610169d6207c2b0eae450022822c38298536e5d352dab5e0866558bc6","returned_content_sha256":"bf65a186ed83f1c74a58c38cee9e3599f18e99332b9052f52bca2e56ae1f2d23","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"488af32e183f14a6447a698f6ed2c7a2e70438e8cd9181e74d92f1ce56cf66e6","text_characters":6204,"text_sha256":"9254cd11c59c9ac0711a79c8b65231ef5d9d827084474bed307694f41151fff1"},{"argument_utf8_sha256":"4eab4364e7c89883c9536e068cadaaae9d27d31e5117b56abd76d616e59ab510","call_id":"F011","called":true,"response_sha256":"4d2c9b01caa4a555e1c7288650b10765b018d3f29742201bf675bd3ad64b37d8","returned_content_sha256":"0ca847f6948bd0ec88fa7e62ba6eb6f957f9a80df34f59c08ba51af8a259828b","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"4d5912520aaac818260e83326a1fa65530147cc836f4effa06f184ac0fdf1d73","text_characters":3751,"text_sha256":"6f10bae31dac3f5763b730ae86f645850df9dfd1e216cb12539194b3739e6532"},{"argument_utf8_sha256":"a1f7b5778d0345c1aeac6848e215e842c451144aa5eb044058f8ff4b85e45eaf","call_id":"F012","called":true,"response_sha256":"09c97c8a6b56eb749f7e393b0a848c2bd290747a6d480fecf9a74172364bf3b2","returned_content_sha256":"967520d81fc16177cc8d044ad6cb0e32a0f734afe919cb562170a9f7ca8f2eb6","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"c569201fea7786d74be2231ceb1a5769d63c6128257853adcdce0920e2a3daff","text_characters":5444,"text_sha256":"9cc4b3984916cd7c4a6028db4de08fa97544f4094327f5f5e606e206389c1544"}],"search":[{"argument_utf8_sha256":"d9aaa064ea4f18fe80ab72b8de5286aa67a8d264726d24ff1e60cdfe0947a81e","call_id":"S001","called":true,"response_sha256":"f2f43fbee6d3c733c8b229c035013371cb5604bc04abae29c22dc32b89b1bf19","result_count":1,"returned_content_sha256":"f09c4508f48f74b46c3a3a38449030ddcad9dd4b724bd285122351416b16fe7c","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"467ebd9c6d00e2e32d507b3d40e717235ee76f565d4425ce196be54b9a77a750","call_id":"S002","called":true,"response_sha256":"80cade974b71364daa9dcf3ed88cb157de9b8e9ff48f0f4bfa3287411a616e23","result_count":1,"returned_content_sha256":"e9e010456eddadc2e738b516cbea7cf22331f92d0f2136dc0a11d2ba879f3973","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"963469c7c433b1163a8c8d909dbe14c1a058d1371fc842386e7e1d05f79754c9","call_id":"S003","called":true,"response_sha256":"023e858bcdda4eae988528aa47376ea9acdf1553eef04fc6340015b45c7252a7","result_count":1,"returned_content_sha256":"aac3e8ee0da66927abca6d7deb2cf1a4f0df5ff611e42063fb0db3d348401095","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"0772fcab00e333b241c381646cc0ff2b709d48d685c6b080921284fc73a8dd00","call_id":"S004","called":true,"response_sha256":"322990e0903e2d852e3879a38f346d24503c2982c04dacb2d39e5b283c2791b8","result_count":1,"returned_content_sha256":"96291ae529f11b96d397f9863bd0cb7d40b5f18b47ff96f5d30acf65ba8d2627","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"abd9d7b9042c5b22175e12665bb5dfb5d9a04fcbcfcdce7165a1010588f1a9cc","call_id":"S005","called":true,"response_sha256":"05a365b4b65d9eabe91d0c0c7cd3f63b5ff924b1974bcf3e07f3875aa4cc65da","result_count":1,"returned_content_sha256":"201fec06182b9a21364189ddb998f527d17b1966c6cc9973d0e40bb437952707","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"f2cc76e24af835bc0c37ba0c1efd076c2fa480e0311ddeaf0f5315c614e4ca6d","call_id":"S006","called":true,"response_sha256":"1a1dbcb0ae367d3aa99014c8659233d505b6175a434126e2d382a8e46b68ab4b","result_count":1,"returned_content_sha256":"1225f7ab536e6c411a25bb23701fba78c02262ceef7023dd09e0a3dc6a0df60d","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"604a7229314c9a8727ccd41ec28584b7466ce6d6c98df6236246dbe4b5f6f399","call_id":"S007","called":true,"response_sha256":"74e0381e4235336eb17619d877f0a1c0e13224cc6dd153bcb5d500ef5a47bd1b","result_count":1,"returned_content_sha256":"5043f3a0f613b92225a44f170a3cbe4a9132ede89c90668d696c97578d6ecad5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d6146aefab8e93af25274a9d8ff76a5c3119f602798a078af88cb5339d5b9a27","call_id":"S008","called":true,"response_sha256":"78cb62d66745743b063a6664696142b391848507feae3148592d27232ca53787","result_count":1,"returned_content_sha256":"53b47853b10f39535577574f416679783995e2255b1b5a18d0ffce19e97c14a3","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"109872571986bb23445ca912c39c170eba73e3b0c288a540233d04c828a046ac","call_id":"S009","called":true,"response_sha256":"ed90b49ba1e8f89802fb2c59ebc32d592f1857af5b4fde0a7b2c9180c2119fa7","result_count":1,"returned_content_sha256":"fee02d8628c02c1d102afe294ab14344c110f74784f3bd18ccaf6ac17160fd29","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"0f1cb9c0fcbf0dbb2924cfaf1b714996bbef54853e223814f0691a7753f5cff4","call_id":"S010","called":true,"response_sha256":"9fde91a8aab3583991f9e3ed8f33a1f723db897511b3fbb4f9ff8cb2399848ee","result_count":1,"returned_content_sha256":"970687e87d16eba80f1073cf906b8865a8a3b40023d52e765dda4e7347a74239","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":5642,"file_id":"F0002","format":"json","input_sha256":"1a1e19581c448850a486cc8c8a853fce39fbd135945695cca8925dc1cc6ebd4a","parser_result":{"parsed_sha256":"ea40b239ed3380f4a7ffb6e1da91f42b492f50062e9efb0311d24b8d0d16c550"},"status":"PASS","surface":"retrieval"},{"bytes":2130,"file_id":"F0003","format":"json","input_sha256":"c72bbd4802591eb7a62ef4f54f6d79384f88162885ffd145a685383eae363be3","parser_result":{"parsed_sha256":"c876b1f3ef5a3df182fe54cd3b9ce2c560e251981027cd113fbfc8dabf891390"},"status":"PASS","surface":"retrieval"},{"bytes":47821,"file_id":"F0004","format":"other","input_sha256":"2c651d4538bfb15de1083283b97a3992617111c1a8cb6942c075a1b9bfa824ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":58137,"file_id":"F0005","format":"other","input_sha256":"58bfb9898905066c0230f129d9957ff6eb38a0f4520f56055ed8e5308c2158de","status":"UNKNOWN","surface":"retrieval"},{"bytes":42086,"file_id":"F0006","format":"other","input_sha256":"0fb1dab8ca1af928393ad9a03d758153792511de49b96a02098a6c357bf44e3b","status":"UNKNOWN","surface":"retrieval"},{"bytes":41373,"file_id":"F0007","format":"other","input_sha256":"1859d0f6660621aabbc8d1e8d84f6d1eb4116ec12a25714b3a6acb79a9d659c6","status":"UNKNOWN","surface":"retrieval"},{"bytes":79347,"file_id":"F0008","format":"other","input_sha256":"02cbab13925a04bdc2b6373037d045c6d1879a71d6ee544446c88dabd011b19d","status":"UNKNOWN","surface":"retrieval"},{"bytes":80926,"file_id":"F0009","format":"other","input_sha256":"2603271ee558a5d02126dae6413d741501e4e7ad84afcc05e17268fd895321e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":73459,"file_id":"F0010","format":"other","input_sha256":"496dc4c7d46593c81c5acc5f599a751a58f1657b487fce482d25b8cbbae4914e","status":"UNKNOWN","surface":"retrieval"},{"bytes":106567,"file_id":"F0011","format":"other","input_sha256":"488af32e183f14a6447a698f6ed2c7a2e70438e8cd9181e74d92f1ce56cf66e6","status":"UNKNOWN","surface":"retrieval"},{"bytes":86283,"file_id":"F0012","format":"other","input_sha256":"c569201fea7786d74be2231ceb1a5769d63c6128257853adcdce0920e2a3daff","status":"UNKNOWN","surface":"retrieval"},{"bytes":100967,"file_id":"F0013","format":"other","input_sha256":"4d5912520aaac818260e83326a1fa65530147cc836f4effa06f184ac0fdf1d73","status":"UNKNOWN","surface":"retrieval"},{"bytes":73395,"file_id":"F0014","format":"other","input_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","status":"UNKNOWN","surface":"retrieval"},{"bytes":5426,"file_id":"F0015","format":"other","input_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","status":"UNKNOWN","surface":"retrieval"},{"bytes":47821,"file_id":"F0016","format":"other","input_sha256":"1d6a46ee9f05866eb2b768a81659b344d1335402c9489027148230cbb9ebf378","status":"UNKNOWN","surface":"reference"},{"bytes":58137,"file_id":"F0017","format":"other","input_sha256":"04dc0db427444d73485458fba4b815903e067ec9c4de3634e82d96e785274abe","status":"UNKNOWN","surface":"reference"},{"bytes":42086,"file_id":"F0018","format":"other","input_sha256":"b69760d2f3ed9063f6d3ff4b800407f4deb80c2b65d03afcc4c9d45a06b5eb00","status":"UNKNOWN","surface":"reference"},{"bytes":29371,"file_id":"F0019","format":"other","input_sha256":"39ceb944307fb8e11a0db065ec306c223827f2ecab6d77d01cee9fbf5ccc8f1c","status":"UNKNOWN","surface":"reference"},{"bytes":76287,"file_id":"F0020","format":"other","input_sha256":"f7a68d09ce640cb60752545dd575b0e4e21ba490619cf68a8dd1ce03e97e59b7","status":"UNKNOWN","surface":"reference"},{"bytes":79028,"file_id":"F0021","format":"other","input_sha256":"b131e21fde8a23630722b590ba8c067fec737044af3a08d22e57b89f7162e39d","status":"UNKNOWN","surface":"reference"},{"bytes":74742,"file_id":"F0022","format":"other","input_sha256":"2332e4c2346e879f01cfebe8c3641dfebf7cefbedc471ee4b037e3f44349a180","status":"UNKNOWN","surface":"reference"},{"bytes":106598,"file_id":"F0023","format":"other","input_sha256":"892b1afd3407dca62649674e208d8ddf7c4714e2e3d9fd15565c67f408815319","status":"UNKNOWN","surface":"reference"},{"bytes":86283,"file_id":"F0024","format":"other","input_sha256":"04d89cf6c08d4b49bf47125585c4bd70d5e94f521e6492f887faf58844ad5a60","status":"UNKNOWN","surface":"reference"},{"bytes":101110,"file_id":"F0025","format":"other","input_sha256":"ed574186f4f061510a8b1814fb341e02f9c6732101584e722776099b412fbcd2","status":"UNKNOWN","surface":"reference"},{"bytes":73395,"file_id":"F0026","format":"other","input_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","status":"UNKNOWN","surface":"reference"},{"bytes":5426,"file_id":"F0027","format":"other","input_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","status":"UNKNOWN","surface":"reference"},{"bytes":5755,"file_id":"F0028","format":"other","input_sha256":"5a511ca87c6e8ef8aad638941ee7932e724f204e9ea6c826d84e21ed2b598231","status":"UNKNOWN","surface":"solution"},{"bytes":1872,"file_id":"F0029","format":"json","input_sha256":"b112ce3e7dbbeee0c4d26e418ac40a6e4c138019b63a333018e030b062a7eca0","parser_result":{"parsed_sha256":"d841b48f99b700dd1500095516611cb0799767dad50505e29f5c5740d9c3cf9d"},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc","metadata":"ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182","rubric":"243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429","seed":"7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836"},"reference_tree_sha256":"ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1","saved_spec_sha256":"979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842"},"public_id":"P037"}
{"calls":{"fetch":[{"argument_utf8_sha256":"8b6494416d2fb67c685e540804f3152dad073fc4424c5a113114eeac4561716f","call_id":"F001","called":true,"response_sha256":"069216b12a4f87dd8f92c498b2a72b2b1344fe9f55db21d86a130f89a2bb64c2","returned_content_sha256":"bb598f5e48b5e699f891df4651138a3a7087a11f0081b2a7a6ea37c75dd83ff2","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"0c79160764cf2e038c9d087b3ccac98cec788a21d4e98f6ee6a181b1ccebd774","text_characters":3948,"text_sha256":"b35febce5ba31235561d395b5fab875a29ac6e96647d40b6e3095ceb02f86bbc"},{"argument_utf8_sha256":"3e0c060ab67b2ff6cfb7465c04a0f6030177679f131c1d571e51c7c1188f34f1","call_id":"F002","called":true,"response_sha256":"5f1d0846459d7ac095473ff26aef7d82cb28776ef0fce9d0cddb27a0575afeab","returned_content_sha256":"cb112a7e9fd13dc7fde26f2b854d46cef269703856c64b939512705df893b2a9","returned_status":"ok","status":"PASS","target_file_id":"F0003","target_sha256":"bc3a438a9df3fe8c4b0df29874340f41d3494f6d9774656a37817ee17b559091","text_characters":6995,"text_sha256":"f2aede41bce3568b2ca1bb5d98d8840d53f4fe47a7edd2cc0ee135a6730eadc4"},{"argument_utf8_sha256":"388447ba017d47651c065b0afe06eaace2fd857512da396b3a42a76fabcc7890","call_id":"F003","called":true,"response_sha256":"1ef186e4c20edb73e602be0d641002af8f1e91cd5ba615a0583e02f8ab06e8a5","returned_content_sha256":"4c791a87dac19a883ad41a7222e74f972a74d0d534bb6ca5fd8a2af4b2a3ab83","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"f11cea2f6f4a3e4d8eccf9eea9502004cde197f863f417271f64285dbb8044f0","text_characters":10711,"text_sha256":"e27b019b35a4cb480f14a62a2893942b624dc4de11642549cd7d426a63d2f4c4"},{"argument_utf8_sha256":"b642f8136a849d150e14906d61ba308a55a09d406109f2d5aa845ad46edb0359","call_id":"F004","called":true,"response_sha256":"2774990ea44d6a5e6f8838da5c88195e18b8b1e42922ee1701de62fe3468d5bf","returned_content_sha256":"23772b8a4c7611eef174dd12ca70b1b446b290be7a1e15f866db8d3ef674bb82","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"015818eb1a4e91eed6d92eb1a62214e69c566e864233fff02fa6058fbf73112d","text_characters":10212,"text_sha256":"c67b26e5cb9007a295404e80ab3736c7925783ad279f48d61f83afa2d2d0a439"},{"argument_utf8_sha256":"9e4ed018434558eaed56836c12c681e589466a36c5b0312e4aa8353c1b53e5a7","call_id":"F005","called":true,"response_sha256":"29b515ae4ff86ad6caaa7930555c17e2b7887148ec96a95f4b3c6d393c2f4738","returned_content_sha256":"6e772e4c70a06b91562e89ba96318adee1aa536d4d11a02dd7213b9132ac0274","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"e5ff8f654961266629d2423eab9cb81b868ea77e6caf720233b639b913db2148","text_characters":13970,"text_sha256":"02c236490196e55cf45784230c15413748e54f760fbcb9cfd6b7a188f124d4fa"}],"search":[{"argument_utf8_sha256":"fa0fc34170582a433d9878d0d06dfaae5170c28461d7c02800b94c396aec1fd1","call_id":"S001","called":true,"response_sha256":"ff1272e7ac007443e592741470e6c64f3192e1bcdf62e60fd175ef00b943e9c3","result_count":1,"returned_content_sha256":"3f68353f9ce6b6d91e401176d210e6ef4ceaf5ed4caaf40951af7bdbbd49815a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7262d06cdae6c10f96b4633ad2b903e150c2cf3aea90b0cbae5c93be6839f141","call_id":"S002","called":true,"response_sha256":"d416a523aedf1faa89ed21e8ace7b2220e69217ab01038990e059e20d662f1d6","result_count":1,"returned_content_sha256":"e20f44859675caf6892fc215f953467d449f9bba9021a8a0b96e04a18a989793","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2650fc76c6bbb2e78d3314a3ae28d5717995acfcee6f1e960568b957d6a527df","call_id":"S003","called":true,"response_sha256":"3d01053d55f0995dc9c31e3be37c745deb90e7d3f725e1d953854739e76588f4","result_count":1,"returned_content_sha256":"c31cf36513ab6961763f2ab8a82c3b1add2b04b3671999e5004a793dd7bd809a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"098bcb559fcd371061a0f691d3d898448e9ad121b2b8cbb80c076c12d2fd96a4","call_id":"S004","called":true,"response_sha256":"a91cd10809ade0c62d10b736c3fe84728483a8b583744534f8024d1610a78122","result_count":1,"returned_content_sha256":"dd50a7fd3214d6099989a1778a373172ba7ac60db75994c67f656ea1bb6e2711","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"b00882adba3cbf95674a32c049008842f92ba1031eae111e6d5dd4aea2a39c26","call_id":"S005","called":true,"response_sha256":"29fafac0aa3ff79fc66bea2af1efe4d6bb50d66da75453508bd0bd89e3de3000","result_count":1,"returned_content_sha256":"99d066308bd6925f48a4bea30be62a8dd1f77cc31dec71ab6fa23c75d93e84b8","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":14206,"file_id":"F0002","format":"other","input_sha256":"e5ff8f654961266629d2423eab9cb81b868ea77e6caf720233b639b913db2148","status":"UNKNOWN","surface":"retrieval"},{"bytes":7059,"file_id":"F0003","format":"other","input_sha256":"bc3a438a9df3fe8c4b0df29874340f41d3494f6d9774656a37817ee17b559091","status":"UNKNOWN","surface":"retrieval"},{"bytes":10350,"file_id":"F0004","format":"other","input_sha256":"015818eb1a4e91eed6d92eb1a62214e69c566e864233fff02fa6058fbf73112d","status":"UNKNOWN","surface":"retrieval"},{"bytes":10975,"file_id":"F0005","format":"other","input_sha256":"f11cea2f6f4a3e4d8eccf9eea9502004cde197f863f417271f64285dbb8044f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":4040,"file_id":"F0006","format":"other","input_sha256":"0c79160764cf2e038c9d087b3ccac98cec788a21d4e98f6ee6a181b1ccebd774","status":"UNKNOWN","surface":"retrieval"},{"bytes":2359,"file_id":"F0007","format":"json","input_sha256":"e0fccb655b8346ccb1ec17acaafb212d513db90729ecbe869f3e300d81d866b2","parser_result":{"parsed_sha256":"241836f3b87da37f1b4e81cfc4b2381d5fac1c7d7a904c3aad7d0a9eee59e465"},"status":"PASS","surface":"retrieval"},{"bytes":758,"file_id":"F0008","format":"json","input_sha256":"0221df18ab7658a219357a08187b77741bcdf0e27ad9290138930a341a01a307","parser_result":{"parsed_sha256":"894deee1f6350c983ba2cc71e377f0f93973b1fa3fd53af6ae3d5392f68a4bb8"},"status":"PASS","surface":"retrieval"},{"bytes":868,"file_id":"F0009","format":"csv","input_sha256":"741dc7c7c252412b1acc3ccf7c698455b24409361e5dbed31daadf0dc0434f4c","parser_result":{"parsed_sha256":"d9abba20a74ef47b6238f6a1e731a0a5dc5929ae94020ddfbb68b2425e51b832","rows":5,"widths":[6]},"status":"PASS","surface":"solution"},{"bytes":4069,"file_id":"F0010","format":"json","input_sha256":"21946e053be523c4910f7792e421169515a1327d214fd22c489f920bcc3b1349","parser_result":{"parsed_sha256":"982a08675a5a820d8968c8791064024d468fb2fffe4c3e415d503a87221ee06b"},"status":"PASS","surface":"solution"},{"bytes":2549,"file_id":"F0011","format":"other","input_sha256":"8d1a06a8294c17579f4b94f240aa9308600881afc00d1f640bc69977fd71b001","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de","metadata":"00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574","rubric":"eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b","seed":"1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98"},"reference_tree_sha256":"8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416","saved_spec_sha256":"9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9"},"public_id":"P033"}
{"calls":{"fetch":[{"argument_utf8_sha256":"08283a9b5c9aa6ad1ce32d8b9001207cd21d23dc4c32ef212b7e995370970018","call_id":"F001","called":true,"response_sha256":"d55233b9cd9c6e7e134d6ebab56bce9577e4b00e9981099f2e0bb6e5cf22bd17","returned_content_sha256":"3ae8522c92ef03a9aba957b60f5010aa1c1588674a332690f942b4345dc27a5c","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"752732c3b7a699060ec1925c7478745a9d3cd4c29e2b4439a5e0e8603c24ddc9","text_characters":651,"text_sha256":"e4d38aa35dbe35254e04b8f36dc94bda41c2faef4b08e784ebef327393df0e01"},{"argument_utf8_sha256":"2aeada90c39ef39b31ddb91408b22fe0419ad028059b3a523f2a10345e97fcab","call_id":"F002","called":true,"response_sha256":"5ad88e3ca97cbe226f5436dac0a7f82ba9fd484ff330f9834a6b5924d50afe1a","returned_content_sha256":"13f4a2d5ed5a2098903d16e48e75ebc7b32422e3aee2d658bd5bdceaf0b41467","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"49c62ab4eba0126056ba15342a946150a40e1273886bbd72d64ba31fd7a52837","text_characters":5807,"text_sha256":"1510af162f5f485230c4cb39f982e9afed13067cdbb514065fc0c243cee688a2"},{"argument_utf8_sha256":"9d18dffb9ed4626fcd6bb00ee951c6101c02c2b69cef9ab9b906db792696da61","call_id":"F003","called":true,"response_sha256":"f1c555c13c063a264c19335dcc106a04f206018756442290feb5048e370f7950","returned_content_sha256":"004087f7691b78c72b7e7ca713795f89a68f217d2f926349a8c1e8ab502ba4df","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"96254844b12a3883b72364b4ec91582843844f3b71f7382dca43a39f4d20376d","text_characters":5807,"text_sha256":"1510af162f5f485230c4cb39f982e9afed13067cdbb514065fc0c243cee688a2"},{"argument_utf8_sha256":"d13f0f3b00edc6d473536c24ae2f4d0ad6b7f44dd25a93df9909d56bb5559039","call_id":"F004","called":true,"response_sha256":"588a7d17839aad968015ee8a14798ab52a22b2b2cf658dfe0f3c95e126c379e5","returned_content_sha256":"825ff11fa61ed454ae552f50789bf26c95eb4886998e7b34384d7daf21e3c8d9","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"ea1b17ac1cfe90f02a43323408ea48a5dcb21b9c57b71ed3fb5a4bb9dfa8f9f2","text_characters":11758,"text_sha256":"2321021a8c5d19d27c3e32ab003705031e2ea691d7602f1bc8f495455ca6cf10"},{"argument_utf8_sha256":"6b9b6e80244bb45f4202228fe41937cf7bdc0e74e7675d45930f4695da704ed6","call_id":"F005","called":true,"response_sha256":"22d2671db63a0a8b8f2898806cb2c12cb3fbd75ccd50b8584699b5c3575988f9","returned_content_sha256":"35f4038e50adfbd3834ac1b4d1342ea3167652e225c0fd2893bdff013216075b","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"2572ae50ce228211fcadafb0842579c8142d1789bb8b94858ba785eca58a991a","text_characters":9135,"text_sha256":"4e08c68a3e1a11836f688a0244310fa6641afb02b9df5171dc7c8e5796dbca3e"},{"argument_utf8_sha256":"c058b1d451fbc8171b5feba9c303721db190e49462985d85dc54063d6f2f655b","call_id":"F006","called":true,"response_sha256":"403a8a374121fa7868c06250c00d6a4660eaa8f0c72c36c900fdc505eeed252e","returned_content_sha256":"aa2c04de25bd0898176f15886319fca6b6d38673c41d604a9a904b4614dadfe0","returned_status":"ok","status":"FAIL","target_file_id":"F0012","target_sha256":"00a81d32feddbbf03ae41541237371bef73440e84f1058b9173532ebe5b37171","text_characters":0,"text_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"}],"search":[{"argument_utf8_sha256":"fd34e9563ffee2262297e5e43e6b11c397031068166aff683f0f507cf865398e","call_id":"S001","called":true,"response_sha256":"5d75764a8a140e6e6304579ee409ecc859181545fe91a10d8d97dade27641f31","result_count":1,"returned_content_sha256":"a24302cfab6cd6457705cb1e8275f125f8519a50b807014513b1698f5fe75fd5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2671f95a158a83451b3d18e18ca4bb595d6117a8f0dd0390eb2ceae72b52e080","call_id":"S002","called":true,"response_sha256":"0b382d73c13296323246390184881670087b58dd44ed21b337d543b6289279b7","result_count":1,"returned_content_sha256":"d308e900bc75bc1c8940b40f18062953e32a58b91c4e3d0feb6f9abb045ef5fc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fa985a3b96870f4c5091a894ac08459cf056ac28b2ffaa2f8a614c709b5c7587","call_id":"S003","called":true,"response_sha256":"cf1b703a01758c748519c2c3252bc9a846a37490a18466b70bd0261fa13c58ff","result_count":1,"returned_content_sha256":"a213220d96c124fd7cc90b87fd08d87c361d72f05690556a4b99743775556472","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"602dfd2f81656678fdc024aa54955dd387130dd5ddb8031c70cd69483c228b86","call_id":"S004","called":true,"response_sha256":"0ed58aeeee098c343da748d88413e167c1c151a4427bc4aa6eab34f0ca031f1b","result_count":1,"returned_content_sha256":"36af240c4d09f15839a23f6d8002003edfd0fd26a90ada0fb2e2cffd3e1696b5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5d7a94ffe503bf9e1039529e35558cd3161ed9f553dabdc0b346d71b6db407e2","call_id":"S005","called":true,"response_sha256":"05731500030ca1340acfe5c7b4fe9f2a41f808c956f3e4ed63954f1b7d459355","result_count":1,"returned_content_sha256":"c15dcfba3fe0415da4bd0d89b6e48888040794f303904c37027b3281306e1882","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3b76418aa14059a252776b8ea96c6dbbaa0aed3488fee3bba4f9f4fb04d96c23","call_id":"S006","called":true,"response_sha256":"5e5ecd282c992e62d2c9cc6c01368052bd1602f385d6d8107d8367357715fbb6","result_count":1,"returned_content_sha256":"5e8134063c79d94b7827d911e7779e3b2f73936b62ec3cf4b7770373f8c3cfa4","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"FAIL","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":120723,"file_id":"F0001","format":"other","input_sha256":"2386cad482c41390879b3dc1c57e6b4a368c1a6cecf7cdfeed982c28690e2765","status":"UNKNOWN","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":4358,"file_id":"F0003","format":"json","input_sha256":"37bd2de18c0009b09fdc192e611e17b450291675712680f24550a7cb8fe58702","parser_result":{"parsed_sha256":"1113d997d9a8b29623beed4e2a38124904d34bb55f0b7201b95a9c78a5608127"},"status":"PASS","surface":"retrieval"},{"bytes":1163,"file_id":"F0004","format":"json","input_sha256":"dde3e156a27f6cd4acfb738a92002e0ad3fb6b71dd9d1e841aa6a52730f5d4fd","parser_result":{"parsed_sha256":"ccb956f83c8de68005cba6690ad2581bbbf210745cdd123984ba7860280da7c2"},"status":"PASS","surface":"retrieval"},{"bytes":1826,"file_id":"F0005","format":"json","input_sha256":"752732c3b7a699060ec1925c7478745a9d3cd4c29e2b4439a5e0e8603c24ddc9","parser_result":{"parsed_sha256":"9a9f6c765c8fe6dd38fc4d8f6ffa7bdebc26da480f251bcc6aa427352c4e1626"},"status":"PASS","surface":"retrieval"},{"bytes":164113,"file_id":"F0006","format":"json","input_sha256":"2572ae50ce228211fcadafb0842579c8142d1789bb8b94858ba785eca58a991a","parser_result":{"parsed_sha256":"8376e5bb6a33f6d24c86c24fd2cc5ad9f365b62e3f1fc1007e19340e66a125c0"},"status":"PASS","surface":"retrieval"},{"bytes":171695,"file_id":"F0007","format":"json","input_sha256":"ea1b17ac1cfe90f02a43323408ea48a5dcb21b9c57b71ed3fb5a4bb9dfa8f9f2","parser_result":{"parsed_sha256":"61e9f37beb36862694bb7e4a791bb25f8f0ace62bd4ba1f367017ff08203c155"},"status":"PASS","surface":"retrieval"},{"bytes":87830,"file_id":"F0008","format":"other","input_sha256":"49c62ab4eba0126056ba15342a946150a40e1273886bbd72d64ba31fd7a52837","status":"UNKNOWN","surface":"retrieval"},{"bytes":122405,"file_id":"F0009","format":"other","input_sha256":"a3e21854202c3c1bd9ddaaf2fc9836f7ce56c2a3cefeb683adb6e924519c6200","status":"UNKNOWN","surface":"retrieval"},{"bytes":87830,"file_id":"F0010","format":"other","input_sha256":"96254844b12a3883b72364b4ec91582843844f3b71f7382dca43a39f4d20376d","status":"UNKNOWN","surface":"retrieval"},{"bytes":114907,"file_id":"F0011","format":"other","input_sha256":"c993a02e403833fe54e7bc3cebbd223d4db48303897cdd8e3a582a37c12449f8","status":"UNKNOWN","surface":"retrieval"},{"bytes":65,"file_id":"F0012","format":"other","input_sha256":"00a81d32feddbbf03ae41541237371bef73440e84f1058b9173532ebe5b37171","status":"UNKNOWN","surface":"retrieval"},{"bytes":1382,"file_id":"F0013","format":"other","input_sha256":"cb6e1569ecd337856b89dc747984535578f69313e1c95e43ecfe710ae5a2836a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52","metadata":"4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0","rubric":"07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96","seed":"b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9"},"reference_tree_sha256":"2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7","saved_spec_sha256":"817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007"},"public_id":"P027"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":630655,"file_id":"F0001","format":"pdf","input_sha256":"09221ea0ec46c9880819efbefa3b3b4fff8de8bcbac3521a11ded564c4261934","parser_result":{"pages":25,"parsed_sha256":"7868978e18e864ed3fb340d63e59510e2ec7a076229fad3f00da25d096b877c2","text_characters":23415},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":83642,"file_id":"F0003","format":"pdf","input_sha256":"0a78077575b9bc1acf3bc9fa2a3e6ca4cdfddf349a09a4e6dc69733f3cf362c5","parser_result":{"pages":3,"parsed_sha256":"658e55a01f479298f225ddc00b0aa4aa99bfd029404c53d2df95b412de5ee79d","text_characters":520},"status":"PASS","surface":"workspace"},{"bytes":81322,"file_id":"F0004","format":"pdf","input_sha256":"7edf0bffdb197f1a16f1f9991eb4788beb200db34838a2cac1d0c915d0a9f76c","parser_result":{"pages":3,"parsed_sha256":"72edf93a54df35e4328d2d110bb30b26ee2b35c0127fa8a56eaa99911b7ee0f5","text_characters":519},"status":"PASS","surface":"workspace"},{"bytes":96191,"file_id":"F0005","format":"pdf","input_sha256":"7ee429adea010ffa95d9761a7036c8391eddcb68d39022707d4ca951d6f6fafc","parser_result":{"pages":3,"parsed_sha256":"785134ae02bf644facffc4b08b8af3b1fb1e4815517c913e9c7f9431bbfa0606","text_characters":577},"status":"PASS","surface":"workspace"},{"bytes":20618661,"file_id":"F0006","format":"pdf","input_sha256":"3ef0ec8a30b5a950211202658df07d99f5427f750f8ba0c3cfda12736b7bd71a","parser_result":{"pages":109,"parsed_sha256":"8aecba17838fcb6d255c7ea5beb9744ec8ecb78a933eb961838dee331ac1bd8a","text_characters":0},"status":"PASS","surface":"reference"},{"bytes":17357,"file_id":"F0007","format":"other","input_sha256":"a02a48a3cbb185ef097bbb46e03f17d904f2173fb9c8faf711be792bae41b24f","status":"UNKNOWN","surface":"reference"},{"bytes":6085,"file_id":"F0008","format":"other","input_sha256":"a8e7d5886e95d550a6974451d8b4cf9ae42798f8dab63bbc095aecb0c0d31c02","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4","metadata":"0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3","rubric":"93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37","seed":"9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126"},"reference_tree_sha256":"075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f","saved_spec_sha256":"f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8"},"public_id":"P076"}


==> anc/analysis/release20/reproduce.py <==
#!/usr/bin/env python3
"""Reaggregate anonymous recorded receipts; does not execute task environments.

Standard library only. Run: python -B reproduce.py --check
Raw task/corpus files are not distributed. Hashes cannot replace those inputs.
"""
import argparse
import collections
import csv
import hashlib
import io
import json
from pathlib import Path

BASE = Path(__file__).resolve().parent
STATUSES = ("PASS", "FAIL", "UNKNOWN", "NOT_RUN")

def sha(b):
    return hashlib.sha256(b).hexdigest()

def encoded(obj):
    return (json.dumps(obj, ensure_ascii=False, sort_keys=True, indent=2) + "\n").encode()

def counts(values):
    c = collections.Counter(values)
    assert set(c) <= set(STATUSES)
    return {k: c[k] for k in STATUSES}

def select(inventory, protocol):
    groups = collections.defaultdict(list)
    for r in inventory:
        groups[(r["domain"], r["generation_mode"])].append(r)
    n, target, seed = len(inventory), protocol["target"], protocol["seed"]
    allocation = {h: target * len(v) // n for h, v in groups.items()}
    order = sorted(groups, key=lambda h: (-(target * len(groups[h]) % n), sha((seed + ":" + ":".join(h)).encode())))
    for h in order[:target - sum(allocation.values())]:
        allocation[h] += 1
    chosen, strata = [], []
    for h in sorted(groups):
        ranked = sorted(groups[h], key=lambda r: sha((seed + ":" + r["public_id"] + ":" + r["saved_spec_sha256"]).encode()))
        ids = [r["public_id"] for r in ranked[:allocation[h]]]
        chosen.extend(ids)
        strata.append({"domain": h[0], "generation_mode": h[1], "N_h": len(ranked), "n_h": allocation[h], "selected_ids": ids})
    return chosen, strata

def load(base=BASE):
    manifest = json.loads((base / "SHA256SUMS.json").read_text())
    for name, digest in manifest.items():
        p = (base / name).resolve()
        assert p.is_relative_to(base.resolve())
        assert sha(p.read_bytes()) == digest, name
    inventory = json.loads((base / "inventory.json").read_text())
    protocol = json.loads((base / "protocol.json").read_text())
    packages = [json.loads(line) for line in (base / "receipts.jsonl").read_text().splitlines()]
    return inventory, protocol, packages

def aggregate(inventory, protocol, packages):
    ids = [r["public_id"] for r in inventory]
    assert len(ids) == 100 and len(set(ids)) == 100
    chosen, strata = select(inventory, protocol)
    assert chosen == protocol["selected_ids"] and strata == protocol["strata"]
    assert sorted(set(ids) - set(chosen)) == protocol["unsampled_ids"]
    assert [p["public_id"] for p in packages] == chosen
    inv = {r["public_id"]: r for r in inventory}
    checks = protocol["checks"]
    all_calls = {"search": [], "fetch": []}
    files, failures = [], []
    for p in packages:
        pid = p["public_id"]
        assert set(p["checks"]) == set(checks)
        assert set(p["checks"].values()) <= set(STATUSES)
        for key in ("core_role_sha256", "saved_spec_sha256", "reference_tree_sha256"):
            assert p["observed_bindings"][key] == inv[pid][key]
        for kind in ("search", "fetch"):
            calls = p["calls"][kind]
            assert len({c["call_id"] for c in calls}) == len(calls)
            for c in calls:
                assert c["called"] is True
                size = c["result_count"] if kind == "search" else c["text_characters"]
                observed = "PASS" if c["returned_status"] == "ok" and size > 0 else "FAIL"
                assert observed == c["status"]
                if observed == "FAIL":
                    failures.append({"public_id": pid, "check": kind, "receipt_id": c["call_id"], "reason": "empty_returned_text" if kind == "fetch" and size == 0 else "recorded_call_failure"})
            package_status = "UNKNOWN" if not calls else "FAIL" if any(c["status"] == "FAIL" for c in calls) else "PASS"
            assert p["checks"]["production_local_mcp_" + kind] == package_status
            all_calls[kind].extend(calls)
        assert len({f["file_id"] for f in p["files"]}) == len(p["files"])
        for f in p["files"]:
            assert f["status"] in STATUSES
            assert f["format"] != "other" or f["status"] == "UNKNOWN"
            if f["status"] == "FAIL":
                failures.append({"public_id": pid, "check": "format", "receipt_id": f["file_id"], "reason": f["error_type"]})
        file_status = "FAIL" if any(f["status"] == "FAIL" for f in p["files"]) else "UNKNOWN" if any(f["status"] == "UNKNOWN" for f in p["files"]) else "PASS"
        assert p["checks"]["safe_file_openability"] == file_status
        files.extend(p["files"])
    supported = [f for f in files if f["format"] != "other"]
    return {
        "population": len(inventory), "sampled": len(packages), "unsampled": len(ids) - len(packages),
        "package_checks": {k: counts(p["checks"][k] for p in packages) for k in checks},
        "operations": {kind: {"total": len(v), **counts(c["status"] for c in v)} for kind, v in all_calls.items()},
        "formats": {"supported_locations": len(supported), "unsupported_locations": len(files) - len(supported), **counts(f["status"] for f in supported)},
        "formats_by_type": {fmt: counts(f["status"] for f in files if f["format"] == fmt) for fmt in ("pdf", "csv", "json", "xlsx", "other")},
        "missing_index_packages": [p["public_id"] for p in packages if not p["calls"]["search"] and not p["calls"]["fetch"]],
        "failures": failures,
        "scope": "Recorded literal mechanical checks; operations and file locations are not independent tasks. Raw corpus unavailable; no full-environment replay or semantic usability claim."
    }

def status_csv(inventory, protocol, packages):
    per = {p["public_id"]: p for p in packages}
    stream = io.StringIO(newline="")
    writer = csv.writer(stream, lineterminator="\n")
    writer.writerow(["public_id", "domain", "generation_mode", "sample_status", *protocol["checks"]])
    for r in inventory:
        p = per.get(r["public_id"])
        writer.writerow([r["public_id"], r["domain"], r["generation_mode"], "SAMPLED" if p else "UNSAMPLED", *[p["checks"][k] if p else "NOT_RUN" for k in protocol["checks"]]])
    return stream.getvalue().encode()

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--check", action="store_true")
    ap.add_argument("--output", type=Path)
    args = ap.parse_args()
    inventory, protocol, packages = load()
    summary = aggregate(inventory, protocol, packages)
    if args.check:
        assert encoded(summary) == (BASE / "summary.json").read_bytes()
        assert status_csv(inventory, protocol, packages) == (BASE / "sample-status.csv").read_bytes()
    if args.output:
        args.output.write_bytes(encoded(summary))
    print(encoded(summary).decode(), end="")

if __name__ == "__main__":
    main()


==> anc/analysis/release20/sample-status.csv <==
public_id,domain,generation_mode,sample_status,mapping_authentication,instruction_structure,rubric_structure,saved_spec_structure,public_workspace_reachability,production_local_mcp_search,production_local_mcp_fetch,safe_file_openability,deterministic_evidence_binding,deterministic_rubric_answer_consistency,semantic_correctness,user_dialogue,external_services,solver_feasibility
P001,home-howto,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P002,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P003,home-howto,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P004,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P005,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P006,home-howto,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P007,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P008,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P009,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P010,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P011,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P012,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P013,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P014,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P015,health-fitness,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P016,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P017,health-fitness,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P018,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P019,health-fitness,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P020,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P021,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P022,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P023,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P024,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P025,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P026,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P027,travel,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,FAIL,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P028,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P029,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P030,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P031,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P032,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P033,travel,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P034,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P035,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P036,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P037,travel,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P038,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P039,finance,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P040,finance,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P041,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P042,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P043,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P044,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P045,finance,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P046,finance,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P047,finance,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P048,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P049,shopping,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P050,shopping,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P051,shopping,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P052,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P053,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P054,shopping,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,FAIL,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P055,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P056,shopping,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P057,shopping,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P058,food-cooking,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P059,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P060,food-cooking,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P061,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P062,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P063,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P064,food-cooking,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P065,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P066,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P067,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P068,factcheck,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P069,factcheck,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P070,factcheck,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P071,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P072,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P073,factcheck,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P074,factcheck,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P075,writing-comm,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P076,writing-comm,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P077,writing-comm,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P078,writing-comm,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P079,gov-admin,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P080,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P081,gov-admin,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P082,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P083,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P084,gov-admin,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P085,gov-admin,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P086,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P087,gov-admin,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P088,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P089,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P090,events-social,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P091,events-social,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P092,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P093,events-social,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P094,events-social,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P095,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P096,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P097,entertainment,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P098,entertainment,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P099,entertainment,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P100,entertainment,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN


==> anc/analysis/release20/summary.json <==
{
  "failures": [
    {
      "check": "format",
      "public_id": "P054",
      "reason": "UnicodeDecodeError",
      "receipt_id": "F0002"
    },
    {
      "check": "fetch",
      "public_id": "P027",
      "reason": "empty_returned_text",
      "receipt_id": "F006"
    }
  ],
  "formats": {
    "FAIL": 1,
    "NOT_RUN": 0,
    "PASS": 117,
    "UNKNOWN": 0,
    "supported_locations": 118,
    "unsupported_locations": 1025
  },
  "formats_by_type": {
    "csv": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 8,
      "UNKNOWN": 0
    },
    "json": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 84,
      "UNKNOWN": 0
    },
    "other": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 1025
    },
    "pdf": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 19,
      "UNKNOWN": 0
    },
    "xlsx": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 6,
      "UNKNOWN": 0
    }
  },
  "missing_index_packages": [
    "P017",
    "P056",
    "P076"
  ],
  "operations": {
    "fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 76,
      "UNKNOWN": 0,
      "total": 77
    },
    "search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 106,
      "UNKNOWN": 0,
      "total": 106
    }
  },
  "package_checks": {
    "deterministic_evidence_binding": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "deterministic_rubric_answer_consistency": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "external_services": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "instruction_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "mapping_authentication": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "production_local_mcp_fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 16,
      "UNKNOWN": 3
    },
    "production_local_mcp_search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 17,
      "UNKNOWN": 3
    },
    "public_workspace_reachability": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "rubric_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "safe_file_openability": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 19
    },
    "saved_spec_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "semantic_correctness": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "solver_feasibility": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "user_dialogue": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    }
  },
  "population": 100,
  "sampled": 20,
  "scope": "Recorded literal mechanical checks; operations and file locations are not independent tasks. Raw corpus unavailable; no full-environment replay or semantic usability claim.",
  "unsampled": 80
}


==> anc/analysis/release20/test_reproduce.py <==
import copy
import unittest
import reproduce as r

class RecordedReceiptTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.inventory, cls.protocol, cls.packages = r.load()

    def test_exact_accepted_counts_and_all_missingness(self):
        s = r.aggregate(self.inventory, self.protocol, self.packages)
        self.assertEqual((s["population"], s["sampled"], s["unsampled"]), (100, 20, 80))
        self.assertEqual((s["operations"]["search"]["total"], s["operations"]["search"]["PASS"]), (106, 106))
        self.assertEqual((s["operations"]["fetch"]["total"], s["operations"]["fetch"]["PASS"], s["operations"]["fetch"]["FAIL"]), (77, 76, 1))
        self.assertEqual((s["formats"]["supported_locations"], s["formats"]["PASS"], s["formats"]["FAIL"], s["formats"]["unsupported_locations"]), (118, 117, 1, 1025))
        self.assertEqual(s["missing_index_packages"], ["P017", "P056", "P076"])
        self.assertEqual({f["public_id"] for f in s["failures"]}, {"P027", "P054"})

    def test_exact_sampling_and_full_status_table(self):
        selected, strata = r.select(self.inventory, self.protocol)
        self.assertEqual(selected, self.protocol["selected_ids"])
        self.assertEqual(strata, self.protocol["strata"])
        self.assertEqual(r.status_csv(self.inventory, self.protocol, self.packages), (r.BASE / "sample-status.csv").read_bytes())

    def test_missingness_cannot_be_relabelled_pass(self):
        packages = copy.deepcopy(self.packages)
        row = next(p for p in packages if p["public_id"] == "P017")
        row["checks"]["production_local_mcp_search"] = "PASS"
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

    def test_empty_fetch_cannot_be_relabelled_pass(self):
        packages = copy.deepcopy(self.packages)
        row = next(p for p in packages if p["public_id"] == "P027")
        call = next(c for c in row["calls"]["fetch"] if c["status"] == "FAIL")
        call["status"] = "PASS"
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

    def test_no_selection_replacement(self):
        packages = copy.deepcopy(self.packages)
        packages[0]["public_id"] = self.protocol["unsampled_ids"][0]
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

if __name__ == "__main__":
    unittest.main()


==> anc/analysis/reproduce.py <==
#!/usr/bin/env python3
"""Offline integrity and frozen-value checks; no scientific executions or writes."""
import csv
import hashlib
import json
from decimal import Decimal
from pathlib import Path

ROOT = Path(__file__).resolve().parent

def check():
    sums = json.loads((ROOT / 'SHA256SUMS.json').read_text())
    # The full companion also generates local plots and controller fixtures.
    # Verify the distributed manifest without treating local outputs as payload.
    base = ROOT / 'analysis_source' / 'adjacent_revision'
    manifest = json.loads((base / 'manifest.json').read_text())
    required = {'README.md', 'LICENSE.txt', 'reproduce.py',
                'release20/SHA256SUMS.json',
                'analysis_source/adjacent_revision/manifest.json'}
    required.update('analysis_source/adjacent_revision/' + n for n in manifest['files'])
    assert required <= set(sums), 'historical component missing from full manifest'
    for name, expected in sums.items():
        p = Path(name)
        assert not p.is_absolute() and '..' not in p.parts
        assert hashlib.sha256((ROOT / p).read_bytes()).hexdigest() == expected, name
    for name, expected in manifest['files'].items():
        assert hashlib.sha256((base / name).read_bytes()).hexdigest() == expected, name
    claims = json.loads((base / 'values.json').read_text())['claims']
    rows = list(csv.DictReader((base / 'TABLE-DATA.csv').open()))
    labels = json.loads((base / 'table-labels.json').read_text())
    assert len(rows) == len(labels) == claims['N01']['value'] == 19
    assert len({r['pair_id'] for r in rows}) == len(rows)
    assert len({r['cluster_seed'] for r in rows}) == claims['N02']['value'] == 14
    words = {'two': 2, 'five': 5, 'seven': 7}
    bound_cells = 0
    for cid, c in claims.items():
        assert Decimal(str(words.get(c['display'], c['display']))) == Decimal(str(c['value'])), cid
        assert c['denominator'] and len(c['source']['source_sha256']) == 64, cid
        if cid.startswith('T'):
            prefix, col = cid.split('.', 1)
            row = rows[int(prefix[1:]) - 1]
            if 'pair_id' in c['denominator']:
                assert c['denominator']['pair_id'] == row['pair_id'], cid
            else:
                assert c['denominator']['model_alias_verbatim'] == row['model_1_runmeta'], cid
                assert Decimal(str(c['denominator']['pre_scored_weight'])) == Decimal(row['model_1_pre_scored_weight']), cid
                assert Decimal(str(c['denominator']['post_scored_weight'])) == Decimal(row['model_1_post_scored_weight']), cid
            assert Decimal(row[col]) == Decimal(str(c['value'])), cid
            bound_cells += 1
    print(json.dumps({'ok': True, 'pairs': len(rows), 'frozen_claims': len(claims),
                      'csv_cells_bound_to_frozen_claims': bound_cells,
                      'scope': 'Distributed hashes and frozen consistency only; no raw-source reconstruction.'}))

if __name__ == '__main__':
    check()


==> anc/analysis/requirements.txt <==
numpy==2.3.2
matplotlib==3.11.1


==> anc/analysis/scorer_controls/DEPENDENCIES.md <==
# Offline dependencies

Core: CPython 3.8+ and its standard library only. Tested with CPython 3.11.2. Do not use optimized mode (`-O`); although the verifier uses explicit checks, ordinary invocation is the supported command.

Optional raster checks: PyMuPDF (`import fitz`). The tested version is recorded in `RECORDED-CHECKS.json`. No dependency download or installation is performed. Any PDF viewer can independently inspect the three original PDFs. A browser can manually open either self-contained HTML file; no server is required, but browser execution was not part of this recovery.

Historical authoring used ReportLab; historical prepared HTML evidence reports Playwright/Chromium in its manifest. Those are provenance facts, not dependencies of this offline verifier. Authoring and screenshot-generation programs are not run or supplied as replacements for the original artifacts. Native judging is not included as a runnable dependency chain and cannot be rerun without model/API access and separately recovered runtime requirements.


==> anc/analysis/scorer_controls/PRIVACY-REVIEW.json <==
{
  "status": "NO_IDENTITY_SECRET_PERSONAL_DATA_OR_HOST_PATH_FINDINGS_IN_DISTRIBUTED_SUBSET",
  "automated_checks": "All distributed text, PDF bytes/metadata/extracted text, PNG metadata; address, credential and identifier patterns",
  "visual_checks": "All six PDF pages and four prepared HTML states inspected: synthetic inventory only",
  "limitations": "A scan does not certify every possible identifier. Original provenance is separately private.",
  "distribution_scope": "Original synthetic controls, criteria and prepared images; redacted native observations and evidence manifests. Private originals of redacted records, source paths and custody reports are withheld."
}


==> anc/analysis/scorer_controls/PROTOCOL.md <==
# Recovery and historical protocol

This document is a new description of an existing diagnostic, not a new preregistration. Exact frozen input bytes were recovered and compared against the archived pre-scoring input manifest. The original generator was used only as a pointer and was never executed. No missing control was reconstructed. Frozen expected outcomes were construction specifications withheld from the judge, not independent human labels.

The historical protocol used five fixed output variants in order case-001 through case-005, two synthetic task rubrics, eight criterion instances and three ballots per instance. Normal PDF and working HTML were positive controls. Masked PDF adds only one opaque layer over table data cells on each page; normal/masked extractable text is identical. Section-stripped PDF removes only the specified headings, divider lines and enclosing frames while retaining the body and table. The two HTML files differ only in their click-handler body. J7 concerns visible unobscured text/cells; J8 concerns the explicitly specified section markers; J10 concerns the click effect. These criteria must not be expanded into general visual quality or usability judgments.

The fixed native scorer requested `gpt-5.6-sol` with its existing visual fallback. SDK observations report that label; visual responses report `deployment-gpt-5.6-sol-platform-global`. These are requested/observed route labels, not authenticated hidden backend identities. The per-item frozen config specifies three votes and a per-run USD cap of 5; those files alone do not reconstruct the complete runtime. Visual-tool charges and the timed-out invocation's complete charge are unavailable. The original execution scheduling amendment, freeze and provenance receipts are retained privately.

All five variants were attempted once. The stopping rule retained missing ballots, evidence problems and unexpected effects without replacement. The final no-op invocation timed out after 180 seconds without a successful SDK completion or valid batch ballot. Its intermediate visual observations are evidence from that invocation, not an additional ballot. The native two-vote fail aggregate and its inconsistent complete summary remain visible. No timeout is imputed or silently dropped from the denominator.

Offline verification checks file integrity, exact PDF content-stream differences, preserved text operators, exact HTML handler differences, evidence-to-source hashes, complete native event sequences, valid terminal ballots joined to native aggregate vote records, all published pass/fail/unknown cells, and HTML browse-failure receipts. Optional local rendering also checks equal normal/masked extracted text, the uniform opaque cell region, and equal normal/section-stripped table pixels. It does not execute HTML interactions; the already prepared click evidence is inspected and its recorded source binding is verified.

The public subset removes wall timestamps, process/session/response/request identifiers and absolute host paths from observations. Event ordering and invocation/vote indices are preserved. Embedded JSON strings undergo the same transformation. Path relocation changes strings and serialization only; criterion text, native votes, error meanings and prepared pixels are preserved. Raw receipts, original path mapping, source digests and deterministic transformation verification remain in a separate private custody bundle. Only the anonymous artifact subset is distributed here; private custody reports and original host paths are excluded.


==> anc/analysis/scorer_controls/README.md <==
# Fixed-output scorer controls: recovered artifacts

This small archive supports independent inspection of the **already reported** PDF/HTML scorer contrasts. It contains five original synthetic outputs, both exact task instructions and rubrics, original prepared screenshots, and redacted native verdict/tool/invocation observations. No experiment or judge inference was rerun to make this archive. The distributed subset comprises 36 byte-identical originals and 15 redacted JSON/JSONL derivatives; documentation, recorded checks, and the verifier are separate supporting files.

Run from this directory with Python 3.8 or newer:

```sh
python -B verify.py
python -B verify.py --render
```

The first command needs only the standard library. The optional second command uses an already installed PyMuPDF to check text extraction and raster contrasts. Neither command uses the network, starts a browser, loads a judge, or modifies artifacts. See `DEPENDENCIES.md`.

| Case | Original output | Native criterion outcome | Pass / fail / unknown ballots |
|---|---|---|---|
| case-001 | Normal two-page PDF | J7 pass; J8 pass | 3/0/0; 3/0/0 |
| case-002 | Working HTML | J10 pass | 3/0/0 |
| case-003 | Masked table cells | J7 fail; J8 pass | 0/3/0; 3/0/0 |
| case-004 | Removed section markers | J7 pass; J8 fail | 3/0/0; 0/3/0 |
| case-005 | No-op HTML | J10 fail | 0/2/1 |

The allocation was 24 criterion ballots across eight capability instances and two tasks: **23 valid = 15 pass + 8 fail; one unknown**. Four outputs completed; no-op HTML remained partial. There were 15 batch invocations, 14 valid. These counts are not API-call counts or independent samples. Its final timeout's false-valued error object is not a fail ballot. Its native summary nevertheless says `judge_incomplete: false`; that discrepancy is preserved.

Open the PDFs in `cases/case-001`, `case-003`, and `case-004` under `workspace/output/`. The HTML files are under the other two case workspaces. `items/doc` and `items/web` hold the exact frozen instructions, criteria, configurations and synthetic source CSV. The `.yaml` files contain JSON, which is also valid YAML. The source data are simply item A = 12 and item B = 7.

Prepared images and evidence manifests are under each workspace's `visual_renders/`. They were recovered from the original scored workspaces; they are not newly generated screenshots. All three on-demand `browse_html` calls for **each** HTML condition failed because synchronous Playwright was invoked in an asynchronous context and reported `chromium_missing`. Prepared screenshots show the working click changes the display to `Item B: 7`, whereas the no-op leaves `Choose a section`. Some native working-HTML anchors use `steps[1]` although the sole step is array position 0 with `index: 1`. The archive does not repair those anchors.

`observations/` contains redacted derivatives of the native verdicts and complete invocation journals, preserving event sequence, tool results, generated justifications, evidence anchors, model labels and errors. It contains neither human truth labels nor hidden reasoning. `recorded-ballots.csv` lists all 24 planned slots. `published-contrast.json` binds the comparison to exact selected manuscript numeric macros. `PROTOCOL.md` explains interpretation; `REPRODUCIBILITY.json` types the supported and unsupported reproduction claims.

`TRANSFORMATIONS.json` lists original and distributed SHA-256 digests. PDFs, HTML, exact criteria/instructions/configurations/CSV, and PNGs are byte-identical recovered originals. JSON observations/manifests remove host and session identifiers and relocate paths. Native `content_sha256`, byte lengths and payload hashes still describe **the original consumed bytes**, which can differ from sanitized text; they are not checksums of the rewritten string. Public artifact checksums use `SHA256SUMS.json`. Original private receipts and host provenance are held separately and are not part of this archive. Public hashes demonstrate consistency, not independent authentication of withheld originals or historical timing. Visual HTTP receipts preserve image-content hashes. The HTML payload hashes do not equal the prepared PNG hashes; the payload bytes are not supplied, so exact pixel equivalence at that later stage is not established by this archive.

This recovery does not establish general scorer accuracy, blinded human agreement, validity of other tasks, a repaired browsing route, or full-stack cost. A native judge rerun requires separately authorized model/API infrastructure, the original execution stack and configuration; it is not an offline capability supplied here.


==> anc/analysis/scorer_controls/RECORDED-CHECKS.json <==
{
  "status": "PASS",
  "artifact_contrasts": {
    "normal_masked_text_equal": true,
    "masked_only_added_opaque_cell_overlay": true,
    "section_stripped_only_removed_declared_markers": true,
    "html_only_handler_differs": true,
    "execution_scope": "static comparison of originals, no browser rerun"
  },
  "recorded_observations": {
    "planned": 24,
    "valid": 23,
    "pass": 15,
    "fail": 8,
    "unknown": 1,
    "valid_invocations": 14,
    "attempted_invocations": 15,
    "complete_outputs": 4,
    "partial_outputs": 1,
    "ballots": [
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-001",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-002",
        "criterion": "J10",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "FAIL"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-003",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 1,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 2,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J7",
        "planned_ballot": 3,
        "status": "PASS"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-004",
        "criterion": "J8",
        "planned_ballot": 3,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 1,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 2,
        "status": "FAIL"
      },
      {
        "case": "case-005",
        "criterion": "J10",
        "planned_ballot": 3,
        "status": "UNKNOWN_TIMEOUT"
      }
    ],
    "invocations": [
      {
        "case": "case-001",
        "invoke_index": 1,
        "terminal_event_seq": 22,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-001",
        "invoke_index": 2,
        "terminal_event_seq": 38,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-001",
        "invoke_index": 3,
        "terminal_event_seq": 54,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-002",
        "invoke_index": 1,
        "terminal_event_seq": 29,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-002",
        "invoke_index": 2,
        "terminal_event_seq": 55,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-002",
        "invoke_index": 3,
        "terminal_event_seq": 81,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-003",
        "invoke_index": 1,
        "terminal_event_seq": 21,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-003",
        "invoke_index": 2,
        "terminal_event_seq": 38,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-003",
        "invoke_index": 3,
        "terminal_event_seq": 54,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 1,
        "terminal_event_seq": 17,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 2,
        "terminal_event_seq": 33,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-004",
        "invoke_index": 3,
        "terminal_event_seq": 49,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 2
      },
      {
        "case": "case-005",
        "invoke_index": 1,
        "terminal_event_seq": 21,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-005",
        "invoke_index": 2,
        "terminal_event_seq": 42,
        "terminal_status": "returned",
        "sdk_completion_count": 1,
        "valid_criterion_ballots": 1
      },
      {
        "case": "case-005",
        "invoke_index": 3,
        "terminal_event_seq": 64,
        "terminal_status": "timeout",
        "sdk_completion_count": 0,
        "valid_criterion_ballots": 0
      }
    ],
    "evidence": [
      {
        "case": "case-001",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 4
      },
      {
        "case": "case-002",
        "browse_failures": 3,
        "prepared_evidence_entries": 1,
        "visual_http_returns": 4
      },
      {
        "case": "case-003",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 4
      },
      {
        "case": "case-004",
        "browse_failures": 0,
        "prepared_evidence_entries": 2,
        "visual_http_returns": 3
      },
      {
        "case": "case-005",
        "browse_failures": 3,
        "prepared_evidence_entries": 1,
        "visual_http_returns": 2
      }
    ]
  },
  "native_judge_rerun": false,
  "render": {
    "status": "PASS",
    "engine": "PyMuPDF",
    "version": "1.28.0",
    "pages_checked": 6,
    "normal_masked_text_equal": true,
    "masked_cells_uniform": true,
    "normal_stripped_table_pixels_equal": true
  }
}


==> anc/analysis/scorer_controls/REPRODUCIBILITY.json <==
{
  "schema": "scorer-recovery-capabilities-v1",
  "publication_status": "DISTRIBUTED_ANONYMOUS_SUPPLEMENT_SUBSET",
  "can_reproduce": [
    {
      "type": "ARTIFACT_INTEGRITY",
      "scope": "Checksums for every distributed file except the checksum manifest itself; 36 identity-byte artifacts and 15 redacted derivatives have original/distributed hash bindings. Withheld originals are not authenticated by public verification."
    },
    {
      "type": "FIXED_OUTPUT_CONTRAST",
      "scope": "Original PDF content/text differences and original HTML handler difference"
    },
    {
      "type": "OPTIONAL_LOCAL_RASTER_CHECK",
      "scope": "Six PDF pages with installed PyMuPDF; no fixture generation"
    },
    {
      "type": "RECORDED_BALLOT_REAGGREGATION",
      "scope": "24 planned slots, 23 valid ballots, all published criterion cells and one retained timeout"
    },
    {
      "type": "PREPARED_EVIDENCE_INSPECTION",
      "scope": "Original PNGs, source hashes, native tool receipts and exact criteria"
    }
  ],
  "cannot_reproduce_offline": [
    {
      "type": "NATIVE_JUDGE_INFERENCE",
      "reason": "Requires model/API access and complete original runtime; no rerun claimed"
    },
    {
      "type": "SUCCESSFUL_ON_DEMAND_HTML_BROWSING",
      "reason": "Every recorded browse_html attempt failed"
    },
    {
      "type": "MISSING_BALLOT",
      "reason": "The final no-op invocation timed out; no replacement is permitted by the historical protocol"
    },
    {
      "type": "INDEPENDENT_HUMAN_ACCURACY",
      "reason": "No blinded human labels were produced by this diagnostic"
    },
    {
      "type": "GENERAL_SCORER_RELIABILITY",
      "reason": "Two dependent synthetic tasks are not a representative reliability study"
    },
    {
      "type": "HIDDEN_BACKEND_IDENTITY_OR_FULL_COST",
      "reason": "Route labels do not authenticate backend identity; cost coverage is incomplete"
    },
    {
      "type": "HISTORICAL_ORIGINAL_AUTHENTICATION",
      "reason": "Public hashes and derivatives cannot independently authenticate private original custody or freeze timing"
    },
    {
      "type": "HTML_VISUAL_HTTP_PAYLOAD_PIXELS",
      "reason": "Recorded image payload hashes differ from prepared PNG hashes; exact payload bytes and the intermediate transformation are not supplied."
    }
  ],
  "not_performed": [
    "new experiment",
    "native judge rerun",
    "browser rerun",
    "control regeneration",
    "external publication"
  ]
}


==> anc/analysis/scorer_controls/SHA256SUMS.json <==
{
  "DEPENDENCIES.md": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
  "PRIVACY-REVIEW.json": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
  "PROTOCOL.md": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
  "README.md": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
  "RECORDED-CHECKS.json": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
  "REPRODUCIBILITY.json": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
  "TRANSFORMATIONS.json": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
  "cases/case-001/workspace/output/report.pdf": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
  "cases/case-001/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
  "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
  "cases/case-001/workspace/visual_renders/evidence_manifest.json": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
  "cases/case-002/workspace/index.html": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
  "cases/case-002/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
  "cases/case-002/workspace/visual_renders/evidence_manifest.json": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
  "cases/case-003/workspace/output/report.pdf": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
  "cases/case-003/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
  "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
  "cases/case-003/workspace/visual_renders/evidence_manifest.json": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
  "cases/case-004/workspace/output/report.pdf": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
  "cases/case-004/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
  "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
  "cases/case-004/workspace/visual_renders/evidence_manifest.json": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
  "cases/case-005/workspace/index.html": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
  "cases/case-005/workspace/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
  "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
  "cases/case-005/workspace/visual_renders/evidence_manifest.json": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
  "items/doc/evaluation/judge_config.yaml": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
  "items/doc/evaluation/rubric.yaml": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
  "items/doc/instruction.md": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
  "items/doc/meta.yaml": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
  "items/doc/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "items/web/evaluation/judge_config.yaml": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
  "items/web/evaluation/rubric.yaml": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
  "items/web/instruction.md": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
  "items/web/meta.yaml": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
  "items/web/source_materials/stock.csv": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
  "observations/case-001/judge-invocations.jsonl": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
  "observations/case-001/verdict.json": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
  "observations/case-002/judge-invocations.jsonl": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
  "observations/case-002/verdict.json": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
  "observations/case-003/judge-invocations.jsonl": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
  "observations/case-003/verdict.json": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
  "observations/case-004/judge-invocations.jsonl": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
  "observations/case-004/verdict.json": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
  "observations/case-005/judge-invocations.jsonl": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
  "observations/case-005/verdict.json": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
  "published-contrast.json": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
  "recorded-ballots.csv": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
  "requirements.txt": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
  "verify.py": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7"
}


==> anc/analysis/scorer_controls/TRANSFORMATIONS.json <==
{
  "schema": "scorer-recovery-transformations-v1",
  "operations": {
    "identity_bytes": "No byte change; recovered original.",
    "recursive_identifier_removal_and_path_relocation_v1": "JSON reserialization; drop wall timestamps, process/session/response/request identifiers; relocate native workspace absolute paths to workspace/; redact remaining host paths. Native statements, verdicts, evidence and error semantics retained. Embedded JSON strings handled recursively."
  },
  "files": [
    {
      "path": "cases/case-001/workspace/output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "bytes": 3970,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/index.html",
      "source_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "bytes": 602,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "bytes": 4068,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "bytes": 3568,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/index.html",
      "source_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "bytes": 549,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/evaluation/judge_config.yaml",
      "source_sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
      "sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
      "bytes": 106,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/evaluation/rubric.yaml",
      "source_sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "bytes": 1096,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/instruction.md",
      "source_sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "bytes": 520,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/meta.yaml",
      "source_sha256": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
      "sha256": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
      "bytes": 43,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/doc/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/evaluation/judge_config.yaml",
      "source_sha256": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
      "sha256": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
      "bytes": 106,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/evaluation/rubric.yaml",
      "source_sha256": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
      "sha256": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
      "bytes": 839,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/instruction.md",
      "source_sha256": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
      "sha256": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
      "bytes": 276,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/meta.yaml",
      "source_sha256": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
      "sha256": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
      "bytes": 43,
      "transformation": "identity_bytes"
    },
    {
      "path": "items/web/source_materials/stock.csv",
      "source_sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-001/verdict.json",
      "source_sha256": "25917c2d0628b09591cf42809e4a2a5fc9304cd9b0dda73bbee1a3a37dbeeca6",
      "sha256": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
      "bytes": 29058,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-001/judge-invocations.jsonl",
      "source_sha256": "dfeafe5fe2321f4b7ffec782c67207fe5f54e43cc462b5a280d039f82aaf1154",
      "sha256": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
      "bytes": 38469,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "3586f3832b84850542ecfd279abced788d85ba0a1927dec1d386218ed1cbd866",
      "sha256": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png",
      "source_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png",
      "source_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png",
      "source_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png",
      "source_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-002/verdict.json",
      "source_sha256": "35704edf7ccab31c93cbc2768aa30534c6d8228515529461fb879d6cfd18efd9",
      "sha256": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
      "bytes": 19681,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-002/judge-invocations.jsonl",
      "source_sha256": "58bb4956c8f69612cd43fcc3eca2245c9f558f139035003591caa6998270019e",
      "sha256": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
      "bytes": 43124,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746",
      "sha256": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
      "bytes": 1562,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "bytes": 31798,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-003/verdict.json",
      "source_sha256": "af29f3da15f0e877bd667237d8143f3833eb550a0fc860682eb4d5c298af8609",
      "sha256": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
      "bytes": 29210,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-003/judge-invocations.jsonl",
      "source_sha256": "c4fd1f7d8b6b4366523b5c35a9a71a0f62bf53d08bb0005224b46d5f12708f7f",
      "sha256": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
      "bytes": 38497,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "8c2cf1326e9a1b43156b8e1a1aa36c0b20a06fdb08607b232cfab3c6409e3297",
      "sha256": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png",
      "source_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png",
      "source_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png",
      "source_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png",
      "source_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-004/verdict.json",
      "source_sha256": "2488a2190cce0e82d4e88fe9807dd8d50437309c20db33aac1140448c8927bd0",
      "sha256": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
      "bytes": 27331,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-004/judge-invocations.jsonl",
      "source_sha256": "4a540a605a9e24dfa4b54275dd2f4880d7453847cb874b175711b89a971e05c9",
      "sha256": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
      "bytes": 34731,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "a88158c0f2babb16ef2b8623be8faf89071ffca003cad5520679349b5acd60d0",
      "sha256": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
      "bytes": 1754,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png",
      "source_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png",
      "source_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png",
      "source_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png",
      "source_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "transformation": "identity_bytes"
    },
    {
      "path": "observations/case-005/verdict.json",
      "source_sha256": "6ef21c7077daeba4ef8e0cfd7b5461cf36f7f0e67e2e6d2e2ce1de501670b06d",
      "sha256": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
      "bytes": 11199,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "observations/case-005/judge-invocations.jsonl",
      "source_sha256": "5ca4bef3c8523931703399598bdcb88fafc6bfe6ef9c53548a3927ea7c162943",
      "sha256": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
      "bytes": 29136,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/evidence_manifest.json",
      "source_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7",
      "sha256": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
      "bytes": 1562,
      "transformation": "recursive_identifier_removal_and_path_relocation_v1"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "transformation": "identity_bytes"
    },
    {
      "path": "cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png",
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "bytes": 35817,
      "transformation": "identity_bytes"
    }
  ]
}


==> anc/analysis/scorer_controls/cases/case-001/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-421af5369d74/pages/page-0001.png",
          "visual_renders/000-00-421af5369d74/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-421af5369d74/pages/page-0001.png",
          "visual_renders/001-00-421af5369d74/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/scorer_controls/cases/case-002/workspace/index.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Inventory viewer</title>
<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>
<body><h1>Inventory viewer</h1><button id="details" type="button">Details</button><div id="result" role="status">Choose a section</div>
<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>
</body></html>


==> anc/analysis/scorer_controls/cases/case-002/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J10",
      "capability_catalog_id": "J10",
      "profile": "web_app",
      "source_path": "index.html",
      "source_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "surface": {
        "status": "ready",
        "evidence_surface": "exercise",
        "adapter": "html_chromium_walkthrough",
        "adapter_version": "playwright/chromium-1234",
        "outputs": [
          "visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
          "visual_renders/000-00-4669fbe5d794/states/state-001-click.png"
        ],
        "coverage": {
          "total_steps": 1,
          "performed_steps": 1,
          "steps": [
            {
              "index": 1,
              "phase": "step_01_click",
              "action": "click",
              "label": "#details",
              "selector": "#details",
              "performed": true,
              "dom_changed": true,
              "returned_home": false,
              "new_page_errors": [],
              "url": "workspace/index.html",
              "screenshot": "workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png"
            }
          ],
          "sampling_strategy": "declared_steps",
          "discovered_controls": [],
          "page_errors": [],
          "console_errors": [],
          "network_failures": [],
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/scorer_controls/cases/case-003/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-a6f168683412/pages/page-0001.png",
          "visual_renders/000-00-a6f168683412/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-a6f168683412/pages/page-0001.png",
          "visual_renders/001-00-a6f168683412/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/scorer_controls/cases/case-004/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J7",
      "capability_catalog_id": "J7",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/000-00-2612034b4940/pages/page-0001.png",
          "visual_renders/000-00-2612034b4940/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    },
    {
      "capability_id": "J8",
      "capability_catalog_id": "J8",
      "profile": "document",
      "source_path": "output/report.pdf",
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "surface": {
        "status": "ready",
        "evidence_surface": "render",
        "adapter": "pdf_pages",
        "adapter_version": "pymupdf",
        "outputs": [
          "visual_renders/001-00-2612034b4940/pages/page-0001.png",
          "visual_renders/001-00-2612034b4940/pages/page-0002.png"
        ],
        "coverage": {
          "total_pages": 2,
          "observed_pages": [
            1,
            2
          ],
          "sampling_strategy": "all_pages",
          "dpi": 150,
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/scorer_controls/cases/case-005/workspace/index.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Inventory viewer</title>
<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>
<body><h1>Inventory viewer</h1><button id="details" type="button">Details</button><div id="result" role="status">Choose a section</div>
<script>document.getElementById('details').addEventListener('click', function () { return; });</script>
</body></html>


==> anc/analysis/scorer_controls/cases/case-005/workspace/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json <==
{
  "manifest_version": 2,
  "artifact_quality_profile_version": 1,
  "entries": [
    {
      "capability_id": "J10",
      "capability_catalog_id": "J10",
      "profile": "web_app",
      "source_path": "index.html",
      "source_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "surface": {
        "status": "ready",
        "evidence_surface": "exercise",
        "adapter": "html_chromium_walkthrough",
        "adapter_version": "playwright/chromium-1234",
        "outputs": [
          "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
          "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png"
        ],
        "coverage": {
          "total_steps": 1,
          "performed_steps": 1,
          "steps": [
            {
              "index": 1,
              "phase": "step_01_click",
              "action": "click",
              "label": "#details",
              "selector": "#details",
              "performed": true,
              "dom_changed": false,
              "returned_home": true,
              "new_page_errors": [],
              "url": "workspace/index.html",
              "screenshot": "workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png"
            }
          ],
          "sampling_strategy": "declared_steps",
          "discovered_controls": [],
          "page_errors": [],
          "console_errors": [],
          "network_failures": [],
          "supports_whole_artifact": true
        },
        "error": null
      }
    }
  ]
}


==> anc/analysis/scorer_controls/items/doc/evaluation/judge_config.yaml <==
{
  "item_id": "scoring-observability-v1-doc",
  "votes": 3,
  "budget": {
    "per_run_usd_cap": 5
  }
}


==> anc/analysis/scorer_controls/items/doc/evaluation/rubric.yaml <==
{
  "rubric": [
    {
      "id": "J7",
      "weight": 10,
      "statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "check_points": [
        "Render both PDF pages. Every body-text line and every inventory table cell lies inside its page boundary and is not covered by another object."
      ],
      "artifact_quality": {
        "profile": "document",
        "paths": [
          "output/report.pdf"
        ],
        "required_surface": "render"
      }
    },
    {
      "id": "J8",
      "weight": 10,
      "statement": "Both pages expose the specified headings and explicit section boundaries.",
      "check_points": [
        "Page 1 visibly shows the heading Summary and page 2 visibly shows the heading Details.",
        "Each heading is associated with a visible horizontal divider and a visible frame enclosing its page section."
      ],
      "artifact_quality": {
        "profile": "document",
        "paths": [
          "output/report.pdf"
        ],
        "required_surface": "render"
      }
    }
  ]
}


==> anc/analysis/scorer_controls/items/doc/instruction.md <==
Create a two-page inventory report from source_materials/stock.csv. Page 1 must have the visible heading Summary and page 2 the visible heading Details. Each heading must identify its page section with a visible horizontal divider and a visible frame enclosing that section. All report body text and all inventory table cells must lie inside the visible page and remain unobscured. Save output/report.pdf. These requirements concern visible document contents and the specified section markers, not aesthetic preference.


==> anc/analysis/scorer_controls/items/doc/meta.yaml <==
{
  "id": "scoring-observability-v1-doc"
}


==> anc/analysis/scorer_controls/items/doc/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/items/web/evaluation/judge_config.yaml <==
{
  "item_id": "scoring-observability-v1-web",
  "votes": 3,
  "budget": {
    "per_run_usd_cap": 5
  }
}


==> anc/analysis/scorer_controls/items/web/evaluation/rubric.yaml <==
{
  "rubric": [
    {
      "id": "J10",
      "weight": 10,
      "statement": "The Details button actually updates the displayed inventory result.",
      "check_points": [
        "Starting from Choose a section, clicking the visible button with id details changes the displayed result to Item B: 7."
      ],
      "artifact_quality": {
        "profile": "web_app",
        "paths": [
          "index.html"
        ],
        "required_surface": "exercise",
        "exercise": {
          "expected": "Clicking the Details button changes the displayed result from Choose a section to Item B: 7.",
          "steps": [
            {
              "action": "click",
              "selector": "#details",
              "expected": "The page displays Item B: 7 after the click."
            }
          ]
        }
      }
    }
  ]
}


==> anc/analysis/scorer_controls/items/web/instruction.md <==
Create a self-contained index.html inventory viewer using source_materials/stock.csv, with no external resources or network requests. Initially display Choose a section. A visible clickable button with id details must update the displayed result to Item B: 7 after one click.


==> anc/analysis/scorer_controls/items/web/meta.yaml <==
{
  "id": "scoring-observability-v1-web"
}


==> anc/analysis/scorer_controls/items/web/source_materials/stock.csv <==
item,count
A,12
B,7


==> anc/analysis/scorer_controls/observations/case-001/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2259, "sha256": "8844bffb01d01c8bb4b865e9af3ef74207af0ae26476fa46e483b2cbf21eaa38"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5648, "output_tokens": 687}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 主体文本框、库存表格及页脚", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "12", "7", "1", "2"], "objects_seen": ["页面标题", "带边框的主体内容区域", "两列表格", "页码"], "layout_observed": "page 1 的两行正文、库存表格全部表头与数据单元格、来源说明及页脚均位于可见页面边界内。文字与边框、表格线之间留有足够间距；未见裁切、溢出、遮挡、重叠、串行串列或错位。页面下半部留白较多，但上部内容并不拥挤，不构成明显排版失衡。", "layout_broken": false, "verdict": "pass", "reason": "第 1 页所有报告正文行和库存表格单元格均完整可见且未被遮挡，没有发现 clipping、overlap、overflow、covered text 或其他布局破损。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 主体文本框、库存表格及页脚", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "12", "7", "2", "2"], "objects_seen": ["页面标题", "带边框的主体内容区域", "两列表格", "页码"], "layout_observed": "page 2 的两行正文、库存表格全部表头与数据单元格、来源说明及页脚均位于可见页面边界内。各元素清晰分隔，表格列与行对齐正常；未见裁切、溢出、遮挡、文字或图形重叠。页面下半部留白较多，但内容区域没有被挤压或碰撞。", "layout_broken": false, "verdict": "pass", "reason": "第 2 页所有报告正文行和库存表格单元格均完整、清晰且未被遮挡，没有发现 clipping、overlap、overflow、covered text 或其他布局破损。", "confidence": "high"}}, "usage": {"prompt_tokens": 5648, "completion_tokens": 687}}}
{"event": "tool_start", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."}}
{"event": "vlm_http_start", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2306, "sha256": "e57b0142592f360281fad565cdbc65f621d8d12a67c154cf41ce2b667e856889"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5656, "output_tokens": 483}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面顶部标题区及其下方主体区域", "chars_seen": ["Summary"], "nums_seen": [], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅灰色矩形边框"], "layout_observed": "页面顶部清晰显示“Summary”，其下紧邻一条横向蓝色分隔线；下方主体内容位于完整可见的矩形框内。元素分隔清楚，无重叠、截断或错位。", "layout_broken": false, "verdict": "pass", "reason": "page 1 同时满足指定标题、可见水平分隔线和包围该页面区段的可见框架。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 页面顶部标题区及其下方主体区域", "chars_seen": ["Details"], "nums_seen": [], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅灰色矩形边框"], "layout_observed": "页面顶部清晰显示“Details”，其下紧邻一条横向蓝色分隔线；下方主体内容位于完整可见的矩形框内。元素分隔清楚，无重叠、截断或错位。", "layout_broken": false, "verdict": "pass", "reason": "page 2 同时满足指定标题、可见水平分隔线和包围该页面区段的可见框架。", "confidence": "high"}}, "usage": {"prompt_tokens": 5656, "completion_tokens": 483}}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 38954, "duration_api_ms": 21413, "usage": {"input_tokens": 122077, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 642, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 122077, "outputTokens": 642, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.6264350000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.6264350000000001}
{"event": "invoke_terminal", "event_seq": 22, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"}], "turns": 6, "cost_usd": 0.6264350000000001, "duration_ms": 38954, "duration_api_ms": 21413, "usage": {"input_tokens": 122077, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 642, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 122077, "outputTokens": 642, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.6264350000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."}}
{"event": "vlm_http_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2506, "sha256": "e8f6a1697e1e5a0d9b7584254f437ad834cc513294184c57e9b358209b4deed3"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5698, "output_tokens": 818}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / framed section body and inventory table; page 2 / framed section body and inventory table", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19", "12", "7", "12", "7"], "objects_seen": ["page 1 inventory table with header row and two data rows", "page 2 inventory table with header row and two data rows", "thin rectangular section frame on each page"], "layout_observed": "Page 1: both body-text lines, the source line, and every table header/data cell are fully inside the page and the enclosing frame; no text or table line is clipped, obscured, overlapped, or overflowing. Page 2: both body-text lines, the source line, and every table header/data cell are likewise fully inside the page and frame; no clipping, overlap, obscuration, or overflow is visible. Table columns and rows remain aligned on both pages.", "layout_broken": false, "verdict": "pass", "reason": "Both rendered pages satisfy the containment and unobscured-content requirement for all visible body text and inventory table cells.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / upper heading and section-marker geometry; page 2 / upper heading and section-marker geometry", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["page 1 horizontal blue divider", "page 1 thin light-gray rectangular frame", "page 2 horizontal blue divider", "page 2 thin light-gray rectangular frame"], "layout_observed": "Page 1: “Summary” is visible at the upper left. A straight horizontal blue divider runs beneath the heading across most of the page width. Below that divider, a thin light-gray rectangular frame encloses the body text, inventory table, source line, and remaining section area; all four frame edges are visible and remain inside the page. Page 2: “Details” is visible at the upper left with the same geometry—a straight horizontal blue divider immediately below it and, farther below, a complete thin light-gray rectangular frame enclosing the page section. No marker, heading, or frame edge is clipped or overlapped on either page.", "layout_broken": false, "verdict": "pass", "reason": "The required heading appears on each specified page, and each heading is visibly associated with a horizontal divider and a complete enclosing section frame.", "confidence": "high"}}, "usage": {"prompt_tokens": 5698, "completion_tokens": 818}}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 38144, "duration_api_ms": 25103, "usage": {"input_tokens": 120796, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120796, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.624105, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.624105}
{"event": "invoke_terminal", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均已完整渲染核验。VLM逐页确认正文、来源行及表格全部表头/数据单元格均位于页面和框内，无裁切、遮挡、重叠或溢出，且layout_broken=false；PDF文本层亦完整提取两页内容，字体风险为false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下方均有水平蓝色分隔线，正文区域均由四边完整可见的浅灰矩形框围合，标记无裁切或遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"}], "turns": 5, "cost_usd": 0.624105, "duration_ms": 38144, "duration_api_ms": 25103, "usage": {"input_tokens": 120796, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120796, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.624105, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."}}
{"event": "vlm_http_start", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2558, "sha256": "767e6d46badad2e26df99bdcaea10da8b8f1383ddb17442a4a18e4bdcd8246b6"}, {"type": "image", "bytes": 45525, "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886"}, {"type": "image", "bytes": 44570, "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5697, "output_tokens": 879}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / framed section body text and inventory table; page 2 / framed section body text and inventory table", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19", "12", "7", "12", "7"], "objects_seen": ["two-column inventory table on page 1", "two-column inventory table on page 2", "body-text paragraphs", "source-note lines", "rectangular section frames"], "layout_observed": "Page 1: both body-text lines, the source line, and every visible table cell in the header and A/B rows are fully inside the page and section frame; no text or table content is overlapped, clipped, overflowing, or covered. Page 2: both body-text lines, the source line, and every visible table cell in the header and A/B rows are likewise fully inside the page and section frame; no overlap, clipping, overflow, or coverage is visible. Table columns and rows remain aligned on both pages. The large unused lower area inside each frame does not squeeze or obstruct the visible content.", "layout_broken": false, "verdict": "pass", "reason": "All body text and inventory-table cells on both rendered pages are completely visible within page boundaries and unobscured, with no detectable collision, cutoff, or overflow.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / top heading and framed section; page 2 / top heading and framed section", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["horizontal blue divider on page 1", "horizontal blue divider on page 2", "large rectangular section frame on page 1", "large rectangular section frame on page 2"], "layout_observed": "Page 1 visibly shows the heading “Summary” near the upper left, with a horizontal blue divider directly beneath it. A complete rectangular frame below the divider encloses the page's body, table, and source-note section. Page 2 visibly shows the heading “Details” in the same upper-left position, with a horizontal blue divider beneath it and a complete rectangular frame enclosing the body, table, and source-note section. Neither heading, divider, nor frame is clipped or obscured.", "layout_broken": false, "verdict": "pass", "reason": "Both required page-specific headings are visible and each is clearly associated with a horizontal divider and an intact frame enclosing that page's content section.", "confidence": "high"}}, "usage": {"prompt_tokens": 5697, "completion_tokens": 879}}}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 50829, "duration_api_ms": 39906, "usage": {"input_tokens": 160443, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 644, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160443, "outputTokens": 644, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.818315, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.818315}
{"event": "invoke_terminal", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染。视觉核验显示正文、来源行及表格表头和A/B两行所有单元格均位于页面及框内，无覆盖、重叠、裁切或溢出；layout_broken=false。PDF文本层也确认两页内容齐全且无字体渲染风险。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，并有完整矩形边框包围对应正文、表格和来源区，标记均未被裁切或遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、分隔线、完整框）；page 2（Details、分隔线、完整框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"}], "turns": 5, "cost_usd": 0.818315, "duration_ms": 50829, "duration_api_ms": 39906, "usage": {"input_tokens": 160443, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 644, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160443, "outputTokens": 644, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.818315, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/scorer_controls/observations/case-001/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页视觉核验显示全部正文、表头及A/B两行库存单元格位于页面内，无遮挡、重叠、裁切或溢出，layout_broken=false。PDF文本层亦确认共2页且文字完整。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均已完整渲染核验。VLM逐页确认正文、来源行及表格全部表头/数据单元格均位于页面和框内，无裁切、遮挡、重叠或溢出，且layout_broken=false；PDF文本层亦完整提取两页内容，字体风险为false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染。视觉核验显示正文、来源行及表格表头和A/B两行所有单元格均位于页面及框内，无覆盖、重叠、裁切或溢出；layout_broken=false。PDF文本层也确认两页内容齐全且无字体渲染风险。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"
              }
            ],
            "turns": 6,
            "cost_usd": 0.6264350000000001,
            "duration_ms": 38954,
            "duration_api_ms": 21413,
            "usage": {
              "input_tokens": 122077,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 642,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 122077,
                "outputTokens": 642,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.6264350000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"
              }
            ],
            "turns": 5,
            "cost_usd": 0.624105,
            "duration_ms": 38144,
            "duration_api_ms": 25103,
            "usage": {
              "input_tokens": 120796,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120796,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.624105,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"
              }
            ],
            "turns": 5,
            "cost_usd": 0.818315,
            "duration_ms": 50829,
            "duration_api_ms": 39906,
            "usage": {
              "input_tokens": 160443,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 644,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160443,
                "outputTokens": 644,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.818315,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，正文区均由完整浅灰矩形框围合，两个检查点逐页满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下方均有水平蓝色分隔线，正文区域均由四边完整可见的浅灰矩形框围合，标记无裁切或遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页视觉核验：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，并有完整矩形边框包围对应正文、表格和来源区，标记均未被裁切或遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、分隔线、完整框）；page 2（Details、分隔线、完整框）",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Inspect both rendered pages. Determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured. Describe any clipping, overlap, overflow, covered text, or layout breakage page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 主体文本框、库存表格及页脚\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 19 "
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Inspect both rendered pages independently. Verify page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; for each page, verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe the markers page by page."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面顶部标题区及其下方主体区域\", \"chars_seen\": [\"Summary\"], \"nums_seen\": [], \"objects_seen\": [\"标题下"
              }
            ],
            "turns": 6,
            "cost_usd": 0.6264350000000001,
            "duration_ms": 38954,
            "duration_api_ms": 21413,
            "usage": {
              "input_tokens": 122077,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 642,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 122077,
                "outputTokens": 642,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.6264350000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Independently inspect both rendered pages. J7: every body-text line and every inventory table cell must be fully inside page boundaries and unobscured, with no overlap, clipping, or overflow. J8: page 1 must visibly show heading 'Summary', page 2 heading 'Details'; each heading must be associated with a visible horizontal divider and a visible frame enclosing its page section. Describe each page separately, including all clipping/overlap and the precise section-marker geometry. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body and inventory table; page 2 / framed section body and inventory"
              }
            ],
            "turns": 5,
            "cost_usd": 0.624105,
            "duration_ms": 38144,
            "duration_api_ms": 25103,
            "usage": {
              "input_tokens": 120796,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120796,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.624105,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered pages independently. For J7 describe whether every body-text line and every inventory table cell is fully inside page boundaries and unobscured; identify any overlap, clipping, overflow, or coverage. For J8 describe whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Report precise page-specific visual observations, visible/layout_broken, without relying on aesthetic preference."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / framed section body text and inventory table; page 2 / framed section body text and"
              }
            ],
            "turns": 5,
            "cost_usd": 0.818315,
            "duration_ms": 50829,
            "duration_api_ms": 39906,
            "usage": {
              "input_tokens": 160443,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 644,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160443,
                "outputTokens": 644,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.818315,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、蓝色横线、矩形框）；page 2（Details、蓝色横线、矩形框）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 1.0,
    "passed_total": 2,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 1.0,
    "weight_passed": 20,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0689,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/scorer_controls/observations/case-002/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": "body"}}
{"event": "tool_terminal", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "body", "selector_hits": ["Inventory viewerDetailsChoose a section"], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "browse_html", "args": {"path": "index.html", "interact": true, "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."}}
{"event": "vlm_http_start", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 5, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2093, "sha256": "d304a36841455fde641999fee1da9df9ca2059c27fef1bdf52de6fae9b7c701e"}, {"type": "image", "bytes": 32025, "sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 5, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3359, "output_tokens": 145}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / upper content area", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["visible Details button", "outlined section-selection field"], "layout_observed": "Page 1 is cleanly arranged with a heading, a clearly visible Details button, and a wide outlined field containing “Choose a section.” No overlap, clipping, overflow, or illegible text is visible.", "layout_broken": false, "verdict": "pass", "reason": "The initial page visibly shows the exact text “Choose a section” and a visible “Details” button.", "confidence": "high"}}, "usage": {"prompt_tokens": 3359, "completion_tokens": 145}}}
{"event": "sdk_assistant", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 22, "invoke_index": 1, "vote_index": 0, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."}}
{"event": "vlm_http_start", "event_seq": 23, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 6, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2095, "sha256": "a683da0c06e798717155588ec13c987bd9496e91d3bb230358c97fc753bd2483"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 24, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 6, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3362, "output_tokens": 252}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 25, "invoke_index": 1, "vote_index": 0, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / Details 按钮下方的结果框", "chars_seen": ["Inventory viewer", "Details", "Item B: 7"], "nums_seen": ["7"], "objects_seen": ["Details 按钮", "带边框的结果框"], "layout_observed": "页面元素清晰分隔；结果框内完整显示“Item B: 7”，无文字重叠、截断、溢出或错位。", "layout_broken": false, "verdict": "pass", "reason": "点击后的页面可见 Details 按钮下方明确显示“Item B: 7”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3362, "completion_tokens": 252}}}
{"event": "sdk_assistant", "event_seq": 26, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 28, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 48620, "duration_api_ms": 37170, "usage": {"input_tokens": 239185, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 947, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 239185, "outputTokens": 947, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.2196, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.2196}
{"event": "invoke_terminal", "event_seq": 29, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": "body"}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "browse_html", "args": {"path": "index.html", "interact": true, "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper content area\", \"chars_seen\": [\"Inv"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / Details 按钮下方的结果框\", \"chars_seen\": [\"Inve"}], "turns": 8, "cost_usd": 1.2196, "duration_ms": 48620, "duration_api_ms": 37170, "usage": {"input_tokens": 239185, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 947, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 239185, "outputTokens": 947, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.2196, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": "body"}}
{"event": "tool_terminal", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "body", "selector_hits": ["Inventory viewerDetailsChoose a section"], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 39, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 40, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": true, \"returned_home\": false, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 41, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 42, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}, {"action": "evaluate", "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"}]}}
{"event": "tool_terminal", "event_seq": 43, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 45, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 48, "invoke_index": 2, "vote_index": 1, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."}}
{"event": "vlm_http_start", "event_seq": 49, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 6, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2101, "sha256": "e2ea97566a8175de1398f3edd5c85e6efcb8e18057cde6456b12da6c10178f22"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 50, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 6, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3362, "output_tokens": 162}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 2, "vote_index": 1, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 标题下方的 Details 按钮及其下方结果框", "chars_seen": ["Inventory viewer", "Details", "Item B: 7"], "nums_seen": ["7"], "objects_seen": ["Details 按钮", "结果显示框"], "layout_observed": "页面元素清晰分隔；标题、按钮和结果框均完整可见，无重叠、截断、溢出或明显错位。", "layout_broken": false, "verdict": "pass", "reason": "可见 Details 按钮，且其下方显示的结果字面为“Item B: 7”，与要求完全一致。", "confidence": "high"}}, "usage": {"prompt_tokens": 3362, "completion_tokens": 162}}}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 53, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 54, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 45598, "duration_api_ms": 38372, "usage": {"input_tokens": 201804, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 795, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 201804, "outputTokens": 795, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.0288950000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.0288950000000001}
{"event": "invoke_terminal", "event_seq": 55, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "初始 DOM 显示“Choose a section”，且现成 exercise 记录点击 #details 后 dom_changed=true、无页面/控制台错误；点击态截图清楚显示“Item B: 7”。源码哈希与 manifest 一致。复跑浏览器因 judge infra 报 chromium_missing，不归责产物。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]; vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1; workspace/index.html", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": "body"}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}, {"action": "evaluate", "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 标题下方的 Details 按钮及其下方结果框\", \"chars_seen\":"}], "turns": 8, "cost_usd": 1.0288950000000001, "duration_ms": 45598, "duration_api_ms": 38372, "usage": {"input_tokens": 201804, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 795, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 201804, "outputTokens": 795, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.0288950000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 56, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 57, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 58, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 59, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 60, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 61, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 62, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 63, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 64, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 65, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 66, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": true, \"returned_home\": false, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 67, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 68, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 69, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 70, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 71, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 72, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 602, "content_sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { document.getElementById('result').textContent = 'Item B: 7'; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 73, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 74, "invoke_index": 3, "vote_index": 2, "tool_index": 6, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."}}
{"event": "vlm_http_start", "event_seq": 75, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 6, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2149, "sha256": "9378b55150e7f77f98c4e54463f31e8ed1c1d300b2991542b2298b350dd5cf78"}, {"type": "image", "bytes": 28118, "sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 76, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 6, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3369, "output_tokens": 332}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 77, "invoke_index": 3, "vote_index": 2, "tool_index": 6, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 结果框内", "chars_seen": ["Item B: 7"], "nums_seen": ["7"], "objects_seen": ["库存结果框"], "layout_observed": "页面内容清晰，结果文字完整显示于带边框区域内，无重叠、截断或溢出。", "layout_broken": false, "verdict": "pass", "reason": "截图中清晰可见库存结果，且字面内容精确为“Item B: 7”。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 标题下方左侧按钮", "chars_seen": ["Details"], "nums_seen": [], "objects_seen": ["Details按钮"], "layout_observed": "按钮边界完整、标签清晰，与标题及结果框之间留有间距，无重叠或截断。", "layout_broken": false, "verdict": "pass", "reason": "截图中清晰可见标有“Details”的按钮。", "confidence": "high"}}, "usage": {"prompt_tokens": 3369, "completion_tokens": 332}}}
{"event": "sdk_assistant", "event_seq": 78, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 79, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 80, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 8, "duration_ms": 48116, "duration_api_ms": 41425, "usage": {"input_tokens": 242383, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 858, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 242383, "outputTokens": 858, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.233365, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.233365}
{"event": "invoke_terminal", "event_seq": 81, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": true, "vote_confidence": 0.99, "justification": "满足唯一检查点：workspace/index.html 初始结果为“Choose a section”，并为 #details 注册点击后写入“Item B: 7”；exercise 清单记录点击已执行、dom_changed=true 且无页面/控制台错误，点击态截图也清晰显示“Item B: 7”。本次 browse_html 报 chromium_missing 属 judge infra，不归责产物。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}, {"name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."}, "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 结果框内\", \"chars_seen\": [\"Item B: 7\"], \"nu"}], "turns": 8, "cost_usd": 1.233365, "duration_ms": 48116, "duration_api_ms": 41425, "usage": {"input_tokens": 242383, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 858, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 242383, "outputTokens": 858, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.233365, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/scorer_controls/observations/case-002/verdict.json <==
{
  "item_id": "scoring-observability-v1-web",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J10",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "The Details button actually updates the displayed inventory result.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "check_point满足：exercise 从初始“Choose a section”点击 #details 后 DOM 确实变化，且点击态截图清晰显示“Item B: 7”；无页面、控制台或网络错误。产物源码哈希与 manifest 一致，并含对应 click 监听器。复跑 browse_html 遇 chromium_missing，属 judge infra，不推翻已有完整 exercise 证据。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "初始 DOM 显示“Choose a section”，且现成 exercise 记录点击 #details 后 dom_changed=true、无页面/控制台错误；点击态截图清楚显示“Item B: 7”。源码哈希与 manifest 一致。复跑浏览器因 judge infra 报 chromium_missing，不归责产物。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]; vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1; workspace/index.html",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "满足唯一检查点：workspace/index.html 初始结果为“Choose a section”，并为 #details 注册点击后写入“Item B: 7”；exercise 清单记录点击已执行、dom_changed=true 且无页面/控制台错误，点击态截图也清晰显示“Item B: 7”。本次 browse_html 报 chromium_missing 属 judge infra，不归责产物。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[1]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": "body"
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "browse_html",
                "args": {
                  "path": "index.html",
                  "interact": true,
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Verify the initial page visibly shows 'Choose a section' and a visible Details button."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-000-load.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper content area\", \"chars_seen\": [\"Inv"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Verify the post-click page visibly shows 'Item B: 7' after clicking the Details button."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / Details 按钮下方的结果框\", \"chars_seen\": [\"Inve"
              }
            ],
            "turns": 8,
            "cost_usd": 1.2196,
            "duration_ms": 48620,
            "duration_api_ms": 37170,
            "usage": {
              "input_tokens": 239185,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 947,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 239185,
                "outputTokens": 947,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.2196,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": "body"
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"body\", \"selector_hits\": [\"Inventory viewerDetailsChoose a section\"], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    },
                    {
                      "action": "evaluate",
                      "expression": "({body: document.body.innerText, detailsVisible: !!document.querySelector('#details') && getComputedStyle(document.querySelector('#details')).display !== 'none', result: document.querySelector('#result')?.textContent ?? null})"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "After clicking the visible #details button, verify the displayed result is exactly Item B: 7."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 标题下方的 Details 按钮及其下方结果框\", \"chars_seen\":"
              }
            ],
            "turns": 8,
            "cost_usd": 1.0288950000000001,
            "duration_ms": 45598,
            "duration_api_ms": 38372,
            "usage": {
              "input_tokens": 201804,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 795,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 201804,
                "outputTokens": 795,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.0288950000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"9b2b367e77a62ecffcc89df5844fb160900a0a0528492dc25af9d443c1f63746\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 602, \"content_sha256\": \"4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
                  "dpi": 144,
                  "pages": [
                    1
                  ],
                  "rubric_text": "Determine whether the post-click screenshot visibly shows the inventory result exactly 'Item B: 7' and whether the Details button is visible."
                },
                "result_preview": "{\"artifact_path\": \"visual_renders/000-00-4669fbe5d794/states/state-001-click.png\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 1, \"dpi\": 144, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 结果框内\", \"chars_seen\": [\"Item B: 7\"], \"nu"
              }
            ],
            "turns": 8,
            "cost_usd": 1.233365,
            "duration_ms": 48116,
            "duration_api_ms": 41425,
            "usage": {
              "input_tokens": 242383,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 858,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 242383,
                "outputTokens": 858,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.233365,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "workspace/visual_renders/evidence_manifest.json J10 coverage.steps[0]（performed=true, dom_changed=true, new_page_errors=[]）；vlm_judge on workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png page 1；workspace/index.html script",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 1.0,
    "passed_total": 1,
    "total_graded": 1,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 1.0,
    "weight_passed": 10,
    "weight_total": 10,
    "graded_caps": 1,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 1.0,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 3.4819,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/scorer_controls/observations/case-003/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2280, "sha256": "dff77860824209e91180798bcaf19e7526170251d0926202712398b91cbb98fb"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5652, "output_tokens": 528}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / inventory table body beneath header; page 2 / inventory table body beneath header", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2", "Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 2 of 2"], "nums_seen": ["19", "1", "2", "12", "7", "2", "2"], "objects_seen": ["two-page report", "body-text blocks", "inventory tables", "solid gray rectangles covering table-body cells", "page footers"], "layout_observed": "两页的标题、正文、表头、来源文字和页脚均位于可见页面边界内，未见页面边缘裁切或文字互相重叠；但 page 1 和 page 2 的库存表正文区域均被大块不透明灰色矩形覆盖，所有数据行单元格内容不可见，因而无法逐格确认内容，属于明显的 covered/obscured content。", "layout_broken": true, "verdict": "fail", "reason": "两页库存表的表体单元格均被灰色遮挡层完全覆盖。尽管其余正文没有明显溢出、截断或重叠，但 rubric 要求每个库存表单元格保持可见且无遮挡，因此不满足要求。", "confidence": "high"}}, "usage": {"prompt_tokens": 5652, "completion_tokens": 528}}}
{"event": "tool_start", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."}}
{"event": "vlm_http_start", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2309, "sha256": "f3c372d499fb0fc5aa14b82c097efcd51dec866cdb30655edebf6afcc43d7f55"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 4, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5654, "output_tokens": 791}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面上方标题区及其下方主体区域", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "1", "2"], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅蓝灰色矩形边框", "两列表格"], "layout_observed": "页面上方清晰显示“Summary”，其正下方有一条横向蓝色分隔线；分隔线下方的主体内容由完整可见的矩形边框围住。元素间距清楚，无重叠、截断或越界。", "layout_broken": false, "verdict": "pass", "reason": "第1页可见“Summary”标题，并且该标题所在页面区段具有清晰的水平分隔线和可见的外围矩形框。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 页面上方标题区及其下方主体区域", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "2", "2"], "objects_seen": ["标题下方的蓝色水平分隔线", "包围页面主体内容的浅蓝灰色矩形边框", "两列表格"], "layout_observed": "页面上方清晰显示“Details”，其正下方有一条横向蓝色分隔线；分隔线下方的主体内容由完整可见的矩形边框围住。元素清晰分隔，无文字或图表重叠、截断及错位。", "layout_broken": false, "verdict": "pass", "reason": "第2页可见“Details”标题，并且该标题所在页面区段具有清晰的水平分隔线和可见的外围矩形框。", "confidence": "high"}}, "usage": {"prompt_tokens": 5654, "completion_tokens": 791}}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 51655, "duration_api_ms": 30247, "usage": {"input_tokens": 161170, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 844, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 161170, "outputTokens": 844, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8269499999999999, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.8269499999999999}
{"event": "invoke_terminal", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"}], "turns": 6, "cost_usd": 0.8269499999999999, "duration_ms": 51655, "duration_api_ms": 30247, "usage": {"input_tokens": 161170, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 844, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 161170, "outputTokens": 844, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8269499999999999, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "tool_start", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."}}
{"event": "vlm_http_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2529, "sha256": "0e11119aed55b32322965afe4e06cc23cb980268a1852135dbe2b77da5efce39"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5701, "output_tokens": 936}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文与库存表区域；page 2 / 正文与库存表区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below."], "nums_seen": ["19 units", "12 units", "7 units"], "objects_seen": ["两页正文段落", "两页库存表表头", "两页库存表正文区域上的灰色不透明块", "两页章节外框"], "layout_observed": "page 1 与 page 2 的可见正文行均位于页面及章节外框内，没有文字互叠或边缘截断；但两页库存表的表头下方均有大块不透明灰色区域，覆盖了表格正文单元格，正文单元格内容不可见，因而无法满足 unobscured、unoverlapped、untruncated 的要求。", "layout_broken": true, "verdict": "fail", "reason": "两页库存表正文单元格均被灰色块遮盖；虽然页面边界内的正文段落清晰完整，但并非每个库存表单元格都完整可见且无遮挡。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 页面顶部标题及其下方分隔线、主内容外框；page 2 / 页面顶部标题及其下方分隔线、主内容外框", "chars_seen": ["Summary", "Details"], "nums_seen": [], "objects_seen": ["page 1 标题下方蓝色水平分隔线", "page 1 主内容区域浅蓝色矩形外框", "page 2 标题下方蓝色水平分隔线", "page 2 主内容区域浅蓝色矩形外框"], "layout_observed": "page 1 清晰显示“Summary”，其下有一条可见水平线，下面的页面内容区由矩形边框围合；page 2 清晰显示“Details”，同样配有水平线和围合内容区的矩形边框。标题、分隔线和外框均未被页面边缘截断。不过两页外框内的库存表正文区域均被大块灰色不透明区域覆盖，造成整体页面内容遮挡。", "layout_broken": true, "verdict": "pass", "reason": "两页所要求的标题均可见，并且每页标题都与可见水平分隔线及围合该页内容区的可见外框相伴；整体排版仍因表格正文区域被遮盖而判为 broken。", "confidence": "high"}}, "usage": {"prompt_tokens": 5701, "completion_tokens": 936}}}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 36144, "duration_api_ms": 23146, "usage": {"input_tokens": 121208, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 900, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121208, "outputTokens": 900, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62854, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.62854}
{"event": "invoke_terminal", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页正文行虽在页内且无文字互叠，但渲染图显示两页库存表表头下方均有大块不透明灰块，遮住表格正文单元格；layout_broken=true。PDF文本层含A/12、B/7不能推翻视觉遮挡。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页库存表正文区域被灰色不透明块覆盖）；workspace/output/report.pdf pages 1-2文本层", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染核验：第1页“Summary”、第2页“Details”均清晰可见；每个标题下均有蓝色水平分隔线，且对应内容区由浅蓝矩形边框围合。灰块不影响本cap限定的标题与边界标记。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、水平分隔线、矩形框）及 page 2（Details、水平分隔线、矩形框）", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"}], "turns": 5, "cost_usd": 0.62854, "duration_ms": 36144, "duration_api_ms": 23146, "usage": {"input_tokens": 121208, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 900, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121208, "outputTokens": 900, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62854, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["Summary\nThe inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Details\nItem A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."}}
{"event": "vlm_http_start", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2482, "sha256": "43883724fa782bcb683e333bd3c1a1221401198f928d7d548b9d253675e297a9"}, {"type": "image", "bytes": 43471, "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba"}, {"type": "image", "bytes": 42498, "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5696, "output_tokens": 1244}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚", "chars_seen": ["Summary", "The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19 units.", "Page 1 of 2"], "objects_seen": ["标题下方一条水平蓝色分隔线", "包围正文、表格和来源文字的大型浅色矩形边框", "两列表格", "灰色表格数据区域", "右下角页码"], "layout_observed": "页面内的标题、正文行、表格外形、来源行和页脚均未越出可见页面边界。标题“Summary”下方有一条从左向右延伸的水平分隔线；其下方有完整可见的矩形框，框内包含正文、表格和来源说明。表头“Item”和“Count”清晰且位于单元格内。表头下方的数据区可见为两列、约两行的灰色单元格区域，但所有数据单元格内容均不可见，灰色区域明显遮蔽或吞没了应有的库存文字与数值；因此无法确认每个库存单元格内容均无遮挡。未见页面边缘裁切或正文互相重叠。", "layout_broken": true, "verdict": "fail", "reason": "页1具备正确标题、关联水平分隔线和完整 section 外框，正文也完整可见；但库存表的数据单元格内容在灰色区域内完全不可见，未满足所有表格单元格均完整且无遮挡的要求。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚", "chars_seen": ["Details", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12 units", "7 units.", "Page 2 of 2"], "objects_seen": ["标题下方一条水平蓝色分隔线", "包围正文、表格和来源文字的大型浅色矩形边框", "两列表格", "灰色表格数据区域", "右下角页码"], "layout_observed": "页面内的标题、正文行、表格外形、来源行和页脚均未越出可见页面边界。标题“Details”下方有一条从左向右延伸的水平分隔线；其下方有完整可见的矩形框，框内包含正文、表格和来源说明。表头“Item”和“Count”清晰且位于单元格内。表头下方的数据区可见为两列、约两行的灰色单元格区域，但数据单元格中的项目名和计数均不可见，灰色区域明显遮蔽或吞没了内容；因此无法确认每个库存单元格内容均无遮挡。未见页面边缘裁切或正文互相重叠。", "layout_broken": true, "verdict": "fail", "reason": "页2具备正确标题、关联水平分隔线和完整 section 外框，正文也完整可见；但库存表的数据单元格内容在灰色区域内完全不可见，未满足所有表格单元格均完整且无遮挡的要求。", "confidence": "high"}}, "usage": {"prompt_tokens": 5696, "completion_tokens": 1244}}}
{"event": "sdk_assistant", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 34980, "duration_api_ms": 20253, "usage": {"input_tokens": 121391, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 634, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121391, "outputTokens": 634, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.622805, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.622805}
{"event": "invoke_terminal", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": false, "vote_confidence": 0.99, "justification": "两页正文均在页内，但两页表头下的灰色数据区都未显示 A/12、B/7，库存单元格内容被遮蔽或吞没；虽文本层可提取这些值，渲染后不可见，且 layout_broken=true，故失败。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2 text layer", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": true, "vote_confidence": 0.99, "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，且其下完整矩形框包围对应正文、表格及来源区。单元格遮蔽不破坏本项要求的标题与边界导航。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"}], "turns": 5, "cost_usd": 0.622805, "duration_ms": 34980, "duration_api_ms": 20253, "usage": {"input_tokens": 121391, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 634, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 121391, "outputTokens": 634, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.622805, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/scorer_controls/observations/case-003/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:3)"
      ],
      "extra": {
        "vote_breakdown": "0:3",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页标题、正文、表头、来源与页脚均在页内，但两页库存表正文单元格均被不透明灰色矩形完全遮盖；layout_broken=true，违反“每个表格单元格无遮挡”。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页正文行虽在页内且无文字互叠，但渲染图显示两页库存表表头下方均有大块不透明灰块，遮住表格正文单元格；layout_broken=true。PDF文本层含A/12、B/7不能推翻视觉遮挡。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页库存表正文区域被灰色不透明块覆盖）；workspace/output/report.pdf pages 1-2文本层",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "两页正文均在页内，但两页表头下的灰色数据区都未显示 A/12、B/7，库存单元格内容被遮蔽或吞没；虽文本层可提取这些值，渲染后不可见，且 layout_broken=true，故失败。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2 text layer",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"
              }
            ],
            "turns": 6,
            "cost_usd": 0.8269499999999999,
            "duration_ms": 51655,
            "duration_api_ms": 30247,
            "usage": {
              "input_tokens": 161170,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 844,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 161170,
                "outputTokens": 844,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8269499999999999,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62854,
            "duration_ms": 36144,
            "duration_api_ms": 23146,
            "usage": {
              "input_tokens": 121208,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 900,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121208,
                "outputTokens": 900,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62854,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"
              }
            ],
            "turns": 5,
            "cost_usd": 0.622805,
            "duration_ms": 34980,
            "duration_api_ms": 20253,
            "usage": {
              "input_tokens": 121391,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 634,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121391,
                "outputTokens": 634,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.622805,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（两页 inventory table body 均被 solid gray rectangles 覆盖）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；两页标题下均有可见蓝色水平分隔线，主体区均由完整矩形边框围合。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染核验：第1页“Summary”、第2页“Details”均清晰可见；每个标题下均有蓝色水平分隔线，且对应内容区由浅蓝矩形边框围合。灰块不影响本cap限定的标题与边界标记。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1（Summary、水平分隔线、矩形框）及 page 2（Details、水平分隔线、矩形框）",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "逐页渲染确认：第1页清晰显示“Summary”，第2页清晰显示“Details”；每个标题下均有可见蓝色水平分隔线，且其下完整矩形框包围对应正文、表格及来源区。单元格遮蔽不破坏本项要求的标题与边界导航。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J7 only: Render both pages and inspect every body-text line and every inventory table cell. Determine whether all lie inside each visible page boundary and remain unobscured; report any overlap, clipping, truncation, overflow, or covered content, and set layout_broken accordingly."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / inventory table body beneath header; page 2 / inventory table body beneath header\","
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "J8 only: Independently inspect both rendered pages. Verify page 1 visibly shows heading “Summary” and page 2 visibly shows heading “Details”; for each page verify the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 页面上方标题区及其下方主体区域\", \"chars_seen\": [\"Summary\", \"The inventory contains two items and 1"
              }
            ],
            "turns": 6,
            "cost_usd": 0.8269499999999999,
            "duration_ms": 51655,
            "duration_api_ms": 30247,
            "usage": {
              "input_tokens": 161170,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 844,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 161170,
                "outputTokens": 844,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8269499999999999,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages independently. For J7, report whether every body-text line and every inventory table cell is fully inside page boundaries, unobscured, unoverlapped, and untruncated; identify any clipping or covering by page and region. For J8, report whether page 1 visibly shows heading Summary and page 2 heading Details, and for each page whether the heading is associated with a visible horizontal divider and a visible frame enclosing that page section. Describe only visible pixel evidence and layout_broken."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文与库存表区域；page 2 / 正文与库存表区域\", \"chars_seen\": [\"The inventory contains two items and 1"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62854,
            "duration_ms": 36144,
            "duration_api_ms": 23146,
            "usage": {
              "input_tokens": 121208,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 900,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121208,
                "outputTokens": 900,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62854,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"Summary\\nThe inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Details\\nItem A ha"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page, determine: (1) whether every body-text line and every inventory table cell is fully inside the visible page and unobscured, with no clipping, overlap, or overflow; (2) page 1 visibly shows heading 'Summary' and page 2 visibly shows heading 'Details'; (3) each heading has an associated visible horizontal divider and a visible frame enclosing that page section. Describe exact visible geometry and any defects. Do not judge aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 顶部标题与分隔线；正文外框内上部两行正文；库存表表头及其下方两行数据区域；右下页脚\", \"chars_seen\": [\"Summary\", \"The inventor"
              }
            ],
            "turns": 5,
            "cost_usd": 0.622805,
            "duration_ms": 34980,
            "duration_api_ms": 20253,
            "usage": {
              "input_tokens": 121391,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 634,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 121391,
                "outputTokens": 634,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.622805,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2（page 1 Summary；page 2 Details；各有 divider 与 enclosing frame）",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.5,
    "passed_total": 1,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.5,
    "weight_passed": 10,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0783,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/scorer_controls/observations/case-004/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."}}
{"event": "vlm_http_start", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2578, "sha256": "cb4e644c8d269dc169396e8b4d75770f2eb6518018caef672183b8f7c5cf9be8"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5709, "output_tokens": 946}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 1 of 2", "Page 2 of 2"], "nums_seen": ["19", "12", "7", "12", "7", "1", "2", "2", "2"], "objects_seen": ["page 1 inventory table", "page 2 inventory table", "table header shading", "table row and column divider lines", "page footers"], "layout_observed": "两页的正文行、来源行和库存表格均完整位于可见页面边界内。表头、A/B 行及数值单元格清晰分隔；未见文字或单元格被覆盖、重叠、截断、裁切或溢出。页脚也完整可见。", "layout_broken": false, "verdict": "pass", "reason": "两页全部可见正文和表格内容均清晰、完整且未受遮挡，没有发现越界、裁切、截断、溢出或相互覆盖。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 1 / 页面上部正文与表格区域；page 2 / 页面上部正文与表格区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count"], "nums_seen": ["19", "12", "7"], "objects_seen": ["page 1 inventory table with horizontal rules", "page 2 inventory table with horizontal rules"], "layout_observed": "page 1 未见“Summary”标题，也未见与该标题关联的水平分隔线或包围页面区段的框架；可见横线仅属于库存表格。page 2 未见“Details”标题，也未见与该标题关联的水平分隔线或包围页面区段的框架；可见横线同样仅属于库存表格。尽管缺少这些指定结构，两页现有内容没有重叠、截断或其他硬性可读性缺陷。", "layout_broken": false, "verdict": "fail", "reason": "page 1 缺少可见的“Summary”标题及其关联分隔线和区段框架；page 2 缺少可见的“Details”标题及其关联分隔线和区段框架。", "confidence": "high"}}, "usage": {"prompt_tokens": 5709, "completion_tokens": 946}}}
{"event": "sdk_assistant", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 6, "duration_ms": 42686, "duration_api_ms": 31080, "usage": {"input_tokens": 162806, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 971, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 162806, "outputTokens": 971, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.838305, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.838305}
{"event": "invoke_terminal", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"}], "turns": 6, "cost_usd": 0.838305, "duration_ms": 42686, "duration_api_ms": 31080, "usage": {"input_tokens": 162806, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 971, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 162806, "outputTokens": 971, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.838305, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 18, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 20, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 21, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "sdk_assistant", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."}}
{"event": "vlm_http_start", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2529, "sha256": "dc94b64aa46c5b237b1618088359dfb0a5346c02aa75ab561be6b8a2525d015f"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5703, "output_tokens": 1057}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Page 2 of 2"], "nums_seen": ["19", "12", "7", "Page 1 of 2", "12", "7", "12", "7", "Page 2 of 2"], "objects_seen": ["page 1 inventory table with header and two data rows", "page 2 inventory table with header and two data rows", "page-number footers"], "layout_observed": "两页的正文行、来源说明、页脚以及库存表全部位于页面边界内。表格各单元格文字清晰，行列对齐，边框线未压住文字；未见遮挡、裁切、溢出、重叠或串行串列。页面下半部留白较多，但内容区排列规整，未造成阅读受损。", "layout_broken": false, "verdict": "pass", "reason": "逐页可见的所有正文行和库存表单元格均完整处于页面内，清晰且互不重叠，没有影响阅读的排版缺陷。", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": false, "evidence_anchor": "page 1 / 页面上方正文起始处及表格区域；page 2 / 页面上方正文起始处及表格区域", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count"], "nums_seen": ["19", "12", "7"], "objects_seen": ["horizontal rules within each inventory table", "inventory tables without an outer section frame"], "layout_observed": "page 1 顶部直接以正文“The inventory contains two items and 19 units.”开始，未见“Summary”；page 2 顶部直接以正文“Item A has 12 units; item B has 7 units.”开始，未见“Details”。两页均可见表格内部的水平线，但没有可与所要求标题关联的水平分隔线，也未见包围对应页面区段的外框。整体内容仍清晰、无重叠或截断。", "layout_broken": false, "verdict": "fail", "reason": "page 1 未显示“Summary”，page 2 未显示“Details”；因此两页也不存在可见标题与水平分隔线及区段外框同时关联的视觉证据。", "confidence": "high"}}, "usage": {"prompt_tokens": 5703, "completion_tokens": 1057}}}
{"event": "sdk_assistant", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 47085, "duration_api_ms": 28038, "usage": {"input_tokens": 120859, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120859, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62442, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.62442}
{"event": "invoke_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页检查显示正文、来源、页脚及表格所有单元格均在页界内，文字清晰，未见遮挡、裁切、溢出或重叠，layout_broken=false。PDF文本层亦确认两页正文与A/B两行表格存在。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "逐页渲染可见：第1页直接从正文开始，未显示“Summary”；第2页未显示“Details”。两页只有表格内部横线，均无与标题关联的水平分隔线，也无包围页面区段的可见外框，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"}], "turns": 5, "cost_usd": 0.62442, "duration_ms": 47085, "duration_api_ms": 28038, "usage": {"input_tokens": 120859, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 805, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120859, "outputTokens": 805, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.62442, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 34, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 35, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 37, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 38, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["output/report.pdf", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 39, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 41, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}}
{"event": "tool_terminal", "event_seq": 42, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "output/report.pdf", "page_count": 2, "pages_returned": 2, "pages": ["The inventory contains two items and 19 units.\nThe counts below reproduce the supplied CSV.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 1 of 2\n", "Item A has 12 units; item B has 7 units.\nBoth item counts are shown in the table below.\nItem\nCount\nA\n12\nB\n7\nSource: stock.csv. No other inventory records are used.\nPage 2 of 2\n"], "font_render_risk": {"risk": false, "risk_fonts": [], "embedded_cjk_fonts": [], "cjk_pages": 0}}}
{"event": "tool_start", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."}}
{"event": "vlm_http_start", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2553, "sha256": "e04ced3dddbb9e13757a5cc3dd7eebf41b555ef68bc718ee666c6386a2728c35"}, {"type": "image", "bytes": 36588, "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07"}, {"type": "image", "bytes": 35984, "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 3, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 5712, "output_tokens": 918}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"artifact_path": "output/report.pdf", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 2, "dpi": 150, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / upper body-text area, inventory table, source line, and bottom-right footer", "chars_seen": ["The inventory contains two items and 19 units.", "The counts below reproduce the supplied CSV.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 1 of 2"], "nums_seen": ["19", "12", "7", "1", "2"], "objects_seen": ["two-line body text", "two-column inventory table", "source note", "page footer"], "layout_observed": "All visible body-text lines and all inventory-table cells are fully inside the page and unobscured. No clipping, overlap, overflow, truncation, or cell misalignment is visible. The expected page heading “Summary” is not visible. No horizontal divider associated with a heading is visible, and no frame enclosing the page section is visible; the table rules only structure the table.", "layout_broken": false, "verdict": "Partial fail: visible content is laid out cleanly, but the required Summary heading, heading divider, and enclosing section frame are absent from the rendered page.", "reason": "The body copy, table labels, values, source line, and footer are clear and within page boundaries. Because no heading is visible, its exact presence and the requested heading-associated elements cannot be confirmed.", "confidence": "high"}, "R2": {"rubric_id": "R2", "visible": true, "evidence_anchor": "page 2 / upper body-text area, inventory table, source line, and bottom-right footer", "chars_seen": ["Item A has 12 units; item B has 7 units.", "Both item counts are shown in the table below.", "Item", "Count", "A", "B", "Source: stock.csv. No other inventory records are used.", "Page 2 of 2"], "nums_seen": ["12", "7", "12", "7", "2", "2"], "objects_seen": ["two-line body text", "two-column inventory table", "source note", "page footer"], "layout_observed": "All visible body-text lines and all inventory-table cells are fully inside the page and unobscured. No clipping, overlap, overflow, truncation, or cell misalignment is visible. The expected page heading “Details” is not visible. No horizontal divider associated with a heading is visible, and no frame enclosing the page section is visible; the table rules only structure the table.", "layout_broken": false, "verdict": "Partial fail: visible content is laid out cleanly, but the required Details heading, heading divider, and enclosing section frame are absent from the rendered page.", "reason": "The body copy, table labels, values, source line, and footer are clear and within page boundaries. Because no heading is visible, its exact presence and the requested heading-associated elements cannot be confirmed.", "confidence": "high"}}, "usage": {"prompt_tokens": 5712, "completion_tokens": 918}}}
{"event": "sdk_assistant", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 5, "duration_ms": 40360, "duration_api_ms": 28164, "usage": {"input_tokens": 120930, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 631, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120930, "outputTokens": 631, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.620425, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.620425}
{"event": "invoke_terminal", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "status": "returned", "result": {"verdicts": [{"cap_id": "J7", "pass": true, "vote_confidence": 0.99, "justification": "两页均完整渲染；逐页像素检查确认正文各行及表格全部单元格均位于页内且无遮挡，无裁切、重叠或溢出，layout_broken=false；PDF字体风险亦为false。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2", "evidence_depth": "deep"}, {"cap_id": "J8", "pass": false, "vote_confidence": 0.99, "justification": "逐页渲染均未见规定标题：第1页缺“Summary”，第2页缺“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的可见边框，两个检查点均不满足。", "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_pdf", "args": {"max_pages": 2, "path": "output/report.pdf"}, "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"}, {"name": "vlm_judge", "args": {"artifact_path": "output/report.pdf", "dpi": 150, "pages": [1, 2], "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."}, "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"}], "turns": 5, "cost_usd": 0.620425, "duration_ms": 40360, "duration_api_ms": 28164, "usage": {"input_tokens": 120930, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 631, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 120930, "outputTokens": 631, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.620425, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}


==> anc/analysis/scorer_controls/observations/case-004/verdict.json <==
{
  "item_id": "scoring-observability-v1-doc",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J7",
      "verdict": "pass",
      "weight": 10,
      "tags": [],
      "rubric_statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:pass (vote 3:0)"
      ],
      "extra": {
        "vote_breakdown": "3:0",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；正文、来源行及库存表所有表头、A/B 行和数值单元格均在页内且清晰分隔，未见覆盖、重叠、截断或溢出；layout_broken=false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页检查显示正文、来源、页脚及表格所有单元格均在页界内，文字清晰，未见遮挡、裁切、溢出或重叠，layout_broken=false。PDF文本层亦确认两页正文与A/B两行表格存在。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J7",
            "pass": true,
            "vote_confidence": 0.99,
            "justification": "两页均完整渲染；逐页像素检查确认正文各行及表格全部单元格均位于页内且无遮挡，无裁切、重叠或溢出，layout_broken=false；PDF字体风险亦为false。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"
              }
            ],
            "turns": 6,
            "cost_usd": 0.838305,
            "duration_ms": 42686,
            "duration_api_ms": 31080,
            "usage": {
              "input_tokens": 162806,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 971,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 162806,
                "outputTokens": 971,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.838305,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62442,
            "duration_ms": 47085,
            "duration_api_ms": 28038,
            "usage": {
              "input_tokens": 120859,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120859,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62442,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"
              }
            ],
            "turns": 5,
            "cost_usd": 0.620425,
            "duration_ms": 40360,
            "duration_api_ms": 28164,
            "usage": {
              "input_tokens": 120930,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 631,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120930,
                "outputTokens": 631,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.620425,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2；workspace/output/report.pdf pages 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    },
    {
      "cap_id": "J8",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "Both pages expose the specified headings and explicit section boundaries.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:3)"
      ],
      "extra": {
        "vote_breakdown": "0:3",
        "confidence": "high",
        "votes_valid": 3,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "第1页未见“Summary”，第2页未见“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的框架。现有横线仅属于库存表格，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "逐页渲染可见：第1页直接从正文开始，未显示“Summary”；第2页未显示“Details”。两页只有表格内部横线，均无与标题关联的水平分隔线，也无包围页面区段的可见外框，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf pages 1-2",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J8",
            "pass": false,
            "vote_confidence": 0.99,
            "justification": "逐页渲染均未见规定标题：第1页缺“Summary”，第2页缺“Details”；两页也均无与标题关联的水平分隔线及包围页面区段的可见边框，两个检查点均不满足。",
            "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1；vlm_judge on workspace/output/report.pdf page 2",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For J7, determine whether every report body-text line and every inventory table cell lies inside its visible page boundary and is unobscured; identify any overlap, clipping, truncation, overflow, or covered text/cells. For J8, determine whether page 1 visibly shows heading 'Summary' and page 2 heading 'Details', and whether each heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe each page separately and report layout_broken based on hard readability defects, not aesthetics."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文、库存表格及来源行；page 2 / 正文、库存表格及来源行\", \"chars_seen\": [\"The inventory contains two items"
              }
            ],
            "turns": 6,
            "cost_usd": 0.838305,
            "duration_ms": 42686,
            "duration_api_ms": 31080,
            "usage": {
              "input_tokens": 162806,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 971,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 162806,
                "outputTokens": 971,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.838305,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both pages independently. For J7, report whether every body-text line and every inventory-table cell is fully inside the page, unobscured, unclipped, and non-overlapping; set layout_broken true if reading is impaired. For J8, verify page 1 visibly shows heading 'Summary', page 2 visibly shows heading 'Details', and for EACH page determine whether its heading is associated with both a visible horizontal divider and a visible frame enclosing that page section. Describe exact page-specific visual evidence; do not infer."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / 正文区、库存表及页脚；page 2 / 正文区、库存表及页脚\", \"chars_seen\": [\"The inventory contains two items a"
              }
            ],
            "turns": 5,
            "cost_usd": 0.62442,
            "duration_ms": 47085,
            "duration_api_ms": 28038,
            "usage": {
              "input_tokens": 120859,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 805,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120859,
                "outputTokens": 805,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.62442,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 2,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"output/report.pdf\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_pdf",
                "args": {
                  "max_pages": 2,
                  "path": "output/report.pdf"
                },
                "result_preview": "{\"path\": \"output/report.pdf\", \"page_count\": 2, \"pages_returned\": 2, \"pages\": [\"The inventory contains two items and 19 units.\\nThe counts below reproduce the supplied CSV.\\nItem\\nCount\\nA\\n12\\nB\\n7\\nSource: stock.csv. No other inventory records are used.\\nPage 1 of 2\\n\", \"Item A has 12 units; item B"
              },
              {
                "name": "vlm_judge",
                "args": {
                  "artifact_path": "output/report.pdf",
                  "dpi": 150,
                  "pages": [
                    1,
                    2
                  ],
                  "rubric_text": "Inspect both rendered PDF pages. For each page independently report: (1) whether every body-text line and every inventory table cell is fully inside the page and unobscured, noting any clipping, overlap, overflow, or truncation; (2) exact visible page heading (page 1 should be Summary, page 2 Details); (3) whether a visible horizontal divider is associated with the heading; (4) whether a visible frame encloses that page section. Report concrete layout observations per page and set layout_broken true if any content is obscured or outside boundaries."
                },
                "result_preview": "{\"artifact_path\": \"output/report.pdf\", \"model\": \"gpt-5.6-sol\", \"requested_model\": \"gpt-5.6-sol\", \"pages_rendered\": 2, \"dpi\": 150, \"per_rubric\": {\"R1\": {\"rubric_id\": \"R1\", \"visible\": true, \"evidence_anchor\": \"page 1 / upper body-text area, inventory table, source line, and bottom-right footer\", \"char"
              }
            ],
            "turns": 5,
            "cost_usd": 0.620425,
            "duration_ms": 40360,
            "duration_api_ms": 28164,
            "usage": {
              "input_tokens": 120930,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 631,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 120930,
                "outputTokens": 631,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.620425,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "vlm_judge on workspace/output/report.pdf page 1-2",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.5,
    "passed_total": 1,
    "total_graded": 2,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.5,
    "weight_passed": 10,
    "weight_total": 20,
    "graded_caps": 2,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 0.5,
    "votes_observed": 3,
    "failure_causes": {},
    "judge_total_cost_usd": 2.0831,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/scorer_controls/observations/case-005/judge-invocations.jsonl <==
{"event": "invoke_start", "event_seq": 1, "invoke_index": 1, "vote_index": 0, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 2, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 3, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 4, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 5, "invoke_index": 1, "vote_index": 0, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 6, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 7, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 8, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 9, "invoke_index": 1, "vote_index": 0, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 10, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 11, "invoke_index": 1, "vote_index": 0, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-e94fc5e1153d/states/state-000-load.png\", \"visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": false, \"returned_home\": true, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "sdk_assistant", "event_seq": 12, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 13, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 14, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details", "expected": "The page displays Item B: 7 after the click."}]}}
{"event": "tool_terminal", "event_seq": 15, "invoke_index": 1, "vote_index": 0, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 16, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 17, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 18, "invoke_index": 1, "vote_index": 0, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 549, "content_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { return; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 19, "invoke_index": 1, "vote_index": 0, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 20, "invoke_index": 1, "vote_index": 0, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 7, "duration_ms": 37545, "duration_api_ms": 37214, "usage": {"input_tokens": 200926, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 712, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 200926, "outputTokens": 712, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.02243, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 1.02243}
{"event": "invoke_terminal", "event_seq": 21, "invoke_index": 1, "vote_index": 0, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": false, "vote_confidence": 1.0, "justification": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 0, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details", "expected": "The page displays Item B: 7 after the click."}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}], "turns": 7, "cost_usd": 1.02243, "duration_ms": 37545, "duration_api_ms": 37214, "usage": {"input_tokens": 200926, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 712, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 200926, "outputTokens": 712, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 1.02243, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 22, "invoke_index": 2, "vote_index": 1, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 23, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 24, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 25, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 26, "invoke_index": 2, "vote_index": 1, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 27, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 28, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 29, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 30, "invoke_index": 2, "vote_index": 1, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "sdk_assistant", "event_seq": 31, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 32, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}}
{"event": "tool_terminal", "event_seq": 33, "invoke_index": 2, "vote_index": 1, "tool_index": 3, "status": "returned", "result": {"path": "visual_renders/evidence_manifest.json", "size_bytes": 1672, "content_sha256": "7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7", "truncated": false, "content": "{\"manifest_version\": 2, \"artifact_quality_profile_version\": 1, \"entries\": [{\"capability_id\": \"J10\", \"capability_catalog_id\": \"J10\", \"profile\": \"web_app\", \"source_path\": \"index.html\", \"source_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"surface\": {\"status\": \"ready\", \"evidence_surface\": \"exercise\", \"adapter\": \"html_chromium_walkthrough\", \"adapter_version\": \"playwright/chromium-1234\", \"outputs\": [\"visual_renders/000-00-e94fc5e1153d/states/state-000-load.png\", \"visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"], \"coverage\": {\"total_steps\": 1, \"performed_steps\": 1, \"steps\": [{\"index\": 1, \"phase\": \"step_01_click\", \"action\": \"click\", \"label\": \"#details\", \"selector\": \"#details\", \"performed\": true, \"dom_changed\": false, \"returned_home\": true, \"new_page_errors\": [], \"url\": \"workspace/index.html\", \"screenshot\": \"workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png\"}], \"sampling_strategy\": \"declared_steps\", \"discovered_controls\": [], \"page_errors\": [], \"console_errors\": [], \"network_failures\": [], \"supports_whole_artifact\": true}, \"error\": null}}]}"}}
{"event": "tool_start", "event_seq": 34, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 35, "invoke_index": 2, "vote_index": 1, "tool_index": 4, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 36, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 37, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 38, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}}
{"event": "tool_terminal", "event_seq": 39, "invoke_index": 2, "vote_index": 1, "tool_index": 5, "status": "returned", "result": {"path": "index.html", "size_bytes": 549, "content_sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc", "truncated": false, "content": "<!doctype html>\n<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Inventory viewer</title>\n<style>body{font:18px Arial,sans-serif;max-width:720px;margin:64px auto;color:#26323a}button{font:inherit;padding:12px 20px}#result{margin-top:24px;padding:18px;border:1px solid #9cb2bd}</style></head>\n<body><h1>Inventory viewer</h1><button id=\"details\" type=\"button\">Details</button><div id=\"result\" role=\"status\">Choose a section</div>\n<script>document.getElementById('details').addEventListener('click', function () { return; });</script>\n</body></html>\n"}}
{"event": "sdk_assistant", "event_seq": 40, "invoke_index": 2, "vote_index": 1, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_result", "event_seq": 41, "invoke_index": 2, "vote_index": 1, "subtype": "success", "is_error": false, "stop_reason": "end_turn", "num_turns": 7, "duration_ms": 25392, "duration_api_ms": 25169, "usage": {"input_tokens": 160726, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 517, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160726, "outputTokens": 517, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8165550000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}, "total_cost_usd": 0.8165550000000001}
{"event": "invoke_terminal", "event_seq": 42, "invoke_index": 2, "vote_index": 1, "status": "returned", "result": {"verdicts": [{"cap_id": "J10", "pass": false, "vote_confidence": 1.0, "justification": "初始结果虽为“Choose a section”，但点击 #details 后 DOM 未变化；源码中的点击处理器仅执行 return，未写入“Item B: 7”。这是产物交互缺陷而非判官基础设施问题。", "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]: performed=true, dom_changed=false；workspace/index.html script: #details click handler = function () { return; }", "evidence_depth": "deep"}], "_meta": {"model": "gpt-5.6-sol", "vote_index": 1, "tool_loop": true, "tool_calls": [{"name": "glob_workspace", "args": {"pattern": "**/*"}, "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"}, {"name": "read_html", "args": {"path": "index.html", "selector": ""}, "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "visual_renders/evidence_manifest.json"}, "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"}, {"name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}, "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"}, {"name": "read_artifact", "args": {"max_bytes": 20000, "path": "index.html"}, "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"}], "turns": 7, "cost_usd": 0.8165550000000001, "duration_ms": 25392, "duration_api_ms": 25169, "usage": {"input_tokens": 160726, "cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "output_tokens": 517, "server_tool_use": {"web_search_requests": 0, "web_fetch_requests": 0}, "service_tier": "standard", "cache_creation": {"ephemeral_1h_input_tokens": 0, "ephemeral_5m_input_tokens": 0}, "inference_geo": "", "iterations": [], "speed": "standard"}, "model_usage": {"gpt-5.6-sol": {"inputTokens": 160726, "outputTokens": 517, "cacheReadInputTokens": 0, "cacheCreationInputTokens": 0, "webSearchRequests": 0, "costUSD": 0.8165550000000001, "contextWindow": 200000, "maxOutputTokens": 32000}}}}}
{"event": "invoke_start", "event_seq": 43, "invoke_index": 3, "vote_index": 2, "requested_model": "gpt-5.6-sol"}
{"event": "sdk_assistant", "event_seq": 44, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 45, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 46, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "name": "glob_workspace", "args": {"pattern": "**/*"}}
{"event": "tool_terminal", "event_seq": 47, "invoke_index": 3, "vote_index": 2, "tool_index": 1, "status": "returned", "result": {"pattern": "**/*", "pattern_received": null, "match_count": 2, "matches": ["index.html", "source_materials/stock.csv"], "truncated": false}}
{"event": "sdk_assistant", "event_seq": 48, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "sdk_assistant", "event_seq": 49, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 50, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "name": "read_html", "args": {"path": "index.html", "selector": ""}}
{"event": "tool_terminal", "event_seq": 51, "invoke_index": 3, "vote_index": 2, "tool_index": 2, "status": "returned", "result": {"path": "index.html", "title": "Inventory viewer", "headings": [{"level": "h1", "text": "Inventory viewer"}], "selector": "", "selector_hits": [], "text": "Inventory viewer\nInventory viewer\nDetails\nChoose a section", "text_truncated": false}}
{"event": "tool_start", "event_seq": 52, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "name": "browse_html", "args": {"interact": true, "path": "index.html", "steps": [{"action": "click", "selector": "#details"}]}}
{"event": "tool_terminal", "event_seq": 53, "invoke_index": 3, "vote_index": 2, "tool_index": 3, "status": "returned", "result": {"error": "chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\nPlease use the Async API instead.", "error_code": "chromium_missing"}}
{"event": "sdk_assistant", "event_seq": 54, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 55, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png", "dpi": 144, "pages": [1], "rubric_text": "Describe the visible inventory result before interaction, especially whether it shows 'Choose a section'."}}
{"event": "vlm_http_start", "event_seq": 56, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 4, "http_attempt_index": 1, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2112, "sha256": "ecbc576aeb1014c8120d7b649b0413b5dad83a431519040db0b5cef175dfa37a"}, {"type": "image", "bytes": 32025, "sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 57, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 4, "http_attempt_index": 1, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3359, "output_tokens": 198}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 58, "invoke_index": 3, "vote_index": 2, "tool_index": 4, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-000-load.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "page 1 / 页面上方的库存查看器界面", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["页面标题", "Details 按钮", "带边框的提示区域"], "layout_observed": "页面元素清晰分隔，无文字重叠、截断、错位或溢出；下方留白较多，但未造成内容拥挤或明显排版失衡。", "layout_broken": false, "verdict": "符合：交互前的库存结果区域明确显示“Choose a section”，提示用户先选择一个分区；当前未展示具体库存条目。", "reason": "可见界面中，标题和 Details 按钮下方的结果框内清晰显示字面字符串“Choose a section”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3359, "completion_tokens": 198}}}
{"event": "sdk_assistant", "event_seq": 59, "invoke_index": 3, "vote_index": 2, "response_model": "gpt-5.6-sol", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 0, "output_tokens": 0}, "stop_reason": null}
{"event": "tool_start", "event_seq": 60, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "name": "vlm_judge", "args": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png", "dpi": 144, "pages": [1], "rubric_text": "Describe the visible inventory result after clicking #details, especially whether it shows 'Item B: 7' or remains 'Choose a section'."}}
{"event": "vlm_http_start", "event_seq": 61, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 5, "http_attempt_index": 2, "requested_model": "gpt-5.6-sol", "content_hashes": [{"type": "text", "bytes": 2141, "sha256": "8f5fc11cd20cecdc265df7c3d4ce59d779d50ed34b37b483a3ef34843d25eab0"}, {"type": "image", "bytes": 32025, "sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba"}], "temperature_included": false}
{"event": "vlm_http_terminal", "event_seq": 62, "invoke_index": 3, "vote_index": 2, "parent_tool_index": 5, "http_attempt_index": 2, "status": "returned", "http_status": 200, "response_model": "deployment-gpt-5.6-sol-platform-global", "usage": {"cache_creation_input_tokens": 0, "cache_read_input_tokens": 0, "input_tokens": 3370, "output_tokens": 310}, "cost": null, "total_cost_usd": null}
{"event": "tool_terminal", "event_seq": 63, "invoke_index": 3, "vote_index": 2, "tool_index": 5, "status": "returned", "result": {"artifact_path": "visual_renders/000-00-e94fc5e1153d/states/state-001-click.png", "model": "gpt-5.6-sol", "requested_model": "gpt-5.6-sol", "pages_rendered": 1, "dpi": 144, "per_rubric": {"R1": {"rubric_id": "R1", "visible": true, "evidence_anchor": "frame 1 / Details 按钮下方的结果面板", "chars_seen": ["Inventory viewer", "Details", "Choose a section"], "nums_seen": [], "objects_seen": ["标题", "Details 按钮", "带边框的结果面板"], "layout_observed": "页面元素清晰分隔，无重叠、截断或溢出；结果面板内清楚显示“Choose a section”。", "layout_broken": false, "verdict": "点击后结果仍为“Choose a section”，未显示“Item B: 7”。", "reason": "可见结果面板中的文字是“Choose a section”，画面中没有出现“Item B: 7”。", "confidence": "high"}}, "usage": {"prompt_tokens": 3370, "completion_tokens": 310}}}
{"event": "invoke_terminal", "event_seq": 64, "invoke_index": 3, "vote_index": 2, "status": "timeout", "result": {"pass": false, "vote_confidence": 0.0, "justification": "cc_sdk invoke timed out after 180s (claude stream hung)", "_meta": {"model": "gpt-5.6-sol", "vote_index": 2, "tool_loop": true, "error": "invoke_timeout_180s"}}}


==> anc/analysis/scorer_controls/observations/case-005/verdict.json <==
{
  "item_id": "scoring-observability-v1-web",
  "agent": "fixed-output-control",
  "round_id": 1,
  "schema_version": "v2",
  "capabilities": [
    {
      "cap_id": "J10",
      "verdict": "fail",
      "weight": 10,
      "tags": [],
      "rubric_statement": "The Details button actually updates the displayed inventory result.",
      "observable_conditions": [],
      "evidence": [],
      "skills_run": [],
      "vlm_diverge_warning": null,
      "rubric_audit_warning": null,
      "reason": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。",
      "judge_path": [
        "agent:cc_sdk:gpt-5.6-sol",
        "verdict:fail (vote 0:2)"
      ],
      "extra": {
        "vote_breakdown": "0:2",
        "confidence": "high",
        "votes_valid": 2,
        "abstained": 0,
        "vote_results": [
          {
            "cap_id": "J10",
            "pass": false,
            "vote_confidence": 1.0,
            "justification": "预生成的完整 exercise 已执行 #details 点击，但 dom_changed=false；源码事件处理器也仅执行 return，结果不会从“Choose a section”变为“Item B: 7”。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器",
            "evidence_depth": "deep"
          },
          {
            "cap_id": "J10",
            "pass": false,
            "vote_confidence": 1.0,
            "justification": "初始结果虽为“Choose a section”，但点击 #details 后 DOM 未变化；源码中的点击处理器仅执行 return，未写入“Item B: 7”。这是产物交互缺陷而非判官基础设施问题。",
            "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]: performed=true, dom_changed=false；workspace/index.html script: #details click handler = function () { return; }",
            "evidence_depth": "deep"
          }
        ],
        "judge_vote_meta": [
          {
            "model": "gpt-5.6-sol",
            "vote_index": 0,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details",
                      "expected": "The page displays Item B: 7 after the click."
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              }
            ],
            "turns": 7,
            "cost_usd": 1.02243,
            "duration_ms": 37545,
            "duration_api_ms": 37214,
            "usage": {
              "input_tokens": 200926,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 712,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 200926,
                "outputTokens": 712,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 1.02243,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          },
          {
            "model": "gpt-5.6-sol",
            "vote_index": 1,
            "tool_loop": true,
            "tool_calls": [
              {
                "name": "glob_workspace",
                "args": {
                  "pattern": "**/*"
                },
                "result_preview": "{\"pattern\": \"**/*\", \"pattern_received\": null, \"match_count\": 2, \"matches\": [\"index.html\", \"source_materials/stock.csv\"], \"truncated\": false}"
              },
              {
                "name": "read_html",
                "args": {
                  "path": "index.html",
                  "selector": ""
                },
                "result_preview": "{\"path\": \"index.html\", \"title\": \"Inventory viewer\", \"headings\": [{\"level\": \"h1\", \"text\": \"Inventory viewer\"}], \"selector\": \"\", \"selector_hits\": [], \"text\": \"Inventory viewer\\nInventory viewer\\nDetails\\nChoose a section\", \"text_truncated\": false}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "visual_renders/evidence_manifest.json"
                },
                "result_preview": "{\"path\": \"visual_renders/evidence_manifest.json\", \"size_bytes\": 1672, \"content_sha256\": \"7179a6cc195e1fcb97a4798aad6d4eba4af36b2f3a2495d174c003c4acd80fc7\", \"truncated\": false, \"content\": \"{\\n  \\\"manifest_version\\\": 2,\\n  \\\"artifact_quality_profile_version\\\": 1,\\n  \\\"entries\\\": [\\n    {\\n      \\\"capa"
              },
              {
                "name": "browse_html",
                "args": {
                  "interact": true,
                  "path": "index.html",
                  "steps": [
                    {
                      "action": "click",
                      "selector": "#details"
                    }
                  ]
                },
                "result_preview": "{\"error\": \"chromium_missing: chromium probe failed: Error: It looks like you are using Playwright Sync API inside the asyncio loop.\\nPlease use the Async API instead.\", \"error_code\": \"chromium_missing\"}"
              },
              {
                "name": "read_artifact",
                "args": {
                  "max_bytes": 20000,
                  "path": "index.html"
                },
                "result_preview": "{\"path\": \"index.html\", \"size_bytes\": 549, \"content_sha256\": \"e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc\", \"truncated\": false, \"content\": \"<!doctype html>\\n<html lang=\\\"en\\\"><head><meta charset=\\\"utf-8\\\"><title>Inventory viewer</title>\\n<style>body{font:18px Arial,sans-serif;max"
              }
            ],
            "turns": 7,
            "cost_usd": 0.8165550000000001,
            "duration_ms": 25392,
            "duration_api_ms": 25169,
            "usage": {
              "input_tokens": 160726,
              "cache_creation_input_tokens": 0,
              "cache_read_input_tokens": 0,
              "output_tokens": 517,
              "server_tool_use": {
                "web_search_requests": 0,
                "web_fetch_requests": 0
              },
              "service_tier": "standard",
              "cache_creation": {
                "ephemeral_1h_input_tokens": 0,
                "ephemeral_5m_input_tokens": 0
              },
              "inference_geo": "",
              "iterations": [],
              "speed": "standard"
            },
            "model_usage": {
              "gpt-5.6-sol": {
                "inputTokens": 160726,
                "outputTokens": 517,
                "cacheReadInputTokens": 0,
                "cacheCreationInputTokens": 0,
                "webSearchRequests": 0,
                "costUSD": 0.8165550000000001,
                "contextWindow": 200000,
                "maxOutputTokens": 32000
              }
            }
          }
        ],
        "observable_conditions": [],
        "evidence": [],
        "evidence_anchor": "workspace/visual_renders/evidence_manifest.json coverage.steps[0]（selector=#details, performed=true, dom_changed=false）；workspace/index.html <script> 点击处理器",
        "evidence_depth": "deep",
        "skills_run": [],
        "rubric_audit_warning": null
      }
    }
  ],
  "summary": {
    "pass_rate": 0.0,
    "passed_total": 0,
    "total_graded": 1,
    "budget_exhausted_count": 0,
    "api_error_count": 0,
    "no_verdict_count": 0,
    "judge_incomplete": false,
    "data_completeness": 1.0,
    "weighted_score": 0.0,
    "weight_passed": 0,
    "weight_total": 10,
    "graded_caps": 1,
    "low_resolution": true,
    "split_caps": 0,
    "split_weight_share": 0.0,
    "noise_half_band": 0.0,
    "score_resolution": 1.0,
    "votes_observed": 2,
    "failure_causes": {},
    "judge_total_cost_usd": 1.839,
    "schema_version": "v2_transitional",
    "per_tag": {}
  }
}


==> anc/analysis/scorer_controls/published-contrast.json <==
{
  "source_sha256": "90e0e45518c1223d16cf13a578b425a14c0d45a4b199f50a49f93c9520c59a07",
  "source_type": "published_manuscript_numeric_macros",
  "exact_selected_lines": [
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.synthetic_tasks\\endcsname{2}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_outputs\\endcsname{5}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_caps\\endcsname{8}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.votes_per_cap\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.planned_ballots\\endcsname{24}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.attempted_outputs\\endcsname{5}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.complete_outputs\\endcsname{4}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.partial_outputs\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.html_browse_failures\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_001.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_002.J10.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.fail\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_003.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.pass\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.fail\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J7.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.fail\\endcsname{3}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_004.J8.unknown\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.pass\\endcsname{0}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.fail\\endcsname{2}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.case_005.J10.unknown\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.pass_ballots\\endcsname{15}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.fail_ballots\\endcsname{8}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.unknown_ballots\\endcsname{1}",
    "\\expandafter\\gdef\\csname claimval@prospective.judge_controls_v1_20260912.valid_ballots\\endcsname{23}"
  ],
  "planned_ballots": 24,
  "valid_ballots": 23,
  "pass_ballots": 15,
  "fail_ballots": 8,
  "unknown_ballots": 1,
  "complete_outputs": 4,
  "partial_outputs": 1,
  "cases": {
    "case-001": {
      "J7": [
        3,
        0,
        0
      ],
      "J8": [
        3,
        0,
        0
      ]
    },
    "case-002": {
      "J10": [
        3,
        0,
        0
      ]
    },
    "case-003": {
      "J7": [
        0,
        3,
        0
      ],
      "J8": [
        3,
        0,
        0
      ]
    },
    "case-004": {
      "J7": [
        3,
        0,
        0
      ],
      "J8": [
        0,
        3,
        0
      ]
    },
    "case-005": {
      "J10": [
        0,
        2,
        1
      ]
    }
  }
}


==> anc/analysis/scorer_controls/recorded-ballots.csv <==
case,criterion,planned_ballot,status
case-001,J7,1,PASS
case-001,J7,2,PASS
case-001,J7,3,PASS
case-001,J8,1,PASS
case-001,J8,2,PASS
case-001,J8,3,PASS
case-002,J10,1,PASS
case-002,J10,2,PASS
case-002,J10,3,PASS
case-003,J7,1,FAIL
case-003,J7,2,FAIL
case-003,J7,3,FAIL
case-003,J8,1,PASS
case-003,J8,2,PASS
case-003,J8,3,PASS
case-004,J7,1,PASS
case-004,J7,2,PASS
case-004,J7,3,PASS
case-004,J8,1,FAIL
case-004,J8,2,FAIL
case-004,J8,3,FAIL
case-005,J10,1,FAIL
case-005,J10,2,FAIL
case-005,J10,3,UNKNOWN_TIMEOUT


==> anc/analysis/scorer_controls/requirements.txt <==
# Core verification: Python standard library only; Python >= 3.8.
# Optional --render check, tested with an existing installation:
# PyMuPDF==1.28.0
# No dependency installation or network access is performed by verify.py.


==> anc/analysis/scorer_controls/verify.py <==
#!/usr/bin/env python3
"""Offline artifact and recorded-observation checks; never invokes a judge or network."""
from pathlib import Path
import argparse,collections,hashlib,json,re,sys
ROOT=Path(__file__).resolve().parent

def digest(b): return hashlib.sha256(b).hexdigest()
def readj(p): return json.loads(p.read_text(encoding='utf-8'))
def require(ok,message):
    if not ok: raise ValueError(message)
def content_streams(data):
    # These recovered ReportLab PDFs use uncompressed content streams.
    require(b'/Filter' not in data,'unexpected compressed PDF: use an independent PDF reader')
    return re.findall(rb'\bstream\r?\n(.*?)endstream',data,re.S)
def pdf_checks():
    documents={c:content_streams((ROOT/f'cases/case-{c}/workspace/output/report.pdf').read_bytes()) for c in ['001','003','004']}
    require(all(len(s)==2 for s in documents.values()),'two PDF pages/content streams required')
    overlay=b'.847059 .847059 .847059 rg\nn 65 499 478 70 re f*\n'
    for n,(normal,masked,stripped) in enumerate(zip(documents['001'],documents['003'],documents['004'])):
        heading=b'Summary' if n==0 else b'Details'
        require(masked.count(overlay)==1 and masked.replace(overlay,b'')==normal,'masked PDF differs beyond one opaque cell overlay')
        marker=(b'.14902 .196078 .227451 rg\nBT /F2 24 Tf 28.8 TL ET\nBT 1 0 0 1 48 744 Tm ('+heading+b') Tj T* ET\n.152941 .435294 .588235 RG\n1.3 w\nn 48 727 m 564 727 l S\n.611765 .698039 .741176 RG\n.8 w\nn 44 128 524 578 re S\n')
        require(normal.count(marker)==1 and normal.replace(marker,b'')==stripped,'section-stripped PDF differs beyond heading/divider/frame operators')
        text=lambda s:re.findall(rb'\((.*?)\) Tj',s)
        require(text(normal)==text(masked),'normal/masked text layer differs')
        require([t for t in text(normal) if t!=heading]==text(stripped),'stripped body/table text differs')
    a=(ROOT/'cases/case-002/workspace/index.html').read_text();b=(ROOT/'cases/case-005/workspace/index.html').read_text()
    handler="document.getElementById('result').textContent = 'Item B: 7';"
    require(a.count(handler)==1 and a.replace(handler,'return;')==b,'HTML differs beyond click handler')
    require(not re.search(r'https?://|\bfetch\(|\bXMLHttpRequest\b|\bsrc=',a+b),'unexpected external HTML resource')
    return {'normal_masked_text_equal':True,'masked_only_added_opaque_cell_overlay':True,'section_stripped_only_removed_declared_markers':True,'html_only_handler_differs':True,'execution_scope':'static comparison of originals, no browser rerun'}
def observed_checks():
    expected=readj(ROOT/'published-contrast.json');values={}
    for l in expected['exact_selected_lines']:
        m=re.fullmatch(r'\\expandafter\\gdef\\csname claimval@prospective\.judge_controls_v1_20260912\.(.*?)\\endcsname\{(\d+)\}',l)
        require(m is not None,'invalid published macro');values[m[1]]=int(m[2])
    total=collections.Counter(); rows=[]; invokes=[]; evidence=[]
    for case,caps in expected['cases'].items():
        native=readj(ROOT/'observations'/case/'verdict.json')
        journal=[json.loads(l) for l in (ROOT/'observations'/case/'judge-invocations.jsonl').read_text().splitlines()]
        require([e['event_seq'] for e in journal]==list(range(1,len(journal)+1)),'journal sequence gap')
        capmap={c['cap_id']:c for c in native['capabilities']}
        require(set(capmap)==set(caps),'criterion identity mismatch')
        typ='web' if case in ['case-002','case-005'] else 'doc'
        rubric=readj(ROOT/'items'/typ/'evaluation/rubric.yaml')['rubric']
        for c in rubric:require(capmap[c['id']]['rubric_statement']==c['statement'] and capmap[c['id']]['weight']==c['weight'],'native criterion/rubric mismatch')
        votes={cap:[] for cap in caps};unknown=0
        for i in range(1,4):
            events=[e for e in journal if e.get('invoke_index')==i]
            starts=[e for e in events if e['event']=='invoke_start'];ends=[e for e in events if e['event']=='invoke_terminal'];sdk=[e for e in events if e['event']=='sdk_result']
            require(len(starts)==len(ends)==1,'missing or repeated native invocation')
            end=ends[0];ballots=end.get('result',{}).get('verdicts',[])
            valid=(end['status']=='returned' and len(sdk)==1 and sdk[0].get('is_error') is False and set(b.get('cap_id') for b in ballots)==set(caps) and len(ballots)==len(caps) and all(type(b.get('pass')) is bool for b in ballots))
            invokes.append({'case':case,'invoke_index':i,'terminal_event_seq':end['event_seq'],'terminal_status':end['status'],'sdk_completion_count':len(sdk),'valid_criterion_ballots':len(caps) if valid else 0})
            if valid:
                for b in ballots:votes[b['cap_id']].append(b)
            else:
                require(case=='case-005' and i==3 and end['status']=='timeout' and not sdk,'unexpected incomplete allocation')
                require(end['result'].get('pass') is False and 'verdicts' not in end['result'],'timeout error shape changed');unknown+=1
        for cap,want in caps.items():
            v=votes[cap];counts=[sum(b['pass'] for b in v),sum(not b['pass'] for b in v),3-len(v)]
            require(counts==want,'published count mismatch')
            require(capmap[cap]['extra']['vote_results']==v,'native aggregate ballot payload differs from invocation receipts')
            require(capmap[cap]['extra']['votes_valid']==len(v),'native votes_valid mismatch')
            for k,n in zip(['pass','fail','unknown'],counts):
                require(values[f'{case.replace("-","_")}.{cap}.{k}']==n,'macro/receipt mismatch');total[k]+=n
            for i in range(3):rows.append({'case':case,'criterion':cap,'planned_ballot':i+1,'status':('PASS' if v[i]['pass'] else 'FAIL') if i<len(v) else 'UNKNOWN_TIMEOUT'})
        manifest=readj(ROOT/'cases'/case/'workspace/visual_renders/evidence_manifest.json')
        w=ROOT/'cases'/case/'workspace'
        for e in manifest['entries']:
            require(digest((w/e['source_path']).read_bytes())==e['source_sha256'],'evidence source hash mismatch')
            require(all((w/r).is_file() for r in e['surface']['outputs']),'missing prepared screenshot')
        browse=[e for e in journal if e['event']=='tool_start' and e.get('name')=='browse_html']
        if typ=='web':
            require(len(browse)==values['html_browse_failures']==3,'browse attempt mismatch')
            for start in browse:
                end=next(e for e in journal if e['event']=='tool_terminal' and e['invoke_index']==start['invoke_index'] and e['tool_index']==start['tool_index'])
                require(end['result'].get('error_code')=='chromium_missing' and 'asyncio loop' in end['result']['error'],'browse failure cause changed')
            step=manifest['entries'][0]['surface']['coverage']['steps'][0]
            require(step['index']==1 and step['performed'] and step['dom_changed']==(case=='case-002'),'prepared interaction contrast changed')
        if case=='case-005':require(native['summary']['judge_incomplete'] is False and native['summary']['votes_observed']==2,'native completion discrepancy lost')
        evidence.append({'case':case,'browse_failures':len(browse),'prepared_evidence_entries':len(manifest['entries']),'visual_http_returns':sum(e['event']=='vlm_http_terminal' and e.get('status')=='returned' for e in journal)})
    require(sum(total.values())==expected['planned_ballots']==values['planned_ballots']==24,'planned count mismatch')
    for k in ['pass','fail','unknown']:require(total[k]==expected[k+'_ballots']==values[k+'_ballots'],'total count mismatch')
    require(total['pass']+total['fail']==values['valid_ballots']==23,'valid count mismatch')
    require(sum(i['valid_criterion_ballots']>0 for i in invokes)==14,'valid invocation count mismatch')
    return {'planned':24,'valid':23,'pass':total['pass'],'fail':total['fail'],'unknown':total['unknown'],'valid_invocations':14,'attempted_invocations':15,'complete_outputs':4,'partial_outputs':1,'ballots':rows,'invocations':invokes,'evidence':evidence}
def render_checks():
    import fitz
    docs={c:fitz.open(ROOT/f'cases/case-{c}/workspace/output/report.pdf') for c in ['001','003','004']}
    require(all(len(d)==2 for d in docs.values()),'renderer page count')
    for i in range(2):
        require(docs['001'][i].get_text()==docs['003'][i].get_text(),'renderer text layer mismatch')
        # Crop the cells in page coordinates (PDF origin converted by renderer).
        region=fitz.Rect(68,225,541,290)
        a=docs['001'][i].get_pixmap(clip=region,alpha=False).samples
        b=docs['003'][i].get_pixmap(clip=region,alpha=False).samples
        require(a!=b and max(b)-min(b)<=1,'masked data region is not opaque and uniform')
        table=fitz.Rect(63,187,545,295)
        require(docs['001'][i].get_pixmap(clip=table,alpha=False).samples==docs['004'][i].get_pixmap(clip=table,alpha=False).samples,'section-stripped table raster differs')
    return {'status':'PASS','engine':'PyMuPDF','version':fitz.VersionBind,'pages_checked':6,'normal_masked_text_equal':True,'masked_cells_uniform':True,'normal_stripped_table_pixels_equal':True}
def main():
    ap=argparse.ArgumentParser(description=__doc__);ap.add_argument('--render',action='store_true',help='also verify raster contrasts using installed PyMuPDF');args=ap.parse_args()
    hashes=readj(ROOT/'SHA256SUMS.json')
    actual={p.relative_to(ROOT).as_posix() for p in ROOT.rglob('*') if p.is_file() and p.name!='SHA256SUMS.json'}
    require(actual==set(hashes),'unlisted or missing publication file')
    for rel,h in hashes.items():require(digest((ROOT/rel).read_bytes())==h,'hash mismatch: '+rel)
    trans=readj(ROOT/'TRANSFORMATIONS.json')['files']
    for t in trans:
        require(digest((ROOT/t['path']).read_bytes())==t['sha256'],'transformed hash mismatch')
        if t['transformation']=='identity_bytes':require(t['source_sha256']==t['sha256'],'original modified')
    result={'status':'PASS','checked_files':len(hashes),'artifact_contrasts':pdf_checks(),'recorded_observations':observed_checks(),'native_judge_rerun':False}
    if args.render:result['render']=render_checks()
    print(json.dumps(result,ensure_ascii=False,indent=2))
if __name__=='__main__':main()


==> anc/analysis/scorer_controls_r310/README.md <==
# Recovered scorer-control recording (later run)

This bundle publishes the aggregate records of a **later** fixed-output scorer
diagnostic over the **same five synthetic control artifacts** used by the earlier
recording in `scorer_controls/`. It is a separate run, not a correction or
replacement of that earlier version: both remain reported side by side.

## Scope

Five fixed synthetic outputs (three PDFs, two self-contained HTML files), eight
criterion instances, three ballots per instance, **24 planned ballots**. Each
ballot is one single-criterion conversation. Ballots share artifacts, criteria and
one scorer configuration, so they are descriptive counts, **not independent
samples**, not API-request counts, and not an accuracy estimate.

Recomputed outcome: **21 valid ballots (15 pass, 6 fail)** and **3 unknown**;
**7 of 8 criteria** completed their allocation. The one incomplete criterion is
`case-004 / J8`, whose first ballot stopped on an administrative HTTP 429 and
whose remaining two were never started before the case budget expired. That
criterion is **excluded**, never counted as a failure or a success, and the whole
`case-004` case therefore stays **incomplete even though its graded native score
is 1.0**. Unknown ballots stay in the 24-slot denominator.

The 19 ballot slots consumed by the earlier stopped attempt are immutable; the
recovery only attempted the never-started remainder.

## What this does and does not establish

Established: criterion-specific responses of one scorer configuration to prepared
artifact defects, and actual in-browser execution evidence distinguishing a
functional HTML control from a no-op one.

**Not** established: human agreement, independent deliverable usability, general
scoring accuracy, any construction or repair benefit, and any authenticated
backend identity. These are synthetic diagnostics only.

## Model and budgets

All roles, including the visual role, **requested** the routing alias
`gpt-6-astra`. That is the requested configuration label recorded by the harness,
not an authenticated backend identity and not a citation of any vendor model.
Model, batching and runtime all differ from the earlier recording, so no isolated
causal attribution to any single change is available.

Per-ballot ceilings: 8 HTTP requests, 16 tool calls, 180 seconds including
cleanup. Recorded totals: 133 HTTP requests (105 text, 28 visual), 1 request with
unknown usage, 1,947,646 known total tokens. **Full-stack cost is unknown** and is
not imputed as zero.

## Browsing and image evidence

Six `browse_html` click walkthroughs are recorded, one per HTML ballot. All were
actually performed with no page errors. The working HTML changed the DOM in
**3 of 3** votes; the no-op HTML changed it in **0 of 3**. 43 image records bind
source -> screenshot -> decoded model input image; the screenshot and decoded
input-image digests are equal in every record.

## Raw records are not fully released

This directory holds aggregate and per-slot records, digests and the sanitized
execution amendment. Original prompts, raw response bodies, private host and
session provenance, absolute scheduling clocks and internal paths are **withheld**.

Published digests bind only the **distributed** bytes. They do **not**
authenticate the withheld originals and are not independent ground truth.
Because the original model inputs are not distributed, this bundle supports
reaggregation only — **not** a full native replay.

## Verify

From this directory, standard library only, no network:

```bash
python3 -B verify.py
```

It rechecks the 24 planned slots, the 21 valid / 3 unknown split, the 7-of-8
complete criteria, per-criterion counts against native verdicts, the 3-vs-3
browsing contrast, request/token accounting, the image chain and the hash
manifest. It never invokes a judge, a browser or the network.

## Files

| File | Contents |
|---|---|
| `index.json` | Published aggregate index used by the manuscript |
| `harvest-public.json` | Per-slot, per-request and per-image records |
| `browse-acceptance.json` | The six recorded click walkthroughs |
| `amendment-public.json` | Sanitized execution/recovery amendment |
| `verify.py` | Offline recomputation |
| `SHA256SUMS.json` | Digests of the distributed files |


==> anc/analysis/scorer_controls_r310/SHA256SUMS.json <==
{
  "scope": "Digests of the distributed bytes only; they do not authenticate withheld originals and are not independent ground truth.",
  "files": {
    "index.json": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
    "harvest-public.json": "357761855ace8de5a6a48e8be6877e1c9af2ddb0457784765d46bf67feef7e11",
    "browse-acceptance.json": "b557e58a632bb7938b64ddef137918800fdb5c9c014379417f060fdb6f1c99a5",
    "amendment-public.json": "671557aa3654e5c50edf73263ea4e4ff74b14221e4e724af47ab511b546967e4",
    "verify.py": "174ebcf5c5694dfd5e49e938aace2ec054f256e411d3250c591615f3ce4fb4af",
    "README.md": "f50ef23435bac9f9f7312df0ec7615070088ff01b4db8e2e36ba6aab9d191fbc"
  }
}


==> anc/analysis/scorer_controls_r310/amendment-public.json <==
{
  "version": "R310-administrative-recovery-v1",
  "classification": "Protocol-recorded administrative recovery after HTTP 429; same stopped R306 study, not new controls or favorable-outcome selection",
  "original_freeze_sha256": "04f95fef91d6d56bd95c9d6c06dcad14a725c4cb0ae34f18d23d6dd82f85057b",
  "original_protocol_sha256": "876bba1425431b5c009317e8aec7d51afbd64458ba83c51e41f8ad458a02224f",
  "case005_seconds_including_cleanup": 570,
  "case_cleanup_seconds": 30,
  "ballot_seconds_including_cleanup": 180,
  "eligible": [
    [
      "case-004",
      "J8",
      1
    ],
    [
      "case-004",
      "J8",
      2
    ],
    [
      "case-005",
      "J10",
      0
    ],
    [
      "case-005",
      "J10",
      1
    ],
    [
      "case-005",
      "J10",
      2
    ]
  ],
  "immutable_consumed_slots": 19,
  "denominators": {
    "ballots": 24,
    "http": 192,
    "tools": 384
  },
  "model_all_roles": "gpt-6-astra",
  "retries": 0,
  "reuse": "Unmodified R306 execute_ballot, original R303 _build_cap_check, CodexBackend.invoke, dispatch_agent_judge_batch and summarize",
  "missing_ballots": "UNKNOWN retained; no synthetic complete case",
  "skipped_slots": "Original row remains untouched; recovery_decisions records CASE_BUDGET_CENSORING or global/API/auth/infra reason",
  "stop_classes": [
    "API",
    "AUTH",
    "INFRASTRUCTURE"
  ],
  "authorization": "Root central acceptance and fresh independently obtained API-availability evidence required; preparation does not establish either",
  "launch_once": "Exclusive fsynced atomic marker retained after failure; individual slot consumed marker precedes native call",
  "scientific_limits": "Five synthetic diagnostic controls; no human-agreement, general-accuracy or construction-effect claim"
}


==> anc/analysis/scorer_controls_r310/browse-acceptance.json <==
{
  "root_verified_browsing": [
    {
      "case": "case-002",
      "vote": 1,
      "source_sha256": "dcc03332ead6869dbd0ed0ff3c733f1de36928692b2571c8d1c6f887deab8a38",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-002",
      "vote": 0,
      "source_sha256": "20c47180726c111d4a40f9e7c4f729a95d1e035f6248bf5309f590cb27438b3b",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-002",
      "vote": 2,
      "source_sha256": "080c8597d673c3d63b991fcc7fae6255ad4920a9c9ad4b2e77ca90d107ea602f",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": true,
          "returned_home": false,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 1,
      "source_sha256": "2b11194374f388a1c79ceb6ae80985d0c80c3f96750e38670b58d08dc784b5f7",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 0,
      "source_sha256": "bf1ddd5783e35b2ece29bc6e730c0bd449a87cd0f5ba426e56d960571d968e99",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    },
    {
      "case": "case-005",
      "vote": 2,
      "source_sha256": "b1c048a7654d6cdbb0ba9d8bd1b4b57bfec5e6f2e2fc833184a7bde8abd9c00b",
      "mode": "walkthrough",
      "steps": [
        {
          "action": "click",
          "performed": true,
          "dom_changed": false,
          "returned_home": true,
          "new_page_errors": []
        }
      ],
      "page_errors": [],
      "error": null
    }
  ]
}

==> anc/analysis/scorer_controls_r310/claims/claim-ledger-public.json <==
{
  "schema_version": "1.0",
  "scope": "Every claim-bearing number that appears in paper/. A number not in this ledger must not be typed into a .tex file.",
  "evidence_policy": {
    "A": "Regenerable at HEAD: source_artifact is committed and regeneration_command reproduces it byte-for-byte.",
    "B": "Frozen snapshot with a recorded SHA-256; upstream may have moved on. Must carry an explicit limitation in the paper.",
    "C": "Not yet measured. Renders as a red TODO in the PDF and blocks submission."
  },
  "allowed_tiers_for_main_quantitative_claims": [
    "A",
    "B"
  ],
  "subset": "R310 scorer-control claims only (prospective.judge_controls_r310_20260928.*). Extracted verbatim from the current claim ledger; all other cohorts and their different evidentiary scopes are omitted here and remain as documented in the paper. Values are recorded counts over shared artifacts and one scorer configuration, not independent samples and not an accuracy estimate.",
  "claims": [
    {
      "claim_id": "prospective.judge_controls_r310_20260928.planned_ballots",
      "value": "24",
      "exact_claim": "Planned single-criterion ballot slots in the recovered recording; the denominator retains every unobserved slot.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/ballot_counts/planned",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.valid_ballots",
      "value": "21",
      "exact_claim": "Recovered ballots with a valid observed pass/fail outcome; shared artifacts and one configuration, so not independent samples.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "sum(/ballot_counts/PASS, /ballot_counts/FAIL)",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.pass_ballots",
      "value": "15",
      "exact_claim": "Valid recovered pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/ballot_counts/PASS",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.fail_ballots",
      "value": "6",
      "exact_claim": "Valid recovered fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/ballot_counts/FAIL",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.unknown_ballots",
      "value": "3",
      "exact_claim": "Recovered planned ballots with no valid observation, retained as unknown rather than as failures or successes.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/ballot_counts/UNKNOWN",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 2
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.criteria_total",
      "value": "8",
      "exact_claim": "Criterion instances in the recovered recording.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "count(/criteria)",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 2
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.criteria_complete",
      "value": "7",
      "exact_claim": "Criterion instances that completed their three-ballot allocation; the remaining instance is excluded, not failed.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "count(/criteria[ballots_complete=true])",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.cases_total",
      "value": "5",
      "exact_claim": "Fixed synthetic output variants exercised by the recovered recording.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "distinct(/slots/*/case)",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 2
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.cases_complete",
      "value": "4",
      "exact_claim": "Variants whose every criterion completed its allocation; a graded native score never upgrades an incomplete variant.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "count(/native_scores[every criterion complete])",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J7.pass",
      "value": "3",
      "exact_claim": "case-001, J7: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J7]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J7.fail",
      "value": "0",
      "exact_claim": "case-001, J7: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J7]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J7.unknown",
      "value": "0",
      "exact_claim": "case-001, J7: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J7]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J8.pass",
      "value": "3",
      "exact_claim": "case-001, J8: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J8]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J8.fail",
      "value": "0",
      "exact_claim": "case-001, J8: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J8]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_001.J8.unknown",
      "value": "0",
      "exact_claim": "case-001, J8: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-001,cap_id=J8]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_002.J10.pass",
      "value": "3",
      "exact_claim": "case-002, J10: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-002,cap_id=J10]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_002.J10.fail",
      "value": "0",
      "exact_claim": "case-002, J10: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-002,cap_id=J10]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_002.J10.unknown",
      "value": "0",
      "exact_claim": "case-002, J10: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-002,cap_id=J10]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J7.pass",
      "value": "0",
      "exact_claim": "case-003, J7: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J7]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J7.fail",
      "value": "3",
      "exact_claim": "case-003, J7: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J7]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J7.unknown",
      "value": "0",
      "exact_claim": "case-003, J7: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J7]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J8.pass",
      "value": "3",
      "exact_claim": "case-003, J8: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J8]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J8.fail",
      "value": "0",
      "exact_claim": "case-003, J8: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J8]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_003.J8.unknown",
      "value": "0",
      "exact_claim": "case-003, J8: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-003,cap_id=J8]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J7.pass",
      "value": "3",
      "exact_claim": "case-004, J7: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J7]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J7.fail",
      "value": "0",
      "exact_claim": "case-004, J7: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J7]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J7.unknown",
      "value": "0",
      "exact_claim": "case-004, J7: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J7]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J8.pass",
      "value": "0",
      "exact_claim": "case-004, J8: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J8]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J8.fail",
      "value": "0",
      "exact_claim": "case-004, J8: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J8]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_004.J8.unknown",
      "value": "3",
      "exact_claim": "case-004, J8: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-004,cap_id=J8]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_005.J10.pass",
      "value": "0",
      "exact_claim": "case-005, J10: valid pass ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-005,cap_id=J10]/pass",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_005.J10.fail",
      "value": "3",
      "exact_claim": "case-005, J10: valid fail ballots; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-005,cap_id=J10]/fail",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.case_005.J10.unknown",
      "value": "0",
      "exact_claim": "case-005, J10: planned ballots without a valid observation, retained as unknown; not human labels.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/criteria[case=case-005,cap_id=J10]/unknown",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls_r310_table.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.browse_walkthroughs",
      "value": "6",
      "exact_claim": "Recorded in-browser click walkthroughs, one per HTML ballot, all actually performed without page errors.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "count(/browsing/*/votes)",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.browse_votes_per_html",
      "value": "3",
      "exact_claim": "Recorded walkthroughs per HTML control.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/browsing/case-002/votes",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 2,
        "revision/judge_controls_r310_table.tex": 3
      },
      "research_location": "revision/judge_controls.tex, revision/judge_controls_r310_table.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.functional_dom_changed",
      "value": "3",
      "exact_claim": "Walkthroughs of the functional HTML control whose click changed the DOM.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/browsing/case-002/dom_changed",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1,
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/judge_controls_r310_table.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.noop_dom_changed",
      "value": "0",
      "exact_claim": "Walkthroughs of the no-operation HTML control whose click changed the DOM.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/browsing/case-005/dom_changed",
      "display_format": "integer",
      "research_occurrences": {
        "revision/retrospective.tex": 1,
        "revision/judge_controls.tex": 1,
        "revision/judge_controls_r310_table.tex": 1
      },
      "research_location": "revision/judge_controls.tex, revision/judge_controls_r310_table.tex, revision/retrospective.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.http_requests",
      "value": "133",
      "exact_claim": "Recorded HTTP requests across every recovered ballot; a request budget, not a ballot count.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/accounting/http_recorded",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.http_text",
      "value": "105",
      "exact_claim": "Recorded text-role HTTP requests.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/accounting/text",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.http_vision",
      "value": "28",
      "exact_claim": "Recorded visual-role HTTP requests.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/accounting/vision",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.usage_unknown_requests",
      "value": "1",
      "exact_claim": "Recorded requests whose token usage was never reported; not imputed as zero.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/accounting/usage_unknown_count",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.known_total_tokens",
      "value": "1947646",
      "exact_claim": "Total tokens summed over requests with reported usage only; full-stack cost remains unknown.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/accounting/known_total_tokens",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.image_records",
      "value": "43",
      "exact_claim": "Recorded image chain entries binding source, screenshot and decoded model input image digests.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "count(/image_chain/records)",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.per_ballot_http_max",
      "value": "8",
      "exact_claim": "Per-ballot HTTP request ceiling.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/denominators/per_ballot_http_max",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.per_ballot_tool_max",
      "value": "16",
      "exact_claim": "Per-ballot tool-call ceiling.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/denominators/per_ballot_tool_max",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.per_ballot_seconds",
      "value": "180",
      "exact_claim": "Per-ballot wall-clock ceiling in seconds, including cleanup.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/denominators/per_ballot_seconds",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    },
    {
      "claim_id": "prospective.judge_controls_r310_20260928.immutable_consumed_slots",
      "value": "19",
      "exact_claim": "Ballot slots already consumed by the stopped attempt and left unmodified by the recovery.",
      "paper_location": "",
      "source_artifact": "data/frozen/judge_controls_r310_20260928/index.json",
      "regeneration_command": "python3 scripts/build_numbers.py --verify",
      "evidence_tier": "B",
      "limitation": "Later fixed-output scorer-control recording over the same five frozen synthetic PDF/HTML artifacts as the earlier recording, kept separate from it and never overwriting it. Eight criterion instances with three ballots each share artifacts, criteria and one scorer configuration, so ballots are descriptive counts, not independent samples, not API-request counts, and not an accuracy estimate. One criterion (case-004/J8) stopped on an administrative HTTP 429 with its remaining ballots never started before the case budget expired; it is excluded, and that whole case stays incomplete despite a graded native score of 1.0. Unknown ballots remain in the 24-slot denominator and are never read as failures or successes. All roles requested a routing alias whose backend identity is unverified, and model, batching and runtime all differ from the earlier recording, so no isolated causal attribution is available. Full-stack cost is unknown. These synthetic diagnostics establish no human agreement, independent deliverable usability, general scoring accuracy, or construction/repair benefit.",
      "source_sha256": "4fa7666b0482b0e243ed0b62ccb541663a831184f94545d0263e05a82663a136",
      "source_locator": "/immutable_consumed_slots",
      "display_format": "integer",
      "research_occurrences": {
        "revision/judge_controls.tex": 1
      },
      "research_location": "revision/judge_controls.tex"
    }
  ]
}


==> anc/analysis/scorer_controls_r310/claims/numbers-public.tex <==
% R310 scorer-control claim values only, extracted verbatim from the
% current generated numbers file. Counts, not accuracy estimates.
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.planned_ballots\endcsname{24}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.valid_ballots\endcsname{21}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.pass_ballots\endcsname{15}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.fail_ballots\endcsname{6}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.unknown_ballots\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.criteria_total\endcsname{8}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.criteria_complete\endcsname{7}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.cases_total\endcsname{5}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.cases_complete\endcsname{4}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J7.pass\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J7.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J7.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J8.pass\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J8.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_001.J8.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_002.J10.pass\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_002.J10.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_002.J10.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J7.pass\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J7.fail\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J7.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J8.pass\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J8.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_003.J8.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J7.pass\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J7.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J7.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J8.pass\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J8.fail\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_004.J8.unknown\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_005.J10.pass\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_005.J10.fail\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.case_005.J10.unknown\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.browse_walkthroughs\endcsname{6}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.browse_votes_per_html\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.functional_dom_changed\endcsname{3}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.noop_dom_changed\endcsname{0}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.http_requests\endcsname{133}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.http_text\endcsname{105}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.http_vision\endcsname{28}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.usage_unknown_requests\endcsname{1}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.known_total_tokens\endcsname{1947646}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.image_records\endcsname{43}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.per_ballot_http_max\endcsname{8}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.per_ballot_tool_max\endcsname{16}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.per_ballot_seconds\endcsname{180}
\expandafter\gdef\csname claimval@prospective.judge_controls_r310_20260928.immutable_consumed_slots\endcsname{19}


==> anc/analysis/scorer_controls_r310/harvest-public.json <==
{
  "version": "R310",
  "classification": "administrative recovery after HTTP 429; five synthetic diagnostic controls",
  "inference_limits": [
    "not human agreement",
    "not general accuracy",
    "not construction effect"
  ],
  "original_stop": {
    "class": "API",
    "http_status": 429
  },
  "original_totals": {
    "ballots": 24,
    "http": 192,
    "tools": 384
  },
  "slots": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "UNKNOWN",
      "reason": "UNOBSERVED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    }
  ],
  "recovery_decisions": [
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempted": true,
      "reason": "OBSERVED"
    }
  ],
  "counts": {
    "PASS": 15,
    "FAIL": 6,
    "UNKNOWN": 3
  },
  "native_scores": [
    {
      "case": "case-001",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 2,
        "total_graded": 2,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 6,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 1.0,
        "weight_passed": 20,
        "weight_total": 20,
        "graded_caps": 2,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 0.5,
        "votes_observed": 3
      }
    },
    {
      "case": "case-002",
      "capabilities": [
        {
          "cap_id": "J10",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J10:0",
            "J10:1",
            "J10:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 1,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 3,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 1.0,
        "weight_passed": 10,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    },
    {
      "case": "case-003",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "fail",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 0.5,
        "passed_total": 1,
        "total_graded": 2,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 6,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 0.5,
        "weight_passed": 10,
        "weight_total": 20,
        "graded_caps": 2,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 0.5,
        "votes_observed": 3
      }
    },
    {
      "case": "case-004",
      "capabilities": [
        {
          "cap_id": "J7",
          "verdict": "pass",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J7:0",
            "J7:1",
            "J7:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        },
        {
          "cap_id": "J8",
          "verdict": "excluded",
          "votes_expected": 3,
          "valid_ballot_ids": [],
          "missing_ballot_ids": [
            "J8:0",
            "J8:1",
            "J8:2"
          ],
          "ballots_complete": false
        }
      ],
      "summary": {
        "pass_rate": 1.0,
        "passed_total": 1,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 1,
        "no_verdict_count": 0,
        "judge_incomplete": true,
        "criterion_ballots_expected": 6,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 3,
        "ballot_incomplete_caps": 1,
        "data_completeness": 0.5,
        "weighted_score": 1.0,
        "weight_passed": 10,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    },
    {
      "case": "case-005",
      "capabilities": [
        {
          "cap_id": "J10",
          "verdict": "fail",
          "votes_expected": 3,
          "valid_ballot_ids": [
            "J10:0",
            "J10:1",
            "J10:2"
          ],
          "missing_ballot_ids": [],
          "ballots_complete": true
        }
      ],
      "summary": {
        "pass_rate": 0.0,
        "passed_total": 0,
        "total_graded": 1,
        "budget_exhausted_count": 0,
        "api_error_count": 0,
        "no_verdict_count": 0,
        "judge_incomplete": false,
        "criterion_ballots_expected": 3,
        "criterion_ballots_valid": 3,
        "criterion_ballots_missing": 0,
        "ballot_incomplete_caps": 0,
        "data_completeness": 1.0,
        "weighted_score": 0.0,
        "weight_passed": 0,
        "weight_total": 10,
        "graded_caps": 1,
        "low_resolution": true,
        "split_caps": 0,
        "split_weight_share": 0.0,
        "noise_half_band": 0.0,
        "score_resolution": 1.0,
        "votes_observed": 3
      }
    }
  ],
  "requests": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c89d1981b0422394a9207532e5432cab44d2ab67a46a9624fba0eff63ae72908",
      "response_sha256": "1ab54b87ed6e0278db93887f51ea1d33e0c1b8d357e8bb60cfc36e90b08b651a",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "38e50133412425700abc5926d293400974b1375ae0786d4d66bc2dc0953f3e8e",
      "response_sha256": "765703bb6235933433cd617c6570069851d62cac29910e783419fb936e41cfd3",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 91,
        "total_tokens": 16741
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "38ea7a663b34f0c7cf65613307f2e423d615276068e363d4eed21137f32a7cc3",
      "response_sha256": "712df235bc7c00e2902785cf76d74c3ac9fe2c67672e43292a674a3eb2af7034",
      "usage": {
        "input_tokens": 18876,
        "output_tokens": 168,
        "total_tokens": 19044
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "response_sha256": "577560f0d2de72c69f690c83b00dff5f37758b50f763e4ca232c0439c33adbf8",
      "usage": {
        "input_tokens": 5726,
        "output_tokens": 938,
        "total_tokens": 6664
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b00e34f8da8af0a002e041caee5b209751a82ea5d61ba219404acd51a847f7b9",
      "response_sha256": "fd797ffd47fd30efebbf619ebbea1a7e96d0fbb3babc45e10a0af723f71c72ee",
      "usage": {
        "input_tokens": 19793,
        "output_tokens": 433,
        "total_tokens": 20226
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "41e71a10f209b711ed1770c3e5cbfe07c03b6a52051c753bb02b34bff9c8fdad",
      "response_sha256": "c8412cd12ff5731e5119d4d6580309f7e2467fb2b30293f000df96d61a78f9c6",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4b140bee4bcbfc8093fe22ba76b74ae0fb397cc14f6815de0e21b49bf8728692",
      "response_sha256": "39dd9be4506b14acece5ff8d96efdcd7f95e697a4f4fbeb451c5218f45465e80",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 29,
        "total_tokens": 16679
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2acbb5606f5fdedc17846525bc61f9f678cc01a1d72773ea3c632f063bbe95ee",
      "response_sha256": "360ed2be7e3bbc6b3596b671249101bc3bc38b93bb53ea087042b68c9d558a5c",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 197,
        "total_tokens": 16904
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "response_sha256": "dde13cda043a3cb2102843a0e6cd283c7edf006a2b62f878842c8a0116376c20",
      "usage": {
        "input_tokens": 5694,
        "output_tokens": 1420,
        "total_tokens": 7114
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "ae1293da3bc66738f9f500c251ed7c35cf61f44389075780d3b1e7eb5f75f194",
      "response_sha256": "267e73a9e34ac98299287cd6b57df36f3bc31576e9e5dce4346ffef6f1b7ed79",
      "usage": {
        "input_tokens": 17747,
        "output_tokens": 189,
        "total_tokens": 17936
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "961cc648f44d3e9ececf5df164f85d9d530bff39f8f4acb4bd2c06eeccf72f2b",
      "response_sha256": "9ba03c45351272d51ce85bc1c761235e62a6366734a2e0643b13f2268d731cbe",
      "usage": {
        "input_tokens": 3179,
        "output_tokens": 613,
        "total_tokens": 3792
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5012c525f3b90b4f47d00f9c79079dd5627312bbd30d54ba0f9fe31ff7d565fc",
      "response_sha256": "b00da6e20f386364110c731cd45062d542c66296022ec9051bfdb495f92e4a5a",
      "usage": {
        "input_tokens": 18348,
        "output_tokens": 443,
        "total_tokens": 18791
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e0006690a4e530cff9ff58b3584b40219876f8dc49d38bfbf3573d0eaa8676bd",
      "response_sha256": "7931f461aee8034f47bba3fa464376b70ed0ebf3faa1169c758935aafea3ebd8",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 29,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "91b1a9f9aa72b8253e28cfc27ee88edd206d0f065d2b9a5e22a93cc66fe381b2",
      "response_sha256": "d955f2b019260f4241d4c4e771bd377316f3536ceb42289a27027d6c2935ece5",
      "usage": {
        "input_tokens": 16627,
        "output_tokens": 27,
        "total_tokens": 16654
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "364d3c465b3f84401cd08bdfa3f1a7d046b3af12598e8f00ca3f2ae10e32207f",
      "response_sha256": "42e5a5a2a2411375cc7e73ed4aa6efd6085042df6b206adad869ab0ead16e894",
      "usage": {
        "input_tokens": 16674,
        "output_tokens": 115,
        "total_tokens": 16789
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e23f0e4a39fb12f04a898a17faa049ab460358df242ce08c5634ca7592545d0a",
      "response_sha256": "b5ec6f4bfcb8ae05406ade29fd3033352aa30e345dac210101d07a7ecdee596e",
      "usage": {
        "input_tokens": 16862,
        "output_tokens": 172,
        "total_tokens": 17034
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "response_sha256": "b490776fc5f182ef4c59d3806a2460e32fa19c4f011cda85937f4df80fa7d533",
      "usage": {
        "input_tokens": 5712,
        "output_tokens": 912,
        "total_tokens": 6624
      }
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4f4291dd57757998884b872cd594942ede55ae5093f1bad3289786a03de97b28",
      "response_sha256": "766977963025b896d3775f945c7b68416a0704e461779548577d5b467ca11ce7",
      "usage": {
        "input_tokens": 17695,
        "output_tokens": 549,
        "total_tokens": 18244
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "76f95d225bb7e0b20f025cc48ff76e3034f2dcdf1f7c27dd495586125e52dcfc",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 26,
        "total_tokens": 16600
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "600e7dd0dc0f7c196b7d63adb85df15be991acc628b4fbb2fd2d424a76a02a99",
      "response_sha256": "efa7ce162bb2d68067d2fc4c2c6b2650d1400f2e207663b097b1d61b0fa8636d",
      "usage": {
        "input_tokens": 16654,
        "output_tokens": 26,
        "total_tokens": 16680
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "238a52f56fbc3af63f16df75313b066fec59f3abdb7f85df0e5d0c89b17ac821",
      "response_sha256": "0e7ef94f4004a92c3f3e09a58c91d7f1ecb6853dca343dcf8b912cb14b0a03e1",
      "usage": {
        "input_tokens": 16700,
        "output_tokens": 126,
        "total_tokens": 16826
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6fb5360f05db8ae8b6c196cfb4411d706f0f08ef69fe5814e9b6876fa6941c97",
      "response_sha256": "458a1b926a4820d5aad34d9e6833f9ceab76152548f9f8b131ce15dacc0b2275",
      "usage": {
        "input_tokens": 16897,
        "output_tokens": 182,
        "total_tokens": 17079
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "response_sha256": "7e6000f95bd4c9d3bba20114115ffb393ed45ece49810e9d334c93389d47ad70",
      "usage": {
        "input_tokens": 5724,
        "output_tokens": 1140,
        "total_tokens": 6864
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c6b0a6d323ab97e3437dbf6461fbca8481fe8925cf92c906eb272341e984fbc0",
      "response_sha256": "28b537fafe6f8043864a0aee3fe11067bdec297d003fc3aa2279c1d780f17f15",
      "usage": {
        "input_tokens": 17883,
        "output_tokens": 90,
        "total_tokens": 17973
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "92743e6e0ad960dac187888f7b146e460b2b5b564ee15673378af029d9359e2c",
      "response_sha256": "08fb4871f361b10263dbbd60ee3d3a2120dc00e4f2e7633bce8761dbcb764003",
      "usage": {
        "input_tokens": 20057,
        "output_tokens": 527,
        "total_tokens": 20584
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "a88bf1a087f62f64e4deb439008a2fa89d3aaee589c91d45cb4e0e913ebc1ad9",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 26,
        "total_tokens": 16600
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20dd2265b2e68a523a6d4d17b8faeedd9199e727d9f03f782a0ef8aafa9ec736",
      "response_sha256": "6139cc5ec4bf72e94bbf8e0e901e70a3e8a5c5119859eb8ec085c9586c614248",
      "usage": {
        "input_tokens": 16654,
        "output_tokens": 89,
        "total_tokens": 16743
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8cdb91d587f2f6804cc9f479f8305846f8e4d826612b468cc69115cdeae85c9b",
      "response_sha256": "0c3de788c2068a3426fea321e506e98680efe8ad052b3e06fbb185d592661cee",
      "usage": {
        "input_tokens": 18872,
        "output_tokens": 241,
        "total_tokens": 19113
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "response_sha256": "dd8aef7b10799f80412fce7fa181ca7ca6302a5ae0e8df1035d289e66eec8eb7",
      "usage": {
        "input_tokens": 5701,
        "output_tokens": 698,
        "total_tokens": 6399
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "259287dbede2a079220fa3589366375df4c6ee674a52a9a6407362a7be106b18",
      "response_sha256": "70cc984e87e3d0f4052e8a1287ccd5261228dace4a01ebdce735f563006ac2a3",
      "usage": {
        "input_tokens": 19760,
        "output_tokens": 395,
        "total_tokens": 20155
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7879ab2b327fd8432ce60b35570f1f2f75ffb6b2b5eb567df684fea1da2fac9b",
      "response_sha256": "4f900edaef5ae33750dfbadaafc8e3a2464edeb484d042559cb6e4d2570e7373",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5ef9377442545b18d3a78dfdb8180a3a49b0a33e225c4921d0e9d14754d30dcb",
      "response_sha256": "ff6eb4406eda502763ffbe839049788606c8c626540e1144c31c3825e200990d",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "08b43a909155a64d7260938308379f77c794e22ef64557c6b0c22a212162c7f5",
      "response_sha256": "f4d6ee60c736d1c4459f1622b13a29b55625ed8209dd105b6d1a51da0c486e35",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 91,
        "total_tokens": 16799
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "978dcd1e7aad5101998976806bb4c131ebb4eff74b129bdd46df7b134dbc4841",
      "response_sha256": "6531d5f84a1e127b03ee081b510b89b962be4173fc025a68ca437821980da864",
      "usage": {
        "input_tokens": 16842,
        "output_tokens": 162,
        "total_tokens": 17004
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "response_sha256": "33d1af694bbf416169b40a21aad7e29af5586206ec827d335ef847ef7bac54fe",
      "usage": {
        "input_tokens": 5720,
        "output_tokens": 1543,
        "total_tokens": 7263
      }
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b431656c2e762d3c049bab18940254eced2fa12e5e9e37837729470315a93db9",
      "response_sha256": "c84a3934b31db7b1957bb41a6d6e53abada02500a943473ee8198663c425bb4b",
      "usage": {
        "input_tokens": 18080,
        "output_tokens": 480,
        "total_tokens": 18560
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1319f3d169d0b2aabac61de628aed242f82f48b28a4b016320c3dd8140db35a4",
      "response_sha256": "80a83028d6f5c47dc3ef94f6f329c6dfe178c3ceec9778025eb799ab3b0d3f35",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1185c745205cd598cdfd6fdbd47c41e336b8d3ba00a8300afd58dd958dfb421c",
      "response_sha256": "b8a3a8ce058951624c45b2e4bb1e09560e6a8bbca94fdfa103e0082f32bf2018",
      "usage": {
        "input_tokens": 16879,
        "output_tokens": 33,
        "total_tokens": 16912
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "4a00727ecdddd21e906f09953963f5f6bfcb31f98a727d68930135d0fbded074",
      "response_sha256": "b0068b8ca3994c65d36369a2ed80fc001e13e77d55c671750769db084b312c12",
      "usage": {
        "input_tokens": 17189,
        "output_tokens": 208,
        "total_tokens": 17397
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "eefd0017ac7750ba175b869d7c525f3a13dc82c5ce2a378231e074fc6e25631a",
      "response_sha256": "428ccc2e9aaa8c9745dc474790cd3abfbde813c7e00d32f7c932004970674401",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 245,
        "total_tokens": 3612
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c43d2f4a43c88f10e3e219bb1dfa60b8c10c3cb96a88666c2e8007ec01364338",
      "response_sha256": "7911b7c7d225632d378d51c4f7c652effe77a329d26638468f1173371de416aa",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 202,
        "total_tokens": 3569
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c662d38fb6d2afa1b87fe00de152108838b4d91b58c46002579f9dec79c6eeda",
      "response_sha256": "ca7f44191dd56a8063af8572e50e393b48b10aae9575e8538e5b91791242488c",
      "usage": {
        "input_tokens": 18019,
        "output_tokens": 402,
        "total_tokens": 18421
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e8200ab2e4a0acf0bc3e58438f79dad018ce2a20b95c502cce3ed2c7cf0f21bc",
      "response_sha256": "a6e54f741b935dcfe29b05481817c3c5ccd3e0b58375ef2ec0f963bd81b08181",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6ad184b7d3d622202a0bedc7080f61d65fe4f277ad2abad3b81e5169ad005102",
      "response_sha256": "88932f7516ed02304a97801e9e2efb18ca472e0767b9c3071a2cfb92cd8869aa",
      "usage": {
        "input_tokens": 16879,
        "output_tokens": 28,
        "total_tokens": 16907
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20e7d0b4fb8a2f48d1a0c934569b626d7db5fed43e2e16b646a9a3d0974a54ad",
      "response_sha256": "67834617bf530733fd10397ac13d2edbea74f746a7e94d363fbd6d5820c42d5a",
      "usage": {
        "input_tokens": 16934,
        "output_tokens": 33,
        "total_tokens": 16967
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5a8fe0537d532c6766a353935e8da05fd775b8e34fcdaf830f4623cbcf890d07",
      "response_sha256": "0b4a4597dcfdae3160416174bce51854582eb677157ca4994ea2d1752f446a86",
      "usage": {
        "input_tokens": 17244,
        "output_tokens": 177,
        "total_tokens": 17421
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8f8d379979d71f415862f1d495435e9c6d4502d0af98fa8e8fa5bb32b1281220",
      "response_sha256": "c386ca5c09c1f79314e5711f76ce56fb62c306385122192476c131bd660a6e6f",
      "usage": {
        "input_tokens": 3364,
        "output_tokens": 279,
        "total_tokens": 3643
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3ca7217b3256a31c3d0f4de7f1f25de3283c20c440994960d43e3d3abae5448f",
      "response_sha256": "38b41f9ba53726d42383e063bc46450d620c436ab15136d74a6a051b76a67eda",
      "usage": {
        "input_tokens": 3365,
        "output_tokens": 175,
        "total_tokens": 3540
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "35276508f23151c56595e70db5c54ea6cba2657d864554150ba77aac81196143",
      "response_sha256": "a1464a147b5e23c9e2df88986edba0f8619e0c692539adec47d7a09389ad52f7",
      "usage": {
        "input_tokens": 18009,
        "output_tokens": 374,
        "total_tokens": 18383
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "1f970191b35d50a85652a66e45da8795c9bad6c176b4bae99a480d2d769b5b39",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 26,
        "total_tokens": 16617
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "0553e20dfe5d6e16c0cd2d720d8193f966bf5defe180215d2928a0cdf18714c4",
      "response_sha256": "a130527b69c75121093806aa308ed1875b3c56a7f87bacb814b406c13977ebb8",
      "usage": {
        "input_tokens": 16880,
        "output_tokens": 72,
        "total_tokens": 16952
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "65cb1a005f7c8bfa45e0b09e0b5b9cde1aa2b0624ea7e644c1cd3f3604a2674e",
      "response_sha256": "711c29e701ba1d74414dbec1d360e7851ac1b5b0dc7faccba074c446afe2cfab",
      "usage": {
        "input_tokens": 17229,
        "output_tokens": 174,
        "total_tokens": 17403
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "280ed603c22a24f8c1b8599106d5a53c312def9e8ef5a2a7eca51b7ef1148d8f",
      "response_sha256": "4597bf2ae5113856789e3cf9d7d16c2e03a13567226c8e4b48820205eabc19f2",
      "usage": {
        "input_tokens": 3371,
        "output_tokens": 293,
        "total_tokens": 3664
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8c29a7f00239b11c7a6e4a4f11556878983ffda97ed0966e9591315db3556351",
      "response_sha256": "0b95b6552d811f8efb2725799d26af1af7be79e033d5dc6d5ca03fb918ce55d9",
      "usage": {
        "input_tokens": 3369,
        "output_tokens": 263,
        "total_tokens": 3632
      }
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cfcf715d7c1b57ffa1e582417fe04f8750df1c437ec449810a4cf7ded57e3999",
      "response_sha256": "9bdafe9e916c00b1bf69f4e3c5f89439c951dd5420ca286f85323aa43837122a",
      "usage": {
        "input_tokens": 18030,
        "output_tokens": 321,
        "total_tokens": 18351
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c89d1981b0422394a9207532e5432cab44d2ab67a46a9624fba0eff63ae72908",
      "response_sha256": "7f547b617841047b037a2a9159a6fc89c9e5382fabc10e954b9b431b7187805a",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d1563a283456f1bba72829c25dee6e0bc43f4eb01e02d0c0ac0f01d511a7306c",
      "response_sha256": "0e37d259172b7aab65547f1ca87dc843efbf51888520b075940a6b31558c21cd",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 91,
        "total_tokens": 16741
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "14fdc573450553e4d63f95aa52be70ced2964250972b7af03b486ec044244f89",
      "response_sha256": "fe918ebbb3074e0abd3d0ac5df3ae49f6053b4ab49850f726f18e3fe8ae81117",
      "usage": {
        "input_tokens": 16815,
        "output_tokens": 154,
        "total_tokens": 16969
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "response_sha256": "13d3b6ef9412a58decd6d70e46a76d1aad9254243317bd3808de5ddc9a7e7489",
      "usage": {
        "input_tokens": 5695,
        "output_tokens": 1256,
        "total_tokens": 6951
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "659271b1b6b94b41bc267fa04f8e4b2e7d2769b08193d14644b1151c180ecfaa",
      "response_sha256": "0dd02d957a9e8148d0ea4f1c9db7af29e2ee190a18f68c0f593efafb8a17e7a4",
      "usage": {
        "input_tokens": 17788,
        "output_tokens": 284,
        "total_tokens": 18072
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "dee2c34ff2ad1e2aac21f6c387f303df6b2660cf55667faec01279210ffb694c",
      "response_sha256": "083862fa63a872fdaaf67f7fc42ac14586701c7c1c97c7d25e665f225a9163ea",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 25,
        "total_tokens": 16595
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "20b37185d9c900de2b905ae7600d8e7ecac63a1a888bed7fe177574cad1c388e",
      "response_sha256": "6611e75e37bafa764477fa5c3794526b1ebda9b55f980389b635d9098f46ed90",
      "usage": {
        "input_tokens": 16649,
        "output_tokens": 29,
        "total_tokens": 16678
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1f92ae5f59885292668f9cd3769126fea98682dd289421e9d09481b6884c62c3",
      "response_sha256": "001cccff46eb2a867a15e492601b166be416df5a8070d0515f04c5d658dd31f6",
      "usage": {
        "input_tokens": 16706,
        "output_tokens": 27,
        "total_tokens": 16733
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "98ded484ec8139552136b563ca092ffaa9ea11590392170e10466578fcc6dbad",
      "response_sha256": "66231aa7f67d31fe487026842dda42cd25f4c08f462f8dae3eadfc65ebace468",
      "usage": {
        "input_tokens": 16753,
        "output_tokens": 147,
        "total_tokens": 16900
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "response_sha256": "e78e0d6133f566fd6e63af5d7f9f781f1ed30c1494d36ebe8d24ccdc82e709aa",
      "usage": {
        "input_tokens": 5686,
        "output_tokens": 901,
        "total_tokens": 6587
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b909c44a2632237870f274fdff2930c80bfdcec3ec692100a55053301ced0b28",
      "response_sha256": "27e23789f667a89201e3701115f8074fe27e7ed542d9d13f9b451ba6033b60b1",
      "usage": {
        "input_tokens": 17593,
        "output_tokens": 336,
        "total_tokens": 17929
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6a9365b37b234b0d00da23dd9b6171233e2f76563459f70ddb9a2ae8ed3afc95",
      "response_sha256": "869b4b68f91dc50b22fec049b9e7e17ecb6a6f314ead6bdc2374c8b1da4a4d30",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9da78351a1d2102c306cd0820be01af1a7f287e3fb085b822b05d0d14ea8cfa8",
      "response_sha256": "f877745221c8b708279252f46055b8e91832428c2ddbcf470064b0566814203d",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 29,
        "total_tokens": 16679
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5e487fa320a3ff8e4242615262a35611d22f9da25df9b8ee85bd95081ddb29c0",
      "response_sha256": "82eadc7edf74ce721a00c58af23b48a32ea528787270da4c5faf402cccfc400a",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 51,
        "total_tokens": 16758
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "355e5616d703d8eef94a43a63519bbec11629a6ea8da58a97184fcead5d08a63",
      "response_sha256": "0e04a3491e0b173391caa5651d37f1c5c48787be27202d35affd3d4d14d7c9b9",
      "usage": {
        "input_tokens": 16778,
        "output_tokens": 171,
        "total_tokens": 16949
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "response_sha256": "230b1c8af36086e6bee15afa2d631280e12cb583c2421f35995c0e9949836a24",
      "usage": {
        "input_tokens": 5693,
        "output_tokens": 1342,
        "total_tokens": 7035
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "79670978739aca8df1fbe833f555bd06e73e2c44940939c61fadf7f86edb04d2",
      "response_sha256": "5647fbc3c75019b33977affee8df300f5dda416e0694b36dbdcda87c052b96af",
      "usage": {
        "input_tokens": 17770,
        "output_tokens": 148,
        "total_tokens": 17918
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 7,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9f05fb950b9907a3ef239f75bd70ee18578a218d30eeb4de6079c10be767e9ff",
      "response_sha256": "54e9bf4045b01b913904fe6a37f09c9c9eec460e7426f8e016c80962b2b7c16e",
      "usage": {
        "input_tokens": 3164,
        "output_tokens": 466,
        "total_tokens": 3630
      }
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 8,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "234ce4afc02d788ef7e76ef504883b5b48ec1fffe57ccdad0551bbc69871785f",
      "response_sha256": "59264491ce2c870afeaf31e4f94c8c1202da0db74d9a941d317e055e8ad9895b",
      "usage": {
        "input_tokens": 18212,
        "output_tokens": 404,
        "total_tokens": 18616
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f065c2cdc4b6d54e231d51f097fd385afbc2e0a5e3aa38890d20aa32a19c5e9d",
      "response_sha256": "947c84f5d1c793672f66a7972eb7c59659bcb6a6b2aca35c36ae79be7d34fb5d",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "60164a4d42d8404f92ef2c4f55fa12bd32b8c327b80a02f7e1011d84d5bc8d36",
      "response_sha256": "49a61a67df9aa9cc8d5cd8805f15d22f8f53a0fbdb4d8011149ad3db30854f6f",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f1a4f4dded26c5145263658c702eb4b0d93d47767c3683cf01443e7e2c6bc87a",
      "response_sha256": "8b27ee3b16d31bc19e5b912d5ce309192bdde601df826f88f4733dd3f1290f5e",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 27,
        "total_tokens": 16735
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e90c7055c336d425fccd6397a1480c09b6e5b6617fef1b9a256e032afac7c6c1",
      "response_sha256": "1ea506b884973c62038a2c38a92be82d3d1d2b18db14522454d3e83744e3e080",
      "usage": {
        "input_tokens": 16755,
        "output_tokens": 228,
        "total_tokens": 16983
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "response_sha256": "2b9cfed280517e7416f2614ce3aa37bd652b67abccdd0e9883d90ff73be2de83",
      "usage": {
        "input_tokens": 5699,
        "output_tokens": 1389,
        "total_tokens": 7088
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e678fdab97a02d9a6474573f8b8e0e4d3279468f6201f2fbe2856535dd4960a8",
      "response_sha256": "4e3f603ff45a8cdfec0ca038fd6631c05316f0c8032c48e59ea993fc1526c51c",
      "usage": {
        "input_tokens": 18032,
        "output_tokens": 470,
        "total_tokens": 18502
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7879ab2b327fd8432ce60b35570f1f2f75ffb6b2b5eb567df684fea1da2fac9b",
      "response_sha256": "29e9da27d2a03e1680f673ef4041cdc0204192184b159e8e11e77e3b52ae634d",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "db9e67180fe2b1a0356f52edb8e358d11dde0b444da5009c64a102f2249b9fa5",
      "response_sha256": "b8c4e215e11bf1906e060c20f98f59aee04955da30aca229ebced5f972ba63bc",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 28,
        "total_tokens": 16681
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "fc89620a7392d7b950b5375716cd7ad14705fbc9975adfe0b5ed9eb966e09609",
      "response_sha256": "a87237717ed983463d8912dae21d8cd7903c6d27b193aa7f0757cafd9ae74ce6",
      "usage": {
        "input_tokens": 16708,
        "output_tokens": 27,
        "total_tokens": 16735
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "41f5ad3d89c46485737bb809946cbd49471f1f9e9c2dff9360cd056e9fa8af33",
      "response_sha256": "dbe75a70d0432c735ff70cb311000f2d56324d1c8e76968d506d391e3ffd42f2",
      "usage": {
        "input_tokens": 16755,
        "output_tokens": 208,
        "total_tokens": 16963
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "response_sha256": "9746e74f5a63a8838c90c29ea9978948ba5982f716c141a5bb2852bf9a97983e",
      "usage": {
        "input_tokens": 5729,
        "output_tokens": 1633,
        "total_tokens": 7362
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9e4f806919f15a47438f4519f531e2d695bb75fe5ae1f127e39dbfd2e1d89678",
      "response_sha256": "a960664045279ed9195dd1c0e313229bb504fd0696feb6407a07a720ed8c5111",
      "usage": {
        "input_tokens": 18014,
        "output_tokens": 95,
        "total_tokens": 18109
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd188a7652f56f1631f542b409011d885b503d08ad5838e3c6baca59adabdb77",
      "response_sha256": "90781ec07d681782f98272f7cbc900dec2da4f4da9cab8ca945dbd5ac67dec85",
      "usage": {
        "input_tokens": 18135,
        "output_tokens": 408,
        "total_tokens": 18543
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "444113254dd2a3f360c1bce0a72b8c07ffd1fd189833f3ae86233d968a82bff6",
      "response_sha256": "df245b7cb6d69655197e92e0d99c1158755b49b955194b2ce475ff6be2d10ca4",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6ee5f512a8245e1b517afaed973e70f4f6b86ca6bfa590241220e2ba9178824b",
      "response_sha256": "aa48057eb30bf69ce161c710b8c4a4afaa1d73c308914a96140c40a0b4079ac0",
      "usage": {
        "input_tokens": 16653,
        "output_tokens": 29,
        "total_tokens": 16682
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3e479eb49c14b794c030d0b53219f798f0804cc520fcdb922861c7687d35d662",
      "response_sha256": "1a000c005ef88425b0aff7bc84e0010d137f4d48f821e4639bbb62fec0b6256b",
      "usage": {
        "input_tokens": 16710,
        "output_tokens": 27,
        "total_tokens": 16737
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1cb451fe8f7d413e8235a17c4076a276be7c7f103b6df314d2ee829c68d767ea",
      "response_sha256": "a55c3e3823079d17c5edd3ddcb9c14710ed3ce8f5a369c7a81cdabb290c4f7e0",
      "usage": {
        "input_tokens": 16757,
        "output_tokens": 213,
        "total_tokens": 16970
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "response_sha256": "e20f601c964820a10032a2df9037594b97d0cad7f39e865d8d26a7df5fdd3123",
      "usage": {
        "input_tokens": 5727,
        "output_tokens": 1426,
        "total_tokens": 7153
      }
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c30deb00381bd9a17ecd3a9b9a36898e6a298feddce195be3741bd24b4d125fe",
      "response_sha256": "13a5d620a499a87e2db1de3f0b86469bb8d227eacc11c266a538bcc0b9c5455e",
      "usage": {
        "input_tokens": 18009,
        "output_tokens": 564,
        "total_tokens": 18573
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3f9849669decc2d39d0bf60f37371c7c57b6b1057a0983bc36b58522bf7dbf8",
      "response_sha256": "35e73efe7951f0845b48d75ad18f3dd1d91a4ed5d6d8e3c94fd52f251c76c863",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 25,
        "total_tokens": 16595
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "9e9a667e092a4950d6be73581a25279ea1c5fb659ccb33c4f22aa16876210335",
      "response_sha256": "888c1f0968005f388ab136c457e692088f85953f3515f19ff78a8d87d72ca085",
      "usage": {
        "input_tokens": 16649,
        "output_tokens": 122,
        "total_tokens": 16771
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d47c9df22e3515cb22df34d710bb09da89f0f17a1a489ef2626724a13e3bfc5b",
      "response_sha256": "a38b7fb3c49d0798b788ab65b06d5ee3b96eed994b598f62c9ac9e654c2c0d03",
      "usage": {
        "input_tokens": 16849,
        "output_tokens": 175,
        "total_tokens": 17024
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "response_sha256": "dc9e79438cfdae2726be9a571bf28c39c64f1ab9978c9d57448065dfb875b36b",
      "usage": {
        "input_tokens": 5721,
        "output_tokens": 1052,
        "total_tokens": 6773
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "db1588c7e1ced5083c209062eb676a79c4da8c0a9c138e0de17e0e5faf394039",
      "response_sha256": "58d41eec8a067fae83bf5c1146a1519948e036150a4e7446128794ba4de8f66b",
      "usage": {
        "input_tokens": 17744,
        "output_tokens": 374,
        "total_tokens": 18118
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e3f9849669decc2d39d0bf60f37371c7c57b6b1057a0983bc36b58522bf7dbf8",
      "response_sha256": "4092fb19f4feae19653940965d2ddb3cf5265e0c31444ce7b5a8cfd2809e02d3",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 29,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8fd43cd7eb35ee94976b4d362e64d441098a3d663673fae1b234a163ca7814a9",
      "response_sha256": "0c64b3fd4ac3ffebc4319cc7198272585a56a93132f32171353eb1d31437d423",
      "usage": {
        "input_tokens": 16627,
        "output_tokens": 26,
        "total_tokens": 16653
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "24b3fdc90490fb137210dfe2d119a90437bbfe67c0eda9fdc8545fd187b01764",
      "response_sha256": "03b7e2fb94dcafdd5ca57804713c6fa1b6e32c32a40f04256ed97c7fc0e83f56",
      "usage": {
        "input_tokens": 16707,
        "output_tokens": 27,
        "total_tokens": 16734
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "206841abd962c77b5b5668d91477d59c909e41721d66cbb5b3c2b5ed72cef43e",
      "response_sha256": "53c44438260bfcad12093f6eb3f68d730ff5ad42219dac32e41d365de09c5031",
      "usage": {
        "input_tokens": 16754,
        "output_tokens": 159,
        "total_tokens": 16913
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "response_sha256": "42fb8a1355cbde2bd1dff0de97e76b21ad21ee38f093517265d34f8c25104b18",
      "usage": {
        "input_tokens": 5701,
        "output_tokens": 811,
        "total_tokens": 6512
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5d56547e7c370edc563ef9c49a6c0c36cde70791f60b05e792625d5adbbf30bd",
      "response_sha256": "d83319a1ab3656f027997884007b5bddcb9ab2583c2cb6d8139e31e5d80f2c9e",
      "usage": {
        "input_tokens": 17534,
        "output_tokens": 97,
        "total_tokens": 17631
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "004e1d5feda47c7b9063909519696182d362e636178fbef06e71aaf73adccbb5",
      "response_sha256": "f27108b115f5f959f1fc566e677043a20605827b28a0c381ca263aa26ce1c210",
      "usage": {
        "input_tokens": 17657,
        "output_tokens": 409,
        "total_tokens": 18066
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "6a9365b37b234b0d00da23dd9b6171233e2f76563459f70ddb9a2ae8ed3afc95",
      "response_sha256": "f393a925d915a2a1a745c3c538dba9a368a0859ecdb89720d52f2addc98de919",
      "usage": {
        "input_tokens": 16570,
        "output_tokens": 26,
        "total_tokens": 16596
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "8c36bcc42cf06ba9413cb2ee602cd42f97f7f00632b9bf9ef633d14f2d2fd48e",
      "response_sha256": "ffbf8110dd2ef21dc5380a9b1d8ba3c70fd2ad0b6f8e3782bb397de0e387eacc",
      "usage": {
        "input_tokens": 16650,
        "output_tokens": 51,
        "total_tokens": 16701
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d81507b4029d8ede2baba34a58b28cbdf2e04d18f3b5bdbd2490ba162bdf1f3f",
      "response_sha256": "3d77d642a1c3bdf7a4c6bb882cb6b9df9085abb25da2a454a07998d8b9504b06",
      "usage": {
        "input_tokens": 16721,
        "output_tokens": 214,
        "total_tokens": 16935
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 4,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "response_sha256": "a37e29a9b1e0ce20c0f64927aa0485b40b312b17d03355ef88e84b8d99ade92a",
      "usage": {
        "input_tokens": 5695,
        "output_tokens": 945,
        "total_tokens": 6640
      }
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "e94a56f7dec7d8e365475074cba23fc6203d6c5c75ca8b8fe0aa9d6c8b1af895",
      "response_sha256": "d16dd9e8bc8307f8127cbf4bddf07bf79647d2ada4f53a0d72e238344dedb47b",
      "usage": {
        "input_tokens": 17733,
        "output_tokens": 295,
        "total_tokens": 18028
      }
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f065c2cdc4b6d54e231d51f097fd385afbc2e0a5e3aa38890d20aa32a19c5e9d",
      "response_sha256": "37d610d9a3818e41514fcb134cb7846f68a7fac53af9b098e3b405e1e2d21592",
      "usage": {
        "input_tokens": 16574,
        "output_tokens": 25,
        "total_tokens": 16599
      }
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "UNKNOWN",
      "http_status": 429,
      "http_attempt_started": true,
      "request_sha256": "daa5381267c38485f18bca9639abedb15a49370cecbc9bbfb9d10bb078354231",
      "response_sha256": "f417038d0ff77110cbdc4f4e84b2f621e3405df9eaccb72c293a64bfc70559a9",
      "usage": null
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "1319f3d169d0b2aabac61de628aed242f82f48b28a4b016320c3dd8140db35a4",
      "response_sha256": "e418fe52aa6a015de6c89d4806ca2ee5821e466def10b125197d9af390c303f1",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f16e764ff92598f5123195b1f719f28e8daf3cea317484445a136130ca0b6e37",
      "response_sha256": "7b5513c7b7d0bc2ad4a8f2c1a11e5f8af9dfa22bb3237b4cd0bf2406dee2bf8a",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 28,
        "total_tokens": 16900
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "86bc2ef4bc607751b181510d46c3bf94fcaf5f1e4fbc93c9650b4f4750701400",
      "response_sha256": "48f82c7008d1bfd4ca82f2e6c9d71c7950f67e1321e28396064322002421d3fd",
      "usage": {
        "input_tokens": 16927,
        "output_tokens": 33,
        "total_tokens": 16960
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "2464144f9d7e49a7135e19c94ace5e89608019d731351b97bd8650811a936f47",
      "response_sha256": "6d2e27aaa3ff43f2a236776a54e15409f2fb82639dd07436e6b5a3a407f07b5e",
      "usage": {
        "input_tokens": 17232,
        "output_tokens": 165,
        "total_tokens": 17397
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "a63c9f9a2d5434d52a7841798fa392012885e79016815057a68a6fe2ca145b68",
      "response_sha256": "35fe35e102051d10bba870cd06e3cef836363bbdf445f78715b9422ac675530b",
      "usage": {
        "input_tokens": 3378,
        "output_tokens": 252,
        "total_tokens": 3630
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "index": 6,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "85a58938297a6c1b7e4a97f6bf81fec3add226ae500dc1a0a24b7d25e8dd6090",
      "response_sha256": "75a3198973cddb53fac565ae68598fa814fb319ba7e0ebda7ca13515cb5ecc49",
      "usage": {
        "input_tokens": 17694,
        "output_tokens": 300,
        "total_tokens": 17994
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "84474412c2ded8442f98aac97fb75ef4a0950063f9fca504f0d88e71fede1004",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "f0297f78a018efd1f41acb27a1c313f0ae6bc8b2fba7ccc0e1c2a633b83e5f36",
      "response_sha256": "d5741f8dfc783b374eab464467ffaec5ea297039766f939c7170f45d1d6d445a",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 51,
        "total_tokens": 16923
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b454d4389540f82ff81dec7c42759213db133e46bc9d54c8ed241293be03da52",
      "response_sha256": "d193e40fc7ad481119170a2cab73e09cb169a8f7e549c5bc1293e42f52756935",
      "usage": {
        "input_tokens": 16948,
        "output_tokens": 33,
        "total_tokens": 16981
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "5634b64aac16bfb6412c77e2b763f627b23cc3b8b0ed7a4da7560779381e7e50",
      "response_sha256": "88e6d726709187427c78e1f964247f3289de2bafd13e90a76c83eefecead5c77",
      "usage": {
        "input_tokens": 17253,
        "output_tokens": 181,
        "total_tokens": 17434
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 5,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "cd81920218b8f12f0a9e25a3878ce5431684420aab569b642a579f79f26c1979",
      "response_sha256": "dfdf89e8427228417d38510e5c99c438c6a1dfe3bc07ceb9afc4008c9021a264",
      "usage": {
        "input_tokens": 3362,
        "output_tokens": 353,
        "total_tokens": 3715
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "b239b4245be0cad5ecf0daccfe627641eabade90786b403e424e492d5b26fbd2",
      "response_sha256": "3ae1ea396d140b5665cfe26d0f1a37f8908c19b477e16a8ad63c575b75142828",
      "usage": {
        "input_tokens": 3367,
        "output_tokens": 192,
        "total_tokens": 3559
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "index": 7,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "869af0d87056141f99918f7bb911f09cbf32fc137a3eae423bfa7a62ddda38ee",
      "response_sha256": "1dae4bc72b2ea99f9c58396d17d07a4c17304aad24d78d3b8144bd7de02f543c",
      "usage": {
        "input_tokens": 18091,
        "output_tokens": 318,
        "total_tokens": 18409
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 1,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "992b295ab54c3346b4dd1e61c17abf30bce3bddbe0ca4a8187c9b491c3189ee4",
      "response_sha256": "7424913a82afc244bb540810cd9ac14e740b14c80818269bbf87025cf126235f",
      "usage": {
        "input_tokens": 16591,
        "output_tokens": 25,
        "total_tokens": 16616
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 2,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "c37124ac434421c5eb24d1e129699211d177afd799ac86268dddb4d2ced0940b",
      "response_sha256": "4bfccd4b8ff100b9c178676e451da4ae1abc6b0e83c195247350ec3519a016c4",
      "usage": {
        "input_tokens": 16872,
        "output_tokens": 70,
        "total_tokens": 16942
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 3,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "37baa5946c7c1bdb8f64ec5eeaab93fc6e4dcf324822f4093b256eaf0334330b",
      "response_sha256": "3e7e864032296e62f208644d1683ad47d75ee1e05668c8a279d5f25bc00604a3",
      "usage": {
        "input_tokens": 16967,
        "output_tokens": 33,
        "total_tokens": 17000
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 4,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "48dedab966b068a998b3b53c53e1bf969d334aa864417a70ed9527f7ab6e0a04",
      "response_sha256": "e4fc8f5ed129f3b1eabdf563cf86e872cf15a0a916603eaca5866b67e57b39b8",
      "usage": {
        "input_tokens": 17275,
        "output_tokens": 70,
        "total_tokens": 17345
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 5,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "3d03243ac2602af382b132155bc695bbfe9e0d16fd248272ed0a90884a16d8c2",
      "response_sha256": "7b670274675c6fe26ce4951bb1edbc40c7948644cbe049a78114278b7c683a7d",
      "usage": {
        "input_tokens": 17361,
        "output_tokens": 179,
        "total_tokens": 17540
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 6,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "0b831ff092a82c5f35251f8fee9b6b92eab677658795f608e36c04ae37639ef3",
      "response_sha256": "46de02448ddcdb7c1362575f7b127dcf2e42a947e251243f54e5de6660a8a2c8",
      "usage": {
        "input_tokens": 3357,
        "output_tokens": 274,
        "total_tokens": 3631
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 7,
      "role": "vision",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "efc7f2555a65d68de9dd16aa5ddba6a9ba31e57a0f5c1372044aec074dfc502c",
      "response_sha256": "cc9a0e6d1e08aa6c4d6e25d74d6a6453443f906b4bdd70f38c7f0734684e272c",
      "usage": {
        "input_tokens": 3372,
        "output_tokens": 280,
        "total_tokens": 3652
      }
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "index": 8,
      "role": "text",
      "status": "COMPLETE",
      "http_status": 200,
      "http_attempt_started": true,
      "request_sha256": "d95ee15faa901add4c4e6fc01ed579641968d9893e2d44fdd5ccd24acc8c901d",
      "response_sha256": "a5c0ac88164b2d847b51ffe4accb12c8ca5600300ea170f26cce0f029b9dece1",
      "usage": {
        "input_tokens": 18210,
        "output_tokens": 290,
        "total_tokens": 18500
      }
    }
  ],
  "images": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "cd5c40734cff22cc4af1decf9a87183ae6b99b7f360b8151c6ae3065589bfd02",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "344fd71f0ca7b348789177c4f4b1b4004d4ade7360caf98bb3289893e72bee39",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "961cc648f44d3e9ececf5df164f85d9d530bff39f8f4acb4bd2c06eeccf72f2b",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "b694253ade0ee1b0a46d7f3fa7e24b684b69cc2a7ff56ca1370fca2bb07aad10",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "8ff8534c33410387fe3c867e5f73e8cbf27894095f1ebbd97898e9d9e40c522e",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 4,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "40c510830b32d00da6672c8a35439471761f199015058c4891504306abc79101",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "decoded_input_image_sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "verified": true
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "decoded_input_image_sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "request_sha256": "3413947fb4746c06f55115e424eead969d6e39d7f1a08a63e0082f32d3c6b75d",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "eefd0017ac7750ba175b869d7c525f3a13dc82c5ce2a378231e074fc6e25631a",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "c43d2f4a43c88f10e3e219bb1dfa60b8c10c3cb96a88666c2e8007ec01364338",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "8f8d379979d71f415862f1d495435e9c6d4502d0af98fa8e8fa5bb32b1281220",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "3ca7217b3256a31c3d0f4de7f1f25de3283c20c440994960d43e3d3abae5448f",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "280ed603c22a24f8c1b8599106d5a53c312def9e8ef5a2a7eca51b7ef1148d8f",
      "verified": true
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "native_source_screenshot_sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "screenshot_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "decoded_input_image_sha256": "4549d603e8ea7a94d0dbecf518a77068fb97a3afe51735067712fe662468fcd2",
      "request_sha256": "8c29a7f00239b11c7a6e4a4f11556878983ffda97ed0966e9591315db3556351",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "7243c7467f31d7d64ddad9a21912aa2ca1f06fc3dc23f88fe0a189e97cf43c9a",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "493c1011b8b1b0ee8a767c923376a53beb784e6bb8a69db5226bc9a0505e30d2",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "d4fce49fe82f4e3e41fcd935166645e214bea95698814c5909b924ac38757f21",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 7,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "9f05fb950b9907a3ef239f75bd70ee18578a218d30eeb4de6079c10be767e9ff",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "e3ae0b2753b5d826b3ffc2a6a5a6ac152d11333d487f77b38bd50372fead7f1f",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "7fde0e2947d254466cb05683be7bea27c97be82bc56444965eab91d5ffa0e0f8",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "decoded_input_image_sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "verified": true
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "attempt": 5,
      "source_sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "decoded_input_image_sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "request_sha256": "bad78b471a10b399ce6e501fc7d75b5fba38fabada25c63e9d7e2c52ad09055e",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "2d7e06a0b72fe1647d7f368799ca2d926b38b001c5240cbe561e650d363637cc",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "37fcf096a2b928abb0ed3751aaf71e4338f60b82a0206df9940bfca3fee05fbb",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "decoded_input_image_sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "verified": true
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "attempt": 4,
      "source_sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "native_source_screenshot_sha256": null,
      "screenshot_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "decoded_input_image_sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "request_sha256": "092f0a8c95ee06015b1aeceb2bde035a89697bf80fbfef72968558600a06c377",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempt": 5,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "a63c9f9a2d5434d52a7841798fa392012885e79016815057a68a6fe2ca145b68",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 5,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "cd81920218b8f12f0a9e25a3878ce5431684420aab569b642a579f79f26c1979",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempt": 6,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "b239b4245be0cad5ecf0daccfe627641eabade90786b403e424e492d5b26fbd2",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 6,
      "source_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "native_source_screenshot_sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "screenshot_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "decoded_input_image_sha256": "f2619c84f2841c88a5fa8de2b08ee9bfab855c3d145357d651c40fded99a6364",
      "request_sha256": "0b831ff092a82c5f35251f8fee9b6b92eab677658795f608e36c04ae37639ef3",
      "verified": true
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempt": 7,
      "source_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "native_source_screenshot_sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "screenshot_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "decoded_input_image_sha256": "c4c548a5e959875c06b0051e8b83aa98b4e91ea460c879f01956416c5b3559ba",
      "request_sha256": "efc7f2555a65d68de9dd16aa5ddba6a9ba31e57a0f5c1372044aec074dfc502c",
      "verified": true
    }
  ],
  "accounting": {
    "http_recorded": 133,
    "text": 105,
    "vision": 28,
    "usage_unknown_count": 1,
    "unrecorded_admitted_requests": 0,
    "request_accounting_unknown_ballots": 0,
    "known_usage_sum": {
      "input_tokens": 1911192,
      "output_tokens": 36454,
      "total_tokens": 1947646
    },
    "full_stack_usd": null,
    "tool_calls_known": 127,
    "tool_usage_unknown_ballots": 0
  }
}


==> anc/analysis/scorer_controls_r310/index.json <==
{
  "schema": "paper-fixed-output-controls/r310-recovery-v1",
  "scope": "synthetic_fixed_outputs_not_human_labels",
  "final_status": "stopped",
  "version": "R310",
  "classification": "administrative recovery after HTTP 429; five synthetic diagnostic controls",
  "inference_limits": [
    "not human agreement",
    "not general accuracy",
    "not construction effect"
  ],
  "requested_model_all_roles": "gpt-6-astra",
  "original_stop": {
    "class": "API",
    "http_status": 429
  },
  "denominators": {
    "planned_ballots": 24,
    "http_budget": 192,
    "tool_budget": 384,
    "per_ballot_http_max": 8,
    "per_ballot_tool_max": 16,
    "per_ballot_seconds": 180
  },
  "immutable_consumed_slots": 19,
  "ballot_counts": {
    "PASS": 15,
    "FAIL": 6,
    "UNKNOWN": 3,
    "valid": 21,
    "planned": 24
  },
  "criteria": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "native_verdict": "fail",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 0,
      "fail": 3,
      "unknown": 0
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "native_verdict": "pass",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 3,
      "fail": 0,
      "unknown": 0
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "native_verdict": "excluded",
      "votes_expected": 3,
      "ballots_complete": false,
      "valid_ballots": 0,
      "missing_ballots": 3,
      "pass": 0,
      "fail": 0,
      "unknown": 3
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "native_verdict": "fail",
      "votes_expected": 3,
      "ballots_complete": true,
      "valid_ballots": 3,
      "missing_ballots": 0,
      "pass": 0,
      "fail": 3,
      "unknown": 0
    }
  ],
  "criteria_total": 8,
  "criteria_complete": 7,
  "cases_total": 5,
  "cases_complete": 4,
  "slots": [
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-001",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-002",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-003",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 0,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 1,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J7",
      "vote_index": 2,
      "status": "PASS",
      "reason": "OBSERVED"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 0,
      "status": "UNKNOWN",
      "reason": "UNOBSERVED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "status": "UNKNOWN",
      "reason": "NOT_STARTED_AFTER_API"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "status": "FAIL",
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "status": "FAIL",
      "reason": "OBSERVED"
    }
  ],
  "recovery_decisions": [
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 1,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-004",
      "cap_id": "J8",
      "vote_index": 2,
      "attempted": false,
      "reason": "CASE_BUDGET_CENSORING"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 0,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 1,
      "attempted": true,
      "reason": "OBSERVED"
    },
    {
      "case": "case-005",
      "cap_id": "J10",
      "vote_index": 2,
      "attempted": true,
      "reason": "OBSERVED"
    }
  ],
  "browsing": {
    "case-002": {
      "performed": 3,
      "dom_changed": 3,
      "votes": 3,
      "errors": 0
    },
    "case-005": {
      "performed": 3,
      "dom_changed": 0,
      "votes": 3,
      "errors": 0
    }
  },
  "browse_walkthroughs": 6,
  "image_chain": {
    "records": 43,
    "verified": 43
  },
  "accounting": {
    "http_recorded": 133,
    "text": 105,
    "vision": 28,
    "usage_unknown_count": 1,
    "known_total_tokens": 1947646,
    "known_input_tokens": 1911192,
    "known_output_tokens": 36454,
    "full_stack_usd": null,
    "tool_calls_known": 127
  },
  "amendment_public": {
    "version": "R310-administrative-recovery-v1",
    "classification": "Protocol-recorded administrative recovery after HTTP 429; same stopped R306 study, not new controls or favorable-outcome selection",
    "original_freeze_sha256": "04f95fef91d6d56bd95c9d6c06dcad14a725c4cb0ae34f18d23d6dd82f85057b",
    "original_protocol_sha256": "876bba1425431b5c009317e8aec7d51afbd64458ba83c51e41f8ad458a02224f",
    "case005_seconds_including_cleanup": 570,
    "case_cleanup_seconds": 30,
    "ballot_seconds_including_cleanup": 180,
    "eligible": [
      [
        "case-004",
        "J8",
        1
      ],
      [
        "case-004",
        "J8",
        2
      ],
      [
        "case-005",
        "J10",
        0
      ],
      [
        "case-005",
        "J10",
        1
      ],
      [
        "case-005",
        "J10",
        2
      ]
    ],
    "immutable_consumed_slots": 19,
    "denominators": {
      "ballots": 24,
      "http": 192,
      "tools": 384
    },
    "model_all_roles": "gpt-6-astra",
    "retries": 0,
    "reuse": "Unmodified R306 execute_ballot, original R303 _build_cap_check, CodexBackend.invoke, dispatch_agent_judge_batch and summarize",
    "missing_ballots": "UNKNOWN retained; no synthetic complete case",
    "skipped_slots": "Original row remains untouched; recovery_decisions records CASE_BUDGET_CENSORING or global/API/auth/infra reason",
    "stop_classes": [
      "API",
      "AUTH",
      "INFRASTRUCTURE"
    ],
    "authorization": "Root central acceptance and fresh independently obtained API-availability evidence required; preparation does not establish either",
    "launch_once": "Exclusive fsynced atomic marker retained after failure; individual slot consumed marker precedes native call",
    "scientific_limits": "Five synthetic diagnostic controls; no human-agreement, general-accuracy or construction-effect claim"
  }
}


==> anc/analysis/scorer_controls_r310/verify.py <==
#!/usr/bin/env python3
"""Offline recomputation for the recovered scorer-control recording.

Standard library only. This script reaggregates distributed records: it never
invokes a judge, a browser, or the network, and it does not authenticate the
withheld originals or supply independent ground truth.
"""
from pathlib import Path
import collections
import hashlib
import json
import sys

ROOT = Path(__file__).resolve().parent
PLANNED_BALLOTS = 24
VOTES_PER_CRITERION = 3


def require(ok, message):
    if not ok:
        raise ValueError(message)


def digest(data):
    return hashlib.sha256(data).hexdigest()


def readj(name):
    return json.loads((ROOT / name).read_text(encoding='utf-8'))


def slot_checks(harvest, index):
    slots = harvest['slots']
    require(len(slots) == PLANNED_BALLOTS,
            'planned ballot slots must stay at the original denominator')
    require(harvest['original_totals']['ballots'] == PLANNED_BALLOTS,
            'recorded denominator differs from the planned allocation')
    seen = {(s['case'], s['cap_id'], s['vote_index']) for s in slots}
    require(len(seen) == PLANNED_BALLOTS, 'repeated ballot slot identity')

    counts = collections.Counter(s['status'] for s in slots)
    require(set(counts) <= {'PASS', 'FAIL', 'UNKNOWN'}, 'unexpected slot status')
    require(dict(counts) == dict(harvest['counts']),
            'recomputed slot statuses differ from the recorded counts')
    valid = counts['PASS'] + counts['FAIL']
    require(valid + counts['UNKNOWN'] == PLANNED_BALLOTS,
            'valid and unknown ballots must exhaust the planned slots')

    # Unknown ballots are never rewritten into failures or successes.
    for slot in slots:
        if slot['status'] == 'UNKNOWN':
            require(slot['reason'].endswith('_AFTER_API'),
                    'unknown ballot lacks a recorded non-observation reason')
        else:
            require(slot['reason'] == 'OBSERVED',
                    'valid ballot must carry an observed reason')
    return {'planned': PLANNED_BALLOTS, 'valid': valid, 'pass': counts['PASS'],
            'fail': counts['FAIL'], 'unknown': counts['UNKNOWN']}


def criterion_checks(harvest, index):
    by_cap = {}
    for slot in harvest['slots']:
        by_cap.setdefault((slot['case'], slot['cap_id']), []).append(slot['status'])

    rows, complete = [], 0
    for native in harvest['native_scores']:
        for cap in native['capabilities']:
            statuses = by_cap[(native['case'], cap['cap_id'])]
            require(len(statuses) == VOTES_PER_CRITERION,
                    'criterion ballot allocation differs from the protocol')
            require(cap['votes_expected'] == VOTES_PER_CRITERION,
                    'recorded votes_expected differs from the protocol')
            observed = statuses.count('PASS') + statuses.count('FAIL')
            require(len(cap['valid_ballot_ids']) == observed,
                    'native valid ballot ids disagree with observed slots')
            require(len(cap['missing_ballot_ids']) == statuses.count('UNKNOWN'),
                    'native missing ballot ids disagree with unknown slots')
            require(cap['ballots_complete'] == (statuses.count('UNKNOWN') == 0),
                    'completeness flag disagrees with retained unknown ballots')
            # An incomplete criterion is excluded, never scored as fail or pass.
            if not cap['ballots_complete']:
                require(cap['verdict'] == 'excluded',
                        'incomplete criterion must stay excluded')
            else:
                require(cap['verdict'] in ('pass', 'fail'),
                        'complete criterion needs a pass/fail native verdict')
                complete += 1
            rows.append({'case': native['case'], 'cap_id': cap['cap_id'],
                         'native_verdict': cap['verdict'],
                         'pass': statuses.count('PASS'),
                         'fail': statuses.count('FAIL'),
                         'unknown': statuses.count('UNKNOWN')})

    require(len(rows) == index['criteria_total'], 'criterion total drift')
    require(complete == index['criteria_complete'], 'complete criterion drift')
    require([{k: r[k] for k in ('case', 'cap_id', 'native_verdict',
                                'pass', 'fail', 'unknown')}
             for r in rows]
            == [{k: c[k] for k in ('case', 'cap_id', 'native_verdict',
                                   'pass', 'fail', 'unknown')}
                for c in index['criteria']],
            'published criterion table differs from the recomputed records')

    # A case is complete only if every one of its criteria is complete; a
    # graded native score of 1.0 never upgrades an incomplete case.
    cases_complete = 0
    for native in harvest['native_scores']:
        whole = all(c['ballots_complete'] for c in native['capabilities'])
        summary = native['summary']
        if not whole:
            require(summary['judge_incomplete'] is True,
                    'incomplete case must remain marked judge-incomplete')
            require(summary['data_completeness'] < 1.0,
                    'incomplete case must not report full data completeness')
        cases_complete += int(whole)
    require(cases_complete == index['cases_complete'], 'complete case drift')
    return {'criteria': len(rows), 'complete': complete,
            'cases_complete': cases_complete, 'rows': rows}


def browse_checks(browse, index):
    walk = {}
    for row in browse['root_verified_browsing']:
        require(row['mode'] == 'walkthrough', 'unexpected browsing mode')
        require(row['error'] is None and not row['page_errors'],
                'browsing walkthrough recorded an error')
        entry = walk.setdefault(row['case'], {'votes': 0, 'performed': 0,
                                              'dom_changed': 0})
        entry['votes'] += 1
        for step in row['steps']:
            require(step['performed'] is True,
                    'browsing step was not actually performed')
            require(not step['new_page_errors'], 'browsing step raised an error')
            entry['performed'] += 1
            entry['dom_changed'] += int(bool(step['dom_changed']))

    for case, entry in walk.items():
        published = index['browsing'][case]
        require(entry['votes'] == published['votes']
                and entry['performed'] == published['performed']
                and entry['dom_changed'] == published['dom_changed'],
                'published browsing counts differ from the recomputed records')

    # The functional/no-op contrast is the 3-vs-3 DOM-change split.
    functional = [c for c, e in walk.items() if e['dom_changed'] == e['votes']]
    inert = [c for c, e in walk.items() if e['dom_changed'] == 0]
    require(len(functional) == 1 and len(inert) == 1,
            'expected exactly one functional and one no-op HTML control')
    require(walk[functional[0]]['votes'] == 3 and walk[inert[0]]['votes'] == 3,
            'each HTML control needs three recorded walkthroughs')
    return {'walkthroughs': sum(e['votes'] for e in walk.values()),
            'functional_dom_changed': walk[functional[0]]['dom_changed'],
            'noop_dom_changed': walk[inert[0]]['dom_changed'],
            'functional_case': functional[0], 'noop_case': inert[0]}


def accounting_checks(harvest, index):
    requests = harvest['requests']
    acc = harvest['accounting']
    require(len(requests) == acc['http_recorded'],
            'recorded HTTP request count drift')
    roles = collections.Counter(r['role'] for r in requests)
    require(roles['text'] == acc['text'] and roles['vision'] == acc['vision'],
            'recomputed role split differs from the recorded accounting')
    unknown = [r for r in requests if not r.get('usage')]
    require(len(unknown) == acc['usage_unknown_count'],
            'unknown-usage request count drift')
    total = sum(r['usage']['total_tokens'] for r in requests if r.get('usage'))
    require(total == acc['known_usage_sum']['total_tokens'],
            'recomputed known token total differs from the recorded sum')
    # Cost stays unknown: absent per-request charges are not imputed as zero.
    require(acc['full_stack_usd'] is None,
            'full-stack cost must remain unknown, not imputed')

    images = harvest['images']
    verified = [i for i in images if i['verified']]
    require(len(verified) == len(images) == index['image_chain']['records'],
            'image chain verification drift')
    for image in images:
        require(image['screenshot_sha256'] == image['decoded_input_image_sha256'],
                'screenshot and decoded model input image hashes differ')
        require(image['source_sha256'] and image['request_sha256'],
                'image chain lacks a source or request digest')
    return {'http': len(requests), 'text': roles['text'], 'vision': roles['vision'],
            'known_total_tokens': total, 'usage_unknown': len(unknown),
            'full_stack_usd': None, 'image_records': len(images)}


def hash_manifest():
    sums = readj('SHA256SUMS.json')
    problems = []
    for name, expected in sorted(sums['files'].items()):
        path = ROOT / name
        if not path.is_file():
            problems.append(f'missing published file: {name}')
            continue
        actual = digest(path.read_bytes())
        if actual != expected:
            problems.append(f'hash drift: {name}')
    require(not problems, '; '.join(problems))
    # These digests bind the distributed bytes only. They do not authenticate
    # withheld originals and are not independent ground truth.
    return {'files': len(sums['files']), 'scope': sums['scope']}


def main(argv=None):
    harvest = readj('harvest-public.json')
    browse = readj('browse-acceptance.json')
    index = readj('index.json')
    report = {
        'ballots': slot_checks(harvest, index),
        'criteria': criterion_checks(harvest, index),
        'browsing': browse_checks(browse, index),
        'accounting': accounting_checks(harvest, index),
        'hashes': hash_manifest(),
        'not_established': [
            'no human agreement or independent usability label',
            'no general scoring accuracy estimate',
            'no construction or repair benefit',
            'no authenticated backend identity for the requested routing alias',
            'no native replay: original model inputs are not distributed',
        ],
    }
    print(json.dumps(report, ensure_ascii=False, indent=2))
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/analysis/supplement/final_version_contract/README.md <==
# Final-version metadata contract — isolated companion candidate

This standard-library checker is a recommendation accompanying Appendix A.8. It is not adopted in the native BenchMint controller and is not a benchmark runner or scoring system.

From the ACL candidate root:

```sh
python3 -B supplement/final_version_contract/release_contract.py supplement/final_version_contract/SYNTHETIC-EXAMPLE.json
python3 -B -m unittest discover -s supplement/final_version_contract -p test_release_contract.py -v
```

The example is entirely synthetic. A consistent record exits 0; inconsistent declared metadata exits 1; unreadable, oversized, symlinked, malformed, duplicate-key or nonfinite JSON input exits 2. The checker does not alter input, open the component paths, execute an agent, import original research code, access a service or produce an accepted score. All outcomes have `accepted_score: null` and `scientific_validity_assessed: false`.

Schema `aab-final-version-record/1` records seven frozen/measured component digests; selection and fresh-execution identities and timezone-aware timestamps; solver/judge settings and a canonical configuration digest; and each authored criterion's positive weight, binary verdict or exclusion/missing reason. Unsupported seeds are explicit. Missing model/settings records fail rather than being guessed. The canonical configuration hash excludes its own `solver_judge_configuration_sha256` key and uses sorted compact UTF-8 JSON (`ensure_ascii=False`, `allow_nan=False`). This is a concrete serialization rule, not a claim of cross-language numerical canonicalization.

The caller remains responsible for hashing complete file manifests, authenticating receipts, checking source/derived-task rights, inspecting obtainability and reference derivations, and establishing that final measurements were actually unused for selection. Hash equality and declared timestamps cannot establish semantic truth, backend identity, statistical independence or scientific validity. Partial judged scope is preserved explicitly and never promoted to full authored scope. Native historical scores and all failure/NULL endpoints remain unchanged. No science, ONCE, controller or publication authorization is granted by this companion.


==> anc/analysis/supplement/final_version_contract/SYNTHETIC-EXAMPLE.json <==
{
  "authored_weight": 4,
  "criteria": [
    {
      "id": "c1",
      "verdict": "pass",
      "weight": 1
    },
    {
      "id": "c2",
      "verdict": "fail",
      "weight": 3
    }
  ],
  "excluded_criterion_ids": [],
  "frozen_components": {
    "instruction": "72e9891cbb284a0e44e6db3826f5d8d801ac0e9ea0fbb60431bca5a5fa785621",
    "materials": "4f0332a120352ec2b6fce8962d28108e90f207dae2061ef78622660c9f81cc7c",
    "oracle": "4dfbc66f429119557b50e41ade0a835d71cc20b60a160377cffe7948beb45920",
    "rubric": "6d438e824ee9e16b9d053ef2d2a516acc1096dbc83b909725a36f76b0eeb058a",
    "search_corpus": "f213716977b4be2ae937df0a57b812626e5e63a8c0db82ca0144d070ce851279",
    "simulator": "3575e409443badeabbe704a2f96e29fd9849ae129eeef9c415961f810e8667c1",
    "tools": "fd4b0e081130050f570f672bff393f362006da7187e941ee8f4547f3ca59e965"
  },
  "full_authored_scope": true,
  "judged_weight": 4,
  "measured_components": {
    "instruction": "72e9891cbb284a0e44e6db3826f5d8d801ac0e9ea0fbb60431bca5a5fa785621",
    "materials": "4f0332a120352ec2b6fce8962d28108e90f207dae2061ef78622660c9f81cc7c",
    "oracle": "4dfbc66f429119557b50e41ade0a835d71cc20b60a160377cffe7948beb45920",
    "rubric": "6d438e824ee9e16b9d053ef2d2a516acc1096dbc83b909725a36f76b0eeb058a",
    "search_corpus": "f213716977b4be2ae937df0a57b812626e5e63a8c0db82ca0144d070ce851279",
    "simulator": "3575e409443badeabbe704a2f96e29fd9849ae129eeef9c415961f810e8667c1",
    "tools": "fd4b0e081130050f570f672bff393f362006da7187e941ee8f4547f3ca59e965"
  },
  "measured_configuration_sha256": "a675445281793d5c92d32e3b3c0ad21fc0898c35512f273b15349b35af4d98d0",
  "measurement_finished_utc": "2026-01-01T00:02:00Z",
  "measurement_id": "synthetic-fresh-record",
  "measurement_kind": "execution",
  "measurement_started_utc": "2026-01-01T00:01:00Z",
  "native_score": 0.25,
  "schema": "aab-final-version-record/1",
  "scoring": "binary",
  "selection_committed_utc": "2026-01-01T00:00:00Z",
  "selection_measurement_ids": [
    "synthetic-selection-record"
  ],
  "settings": {
    "judge": {
      "aggregation_rule": "fixture-binary-rule-v1",
      "concurrency": 1,
      "observed_ballots": 3,
      "observed_model": "synthetic-observation",
      "output_token_limit": 64,
      "planned_ballots": 3,
      "prompt_sha256": "cf07194ee232eb531e15f690000d19846dea69cf05504782658afcfacb9228a2",
      "requested_model": "synthetic-model",
      "retry": 0,
      "runtime_sha256": "d92c6a81b2ff50096bcda80885427d1f59a25b5f483f7055523504925d16ab23",
      "sampling": {
        "seed": {
          "status": "unsupported",
          "value": null
        },
        "temperature": 0,
        "top_p": 1
      },
      "timeout_s": 10,
      "tools_sha256": "f9d35d43770d39092a663e665e82ae1d84a9e0da3d0d10c407acada6a40cd281"
    },
    "simulator_configuration_sha256": "e5f25a221eaf5559c7d251b178af33ec18032b10a24e53de6423f18847e2730a",
    "solver": {
      "aggregation_rule": "fixture-binary-rule-v1",
      "concurrency": 1,
      "observed_model": "synthetic-observation",
      "output_token_limit": 64,
      "prompt_sha256": "cf07194ee232eb531e15f690000d19846dea69cf05504782658afcfacb9228a2",
      "requested_model": "synthetic-model",
      "retry": 0,
      "runtime_sha256": "d92c6a81b2ff50096bcda80885427d1f59a25b5f483f7055523504925d16ab23",
      "sampling": {
        "seed": {
          "status": "unsupported",
          "value": null
        },
        "temperature": 0,
        "top_p": 1
      },
      "timeout_s": 10,
      "tools_sha256": "f9d35d43770d39092a663e665e82ae1d84a9e0da3d0d10c407acada6a40cd281"
    },
    "solver_judge_configuration_sha256": "a675445281793d5c92d32e3b3c0ad21fc0898c35512f273b15349b35af4d98d0"
  },
  "used_for_selection": false
}


==> anc/analysis/supplement/final_version_contract/release_contract.py <==
"""Candidate-only final-version metadata contract. No scoring or service calls."""
from __future__ import annotations

import argparse
import hashlib
import json
import re
from datetime import datetime
from decimal import Decimal, InvalidOperation
from fractions import Fraction
from pathlib import Path

SCHEMA = "aab-final-version-record/1"
COMPONENTS = ("instruction", "materials", "search_corpus", "simulator", "oracle", "rubric", "tools")
DIGEST = re.compile(r"[0-9a-f]{64}\Z")


def number(value):
    if isinstance(value, bool) or not isinstance(value, (int, float, str)):
        return None
    try:
        serialized = str(value)
        if len(serialized) > 128:
            return None
        value = Decimal(serialized)
        if not value.is_finite() or abs(value.adjusted()) > 1000:
            return None
        return Fraction(value)
    except InvalidOperation:
        return None


def digest(value):
    return isinstance(value, str) and bool(DIGEST.fullmatch(value))


def identifier(value):
    return isinstance(value, str) and bool(value.strip())


def configuration_digest(settings):
    content = {k: v for k, v in settings.items() if k != "solver_judge_configuration_sha256"}
    encoded = json.dumps(content, sort_keys=True, ensure_ascii=False, separators=(",", ":"), allow_nan=False).encode("utf8")
    return hashlib.sha256(encoded).hexdigest()


def utc(value):
    if not isinstance(value, str):
        return None
    try:
        result = datetime.fromisoformat(value.replace("Z", "+00:00"))
        return result if result.tzinfo is not None else None
    except ValueError:
        return None


def check(record):
    errors = []

    def require(condition, code):
        if not condition:
            errors.append(code)

    if not isinstance(record, dict):
        return {"schema": SCHEMA, "metadata_consistent": False, "errors": ["RECORD_OBJECT_REQUIRED"],
                "accepted_score": None, "scientific_validity_assessed": False}
    require(record.get("schema") == SCHEMA, "SCHEMA")
    require(record.get("scoring") == "binary", "BINARY_SCOPE_ONLY")
    require(isinstance(record.get("full_authored_scope"), bool), "SCOPE_REQUIRED")
    frozen = record.get("frozen_components")
    measured = record.get("measured_components")
    require(isinstance(frozen, dict) and set(frozen) == set(COMPONENTS), "FROZEN_COMPONENT_SET")
    require(isinstance(measured, dict) and set(measured) == set(COMPONENTS), "MEASURED_COMPONENT_SET")
    if isinstance(frozen, dict) and isinstance(measured, dict):
        require(all(digest(frozen.get(k)) for k in COMPONENTS), "FROZEN_DIGESTS")
        require(all(digest(measured.get(k)) for k in COMPONENTS), "MEASURED_DIGESTS")
        require(frozen == measured, "FINAL_VERSION_MISMATCH")

    run_id = record.get("measurement_id")
    selected = record.get("selection_measurement_ids")
    require(identifier(run_id), "MEASUREMENT_ID")
    require(isinstance(selected, list) and all(identifier(x) for x in selected), "SELECTION_IDS")
    if isinstance(selected, list) and all(isinstance(x, str) for x in selected):
        require(len(selected) == len(set(selected)), "DUPLICATE_SELECTION_IDS")
        require(run_id not in selected, "SELECTION_MEASUREMENT_REUSED")
    require(record.get("used_for_selection") is False, "MEASUREMENT_USED_FOR_SELECTION")
    require(record.get("measurement_kind") == "execution", "FRESH_EXECUTION_REQUIRED")
    times = [utc(record.get(k)) for k in ("selection_committed_utc", "measurement_started_utc", "measurement_finished_utc")]
    require(all(t is not None for t in times), "TIMEZONE_AWARE_TIMES_REQUIRED")
    if all(t is not None for t in times):
        require(times[0] < times[1] <= times[2], "MEASUREMENT_NOT_AFTER_SELECTION")

    settings = record.get("settings")
    require(isinstance(settings, dict), "SETTINGS_REQUIRED")
    if isinstance(settings, dict):
        for role in ("solver", "judge"):
            cfg = settings.get(role)
            require(isinstance(cfg, dict), role.upper() + "_SETTINGS")
            if not isinstance(cfg, dict):
                continue
            for k in ("requested_model", "observed_model", "aggregation_rule"):
                require(identifier(cfg.get(k)) and cfg.get(k).strip().lower() not in ("unknown", "unreported", "null"),
                        role.upper() + "_" + k.upper())
            for k in ("prompt_sha256", "tools_sha256", "runtime_sha256"):
                require(digest(cfg.get(k)), role.upper() + "_" + k.upper())
            for k in ("output_token_limit", "timeout_s"):
                n = number(cfg.get(k))
                require(n is not None and n > 0, role.upper() + "_" + k.upper())
            n = cfg.get("retry")
            require(isinstance(n, int) and not isinstance(n, bool) and n >= 0, role.upper() + "_RETRY")
            n = cfg.get("concurrency")
            require(isinstance(n, int) and not isinstance(n, bool) and n > 0, role.upper() + "_CONCURRENCY")
            if role == "judge":
                planned, observed = cfg.get("planned_ballots"), cfg.get("observed_ballots")
                require(isinstance(planned, int) and not isinstance(planned, bool) and planned > 0, "JUDGE_PLANNED_BALLOTS")
                require(isinstance(observed, int) and not isinstance(observed, bool) and observed > 0, "JUDGE_OBSERVED_BALLOTS")
                if all(isinstance(n, int) and not isinstance(n, bool) for n in (planned, observed)):
                    require(observed <= planned, "JUDGE_BALLOT_COUNT_EXCEEDS_PLAN")
            sampling = cfg.get("sampling")
            require(isinstance(sampling, dict), role.upper() + "_SAMPLING")
            if isinstance(sampling, dict):
                for k, lo, hi in (("temperature", 0, 2), ("top_p", 0, 1)):
                    n = number(sampling.get(k))
                    require(n is not None and lo <= n <= hi, role.upper() + "_" + k.upper())
                seed = sampling.get("seed")
                require(isinstance(seed, dict), role.upper() + "_SEED_STATUS")
                if isinstance(seed, dict):
                    require(
                        (seed.get("status") == "fixed" and isinstance(seed.get("value"), int) and not isinstance(seed.get("value"), bool))
                        or (seed.get("status") == "unsupported" and seed.get("value") is None),
                        role.upper() + "_SEED_STATUS",
                    )
        for k in ("simulator_configuration_sha256", "solver_judge_configuration_sha256"):
            require(digest(settings.get(k)), k.upper())
        try:
            require(configuration_digest(settings) == settings.get("solver_judge_configuration_sha256"),
                    "DECLARED_CONFIGURATION_DIGEST_MISMATCH")
        except (ValueError, TypeError):
            require(False, "CONFIGURATION_NOT_CANONICAL_JSON")
        require(settings.get("solver_judge_configuration_sha256") == record.get("measured_configuration_sha256"),
                "MEASURED_CONFIGURATION_MISMATCH")

    criteria = record.get("criteria")
    require(isinstance(criteria, list) and bool(criteria), "CRITERIA_REQUIRED")
    authored = Fraction(0)
    judged = Fraction(0)
    ids = []
    exclusions = []
    if isinstance(criteria, list):
        for i, row in enumerate(criteria):
            require(isinstance(row, dict), "CRITERION_OBJECT_" + str(i))
            if not isinstance(row, dict):
                continue
            cid, weight, verdict = row.get("id"), number(row.get("weight")), row.get("verdict")
            require(identifier(cid), "CRITERION_ID_" + str(i))
            if identifier(cid):
                ids.append(cid)
            require(weight is not None and weight > 0, "POSITIVE_AUTHORED_WEIGHT_" + str(i))
            if weight is None or weight <= 0:
                continue
            authored += weight
            require(verdict in ("pass", "fail", "evidence_excluded", "missing"), "VERDICT_" + str(i))
            if verdict in ("pass", "fail"):
                judged += weight
            elif verdict in ("evidence_excluded", "missing"):
                exclusions.append(cid)
                require(identifier(row.get("reason")), "EXCLUSION_REASON_" + str(i))
    require(len(ids) == len(set(ids)), "DUPLICATE_CRITERION_ID")
    require(judged > 0, "POSITIVE_JUDGED_WEIGHT_REQUIRED")
    require(number(record.get("authored_weight")) == authored, "AUTHORED_WEIGHT_MISMATCH")
    require(number(record.get("judged_weight")) == judged, "JUDGED_WEIGHT_MISMATCH")
    declared = record.get("excluded_criterion_ids")
    require(isinstance(declared, list) and all(identifier(x) for x in declared), "EXCLUSION_IDENTITIES_REQUIRED")
    if isinstance(declared, list) and all(isinstance(x, str) for x in declared):
        require(len(declared) == len(set(declared)), "DUPLICATE_EXCLUSION_ID")
        require(sorted(declared) == sorted(x for x in exclusions if isinstance(x, str)), "EXCLUSION_IDENTITIES_MISMATCH")
    if record.get("full_authored_scope") is True:
        require(judged == authored and not exclusions, "FULL_AUTHORED_WEIGHT_REQUIRED")

    return {
        "schema": SCHEMA,
        "metadata_consistent": not errors,
        "errors": sorted(set(errors)),
        "authored_weight_recomputed": str(authored),
        "judged_weight_recomputed": str(judged),
        "excluded_criterion_ids_recomputed": exclusions,
        "declared_full_authored_scope": record.get("full_authored_scope"),
        "accepted_score": None,
        "scientific_validity_assessed": False,
        "scope": "Declared metadata consistency only; no verification of source truth, actual model identity, semantic correctness or statistical independence.",
    }


def unique_object(pairs):
    result = {}
    for key, value in pairs:
        if key in result:
            raise ValueError("duplicate JSON key")
        result[key] = value
    return result


def reject_constant(value):
    raise ValueError("non-finite JSON constant")


def exact_float(value):
    """Reject JSON float tokens whose decimal value would change on decoding."""
    parsed = float(value)
    if Decimal(value) != Decimal(str(parsed)):
        raise ValueError("JSON number loses decimal precision; use a numeric string")
    return parsed


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("record", type=Path)
    args = parser.parse_args()
    try:
        if args.record.is_symlink() or not args.record.is_file() or args.record.stat().st_size > 1048576:
            raise ValueError("input must be a bounded regular non-symlink file")
        record = json.loads(args.record.read_text(encoding="utf8"), object_pairs_hook=unique_object, parse_constant=reject_constant, parse_float=exact_float)
        result = check(record)
    except (OSError, UnicodeError, ValueError, TypeError, ArithmeticError):
        print(json.dumps({"schema": SCHEMA, "metadata_consistent": False, "errors": ["INPUT_INVALID"],
                          "accepted_score": None, "scientific_validity_assessed": False}))
        return 2
    print(json.dumps(result, sort_keys=True, indent=2))
    return 0 if result["metadata_consistent"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/analysis/supplement/final_version_contract/test_release_contract.py <==
import copy
import hashlib
import json
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path

import release_contract as rc


def specimen():
    def h(s):
        return hashlib.sha256(s.encode()).hexdigest()
    components = {k: h("synthetic-" + k) for k in rc.COMPONENTS}
    cfg = {
        "requested_model": "synthetic-model",
        "observed_model": "synthetic-observation",
        "aggregation_rule": "fixture-binary-rule-v1",
        "prompt_sha256": h("prompt"),
        "tools_sha256": h("tools"),
        "runtime_sha256": h("runtime"),
        "output_token_limit": 64,
        "timeout_s": 10,
        "retry": 0,
        "concurrency": 1,
        "sampling": {"temperature": 0, "top_p": 1, "seed": {"status": "unsupported", "value": None}},
    }
    record = {
        "schema": rc.SCHEMA,
        "scoring": "binary",
        "full_authored_scope": True,
        "frozen_components": components,
        "measured_components": copy.deepcopy(components),
        "measurement_id": "synthetic-fresh-record",
        "selection_measurement_ids": ["synthetic-selection-record"],
        "used_for_selection": False,
        "measurement_kind": "execution",
        "selection_committed_utc": "2026-01-01T00:00:00Z",
        "measurement_started_utc": "2026-01-01T00:01:00Z",
        "measurement_finished_utc": "2026-01-01T00:02:00Z",
        "settings": {"solver": cfg, "judge": copy.deepcopy(cfg),
                     "simulator_configuration_sha256": h("simulator-config"),
                     "solver_judge_configuration_sha256": h("configuration")},
        "measured_configuration_sha256": h("configuration"),
        "criteria": [{"id": "c1", "weight": 1, "verdict": "pass"},
                     {"id": "c2", "weight": 3, "verdict": "fail"}],
        "authored_weight": 4,
        "judged_weight": 4,
        "excluded_criterion_ids": [],
        "native_score": 0.25,
    }
    record["settings"]["judge"].update(planned_ballots=3, observed_ballots=3)
    record["settings"]["solver_judge_configuration_sha256"] = rc.configuration_digest(record["settings"])
    record["measured_configuration_sha256"] = record["settings"]["solver_judge_configuration_sha256"]
    return record


class ContractTests(unittest.TestCase):
    def test_consistent_fixture_has_no_accepted_score(self):
        original = specimen()
        before = copy.deepcopy(original)
        result = rc.check(original)
        self.assertTrue(result["metadata_consistent"])
        self.assertIsNone(result["accepted_score"])
        self.assertFalse(result["scientific_validity_assessed"])
        self.assertEqual(original, before)

    def test_weighted_zero_graded_is_not_all_fail(self):
        record = specimen()
        for row in record["criteria"]:
            row.update(verdict="evidence_excluded", reason="synthetic missing view")
        record.update(judged_weight=0, excluded_criterion_ids=["c1", "c2"], native_score=0.0)
        self.assertIn("POSITIVE_JUDGED_WEIGHT_REQUIRED", rc.check(record)["errors"])
        self.assertEqual(record["native_score"], 0.0)

    def test_decimal_weights_use_exact_rational_arithmetic(self):
        record = specimen()
        record["criteria"][0]["weight"] = "10000000000000000000000000000.1"
        record["criteria"][1]["weight"] = "0.2"
        record.update(authored_weight="10000000000000000000000000000.3", judged_weight="10000000000000000000000000000.3")
        self.assertTrue(rc.check(record)["metadata_consistent"])
        self.assertIsNone(rc.number("1e100000000"))
        self.assertIsNone(rc.number("1" * 129))

    def test_partial_scope_keeps_exclusions_visible(self):
        record = specimen()
        record["criteria"][1].update(verdict="evidence_excluded", reason="synthetic")
        record.update(judged_weight=1, excluded_criterion_ids=["c2"], full_authored_scope=False)
        result = rc.check(record)
        self.assertTrue(result["metadata_consistent"])
        self.assertEqual(result["excluded_criterion_ids_recomputed"], ["c2"])
        self.assertIsNone(result["accepted_score"])
        record["full_authored_scope"] = True
        self.assertIn("FULL_AUTHORED_WEIGHT_REQUIRED", rc.check(record)["errors"])

    def test_mutation_matrix(self):
        mutations = [
            ("SCHEMA", lambda r: r.update(schema="other")),
            ("BINARY_SCOPE_ONLY", lambda r: r.update(scoring="ordinal")),
            ("SCOPE_REQUIRED", lambda r: r.pop("full_authored_scope")),
            ("FROZEN_COMPONENT_SET", lambda r: r["frozen_components"].pop("oracle")),
            ("MEASURED_COMPONENT_SET", lambda r: r["measured_components"].pop("tools")),
            ("FINAL_VERSION_MISMATCH", lambda r: r["measured_components"].update(rubric="a" * 64)),
            ("FROZEN_DIGESTS", lambda r: r["frozen_components"].update(materials="unknown")),
            ("SELECTION_MEASUREMENT_REUSED", lambda r: r["selection_measurement_ids"].append(r["measurement_id"])),
            ("MEASUREMENT_USED_FOR_SELECTION", lambda r: r.update(used_for_selection=True)),
            ("MEASUREMENT_USED_FOR_SELECTION", lambda r: r.pop("used_for_selection")),
            ("FRESH_EXECUTION_REQUIRED", lambda r: r.update(measurement_kind="rescore")),
            ("MEASUREMENT_NOT_AFTER_SELECTION", lambda r: r.update(measurement_started_utc=r["selection_committed_utc"])),
            ("MEASUREMENT_NOT_AFTER_SELECTION", lambda r: r.update(measurement_finished_utc="2025-01-01T00:00:00Z")),
            ("TIMEZONE_AWARE_TIMES_REQUIRED", lambda r: r.update(measurement_started_utc="2026-01-01T00:01:00")),
            ("DUPLICATE_CRITERION_ID", lambda r: r["criteria"][1].update(id="c1")),
            ("POSITIVE_AUTHORED_WEIGHT_0", lambda r: r["criteria"][0].update(weight=True)),
            ("POSITIVE_AUTHORED_WEIGHT_0", lambda r: r["criteria"][0].update(weight="NaN")),
            ("POSITIVE_AUTHORED_WEIGHT_0", lambda r: r["criteria"][0].update(weight=-1)),
            ("AUTHORED_WEIGHT_MISMATCH", lambda r: r.update(authored_weight=5)),
            ("JUDGED_WEIGHT_MISMATCH", lambda r: r.update(judged_weight=3)),
            ("EXCLUSION_IDENTITIES_MISMATCH", lambda r: r.update(excluded_criterion_ids=["ghost"])),
            ("SOLVER_OBSERVED_MODEL", lambda r: r["settings"]["solver"].update(observed_model="unknown")),
            ("JUDGE_PROMPT_SHA256", lambda r: r["settings"]["judge"].pop("prompt_sha256")),
            ("JUDGE_OUTPUT_TOKEN_LIMIT", lambda r: r["settings"]["judge"].update(output_token_limit=0)),
            ("JUDGE_SEED_STATUS", lambda r: r["settings"]["judge"]["sampling"].update(seed=None)),
            ("JUDGE_CONCURRENCY", lambda r: r["settings"]["judge"].pop("concurrency")),
            ("JUDGE_OBSERVED_BALLOTS", lambda r: r["settings"]["judge"].update(observed_ballots=0)),
            ("JUDGE_BALLOT_COUNT_EXCEEDS_PLAN", lambda r: r["settings"]["judge"].update(observed_ballots=4)),
            ("MEASURED_CONFIGURATION_MISMATCH", lambda r: r.update(measured_configuration_sha256="b" * 64)),
            ("DECLARED_CONFIGURATION_DIGEST_MISMATCH", lambda r: r["settings"]["solver"]["sampling"].update(temperature=0.5)),
        ]
        for code, mutate in mutations:
            with self.subTest(code=code):
                record = specimen()
                mutate(record)
                self.assertIn(code, rc.check(record)["errors"])

    def test_input_cli_rejects_duplicates_nan_and_symlink(self):
        script = Path(rc.__file__)
        with tempfile.TemporaryDirectory(prefix="aab-contract-fixture-") as temp:
            root = Path(temp)
            for content in ('{"schema":1,"schema":2}', '{"x":NaN}', "not-json"):
                file = root / "bad.json"
                file.write_text(content, encoding="utf8")
                result = subprocess.run([sys.executable, "-B", str(script), str(file)], capture_output=True, text=True, check=False)
                self.assertEqual(result.returncode, 2)
                self.assertEqual(json.loads(result.stdout)["errors"], ["INPUT_INVALID"])
                self.assertIsNone(json.loads(result.stdout)["accepted_score"])
            link = root / "link.json"
            link.symlink_to(file)
            result = subprocess.run([sys.executable, "-B", str(script), str(link)], capture_output=True, text=True, check=False)
            self.assertEqual(result.returncode, 2)

    def test_cli_fixture_only(self):
        with tempfile.TemporaryDirectory(prefix="aab-contract-fixture-") as temp:
            file = Path(temp) / "fixture.json"
            file.write_text(json.dumps(specimen()), encoding="utf8")
            result = subprocess.run([sys.executable, "-B", rc.__file__, str(file)], capture_output=True, text=True, check=False)
            self.assertEqual(result.returncode, 0)
            self.assertIsNone(json.loads(result.stdout)["accepted_score"])


class NumericJsonTests(unittest.TestCase):
    def run_record(self, content):
        with tempfile.TemporaryDirectory(prefix="aab-contract-numeric-") as temp:
            file = Path(temp) / "fixture.json"
            file.write_text(content, encoding="utf8")
            result = subprocess.run(
                [sys.executable, "-B", rc.__file__, str(file)],
                capture_output=True, text=True, check=False,
            )
        response = json.loads(result.stdout)
        self.assertIsNone(response["accepted_score"])
        self.assertFalse(response["scientific_validity_assessed"])
        return result.returncode, response

    def test_rejects_rounded_weight_mismatch(self):
        record = specimen()
        record["criteria"] = [{"id": "c1", "weight": "RAW_WEIGHT", "verdict": "pass"}]
        record.update(authored_weight="RAW_TOTAL", judged_weight="RAW_TOTAL")
        raw = json.dumps(record).replace('"RAW_WEIGHT"', "9007199254740993.0")
        raw = raw.replace('"RAW_TOTAL"', "9007199254740992.0")
        status, response = self.run_record(raw)
        self.assertEqual(status, 2)
        self.assertEqual(response["errors"], ["INPUT_INVALID"])
        self.assertFalse(response["metadata_consistent"])

    def test_rejects_rounded_sampling_bound(self):
        record = specimen()
        record["settings"]["solver"]["sampling"]["temperature"] = 2.0
        record["settings"]["solver_judge_configuration_sha256"] = rc.configuration_digest(record["settings"])
        record["measured_configuration_sha256"] = record["settings"]["solver_judge_configuration_sha256"]
        raw = json.dumps(record).replace('"temperature": 2.0', '"temperature": 2.0000000000000001')
        status, response = self.run_record(raw)
        self.assertEqual(status, 2)
        self.assertEqual(response["errors"], ["INPUT_INVALID"])
        self.assertFalse(response["metadata_consistent"])

    def test_preserves_exact_strings_and_common_decimal_literals(self):
        record = specimen()
        record["criteria"] = [{"id": "c1", "weight": "9007199254740993.0", "verdict": "pass"}]
        record.update(authored_weight="9007199254740993.0", judged_weight="9007199254740993.0")
        for role in ("solver", "judge"):
            record["settings"][role]["sampling"].update(temperature=0.1, top_p=0.9)
        record["settings"]["solver_judge_configuration_sha256"] = rc.configuration_digest(record["settings"])
        record["measured_configuration_sha256"] = record["settings"]["solver_judge_configuration_sha256"]
        status, response = self.run_record(json.dumps(record))
        self.assertEqual(status, 0)
        self.assertTrue(response["metadata_consistent"])
        self.assertEqual(response["authored_weight_recomputed"], "9007199254740993")


if __name__ == "__main__":
    unittest.main()


==> anc/analysis/supplement/historical_p017/FILENAME-MAP.json <==
{
  "scope": "ASCII filenames for arXiv transport; original content bytes and scientific labels unchanged.",
  "original_to_distributed": {
    "三个月减重饮食说明.docx.content.json": "diet-guide-docx-content.json",
    "工作日晚餐控糖减重安排.xlsx.content.json": "dinner-plan-xlsx-content.json"
  },
  "previous_distributed_to_current": {
    "diet-guide.docx.content.json": "diet-guide-docx-content.json",
    "dinner-plan.xlsx.content.json": "dinner-plan-xlsx-content.json"
  },
  "arxiv_transport_note": "Earlier multi-extension JSON names were misclassified by arXiv upload checks as Office documents. Current local filenames avoid Office extension substrings; historical original and prior names are metadata only. JSON file content bytes are unchanged."
}


==> anc/analysis/supplement/historical_p017/PINS.json <==
[
  {
    "path": "FILENAME-MAP.json",
    "bytes": 783,
    "sha256": "66f27bd2732f3e4d9b50adacee35888a86a231fdccf6cc19a98cdca21f45a36f"
  },
  {
    "path": "README.md",
    "bytes": 1938,
    "sha256": "9d7491b2d0447759963e3e0903321907f5eb6a0bb9d4978582618237a761259c"
  },
  {
    "path": "SCOPE.json",
    "bytes": 1722,
    "sha256": "0b2ec9e57d82f5e1feb3b66979ad41daa496ab00b33e2424cc657e1758a9ad01"
  },
  {
    "path": "criteria.json",
    "bytes": 42426,
    "sha256": "203613f1531c8b0d4a1cae41753ff74fde0aad5b8a3185ddef7fd17649484dbf"
  },
  {
    "path": "diet-guide-docx-content.json",
    "bytes": 94358,
    "sha256": "7d38eecca5ebadb3ef3cd79a65a19c5ff3d7a30aae7395f4ede88fa527519932"
  },
  {
    "path": "dinner-plan-xlsx-content.json",
    "bytes": 156668,
    "sha256": "8ffc6b73ac0813ebd583d23642ae6bd2d0f08ffc010b85f0c30ad090561745fd"
  },
  {
    "path": "dinner_candidates.csv",
    "bytes": 3144,
    "sha256": "dce6b04b264bc3f5d209c7e5fa74ea5c7ae29b21309eeea8031ad829e78b7482"
  },
  {
    "path": "final-response.md",
    "bytes": 1188,
    "sha256": "7ce90b0d4e53c633448fe28bacc0e76b99e1ab4e886148b6cd1aa1066f51bc00"
  },
  {
    "path": "instruction.md",
    "bytes": 1673,
    "sha256": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3"
  },
  {
    "path": "notes.md",
    "bytes": 690,
    "sha256": "39443d56685b88b30f20623eddb34258fa0ce4338dc783f8eb05ce209ea5afda"
  },
  {
    "path": "rubric.yaml",
    "bytes": 19262,
    "sha256": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007"
  },
  {
    "path": "verify.py",
    "bytes": 1037,
    "sha256": "73325c9bb7543123953653f3a64ccdaade0ee5ca2cb47fe70acbcf4933773bbb"
  }
]


==> anc/analysis/supplement/historical_p017/README.md <==
P017 archived-execution evidence — sanitized public subset.

From this directory, run `python -I verify.py`. This checks retained-file integrity and native 30/104 arithmetic offline. It does not authenticate the withheld archive, reexecute the agent, or independently judge correctness. Selection was based on evidence completeness, not score; it is not an unbiased sample.

Seven scientific projections remain byte-identical to the accepted sanitized versions: instruction.md, dinner_candidates.csv, rubric.yaml, criteria.json, final-response.md, and the two Office content-XML JSON projections. Original Office layouts and binary metadata are not reproduced. notes.md is now a hash-bound omission record; its source quotations are withheld and the original remains immutable in the private R770 exact bundle.

Prior private verification covered all eight projections with 21 reversible substitutions. Separate exact archived-evidence verification linked instruction/request, 45 tool calls and 45 results, final handoff, two outputs, and 12 criterion records with 36 observed votes. Neither check is performed by this public verifier; the seven-file subset is not exact source replay or complete public end-to-end reproduction.

Historical 30/104 is distinct from supplementary native 44/104 and evidence-revalidated 37/97. See SCOPE.json for unavailable evidence and omitted categories. No historical held-out bytes were recovered and no calibrated accuracy is claimed.

For arXiv filename portability, the Office content-projection files use ASCII names. `FILENAME-MAP.json` preserves their original filenames; file contents are unchanged.

The current JSON filenames avoid intermediate Office extensions because arXiv may classify a file by an intermediate extension. Historical source and prior transport names remain in `FILENAME-MAP.json` as metadata only; they are not local file paths. The scientific JSON bytes are unchanged.


==> anc/analysis/supplement/historical_p017/SCOPE.json <==
{
  "exact_archive_distributed": false,
  "content_projection_files": 7,
  "omitted_categories": [
    "authentication metadata",
    "source and execution identifiers",
    "complete execution trajectory",
    "original binary file metadata",
    "notes.md source content (consultation-draft quotations)"
  ],
  "missing_evidence": {
    "historical_heldout_bytes": "not recovered",
    "deployed_search_corpus": "not recovered; selected case made zero search/fetch calls",
    "judge_request_coverage": "3 samples for 36 observed votes",
    "runtime_equivalence": "not established",
    "independent_correctness": "not established"
  },
  "agent_reexecution": false,
  "native_excluded_weight": 0,
  "native_null_criteria": [],
  "retained_projection_files": [
    "instruction.md",
    "dinner_candidates.csv",
    "三个月减重饮食说明.docx.content.json",
    "工作日晚餐控糖减重安排.xlsx.content.json",
    "rubric.yaml",
    "criteria.json",
    "final-response.md"
  ],
  "omission_record": "notes.md",
  "omitted_notes": {
    "sha256": "9498f2b6c2f9f8171774f6da69bcdb3e246f68e073aa9a67f8ccacc4a56dee70",
    "bytes": 1817,
    "private_original_preserved": true,
    "reason": "consultation-draft quotations marked against redistribution and adoption"
  },
  "prior_private_roundtrip": {
    "content_projection_files": 8,
    "reversible_substitutions": 21,
    "scope": "Accepted private R770 verification of all eight original sanitized projections; retained as historical evidence, not a check performed by the public verifier."
  },
  "public_verifier_scope": "Retained-file integrity and native 30/104 arithmetic only; no exact source replay or complete public end-to-end reproduction"
}


==> anc/analysis/supplement/historical_p017/criteria.json <==
{
  "score": 0.288,
  "extra_data": {
    "status": "ok",
    "judge_incomplete": false,
    "api_error_count": 0,
    "item_id": "dailylife-health-insulin-resistance-menu-audit-cb232d69",
    "agent": "dummy_agent",
    "round_id": 1,
    "capabilities": [
      {
        "cap_id": "B1#1",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能准确完成个人体重状态与减重目标核算",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "BMI表给出当前26.93、目标25.51、5.26%、1.33kg/月及67.46/67.74kg上限，但未计算距正常上限的8.54kg/4.54kg两段差距，关键核算缺失。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.95,
              "justification": "BMI表给出当前26.93、目标25.51、5.26%、1.33kg/月及67.46/67.74kg上限，但未计算距正常上限的8.54kg/4.54kg两段差距，关键核算缺失。"
            },
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.85,
              "justification": "Excel“BMI与目标”有26.927/25.510、5.26%和1.33kg/月，但未计算当前/目标距正常上限8.54/4.54kg，未满足两段差距要求。"
            },
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.9,
              "justification": "BMI表给出当前BMI26.927、目标25.510和5.26%、1.33kg/月，但仅列BMI24/23.9对应体重，未计算当前/目标距正常上限的两段差距，检查点缺失。"
            }
          ]
        }
      },
      {
        "cap_id": "A3",
        "verdict": "pass",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能读取结构化候选表并完整使用关键字段",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "Excel“候选审计”逐行列出21个模板，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并保留原顺序/页码/备注。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.9,
              "justification": "Excel“候选审计”逐行列出21个模板，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并保留原顺序/页码/备注。"
            },
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.95,
              "justification": "Excel“候选审计”逐行列出HD-SU-1至HN-SU-3共21行，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段。"
            },
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.92,
              "justification": "Excel含候选审计21行，列有地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并逐行保留原字段与备注。"
            }
          ]
        }
      },
      {
        "cap_id": "B4",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能按多条件交集筛出唯一五天晚餐集合",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "未得到标准唯一集合。夏季参考选HD-SU-2/1、HZ-SU-1、XN-SU-2、XN-SU-1；候选审计把HD-SU-3、HZ-SU-3因31/32分钟淘汰，违背应入选事实。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "未得到标准唯一集合。夏季参考选HD-SU-2/1、HZ-SU-1、XN-SU-2、XN-SU-1；候选审计把HD-SU-3、HZ-SU-3因31/32分钟淘汰，违背应入选事实。"
            },
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "产物未选GT五项：夏季参考为HD-SU-2、HD-SU-1、HZ-SU-1、XN-SU-2、XN-SU-1；且将HD-SU-3/HZ-SU-3因时间淘汰。"
            },
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "夏季参考入选HD-SU-2、HD-SU-1、HZ-SU-1、XN-SU-2、XN-SU-1，非标准HD-SU-1/2/3、HZ-SU-1/3；且因时间淘汰HD-SU-3/HZ-SU-3。"
            }
          ]
        }
      },
      {
        "cap_id": "D3",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能完成候选模板全量排除审计",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "虽审计21行并写HD-WI-1小辣椒/中餐、HN-SU-2油30、HN-SU-3高GI，但将HD-SU-3、HZ-SU-3列为“硬条件淘汰/制作超时”，漏判其应入选。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.95,
              "justification": "虽审计21行并写HD-WI-1小辣椒/中餐、HN-SU-2油30、HN-SU-3高GI，但将HD-SU-3、HZ-SU-3列为“硬条件淘汰/制作超时”，漏判其应入选。"
            },
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.98,
              "justification": "虽有21行审计，Excel“候选审计”把HD-SU-3标“制作32min>30min”、HZ-SU-3标“制作31min>30min”硬淘汰，违背GT应入选且不因时间排除。"
            },
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.97,
              "justification": "虽审计21行并列多原因，但候选审计把HD-SU-3标“制作32min>30min”硬淘汰、HZ-SU-3标“制作31min>30min”硬淘汰，违反应入选且不因制作时间排除。"
            }
          ]
        }
      },
      {
        "cap_id": "B1#2",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能完成油盐与酱油折盐口径复算",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "油盐表说明酱油/5和打包HD-SU-1/2，但未按标准入选五模板给出油21g、盐4.6g、折盐4.6g的均值汇总，且入选集合本身错误。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.85,
              "justification": "油盐表说明酱油/5和打包HD-SU-1/2，但未按标准入选五模板给出油21g、盐4.6g、折盐4.6g的均值汇总，且入选集合本身错误。"
            },
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.95,
              "justification": "“油盐复算”未给入选五模板油21g、盐4.6g及折盐后4.6g均值；文档还强调全天油盐不能当晚餐均值，未按GT口径复算。"
            },
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.86,
              "justification": "油盐表有酱油÷5规则和打包HD-SU-1/2，但未按入选模板明确复算基础油均值21g、盐均值4.6g/折盐后4.6g，且普通入选集合本身错误。"
            }
          ]
        }
      },
      {
        "cap_id": "G4",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能执行强辣、制作时间和备餐版无解规则",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "备餐版核验写夏季快版仅HD-SU-1/2、缺3天，但普通晚餐筛选使用≤30min并淘汰HD-SU-3/HZ-SU-3，违反“制作时间不用于排除普通晚餐”。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.9,
              "justification": "备餐版核验写夏季快版仅HD-SU-1/2、缺3天，但普通晚餐筛选使用≤30min并淘汰HD-SU-3/HZ-SU-3，违反“制作时间不用于排除普通晚餐”。"
            },
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.95,
              "justification": "普通晚餐筛选中使用≤30min硬条件，Excel把HD-SU-3/HZ-SU-3因32/31min淘汰；不符合“制作时间仅作备餐版额外筛选”。"
            },
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.98,
              "justification": "备餐版列夏季可用HD-SU-1/2且缺3天，但普通晚餐硬筛使用≤30min并排除HD-SU-3、HZ-SU-3，违反“制作时间不用于排除普通晚餐”。"
            }
          ]
        }
      },
      {
        "cap_id": "A4",
        "verdict": "pass",
        "weight": 7,
        "tags": [],
        "rubric_statement": "能从摘录中提取体重管理与糖尿病饮食口径",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "Word/Excel写明BMI正常/超重界值、糖尿病材料为征求意见稿、蛋白/碳水/脂肪比例、油25g盐5g及1g盐≈5ml酱油，并声明营养页非逐菜热量库。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.95,
              "justification": "Word/Excel写明BMI正常/超重界值、糖尿病材料为征求意见稿、蛋白/碳水/脂肪比例、油25g盐5g及1g盐≈5ml酱油，并声明营养页非逐菜热量库。"
            },
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.9,
              "justification": "“口径与来源”和Word写明BMI正常/超重、糖尿病材料为征求意见稿、宏量比例、油25g盐5g与酱油折盐、营养页非逐菜热量库。"
            },
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.94,
              "justification": "Word/Excel口径与来源列明BMI正常/超重边界、糖尿病材料为征求意见稿、宏量比例、油25g盐5g和1g盐≈5ml酱油，并说明无逐菜热量库。"
            }
          ]
        }
      },
      {
        "cap_id": "D2",
        "verdict": "fail",
        "weight": 7,
        "tags": [],
        "rubric_statement": "能按材料口径处理热量区间和三餐分配",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": "judge split 1:2 on this cap",
        "rubric_audit_warning": null,
        "reason": "Word/Excel均说明1600–2000kcal和晚餐30%=480–600且不造单菜热量，但未给早餐480–600、午餐640–800等GT要求数值。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D2",
              "pass": true,
              "score": 0.85,
              "justification": "口径与来源表和Word说明1600–2000kcal/d、早餐/午餐/晚餐30/40/30；晚餐480–600kcal仅作示意，主表热量列均写未提供/不可核算，未编造单菜kcal。"
            },
            {
              "cap_id": "D2",
              "pass": false,
              "score": 0.85,
              "justification": "Word/Excel均说明1600–2000kcal和晚餐30%=480–600且不造单菜热量，但未给早餐480–600、午餐640–800等GT要求数值。"
            },
            {
              "cap_id": "D2",
              "pass": false,
              "score": 0.75,
              "justification": "产物坚持1600–2000kcal/日、30/40/30并给晚餐480–600且不编造单菜kcal；但未明确列出早餐480–600、午餐640–800两个折算区间。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "cap_id": "C1",
        "verdict": "fail",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能生成符合指定结构的Excel表格",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": "judge split 1:2 on this cap",
        "rubric_audit_warning": null,
        "reason": "Excel存在且首表表头正确、含审计/油盐/备餐表；但首表严格秋季仅1个晚餐，周二至周五为“缺额”，未提供五个完整工作日晚餐记录。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "C1",
              "pass": false,
              "score": 0.9,
              "justification": "Excel存在且首表表头正确、含审计/油盐/备餐表；但首表严格秋季仅1个晚餐，周二至周五为“缺额”，未提供五个完整工作日晚餐记录。"
            },
            {
              "cap_id": "C1",
              "pass": true,
              "score": 0.9,
              "justification": "output/工作日晚餐控糖减重安排.xlsx存在可读，首表表头为日期|餐次|食物名称|热量(kcal)|GI值|制作时间，含5行和8个工作表含审计/复算/备餐。"
            },
            {
              "cap_id": "C1",
              "pass": false,
              "score": 0.9,
              "justification": "Excel路径存在、8个工作表且首表表头正确，也有审计/油盐/备餐核验；但首表5行中4行为“缺额”，未形成完整五个工作日晚餐记录。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "cap_id": "C2",
        "verdict": "pass",
        "weight": 10,
        "tags": [],
        "rubric_statement": "能生成包含完整方案内容的Word文档",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "Word位于指定路径且可读，含BMI、医学边界、筛选理由、五天摘要、油盐、备餐版无解和来源等多节，并与Excel采用相同秋季/夏季参考口径。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.9,
              "justification": "Word位于指定路径且可读，含BMI、医学边界、筛选理由、五天摘要、油盐、备餐版无解和来源等多节，并与Excel采用相同秋季/夏季参考口径。"
            },
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.86,
              "justification": "output/三个月减重饮食说明.docx可读，含BMI目标、医学来源、筛选理由、五天摘要、热量油盐和备餐版无解等9节，未见过度诊疗化。"
            },
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.82,
              "justification": "Word可读且含9节，覆盖BMI、目标、来源、选餐理由、五天摘要、油盐、备餐版无解及安全边界，并与其Excel口径一致，未写成诊疗处方。"
            }
          ]
        }
      },
      {
        "cap_id": "G5",
        "verdict": "fail",
        "weight": 7,
        "tags": [],
        "rubric_statement": "能自验证关键计算、路径和安全边界",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": "judge split 1:2 on this cap",
        "rubric_audit_warning": null,
        "reason": "文档声明未编造热量/GI、保留主食且不推荐代餐/自行减药，但缺少明确自检覆盖产物路径、首表表头等要求；仅有来源说明和配套Excel概述。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "G5",
              "pass": false,
              "score": 0.75,
              "justification": "文档声明未编造热量/GI、保留主食且不推荐代餐/自行减药，但缺少明确自检覆盖产物路径、首表表头等要求；仅有来源说明和配套Excel概述。"
            },
            {
              "cap_id": "G5",
              "pass": false,
              "score": 0.78,
              "justification": "产物有审计并声明不编造热量/GI、保留主食，但未形成覆盖输出路径和首表表头等的自检清单；Word未明确核验两个output路径。"
            },
            {
              "cap_id": "G5",
              "pass": true,
              "score": 0.84,
              "justification": "产物存在docx/xlsx；文档与Excel声明逐行核对、未编造热量和GI，覆盖油盐/GI/无解，保留主食和规律三餐，并警示不代餐、不极端断碳水、不自行减停药。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "cap_id": "D4",
        "verdict": "pass",
        "weight": 3,
        "tags": [],
        "rubric_statement": "能给出适度个人化提醒而不偏离任务",
        "observable_conditions": [],
        "evidence": [],
        "skills_run": [],
        "vlm_diverge_warning": null,
        "rubric_audit_warning": null,
        "reason": "Word第8节建议记录周平均体重、腰围、饥饿、睡眠、加班后报复性进食及血糖相关复查，并提示与医生/营养师协作，未要求自行调药。",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.85,
              "justification": "Word第8节建议记录周平均体重、腰围、饥饿、睡眠、加班后报复性进食及血糖相关复查，并提示与医生/营养师协作，未要求自行调药。"
            },
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.82,
              "justification": "Word第8节建议记录加班零食/餐后加餐、每周称重、观察饥饿和报复性进食，并建议与医生讨论体重腰围血糖、找营养师调份量。"
            },
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.82,
              "justification": "Word第8节建议每周称重、记录/复盘腰围、饥饿精力、加班后报复性进食及餐后血糖反应，并提示与医生/营养师协作，篇幅适度。"
            }
          ]
        }
      }
    ],
    "checks": [
      {
        "rule_id": "B1#1__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "reason": "BMI表给出当前26.93、目标25.51、5.26%、1.33kg/月及67.46/67.74kg上限，但未计算距正常上限的8.54kg/4.54kg两段差距，关键核算缺失。",
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.95,
              "justification": "BMI表给出当前26.93、目标25.51、5.26%、1.33kg/月及67.46/67.74kg上限，但未计算距正常上限的8.54kg/4.54kg两段差距，关键核算缺失。"
            },
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.85,
              "justification": "Excel“BMI与目标”有26.927/25.510、5.26%和1.33kg/月，但未计算当前/目标距正常上限8.54/4.54kg，未满足两段差距要求。"
            },
            {
              "cap_id": "B1#1",
              "pass": false,
              "score": 0.9,
              "justification": "BMI表给出当前BMI26.927、目标25.510和5.26%、1.33kg/月，但仅列BMI24/23.9对应体重，未计算当前/目标距正常上限的两段差距，检查点缺失。"
            }
          ]
        }
      },
      {
        "rule_id": "A3__cap",
        "method": "single_judge_v0",
        "status": "pass",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "reason": "Excel“候选审计”逐行列出21个模板，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并保留原顺序/页码/备注。",
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.9,
              "justification": "Excel“候选审计”逐行列出21个模板，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并保留原顺序/页码/备注。"
            },
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.95,
              "justification": "Excel“候选审计”逐行列出HD-SU-1至HN-SU-3共21行，含地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段。"
            },
            {
              "cap_id": "A3",
              "pass": true,
              "score": 0.92,
              "justification": "Excel含候选审计21行，列有地区、季节、餐次、强辣、时间、油盐、酱油、GI、便携、cold_prep等字段，并逐行保留原字段与备注。"
            }
          ]
        }
      },
      {
        "rule_id": "B4__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "reason": "未得到标准唯一集合。夏季参考选HD-SU-2/1、HZ-SU-1、XN-SU-2、XN-SU-1；候选审计把HD-SU-3、HZ-SU-3因31/32分钟淘汰，违背应入选事实。",
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "未得到标准唯一集合。夏季参考选HD-SU-2/1、HZ-SU-1、XN-SU-2、XN-SU-1；候选审计把HD-SU-3、HZ-SU-3因31/32分钟淘汰，违背应入选事实。"
            },
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "产物未选GT五项：夏季参考为HD-SU-2、HD-SU-1、HZ-SU-1、XN-SU-2、XN-SU-1；且将HD-SU-3/HZ-SU-3因时间淘汰。"
            },
            {
              "cap_id": "B4",
              "pass": false,
              "score": 0.99,
              "justification": "夏季参考入选HD-SU-2、HD-SU-1、HZ-SU-1、XN-SU-2、XN-SU-1，非标准HD-SU-1/2/3、HZ-SU-1/3；且因时间淘汰HD-SU-3/HZ-SU-3。"
            }
          ]
        }
      },
      {
        "rule_id": "D3__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "reason": "虽审计21行并写HD-WI-1小辣椒/中餐、HN-SU-2油30、HN-SU-3高GI，但将HD-SU-3、HZ-SU-3列为“硬条件淘汰/制作超时”，漏判其应入选。",
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.95,
              "justification": "虽审计21行并写HD-WI-1小辣椒/中餐、HN-SU-2油30、HN-SU-3高GI，但将HD-SU-3、HZ-SU-3列为“硬条件淘汰/制作超时”，漏判其应入选。"
            },
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.98,
              "justification": "虽有21行审计，Excel“候选审计”把HD-SU-3标“制作32min>30min”、HZ-SU-3标“制作31min>30min”硬淘汰，违背GT应入选且不因时间排除。"
            },
            {
              "cap_id": "D3",
              "pass": false,
              "score": 0.97,
              "justification": "虽审计21行并列多原因，但候选审计把HD-SU-3标“制作32min>30min”硬淘汰、HZ-SU-3标“制作31min>30min”硬淘汰，违反应入选且不因制作时间排除。"
            }
          ]
        }
      },
      {
        "rule_id": "B1#2__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "reason": "油盐表说明酱油/5和打包HD-SU-1/2，但未按标准入选五模板给出油21g、盐4.6g、折盐4.6g的均值汇总，且入选集合本身错误。",
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.85,
              "justification": "油盐表说明酱油/5和打包HD-SU-1/2，但未按标准入选五模板给出油21g、盐4.6g、折盐4.6g的均值汇总，且入选集合本身错误。"
            },
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.95,
              "justification": "“油盐复算”未给入选五模板油21g、盐4.6g及折盐后4.6g均值；文档还强调全天油盐不能当晚餐均值，未按GT口径复算。"
            },
            {
              "cap_id": "B1#2",
              "pass": false,
              "score": 0.86,
              "justification": "油盐表有酱油÷5规则和打包HD-SU-1/2，但未按入选模板明确复算基础油均值21g、盐均值4.6g/折盐后4.6g，且普通入选集合本身错误。"
            }
          ]
        }
      },
      {
        "rule_id": "G4__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 0:3)"
        ],
        "reason": "备餐版核验写夏季快版仅HD-SU-1/2、缺3天，但普通晚餐筛选使用≤30min并淘汰HD-SU-3/HZ-SU-3，违反“制作时间不用于排除普通晚餐”。",
        "extra": {
          "vote_breakdown": "0:3",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.9,
              "justification": "备餐版核验写夏季快版仅HD-SU-1/2、缺3天，但普通晚餐筛选使用≤30min并淘汰HD-SU-3/HZ-SU-3，违反“制作时间不用于排除普通晚餐”。"
            },
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.95,
              "justification": "普通晚餐筛选中使用≤30min硬条件，Excel把HD-SU-3/HZ-SU-3因32/31min淘汰；不符合“制作时间仅作备餐版额外筛选”。"
            },
            {
              "cap_id": "G4",
              "pass": false,
              "score": 0.98,
              "justification": "备餐版列夏季可用HD-SU-1/2且缺3天，但普通晚餐硬筛使用≤30min并排除HD-SU-3、HZ-SU-3，违反“制作时间不用于排除普通晚餐”。"
            }
          ]
        }
      },
      {
        "rule_id": "A4__cap",
        "method": "single_judge_v0",
        "status": "pass",
        "weight": 7,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "reason": "Word/Excel写明BMI正常/超重界值、糖尿病材料为征求意见稿、蛋白/碳水/脂肪比例、油25g盐5g及1g盐≈5ml酱油，并声明营养页非逐菜热量库。",
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.95,
              "justification": "Word/Excel写明BMI正常/超重界值、糖尿病材料为征求意见稿、蛋白/碳水/脂肪比例、油25g盐5g及1g盐≈5ml酱油，并声明营养页非逐菜热量库。"
            },
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.9,
              "justification": "“口径与来源”和Word写明BMI正常/超重、糖尿病材料为征求意见稿、宏量比例、油25g盐5g与酱油折盐、营养页非逐菜热量库。"
            },
            {
              "cap_id": "A4",
              "pass": true,
              "score": 0.94,
              "justification": "Word/Excel口径与来源列明BMI正常/超重边界、糖尿病材料为征求意见稿、宏量比例、油25g盐5g和1g盐≈5ml酱油，并说明无逐菜热量库。"
            }
          ]
        }
      },
      {
        "rule_id": "D2__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 7,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "reason": "Word/Excel均说明1600–2000kcal和晚餐30%=480–600且不造单菜热量，但未给早餐480–600、午餐640–800等GT要求数值。",
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D2",
              "pass": true,
              "score": 0.85,
              "justification": "口径与来源表和Word说明1600–2000kcal/d、早餐/午餐/晚餐30/40/30；晚餐480–600kcal仅作示意，主表热量列均写未提供/不可核算，未编造单菜kcal。"
            },
            {
              "cap_id": "D2",
              "pass": false,
              "score": 0.85,
              "justification": "Word/Excel均说明1600–2000kcal和晚餐30%=480–600且不造单菜热量，但未给早餐480–600、午餐640–800等GT要求数值。"
            },
            {
              "cap_id": "D2",
              "pass": false,
              "score": 0.75,
              "justification": "产物坚持1600–2000kcal/日、30/40/30并给晚餐480–600且不编造单菜kcal；但未明确列出早餐480–600、午餐640–800两个折算区间。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "rule_id": "C1__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "reason": "Excel存在且首表表头正确、含审计/油盐/备餐表；但首表严格秋季仅1个晚餐，周二至周五为“缺额”，未提供五个完整工作日晚餐记录。",
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "C1",
              "pass": false,
              "score": 0.9,
              "justification": "Excel存在且首表表头正确、含审计/油盐/备餐表；但首表严格秋季仅1个晚餐，周二至周五为“缺额”，未提供五个完整工作日晚餐记录。"
            },
            {
              "cap_id": "C1",
              "pass": true,
              "score": 0.9,
              "justification": "output/工作日晚餐控糖减重安排.xlsx存在可读，首表表头为日期|餐次|食物名称|热量(kcal)|GI值|制作时间，含5行和8个工作表含审计/复算/备餐。"
            },
            {
              "cap_id": "C1",
              "pass": false,
              "score": 0.9,
              "justification": "Excel路径存在、8个工作表且首表表头正确，也有审计/油盐/备餐核验；但首表5行中4行为“缺额”，未形成完整五个工作日晚餐记录。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "rule_id": "C2__cap",
        "method": "single_judge_v0",
        "status": "pass",
        "weight": 10,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "reason": "Word位于指定路径且可读，含BMI、医学边界、筛选理由、五天摘要、油盐、备餐版无解和来源等多节，并与Excel采用相同秋季/夏季参考口径。",
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.9,
              "justification": "Word位于指定路径且可读，含BMI、医学边界、筛选理由、五天摘要、油盐、备餐版无解和来源等多节，并与Excel采用相同秋季/夏季参考口径。"
            },
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.86,
              "justification": "output/三个月减重饮食说明.docx可读，含BMI目标、医学来源、筛选理由、五天摘要、热量油盐和备餐版无解等9节，未见过度诊疗化。"
            },
            {
              "cap_id": "C2",
              "pass": true,
              "score": 0.82,
              "justification": "Word可读且含9节，覆盖BMI、目标、来源、选餐理由、五天摘要、油盐、备餐版无解及安全边界，并与其Excel口径一致，未写成诊疗处方。"
            }
          ]
        }
      },
      {
        "rule_id": "G5__cap",
        "method": "single_judge_v0",
        "status": "fail",
        "weight": 7,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:fail (vote 1:2)"
        ],
        "reason": "文档声明未编造热量/GI、保留主食且不推荐代餐/自行减药，但缺少明确自检覆盖产物路径、首表表头等要求；仅有来源说明和配套Excel概述。",
        "extra": {
          "vote_breakdown": "1:2",
          "confidence": "split",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "G5",
              "pass": false,
              "score": 0.75,
              "justification": "文档声明未编造热量/GI、保留主食且不推荐代餐/自行减药，但缺少明确自检覆盖产物路径、首表表头等要求；仅有来源说明和配套Excel概述。"
            },
            {
              "cap_id": "G5",
              "pass": false,
              "score": 0.78,
              "justification": "产物有审计并声明不编造热量/GI、保留主食，但未形成覆盖输出路径和首表表头等的自检清单；Word未明确核验两个output路径。"
            },
            {
              "cap_id": "G5",
              "pass": true,
              "score": 0.84,
              "justification": "产物存在docx/xlsx；文档与Excel声明逐行核对、未编造热量和GI，覆盖油盐/GI/无解，保留主食和规律三餐，并警示不代餐、不极端断碳水、不自行减停药。"
            }
          ],
          "vlm_diverge_warning": "judge split 1:2 on this cap"
        }
      },
      {
        "rule_id": "D4__cap",
        "method": "single_judge_v0",
        "status": "pass",
        "weight": 3,
        "evaluation_window": "terminal",
        "judge_path": [
          "agent:cc_sdk:gpt-5.5-2026-04-24",
          "verdict:pass (vote 3:0)"
        ],
        "reason": "Word第8节建议记录周平均体重、腰围、饥饿、睡眠、加班后报复性进食及血糖相关复查，并提示与医生/营养师协作，未要求自行调药。",
        "extra": {
          "vote_breakdown": "3:0",
          "confidence": "high",
          "votes_valid": 3,
          "abstained": 0,
          "vote_results": [
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.85,
              "justification": "Word第8节建议记录周平均体重、腰围、饥饿、睡眠、加班后报复性进食及血糖相关复查，并提示与医生/营养师协作，未要求自行调药。"
            },
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.82,
              "justification": "Word第8节建议记录加班零食/餐后加餐、每周称重、观察饥饿和报复性进食，并建议与医生讨论体重腰围血糖、找营养师调份量。"
            },
            {
              "cap_id": "D4",
              "pass": true,
              "score": 0.82,
              "justification": "Word第8节建议每周称重、记录/复盘腰围、饥饿精力、加班后报复性进食及餐后血糖反应，并提示与医生/营养师协作，篇幅适度。"
            }
          ]
        }
      }
    ],
    "summary": {
      "pass_rate": 0.333,
      "passed_total": 4,
      "total_graded": 12,
      "budget_exhausted_count": 0,
      "api_error_count": 0,
      "no_verdict_count": 0,
      "judge_incomplete": false,
      "data_completeness": 1.0,
      "weighted_score": 0.288,
      "weight_passed": 30,
      "weight_total": 104,
      "judge_total_cost_usd": 1.0544,
      "schema_version": "v2_transitional",
      "per_tag": {}
    },
    "cascade_dedup": []
  }
}


==> anc/analysis/supplement/historical_p017/diet-guide-docx-content.json <==
{
  "word/document.xml": "<ns0:document xmlns:ns0=\"[REDACTED-0001]\" xmlns:ns1=\"[REDACTED-0002]\" xmlns:ns2=\"[REDACTED-0003]\" ns1:Ignorable=\"w14 wp14\"><ns0:body><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Title\" /></ns0:pPr><ns0:r><ns0:t>三个月减重</ns0:t><ns0:br /><ns0:t>饮食说明</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Subtitle\" /></ns0:pPr><ns0:r><ns0:t>32岁女性 · 168cm · 76kg → 72kg · 上海</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Subtitle\" /></ns0:pPr><ns0:r><ns0:t>核验日期：2026-09-05  |  下周工作日：2026-09-07—09-11</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"9866\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"9866\" /><ns0:shd ns0:fill=\"FFF1D5\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:before=\"100\" ns0:after=\"100\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:b /></ns0:rPr><ns0:t>先看最重要的结论</ns0:t><ns0:br /></ns0:r><ns0:r><ns0:t>三个月减4kg（5.26%）整体温和，不必不吃主食或用代餐。按当前日期严格用“秋季”标签筛选，只有1个不同模板，缺4天；更赶版0个，缺5天。另提供5天“夏季条件参考”和2天快版，但不把它们伪装成本周全部当季。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>1  BMI与目标判断</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1814\" /><ns0:gridCol ns0:w=\"3118\" /><ns0:gridCol ns0:w=\"4932\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>项目</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3118\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>复算结果</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4932\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>判断</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>当前BMI</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3118\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>76÷1.68²＝26.93</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4932\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>24.0≤BMI&lt;28.0：超重，未达肥胖界值</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>目标BMI</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3118\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>72÷1.68²＝25.51</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4932\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>仍属超重；72kg是合理的阶段目标</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>三个月变化</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3118\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>4kg；4÷76＝5.26%</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4932\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"19\" /></ns0:rPr><ns0:t>平均1.33kg/月，约0.31kg/周（按13周）</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>《体重管理指导原则（2024年版）》对多数超重或轻度肥胖者给出的初始常见节奏为约0.5—1kg/周、2—4kg/月，6个月减5%—15%并维持。你的目标更慢，属于温和的阶段安排；这些参考并非最低速度，不需为了追数而额外挨饿。[S3：PDF第4—5页]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>BMI正文正常区间是18.5≤BMI&lt;24.0；附表写18.5—23.9、超重24.0—27.9，是显示精度不同。168cm对应正文正常体重理论区间约52.21≤体重&lt;67.74kg；表内23.9对应约67.46kg。不要用四舍五入后的BMI误判临界值，也无需本阶段追到正常区间下界。[S3：PDF第2、16页]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>2  医学与材料边界</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>你报告的是“胰岛素抵抗”，不等于已经诊断糖尿病。糖尿病PDF其实是2022-11-21征求意见稿，首页注明“仅供提意见修改，请勿转载和采用”，主要面向成人2型糖尿病。本文只核对其摘录和模板来源，不把草稿变成正式处方，也不承诺减重必然逆转胰岛素抵抗。[S4：PDF第1、4页]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>草稿中的1—2kg/月、3—6个月减5%—10%，以及减3%—5%可有获益，针对其所述人群；你的目标与该数量级相近，但不能直接套用疗效。活动量、全天饮食、血糖/HbA1c、腰围和用药情况未明，暂不设精确能量处方。[S4：PDF第7—8页]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>3  怎样筛，而不是怎样凑</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>已逐项核对21行CSV、notes.md与两份PDF。模板菜名、地区、季节、餐次及全天油盐与原菜单对应；时间、GI标签、便携分、cold_prep来自CSV，原PDF未提供这些测试结果。原文份量是可食部生重。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1814\" /><ns0:gridCol ns0:w=\"8050\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>层次</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8050\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>本次明确的条件</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>当季主版</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8050\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>当前日2026-09-05，下周9月7—11日，按日历秋季；不声称上海此时已气象入秋。缺实时供应资料，不自动把夏季都算当季。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>基础硬筛</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8050\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>餐次=晚餐；无明确强辣/未确认强辣标记；时间≤30min；原全天油≤25g、盐总预算≤5g；GI为低、低/中或中。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>排序</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8050\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>先硬筛，再地区优先级→GI排序→时间→原始顺序。华东优先，其次华中、西南、西北、东北、华南。便携分另用于打包。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>更赶版</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8050\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>基础不放松，再加cold_prep=是、时间≤28min、原全天油≤20g、盐总预算≤4g。30/28min、20g/4g是本次自主操作阈值。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>辣味辨别：不把所有“椒”或“辣”字都排除</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>青椒、甜椒可选温和品种。HD-SU-2“黄辣丁”是鱼名、清蒸无强辣标记，保留；HZ-SU-3与XB-SU-3不因青椒淘汰。HD-WI-1有小辣椒、XN-SU-3有麻婆，按强辣排除。HZ-SU-2的“红椒”品种未说明，且强辣字段显式标记，故保守暂排；不是认定所有红椒都辣，也不未经同意把原模板换成甜椒。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"2835\" /><ns0:gridCol ns0:w=\"3402\" /><ns0:gridCol ns0:w=\"3628\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>版本</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3402\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>通过/选用</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3628\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>还缺几天</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>严格秋季基础</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3402\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1个：HD-AU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3628\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺4天，不跨季、不重复填满</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>严格秋季更赶版</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3402\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0个</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3628\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺5天；秋季唯一项冷藏否、盐5g&gt;4g</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季条件参考</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3402\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>8个基础合格，按序取前5</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3628\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>此版本可列5天，但未保证本周当季</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季条件更赶版</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3402\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>2个：HD-SU-2、HD-SU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3628\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺3天；春季HD-SP-1不借来填</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>夏季候补为XB-SU-3（第6）、XB-SU-1（第7）、DB-SU-2（第8），均通过基础门槛，但地区或同级排序靠后；不是伪称不合格。其余夏季硬筛失败：32/31/34/33/31分钟超时，红椒未明、麻婆强辣，或HN-SU-2油30g、HN-SU-3高GI。详见Excel逐行并列原因。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"9866\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"9866\" /><ns0:shd ns0:fill=\"EAF5F2\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:before=\"100\" ns0:after=\"100\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:b /></ns0:rPr><ns0:t>为什么另列夏季参考</ns0:t><ns0:br /></ns0:r><ns0:r><ns0:t>候选18个夏季、春秋冬各1个。9月上海部分夏菜可能仍供应，但材料无法核实整套模板当季。保留严格缺额，同时把可用夏季模板独立列出，便于你核实买菜条件后参考；第一张表没有将其硬塞进去。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>4  本周五天摘要</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>严格秋季安排：唯一入选，其余明确留缺</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1361\" /><ns0:gridCol ns0:w=\"6690\" /><ns0:gridCol ns0:w=\"1814\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1361\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>日期</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6690\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>晚餐摘要</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>时间 / GI</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1361\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/7 周一</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6690\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-AU-1：杂粮米饭；清蒸梭子蟹；韭菜炒豆干；炒茼蒿；玉米排骨汤</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>27min；低/中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1361\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/8—9/11</ns0:t><ns0:br /><ns0:t>周二至周五</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6690\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺4天：无更多符合全部条件的不同秋季候选。不是让你不吃晚餐，而是不能在资料内确认另外4个模板。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺额，不填假值</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>秋季项来自华东秋季食谱2，优先上海口味；但cold_prep=否，不进入快版。赤豆饭和排骨汤从生料开始通常不能承诺27分钟，需提前处理；原料玉米也计入主食，蟹及排骨的100g/50g是模板可食部生重，不是带壳/带骨采购重量。[S4：PDF第43页]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>夏季条件参考：只有此版本能列满5个</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1814\" /><ns0:gridCol ns0:w=\"6236\" /><ns0:gridCol ns0:w=\"1814\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>日期/用途</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>入选模板与菜名</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>时间 / GI</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/7 周一</ns0:t><ns0:br /><ns0:t>打包第2优先</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-2：薏仁米杂粮米饭；清蒸黄辣丁；凉拌秋葵；黄豆芽油豆腐；鸡毛菜汤</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>26min</ns0:t><ns0:br /><ns0:t>低/中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/8 周二</ns0:t><ns0:br /><ns0:t>打包第1优先</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-1：杂粮米饭（黑米25g＋大米50g）；五味鸡腿；清炒芦笋；芹菜香干；菌菇汤</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>28min</ns0:t><ns0:br /><ns0:t>低/中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/9 周三</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HZ-SU-1：杂粮米饭；三味茄子；老姜肉片汤；清炒福瓜</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>25min</ns0:t><ns0:br /><ns0:t>中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/10 周四</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>XN-SU-2：绿豆南瓜粥；藿香鲫鱼；素炒菠菜</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>29min</ns0:t><ns0:br /><ns0:t>低/中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>9/11 周五</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"6236\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>XN-SU-1：杂粮米饭；紫苏焖鸭；清炒凤尾（莴笋叶）</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1814\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>24min</ns0:t><ns0:br /><ns0:t>中</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>顺序理由：华东两项先选，同GI时26min先于28min；华中HZ-SU-1其次；西南先低/中GI的XN-SU-2，再选中GI的XN-SU-1，即使后者更快也不越过GI排序。这是可复算的固定排序，不代表医疗疗效优劣。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"9866\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"9866\" /><ns0:shd ns0:fill=\"FFF1D5\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:before=\"100\" ns0:after=\"100\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:b /></ns0:rPr><ns0:t>表格里的热量与GI为什么不填漂亮数字</ns0:t><ns0:br /></ns0:r><ns0:r><ns0:t>CSV无逐菜热量数据库；PDF只有模板克重和全天示例能量，不能据此可靠算出每餐kcal。GI只写候选等级（低≤55、中55&lt;GI≤70、高&gt;70），不是整餐实测值；低/中不能改成“55”或按菜名平均。时间同样只是候选值、未试做。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>5  份量、口味与下班后可执行性</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>保留主食，不用代餐，也不把“控糖”理解为断碳水。以定量谷薯杂豆＋蛋白质食物＋蔬菜组合；杂粮饭、玉米、薯类、南瓜与粥的总量一起管。原始份量已附Excel，未替你确认为个人能量处方。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1757\" /><ns0:gridCol ns0:w=\"8107\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>模板</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>为何选 / 怎样做得更稳妥</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-AU-1</ns0:t><ns0:br /><ns0:t>严格秋季</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>华东秋季唯一合格项。赤豆25g＋大米50g，汤内还有鲜玉米50g；不要在饭外无限加玉米。清蒸蟹不用糖醋汁，汤撇油。赤豆饭和汤先备好。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-2</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>低/中GI，26min、便携分4。原薏仁米25g＋大米75g，份量并不自动适合每个人；鱼清蒸、豆芽熟透，油豆腐不再炸。黄辣丁非辣味。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>低/中GI、华东且便携分5。鸡腿去皮，姜葱蒜醋调味，避免五味汁加糖、辣油；熟鸡去骨，芹菜香干少油。饭先准备。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HZ-SU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>25min，中GI，华中优先。茄子先蒸软再少油拌炒，避免过油；肉片汤去浮油，利用姜葱提味。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>XN-SU-2</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>低/中GI在同地区先选。绿豆25g＋米30g＋南瓜150g均是碳水来源；充分煮熟但不久熬成糊，不加糖。藿香味较特殊、鱼刺多，便携分仅1。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1757\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>XN-SU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"8107\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>24min、中GI，西南补位。鸭去皮撇油，紫苏是口味材料、不宣称降糖作用；生鸭从零焖熟不能保证24min，需预熟/提前处理。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>时间是真的“候选时间”，不是我实测的承诺</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>所有原时间均保留：26、28、25、29、24分钟。米饭/杂豆的浸泡与煮制、炖汤和熟鸭、冷却分装等是否计入未注明。要控制下班后操作时间，可提前洗切、预约米饭、并行蒸菜；如果必须从全生食材起步，当前资料不足以证明这些整套菜单都≤30min，应视为待试做而不是硬保通过。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>能量范围不能偷换</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>S4的1600—2000kcal/日是成人男女、轻体力活动者的全天食谱示例；S3一般分配为早餐30%、午餐40%、晚餐30%。只有在另行评估采用该日目标时，480—600kcal才是晚餐预算示意，不是本表晚餐实测热量，更不是你的个人处方。[S3：PDF10；S4：PDF23]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>S4草稿蛋白质15%—20%、碳水45%—60%、脂肪20%—35%，S3限能量饮食段的碳水50%—60%、脂肪20%—30%为另一场景。此处不混成一套必须遵从的个人比例，也不未经食材数据库计算就给每餐虚构宏量营养素。[S3：PDF5；S4：PDF7]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>6  油盐复算与两晚打包</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"9866\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"9866\" /><ns0:shd ns0:fill=\"FFF1D5\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:before=\"100\" ns0:after=\"100\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:b /></ns0:rPr><ns0:t>关键纠错：全天总量不等于一顿晚餐</ns0:t><ns0:br /></ns0:r><ns0:r><ns0:t>CSV的oil_g、salt_g核对原页均为全天食谱总用量。不能说每顿晚餐用了20—25g油、4—5g盐；也不能用原全天数值证明这顿一定低油低盐。基础与快版只据这些数值筛模板，实际晚餐另需量油量盐。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>材料规则是1g盐≈5ml酱油，因此“盐当量＝直加盐g＋酱油ml÷5＋其他含钠调味折盐”。这是替换关系：酱油用了多少盐预算，直加盐就要相应减；如品牌标示不同，应按实物含钠量复核。[S4：PDF第23页]</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"2154\" /><ns0:gridCol ns0:w=\"4422\" /><ns0:gridCol ns0:w=\"3288\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2154\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>核验对象</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4422\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>正确复算</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3288\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>不能怎样算</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2154\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>华南HN-SU-1/2/3</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4422\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>原全天显式盐3g、酱油10ml：3＋10/5＝5g。晚餐显式小计1g＋4ml/5＝1.8g；未含腐乳、豆豉等钠。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3288\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>不能重复加成5.8g；也不能只凭显式盐/酱油小计，证明含其他咸味食品的整餐/全天已达标。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2154\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-WI-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4422\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>中餐酱油5ml占1g；若全天盐预算4g，则仅扣这份酱油后的直加盐上限为3g，还要扣其他调味。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3288\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>4＋5/5＝5g只是假设“又额外加盐”的演示，非原菜单真实总量；该条还是中餐/冬季/强辣。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2154\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>未列酱油的候选</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4422\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>CSV的0表示这一格未列显式用量；实际做菜若加酱油，照样要扣预算。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3288\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0不代表整天无酱油、也不代表豆干、腐乳等无钠。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>给厨房的预算（自主设置，不是实测营养值）</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"3005\" /><ns0:gridCol ns0:w=\"1020\" /><ns0:gridCol ns0:w=\"2835\" /><ns0:gridCol ns0:w=\"3005\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>适用模板</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>晚餐油</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>直加盐＋酱油</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>盐预算余量</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>秋季HD-AU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>≤5g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0.9g＋2ml/5＝1.3g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1.5g预算内剩0.2g给其他调味</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季HD-SU-1/2</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>≤6g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0.8g＋2ml/5＝1.2g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1.2g用满则不再加其他咸调味</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季HZ-SU-1 / XN-SU-1</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>≤6g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0.9g＋2ml/5＝1.3g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1.5g预算内剩0.2g</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季XN-SU-2</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>≤7g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0.9g＋2ml/5＝1.3g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1.5g预算内剩0.2g</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季快版HD-SU-1/2</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1020\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>≤5g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2835\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>0.6g＋2ml/5＝1.0g</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"3005\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>1.2g预算内剩0.2g</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>原PDF还显示XN-SU-1晚餐油10g、XN-SU-2晚餐油15g；上表6/7g是减油执行版，不冒充原配方。食材本身脂肪（如鸭皮、油豆腐）仍在；汤、酱汁、香干/酸菜等的钠也不能漏。30%是能量参考，不是指南要求油盐都乘0.3。[S4：PDF52]</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>两晚打包从夏季入选五项中选：周二HD-SU-1（5分）第一、周一HD-SU-2（4分）第二，两项cold_prep=是。严格秋季只有HD-AU-1、cold_prep=否，不能硬说有两天合适打包。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>7  更赶的备餐版与储运边界</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>更赶版不另改候选属性：基础规则之外，必须cold_prep=是、≤28min、原全天油≤20g、盐预算≤4g。“更短”是上限从30缩到28分钟，而不是保证这两菜比基础里24分钟的菜还快。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"2324\" /><ns0:gridCol ns0:w=\"5272\" /><ns0:gridCol ns0:w=\"2268\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2324\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>夏季可用项</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"5272\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>核验</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2268\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>结论</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2324\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-2</ns0:t><ns0:br /><ns0:t>周一参考</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"5272\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>26min；cold_prep=是；全天20g油/4g盐；低/中GI；无强辣；晚餐。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2268\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>通过，原条件不改写</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2324\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>HD-SU-1</ns0:t><ns0:br /><ns0:t>周二参考</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"5272\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>28min；cold_prep=是；全天20g油/4g盐；低/中GI；无强辣；晚餐。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2268\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>通过，原条件不改写</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2324\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>周三至周五</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"5272\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>不能将其他模板重复填入，也不能借春季HD-SP-1。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"2268\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>缺3天</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"9866\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"9866\" /><ns0:shd ns0:fill=\"FFF1D5\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:before=\"100\" ns0:after=\"100\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:b /></ns0:rPr><ns0:t>严格当季结果仍是0天</ns0:t><ns0:br /></ns0:r><ns0:r><ns0:t>HD-AU-1虽是秋季、27min、油15g，但cold_prep=否、盐5g&gt;4g；因此秋季更赶版缺5天，夏季快版的两天也不能拿来冒充已满足本周所有条件。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>两份饭盒的操作要点</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>HD-SU-1：熟鸡去皮去骨、米饭与菜分装，菌菇汤单独密封。HD-SU-2：清蒸鱼熟透并处理鱼刺；秋葵先焯熟，冷菜与热菜分盒，吃前再组合；鱼汤菜汁避免长时间常温混放。两项快版厨房执行油≤5g、直加盐0.6g＋酱油2ml＝1.0g盐当量，另留0.2g给其他咸味来源；原候选本身没有实测这一减油减盐结果。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading2\" /></ns0:pPr><ns0:r><ns0:t>冷藏/复热是有前提的，不是“一做放五天”</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>以下为保守食品安全操作建议，非本地两份PDF原句：熟食浅盒分装、尽快冷却，2小时内放入≤4°C冰箱，不在台面等待完全凉透。优先当天或次日食用；更久应按具体食材要求冷冻或改现做，尤其不把鱼、饭与熟叶菜一次冷藏覆盖整个工作周。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>运输用冰袋保冷，到达后立即入冰箱；热食复热到中心充分热透，可用≥74°C作保守操作目标，避免反复加热。秋葵若作为冷菜保留冷藏，不与未复热的温热鱼饭混放。无可靠冷链时不要长时间携带鱼肉饭盒，尤其不能早上带出后室温放到加班晚餐。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>便携评分是CSV的相对评价，cold_prep也只是候选标签，不能替代食品安全验证；本次没有把任何“否”改成“是”来凑快版。用冰袋、彻底复热也不意味着此前长时间室温存放的食物能被补救。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:br ns0:type=\"page\" /></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>8  三个月怎么稳步推进</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>这个计划只覆盖晚餐，不能保证单靠换晚餐就减4kg。保持三餐规律、主食定量；把含糖饮料、酒、加班零食和晚餐后的加餐也纳入记录。继续吃完整食物、适量蛋白与蔬菜，不极端断主食，不以代餐替换长期饮食。</ns0:t></ns0:r></ns0:p><ns0:tbl><ns0:tblPr><ns0:tblStyle ns0:val=\"TableGrid\" /><ns0:tblW ns0:type=\"auto\" ns0:w=\"0\" /><ns0:tblLayout ns0:type=\"fixed\" /><ns0:tblLook ns0:firstColumn=\"1\" ns0:firstRow=\"1\" ns0:lastColumn=\"0\" ns0:lastRow=\"0\" ns0:noHBand=\"0\" ns0:noVBand=\"1\" ns0:val=\"04A0\" /></ns0:tblPr><ns0:tblGrid><ns0:gridCol ns0:w=\"1701\" /><ns0:gridCol ns0:w=\"4082\" /><ns0:gridCol ns0:w=\"4082\" /></ns0:tblGrid><ns0:tr><ns0:trPr><ns0:tblHeader /><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1701\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>阶段</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>可操作的重点</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"176B68\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:b /><ns0:color ns0:val=\"FFFFFF\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>复盘方式</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1701\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>第1—4周</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>先稳定晚餐时间，量油盐、明确主食份量；记录平时早餐午餐和零食，不同时做过多限制。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>同一条件每周称2—3次，看周平均；体重受水分和月经周期影响，不追逐单日数字。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1701\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>第5—8周</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>观察饥饿、精力、睡眠和活动；逐渐增加能持续的日常步行/活动，避免加班后报复性进食。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>若趋势数周无改善，先复核全天总量与外食，不直接取消主食；需要时找营养师调份量。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr><ns0:tr><ns0:trPr><ns0:cantSplit /></ns0:trPr><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"1701\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>第9—13周</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>以接近72kg并能维持为目标；建立适合下班节奏的2—3套固定清淡做法。</ns0:t></ns0:r></ns0:p></ns0:tc><ns0:tc><ns0:tcPr><ns0:tcW ns0:type=\"dxa\" ns0:w=\"4082\" /><ns0:shd ns0:fill=\"F0F6F5\" /><ns0:vAlign ns0:val=\"top\" /></ns0:tcPr><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"60\" ns0:before=\"40\" ns0:line=\"254\" ns0:lineRule=\"auto\" /></ns0:pPr><ns0:r><ns0:rPr><ns0:rFonts ns0:ascii=\"WenQuanYi Zen Hei\" ns0:hAnsi=\"WenQuanYi Zen Hei\" ns0:eastAsia=\"WenQuanYi Zen Hei\" /><ns0:sz ns0:val=\"18\" /></ns0:rPr><ns0:t>与医生讨论体重、腰围及血糖相关复查。比速度更重要的是能坚持、能量与营养足够。</ns0:t></ns0:r></ns0:p></ns0:tc></ns0:tr></ns0:tbl><ns0:p><ns0:pPr><ns0:spacing ns0:after=\"0\" /></ns0:pPr></ns0:p><ns0:p><ns0:r><ns0:t>若用胰岛素或可能导致低血糖的药物，饮食和活动改变前与医生协商，不自行减停药；出现反复头晕、心慌、冷汗、明显乏力或异常快速下降需及时就医。妊娠/哺乳、肾病或其他需特殊饮食的情形不适用这份一般模板。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:pPr><ns0:pStyle ns0:val=\"Heading1\" /></ns0:pPr><ns0:r><ns0:t>9  材料来源与可追溯性</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>[S1] materials/data/dinner_candidates.csv</ns0:t><ns0:br /><ns0:t>21行模板、季节、餐次、GI等级、时间、便携分、冷藏标记等。用作筛选输入；时间/便携分/GI等级不是PDF实测结论。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>[S2] materials/data/notes.md</ns0:t><ns0:br /><ns0:t>用户口径摘录；已与S3/S4对应页核对。关于营养查询页面未附原网页，不能据此编造逐菜热量。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>[S3] materials/体重管理指导原则_2024年版_.pdf</ns0:t><ns0:br /><ns0:t>PDF第2页BMI边界；第4—5页减重节奏；第10页30%/40%/30%及烹调方式；第16页附表1。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>[S4] materials/糖尿病饮食建议.pdf</ns0:t><ns0:br /><ns0:t>首页《成人糖尿病食养指南（征求意见稿）》2022-11-21，注明“仅供提意见修改，请勿转载和采用”。仅审计用户材料，不作为正式处方。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>S4进一步页码：PDF7—8（印5—6）营养比例与体重；PDF15（印13）GI界值；PDF23（印21）全天1600—2000kcal、25g油/5g盐、酱油折盐和生重；PDF41—43（印39—41）华东夏/秋；PDF47（印45）华中夏；PDF52（印50）西南夏；PDF57—58（印55—56）华南配料与复算。所有页码按文件页序，括号为纸面页码。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>本次优先使用本地资料，未引入线上变动值；未将草稿更新为“正式指南”或核验其最新修订。本地“营养查询页面”仅有notes概述、没有逐菜数据库，因此保留热量缺失。食品储运数值和分钟筛选阈值均已标为本次保守操作建议，而非冒称材料原文。</ns0:t></ns0:r></ns0:p><ns0:p><ns0:r><ns0:t>配套Excel依次含：严格秋季安排、夏季条件参考、21行候选审计、油盐复算（含公式与缓存结果）、备餐版核验、选餐与执行、口径与来源、BMI与目标。你可以筛选候选行、查看每个失败条件，但不要把空缺或“未提供”读成零摄入。</ns0:t></ns0:r></ns0:p><ns0:sectPr ns0:rsidR=\"00FC693F\" ns0:rsidRPr=\"0006063C\" ns0:rsidSect=\"00034616\"><ns0:headerReference ns0:type=\"default\" ns2:id=\"rId9\" /><ns0:footerReference ns0:type=\"default\" ns2:id=\"rId10\" /><ns0:pgSz ns0:w=\"11906\" ns0:h=\"16838\" /><ns0:pgMar ns0:top=\"935\" ns0:right=\"1020\" ns0:bottom=\"907\" ns0:left=\"1020\" ns0:header=\"425\" ns0:footer=\"425\" ns0:gutter=\"0\" /><ns0:cols ns0:space=\"720\" /><ns0:docGrid ns0:linePitch=\"360\" /></ns0:sectPr></ns0:body></ns0:document>"
}


==> anc/analysis/supplement/historical_p017/dinner-plan-xlsx-content.json <==
{
  "xl/sharedStrings.xml": "<ns0:sst xmlns:ns0=\"[REDACTED-0004]\" count=\"972\" uniqueCount=\"431\"><ns0:si><ns0:t>周一晚餐</ns0:t></ns0:si><ns0:si><ns0:t>【HD-AU-1】\n杂粮米饭：赤小豆25g＋大米50g\n清蒸梭子蟹：蟹100g；葱5g、姜10g\n韭菜炒豆干：韭菜100g＋豆干25g\n炒茼蒿：茼蒿150g\n玉米排骨汤：鲜玉米50g＋猪排骨50g</ns0:t></ns0:si><ns0:si><ns0:t>未提供／不可逐餐核算</ns0:t></ns0:si><ns0:si><ns0:t>低/中（候选等级；非整餐实测）</ns0:t></ns0:si><ns0:si><ns0:t>27分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>周二晚餐</ns0:t></ns0:si><ns0:si><ns0:t>缺额：无更多同时满足秋季、晚餐、无强辣、≤30min、全天油≤25g、盐预算≤5g、非高GI的不同候选；不以夏季模板冒充当季。</ns0:t></ns0:si><ns0:si><ns0:t>不适用（缺额）</ns0:t></ns0:si><ns0:si><ns0:t>周三晚餐</ns0:t></ns0:si><ns0:si><ns0:t>周四晚餐</ns0:t></ns0:si><ns0:si><ns0:t>周五晚餐</ns0:t></ns0:si><ns0:si><ns0:t>日期</ns0:t></ns0:si><ns0:si><ns0:t>餐次</ns0:t></ns0:si><ns0:si><ns0:t>食物名称</ns0:t></ns0:si><ns0:si><ns0:t>热量(kcal)</ns0:t></ns0:si><ns0:si><ns0:t>GI值</ns0:t></ns0:si><ns0:si><ns0:t>制作时间</ns0:t></ns0:si><ns0:si><ns0:t>先读结论：本周按2026-09-07—09-11、日历秋季严格审计，仅1天合格，缺4天。空缺是候选不足，不是让你不吃晚餐。严格秋季备餐版0天、缺5天，也无法选出两天都满足冷藏标记的打包晚餐。</ns0:t></ns0:si><ns0:si><ns0:t>9月上海可能仍有夏季食材，但本地材料没有当周天气、菜场供应与物候记录；故不把“夏季”直接改成“当季”。单独的“夏季参考_非当季承诺”提供5天条件参考，未回填本表。</ns0:t></ns0:si><ns0:si><ns0:t>热量没有候选逐菜数据库，故不填假数字；GI只保留CSV等级，不把低/中换成一个测得的数。时间为候选输入值，浸泡、从生料煮饭/炖汤及冷却时间未核实。</ns0:t></ns0:si><ns0:si><ns0:t>HD-AU-1油15g/盐5g是原全天食谱总量，不是本晚餐用量。可尝试晚餐油5g、直加盐0.9g＋酱油2ml＝1.3g盐当量，另留0.2g给含钠调味；这些是执行预算，不是原菜实测。</ns0:t></ns0:si><ns0:si><ns0:t>本表克数来自S4原模板，均按可食部生重理解，仅供份量核对、不是个人处方。玉米也算主食；排骨汤和赤豆饭若无预处理，27分钟不能保证。</ns0:t></ns0:si><ns0:si><ns0:t>周一晚餐·条件参考｜可打包</ns0:t></ns0:si><ns0:si><ns0:t>【HD-SU-2】\n薏仁米杂粮米饭：薏仁米25g＋大米75g\n清蒸黄辣丁：鱼100g\n凉拌秋葵：秋葵100g\n黄豆芽油豆腐：黄豆芽150g＋油豆腐50g\n鸡毛菜汤：鸡毛菜50g</ns0:t></ns0:si><ns0:si><ns0:t>26分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>周二晚餐·条件参考｜可打包</ns0:t></ns0:si><ns0:si><ns0:t>【HD-SU-1】\n杂粮米饭：黑米25g＋大米50g\n五味鸡腿：鸡腿50g；姜3g、料酒5g\n清炒芦笋：芦笋100g\n芹菜香干：芹菜150g＋香干50g\n菌菇汤：鲜香菇20g＋鲜白蘑菇20g</ns0:t></ns0:si><ns0:si><ns0:t>28分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>周三晚餐·条件参考</ns0:t></ns0:si><ns0:si><ns0:t>【HZ-SU-1】\n杂粮米饭：大米70g＋黑米30g\n三味茄子：茄子100g＋瘦肉末50g；蒜15g、香菜20g\n老姜肉片汤：云耳5g＋瘦肉25g；老姜10g、葱5g\n清炒福瓜：福瓜150g</ns0:t></ns0:si><ns0:si><ns0:t>中（候选等级；非整餐实测）</ns0:t></ns0:si><ns0:si><ns0:t>25分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>周四晚餐·条件参考</ns0:t></ns0:si><ns0:si><ns0:t>【XN-SU-2】\n绿豆南瓜粥：绿豆25g＋大米30g＋南瓜150g\n藿香鲫鱼：鲫鱼100g＋藿香50g\n素炒菠菜：菠菜150g</ns0:t></ns0:si><ns0:si><ns0:t>29分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>周五晚餐·条件参考</ns0:t></ns0:si><ns0:si><ns0:t>【XN-SU-1】\n杂粮米饭：稻米60g＋紫米20g\n紫苏焖鸭：鸭肉85g＋紫苏100g\n清炒凤尾：莴笋叶150g</ns0:t></ns0:si><ns0:si><ns0:t>24分钟（候选值；需预处理）</ns0:t></ns0:si><ns0:si><ns0:t>这不是严格当季结果：仅在使用夏季候选、接受核实本地供应的前提下参考。先过硬条件，再按地区优先级→GI等级→制作时间→原始顺序排序；合格8个，取前5个，不重复凑数。</ns0:t></ns0:si><ns0:si><ns0:t>两晚打包：周二HD-SU-1（便携分5）优先，周一HD-SU-2（4）其次；均cold_prep=是。此建议只适用于本条件参考版；秋季唯一HD-AU-1冷藏标记为否，不强行用于备餐。</ns0:t></ns0:si><ns0:si><ns0:t>更赶版在相同夏季范围内仅HD-SU-2、HD-SU-1通过：≤28min、cold_prep=是、全天油≤20g、盐预算≤4g，缺3天。快版是“比基础≤30min更严的上限”，不声称每道都比基础最快菜更快。</ns0:t></ns0:si><ns0:si><ns0:t>食材克数为S4模板记录（可食部生重），未按个人全天需要重新配方；不得把1600—2000kcal全天示例或其30%写成这些晚餐的实际热量。</ns0:t></ns0:si><ns0:si><ns0:t>HD-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>华东</ns0:t></ns0:si><ns0:si><ns0:t>夏季</ns0:t></ns0:si><ns0:si><ns0:t>华东夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>晚餐</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭（黑米25g+大米50g）;五味鸡腿;清炒芦笋;芹菜香干;菌菇汤</ns0:t></ns0:si><ns0:si><ns0:t>无标记</ns0:t></ns0:si><ns0:si><ns0:t>低/中</ns0:t></ns0:si><ns0:si><ns0:t>是</ns0:t></ns0:si><ns0:si><ns0:t>淘汰／缺额不替补</ns0:t></ns0:si><ns0:si><ns0:t>入选前5</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第2，前5入选</ns0:t></ns0:si><ns0:si><ns0:t>41（印39）</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。</ns0:t></ns0:si><ns0:si><ns0:t>HD-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>华东夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>薏仁米杂粮米饭;清蒸黄辣丁;凉拌秋葵;黄豆芽油豆腐;鸡毛菜汤</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第1，前5入选</ns0:t></ns0:si><ns0:si><ns0:t>42（印40）</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。；“黄辣丁”是鱼名，不能因有“辣”字排除。</ns0:t></ns0:si><ns0:si><ns0:t>HD-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>华东夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;香菇蒸大排;木耳莴笋片;蒜泥番薯叶;昆布豆腐汤</ns0:t></ns0:si><ns0:si><ns0:t>否</ns0:t></ns0:si><ns0:si><ns0:t>硬条件淘汰</ns0:t></ns0:si><ns0:si><ns0:t>—</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；制作32min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>HD-SP-1</ns0:t></ns0:si><ns0:si><ns0:t>春季</ns0:t></ns0:si><ns0:si><ns0:t>华东春季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;油面筋塞肉;马兰头香干;清炒油麦菜;菌菇汤</ns0:t></ns0:si><ns0:si><ns0:t>非夏季，不纳入</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；夏季参考：季节不符；基础非季节条件全部通过</ns0:t></ns0:si><ns0:si><ns0:t>40（印38）</ns0:t></ns0:si><ns0:si><ns0:t>HD-AU-1</ns0:t></ns0:si><ns0:si><ns0:t>秋季</ns0:t></ns0:si><ns0:si><ns0:t>华东秋季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;清蒸梭子蟹;韭菜炒豆干;炒茼蒿;玉米排骨汤</ns0:t></ns0:si><ns0:si><ns0:t>入选（唯一）</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考：季节不符；基础非季节条件全部通过</ns0:t></ns0:si><ns0:si><ns0:t>43（印41）</ns0:t></ns0:si><ns0:si><ns0:t>HD-WI-1</ns0:t></ns0:si><ns0:si><ns0:t>冬季</ns0:t></ns0:si><ns0:si><ns0:t>华东冬季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>中餐</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;红烧羊肉;塔菜冬笋;酸辣白菜;山药菌菇汤</ns0:t></ns0:si><ns0:si><ns0:t>小辣椒</ns0:t></ns0:si><ns0:si><ns0:t>中</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；夏季参考：季节不符；原记录是中餐，不改标晚餐；明确强辣：小辣椒</ns0:t></ns0:si><ns0:si><ns0:t>44（印42）</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。；核实原页属于中餐；酱油5ml应从全天盐4g总预算中扣除。</ns0:t></ns0:si><ns0:si><ns0:t>HZ-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>华中</ns0:t></ns0:si><ns0:si><ns0:t>华中夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;三味茄子;老姜肉片汤;清炒福瓜</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第3，前5入选</ns0:t></ns0:si><ns0:si><ns0:t>47（印45）</ns0:t></ns0:si><ns0:si><ns0:t>HZ-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>华中夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;红椒茭瓜牛肉丝;豆腐酸菜肉末汤;清炒丝瓜</ns0:t></ns0:si><ns0:si><ns0:t>红椒</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；红椒品种不明且强辣字段有标记，暂不通过；不是一概禁甜椒</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。；原料仅写红椒，无法证实是甜椒；沿用强辣字段暂排，不把红色等同强辣。</ns0:t></ns0:si><ns0:si><ns0:t>HZ-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>华中夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;青椒牛肝菌炒肉;西红柿炒蛋;皮蛋煮苋菜</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；制作31min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>48（印46）</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。；青椒可接受，不因青椒淘汰。</ns0:t></ns0:si><ns0:si><ns0:t>XN-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>西南</ns0:t></ns0:si><ns0:si><ns0:t>西南夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭;紫苏焖鸭;清炒凤尾</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第5，前5入选</ns0:t></ns0:si><ns0:si><ns0:t>52（印50）</ns0:t></ns0:si><ns0:si><ns0:t>XN-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>西南夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>绿豆南瓜粥;藿香鲫鱼;素炒菠菜</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第4，前5入选</ns0:t></ns0:si><ns0:si><ns0:t>XN-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>西南夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>百合莲子粥;麻婆豆腐;干煸肉沫四季豆</ns0:t></ns0:si><ns0:si><ns0:t>麻婆</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；明确强辣：麻婆</ns0:t></ns0:si><ns0:si><ns0:t>53（印51）</ns0:t></ns0:si><ns0:si><ns0:t>XB-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>西北</ns0:t></ns0:si><ns0:si><ns0:t>西北夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>蒸紫薯;蔬菜卷;玉米糁稀饭;蒜泥茄子;酱牛肉</ns0:t></ns0:si><ns0:si><ns0:t>合格但排名落选</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第7，地区/同级排序靠后</ns0:t></ns0:si><ns0:si><ns0:t>30（印28）</ns0:t></ns0:si><ns0:si><ns0:t>XB-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>西北夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>蒸玉米;莜麦面馄饨;鸡丝炒茭白;清炒茼蒿</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；制作34min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>31（印29）</ns0:t></ns0:si><ns0:si><ns0:t>XB-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>西北夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>凉皮;煮玉米;青椒肉丝;蒜泥空心菜;绿豆汤</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第6，地区/同级排序靠后</ns0:t></ns0:si><ns0:si><ns0:t>DB-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>东北</ns0:t></ns0:si><ns0:si><ns0:t>东北夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>煮玉米;小白菜汤;蒜蓉蒲公英;土豆炖肉</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；制作33min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>25（印23）</ns0:t></ns0:si><ns0:si><ns0:t>DB-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>东北夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>窝头;葱爆肉;黄瓜鸡蛋汤;西兰花炒鸡胸肉</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；基础非季节条件全部通过；夏季排序第8，地区/同级排序靠后</ns0:t></ns0:si><ns0:si><ns0:t>DB-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>东北夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>小米粥;白扁豆炒肉;葛根排骨汤;红烧带鱼</ns0:t></ns0:si><ns0:si><ns0:t>26（印24）</ns0:t></ns0:si><ns0:si><ns0:t>HN-SU-1</ns0:t></ns0:si><ns0:si><ns0:t>华南</ns0:t></ns0:si><ns0:si><ns0:t>华南夏季食谱1</ns0:t></ns0:si><ns0:si><ns0:t>玉米饭;苦瓜炒肉;腐乳通菜;石斛麦冬瘦肉汤</ns0:t></ns0:si><ns0:si><ns0:t>57（印55）</ns0:t></ns0:si><ns0:si><ns0:t>油盐与PDF“全天总用量”匹配；时间/GI/便携/冷藏为CSV输入，不是PDF测量。；晚餐显式直加盐1g＋酱油4ml折盐小计1.8g，未含腐乳/豆豉等；全天另有酱油，不应以5＋4/5重复计盐。</ns0:t></ns0:si><ns0:si><ns0:t>HN-SU-2</ns0:t></ns0:si><ns0:si><ns0:t>华南夏季食谱2</ns0:t></ns0:si><ns0:si><ns0:t>二米饭;黄瓜炒肉片;豉汁桂花鱼;蒜蓉炒生菜;灵芝山药猪骨汤</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；全天油30g&gt;25g</ns0:t></ns0:si><ns0:si><ns0:t>58（印56）</ns0:t></ns0:si><ns0:si><ns0:t>HN-SU-3</ns0:t></ns0:si><ns0:si><ns0:t>华南夏季食谱3</ns0:t></ns0:si><ns0:si><ns0:t>大小米饭;茄子炒肉末;白斩鸡;芡实煮老鸭</ns0:t></ns0:si><ns0:si><ns0:t>高</ns0:t></ns0:si><ns0:si><ns0:t>秋季版：季节不符；候选GI等级为高</ns0:t></ns0:si><ns0:si><ns0:t>模板ID</ns0:t></ns0:si><ns0:si><ns0:t>地区</ns0:t></ns0:si><ns0:si><ns0:t>地区优先级</ns0:t></ns0:si><ns0:si><ns0:t>季节</ns0:t></ns0:si><ns0:si><ns0:t>来源食谱</ns0:t></ns0:si><ns0:si><ns0:t>原菜名</ns0:t></ns0:si><ns0:si><ns0:t>强辣字段</ns0:t></ns0:si><ns0:si><ns0:t>制作时间(min)</ns0:t></ns0:si><ns0:si><ns0:t>全天油(g)</ns0:t></ns0:si><ns0:si><ns0:t>全天盐总预算(g)</ns0:t></ns0:si><ns0:si><ns0:t>本餐显式酱油(ml)</ns0:t></ns0:si><ns0:si><ns0:t>GI等级</ns0:t></ns0:si><ns0:si><ns0:t>GI排序</ns0:t></ns0:si><ns0:si><ns0:t>便携评分</ns0:t></ns0:si><ns0:si><ns0:t>可冷藏标记</ns0:t></ns0:si><ns0:si><ns0:t>原顺序</ns0:t></ns0:si><ns0:si><ns0:t>严格秋季结论</ns0:t></ns0:si><ns0:si><ns0:t>夏季基础结论</ns0:t></ns0:si><ns0:si><ns0:t>夏季排序</ns0:t></ns0:si><ns0:si><ns0:t>筛选/落选原因（并列列出）</ns0:t></ns0:si><ns0:si><ns0:t>原PDF页</ns0:t></ns0:si><ns0:si><ns0:t>核验备注</ns0:t></ns0:si><ns0:si><ns0:t>硬条件（自行明确，非指南规定的分钟数）：晚餐；无明确强辣/无未确认强辣标记；≤30min；原全天油≤25g、盐总预算≤5g；GI为低、低/中或中。秋季与夏季分开筛，不跨季补位。先硬筛后排序：region_priority→gi_rank→cook_time_min→template_order。便携评分不参与基础选5，只用于入选后的打包排序。</ns0:t></ns0:si><ns0:si><ns0:t>21条审计结果：秋季1条入选；夏季18条中8条基础合格、5条入选、3条合格候补、10条硬条件淘汰。春/冬条目不用于夏季或秋季凑数。任何改用甜椒、去辣、压缩时长或改冷藏标记的版本都需重新评估，未悄悄当原模板通过。</ns0:t></ns0:si><ns0:si><ns0:t>未单列本晚餐油/直加盐，不能由全天数反推。</ns0:t></ns0:si><ns0:si><ns0:t>CSV未列该餐酱油，不代表整日无酱油或加工食品无钠。全天油盐不能当本晚餐摄入量；直加盐应扣酱油及其他含钠调味的占用。</ns0:t></ns0:si><ns0:si><ns0:t>盐是全天总预算、酱油是该餐显式量，时段不同；E/F仅为预算占用演示，G为错误重复加盐假设，不据G淘汰。实际全天所有酱油、酱料均需记账。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF52：晚餐用油10g；未单列晚餐盐。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF52：晚餐用油15g；未单列晚餐盐。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF53：晚餐用油10g；未单列晚餐盐。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF57（印55）：晚餐油10g，直加盐1g，酱油4ml。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF58（印56）：晚餐油15g，直加盐1g，酱油4ml。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF58（印56）：晚餐油10g，直加盐1g，酱油4ml。</ns0:t></ns0:si><ns0:si><ns0:t>原全天油(g)</ns0:t></ns0:si><ns0:si><ns0:t>原全天盐总预算(g)</ns0:t></ns0:si><ns0:si><ns0:t>本餐酱油折盐(g)</ns0:t></ns0:si><ns0:si><ns0:t>仅扣这份酱油后的全天直加盐上限(g)</ns0:t></ns0:si><ns0:si><ns0:t>误当额外盐的假设和(g)</ns0:t></ns0:si><ns0:si><ns0:t>原PDF有无本餐油盐细项</ns0:t></ns0:si><ns0:si><ns0:t>复算与口径判断</ns0:t></ns0:si><ns0:si><ns0:t>核心公式：盐当量＝直加盐g＋酱油ml÷5＋其他含钠调味折盐。1g盐≈5ml酱油只是材料近似换算；不是加完盐再额外加酱油。实际酱油含钠因品牌不同，以包装营养标示更准确。盐/油预算只限制调味与烹调，肉皮、油豆腐等食材内脂肪并未被“油克数”涵盖。</ns0:t></ns0:si><ns0:si><ns0:t>原文交叉核验：华南3个夏季全天显式直加盐1＋1＋1＝3g，酱油2＋4＋4＝10ml；小计3＋10÷5＝5g，对应预算。晚餐显式盐/酱油小计1＋4÷5＝1.8g，未包括腐乳、豆豉等钠，不是整餐或全天盐已合格的证明；也不能重复加成5.8g。HD-WI-1酱油5ml占1g，全天4g预算剩≤3g直加盐。</ns0:t></ns0:si><ns0:si><ns0:t>严格秋季周一</ns0:t></ns0:si><ns0:si><ns0:t>自主执行预算、非测量值；先量油盐再分到所有菜及汤。其他酱料若超余额，需继续减盐/酱油；不应吃满预算。</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考周一</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考周二</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考周三</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考周四</ns0:t></ns0:si><ns0:si><ns0:t>夏季参考周五</ns0:t></ns0:si><ns0:si><ns0:t>适用版本/日期</ns0:t></ns0:si><ns0:si><ns0:t>晚餐油计划(g)</ns0:t></ns0:si><ns0:si><ns0:t>直加盐(g)</ns0:t></ns0:si><ns0:si><ns0:t>酱油计划(ml)</ns0:t></ns0:si><ns0:si><ns0:t>盐当量小计(g)</ns0:t></ns0:si><ns0:si><ns0:t>晚餐调味盐当量预算(g)</ns0:t></ns0:si><ns0:si><ns0:t>其他调味剩余(g)</ns0:t></ns0:si><ns0:si><ns0:t>预算性质与实施提醒</ns0:t></ns0:si><ns0:si><ns0:t>30%是晚餐能量分配的一般参考，不是必须将油盐机械乘0.3。本表主动设置约5—7g油、1.2—1.5g调味盐当量作厨房预算；与原全天20/4、25/5分开。若油≤25g/日、盐≤5g/日是你与营养师采用的日目标，早餐、午餐、零食、汤和外食仍要一起计入，不能仅看这份晚餐。</ns0:t></ns0:si><ns0:si><ns0:t>周二 2026-09-08</ns0:t></ns0:si><ns0:si><ns0:t>油6g；盐0.8g＋酱油2ml＝1.2g</ns0:t></ns0:si><ns0:si><ns0:t>油≤5g；盐0.6g＋酱油2ml＝1.0g</ns0:t></ns0:si><ns0:si><ns0:t>熟鸡去骨去皮；饭菜与汤分装，热食彻底复热，食用前才混装。</ns0:t></ns0:si><ns0:si><ns0:t>夏季条件参考，不属于严格秋季合格集。</ns0:t></ns0:si><ns0:si><ns0:t>周一 2026-09-07</ns0:t></ns0:si><ns0:si><ns0:t>鱼刺预先处理；秋葵熟后独立冷藏，汤用密封盒，热菜吃前彻底复热。</ns0:t></ns0:si><ns0:si><ns0:t>严格秋季HD-AU-1虽便携分4但cold_prep=否，不能替代快版。</ns0:t></ns0:si><ns0:si><ns0:t>打包优先级</ns0:t></ns0:si><ns0:si><ns0:t>参考日期</ns0:t></ns0:si><ns0:si><ns0:t>便携分</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep</ns0:t></ns0:si><ns0:si><ns0:t>普通晚餐预算</ns0:t></ns0:si><ns0:si><ns0:t>更赶版执行预算</ns0:t></ns0:si><ns0:si><ns0:t>复热/运输条件</ns0:t></ns0:si><ns0:si><ns0:t>不适用的解释</ns0:t></ns0:si><ns0:si><ns0:t>食品安全执行建议（非本地指南逐字条款）：浅盒分装、尽快冷却并在2小时内冷藏到≤4°C，不在室温等待完全冷透；优先当天/次日吃，超过这一区间按食材要求冷冻或现做，不一次冷藏五天。</ns0:t></ns0:si><ns0:si><ns0:t>外带用冰袋保冷并到达后立即进冰箱，热食复热至中心充分热透（可用≥74°C作保守操作目标），避免反复加热。无可靠冰箱/冰袋的长时间通勤或加班不推荐鱼肉饭盒；cold_prep=是是筛选标记，不是食品安全保证。</ns0:t></ns0:si><ns0:si><ns0:t>通过</ns0:t></ns0:si><ns0:si><ns0:t>无</ns0:t></ns0:si><ns0:si><ns0:t>不通过</ns0:t></ns0:si><ns0:si><ns0:t>通过·仅2个之一</ns0:t></ns0:si><ns0:si><ns0:t>只通过夏季条件快版；当天/次日冷链使用，不意味着可冷藏一整周。</ns0:t></ns0:si><ns0:si><ns0:t>制作32min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；32min&gt;28min；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>季节仍须单独核验；即使一项通过，不能覆盖其他失败项。</ns0:t></ns0:si><ns0:si><ns0:t>28min/20g/3g且cold_prep=是，单看快版数值均通过，但属于春季，不能补秋季或夏季缺额。</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>秋季唯一候选，27min与油15g通过，cold_prep=否且盐5g&gt;4g，快版为0天。</ns0:t></ns0:si><ns0:si><ns0:t>原记录是中餐，不改标晚餐；明确强辣：小辣椒</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；30min&gt;28min</ns0:t></ns0:si><ns0:si><ns0:t>红椒品种不明且强辣字段有标记，暂不通过；不是一概禁甜椒</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；全天油25g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>制作31min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；31min&gt;28min；全天油25g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>29min&gt;28min；全天油25g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>明确强辣：麻婆</ns0:t></ns0:si><ns0:si><ns0:t>30min&gt;28min；全天油25g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>制作34min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；34min&gt;28min；全天油25g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>制作33min&gt;30min</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；33min&gt;28min；全天油25g&gt;20g</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；全天油25g&gt;20g</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；31min&gt;28min；全天油25g&gt;20g</ns0:t></ns0:si><ns0:si><ns0:t>全天油30g&gt;25g</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep=否；29min&gt;28min；全天油30g&gt;20g；全天盐预算5g&gt;4g</ns0:t></ns0:si><ns0:si><ns0:t>候选GI等级为高</ns0:t></ns0:si><ns0:si><ns0:t>基础非季节条件</ns0:t></ns0:si><ns0:si><ns0:t>cold_prep原值</ns0:t></ns0:si><ns0:si><ns0:t>冷藏/复热门槛</ns0:t></ns0:si><ns0:si><ns0:t>时间(min)</ns0:t></ns0:si><ns0:si><ns0:t>≤28min</ns0:t></ns0:si><ns0:si><ns0:t>≤20g</ns0:t></ns0:si><ns0:si><ns0:t>全天盐预算(g)</ns0:t></ns0:si><ns0:si><ns0:t>≤4g</ns0:t></ns0:si><ns0:si><ns0:t>快版额外失败项</ns0:t></ns0:si><ns0:si><ns0:t>严格秋季快版</ns0:t></ns0:si><ns0:si><ns0:t>夏季快版</ns0:t></ns0:si><ns0:si><ns0:t>不能硬凑的说明</ns0:t></ns0:si><ns0:si><ns0:t>更赶版＝基础条件不放松，再加cold_prep=是、制作≤28min、原全天油≤20g、原全天盐预算≤4g。28/20/4是本次自定筛选上限，不是指南原文处方。严格秋季通过0个，缺5天；夏季条件版通过2个，缺3天；春季HD-SP-1不跨季借用。</ns0:t></ns0:si><ns0:si><ns0:t>周一</ns0:t></ns0:si><ns0:si><ns0:t>20g / 4g（全天）</ns0:t></ns0:si><ns0:si><ns0:t>合计缺3天，不重复填满</ns0:t></ns0:si><ns0:si><ns0:t>夏季食材供应核实后仅作条件参考</ns0:t></ns0:si><ns0:si><ns0:t>计量油≤5g；盐与酱油合计1.0g后尚留0.2g调味余量。原模板含油豆腐/香干等食材的盐脂仍需核对，不能把执行预算称成实测营养。</ns0:t></ns0:si><ns0:si><ns0:t>周二</ns0:t></ns0:si><ns0:si><ns0:t>顺序</ns0:t></ns0:si><ns0:si><ns0:t>可用模板</ns0:t></ns0:si><ns0:si><ns0:t>原时间(min)</ns0:t></ns0:si><ns0:si><ns0:t>冷藏标记</ns0:t></ns0:si><ns0:si><ns0:t>原全天油/盐</ns0:t></ns0:si><ns0:si><ns0:t>更赶版晚餐油上限(g)</ns0:t></ns0:si><ns0:si><ns0:t>酱油(ml)</ns0:t></ns0:si><ns0:si><ns0:t>晚餐调味盐预算(g)</ns0:t></ns0:si><ns0:si><ns0:t>剩余给其他调味(g)</ns0:t></ns0:si><ns0:si><ns0:t>未填满天数</ns0:t></ns0:si><ns0:si><ns0:t>适用前提</ns0:t></ns0:si><ns0:si><ns0:t>操作提醒</ns0:t></ns0:si><ns0:si><ns0:t>快版没有把其他菜直接改成“可冷藏”，也没有声称已实测更短制作时间。原26/28分钟包含哪些等待工序不明；可以提前煮饭、分装食材以压缩下班后的忙碌时段，但浸泡、冷却与复热仍耗时。无冷链就不使用这两份带走/备餐方案。</ns0:t></ns0:si><ns0:si><ns0:t>严格秋季</ns0:t></ns0:si><ns0:si><ns0:t>唯一秋季候选；华东、低/中GI、27min、全天油15g盐5g基础通过；不能由此推出该晚餐只用15g油。cold_prep=否，严格秋季快版失败。</ns0:t></ns0:si><ns0:si><ns0:t>赤豆饭、排骨汤若从生料开始，27min未必够；需预浸、提前煮饭/炖汤。蟹彻底蒸熟，去壳后称可食部；玉米也计入主食。不加糖醋汁，清淡姜葱味。</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭：赤小豆25g＋大米50g\n清蒸梭子蟹：蟹100g；葱5g、姜10g\n韭菜炒豆干：韭菜100g＋豆干25g\n炒茼蒿：茼蒿150g\n玉米排骨汤：鲜玉米50g＋猪排骨50g\nS4 PDF 43（印41）</ns0:t></ns0:si><ns0:si><ns0:t>保留主食，不以断碳水/代餐换减重；GI只按候选标签，份量和烹煮程度同样重要。时间是候选输入，未实际试做；完整工序可能更久。</ns0:t></ns0:si><ns0:si><ns0:t>夏季条件参考</ns0:t></ns0:si><ns0:si><ns0:t>华东优先，低/中GI，同地区同GI时26min排在28min之前；便携分4且cold_prep=是。</ns0:t></ns0:si><ns0:si><ns0:t>黄辣丁是鱼名，不表示辣；清蒸不用辣椒。秋葵焯熟，冷却后与热菜分盒；豆芽熟透、油豆腐不再油炸。带走须有冷链，鱼刺先处理。</ns0:t></ns0:si><ns0:si><ns0:t>薏仁米杂粮米饭：薏仁米25g＋大米75g\n清蒸黄辣丁：鱼100g\n凉拌秋葵：秋葵100g\n黄豆芽油豆腐：黄豆芽150g＋油豆腐50g\n鸡毛菜汤：鸡毛菜50g\nS4 PDF 42（印40）</ns0:t></ns0:si><ns0:si><ns0:t>华东、低/中GI；便携分5为入选最高，cold_prep=是；五道菜需并行或提前煮饭。</ns0:t></ns0:si><ns0:si><ns0:t>鸡腿去皮煮/蒸熟，五味调味不另加糖与辣油；以姜葱、蒜、醋提味。芦笋与芹菜少油快炒，米饭提前准备，菌菇汤单独密封。</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭：黑米25g＋大米50g\n五味鸡腿：鸡腿50g；姜3g、料酒5g\n清炒芦笋：芦笋100g\n芹菜香干：芹菜150g＋香干50g\n菌菇汤：鲜香菇20g＋鲜白蘑菇20g\nS4 PDF 41（印39）</ns0:t></ns0:si><ns0:si><ns0:t>华中地区排序第二，中GI、25min；无强辣标记，蒸茄子后少油炒更容易控制用油。</ns0:t></ns0:si><ns0:si><ns0:t>茄子先蒸软再与肉末少油拌炒，不过油；肉汤撇浮油，姜葱提味。杂粮饭提前煮好。不把茄子吸油后的成菜直接称低脂。</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭：大米70g＋黑米30g\n三味茄子：茄子100g＋瘦肉末50g；蒜15g、香菜20g\n老姜肉片汤：云耳5g＋瘦肉25g；老姜10g、葱5g\n清炒福瓜：福瓜150g\nS4 PDF 47（印45）</ns0:t></ns0:si><ns0:si><ns0:t>西南低/中GI优先于同地区中GI，尽管29min更慢；便携分1，不优先带走。</ns0:t></ns0:si><ns0:si><ns0:t>绿豆提前泡发并煮熟，粥不久熬成糊、不加糖；南瓜也计入碳水。鲫鱼清淡焖/蒸，不另加辣椒；藿香口味特殊，不承诺降糖疗效，鱼刺多不优先打包。</ns0:t></ns0:si><ns0:si><ns0:t>绿豆南瓜粥：绿豆25g＋大米30g＋南瓜150g\n藿香鲫鱼：鲫鱼100g＋藿香50g\n素炒菠菜：菠菜150g\nS4 PDF 52（印50）</ns0:t></ns0:si><ns0:si><ns0:t>西南、中GI、24min；为第5个入选。鸭皮脂肪和预处理时长需另管控。</ns0:t></ns0:si><ns0:si><ns0:t>鸭去皮并撇浮油；从生鸭开始焖熟可能超过24min，需预熟鸭或提前备料。莴笋叶少油快炒，紫苏只作风味，不声称治疗作用。</ns0:t></ns0:si><ns0:si><ns0:t>杂粮米饭：稻米60g＋紫米20g\n紫苏焖鸭：鸭肉85g＋紫苏100g\n清炒凤尾：莴笋叶150g\nS4 PDF 52（印50）</ns0:t></ns0:si><ns0:si><ns0:t>版本</ns0:t></ns0:si><ns0:si><ns0:t>主食/蛋白/蔬菜组成</ns0:t></ns0:si><ns0:si><ns0:t>入选理由</ns0:t></ns0:si><ns0:si><ns0:t>低油盐/控糖执行</ns0:t></ns0:si><ns0:si><ns0:t>原始份量与核验页</ns0:t></ns0:si><ns0:si><ns0:t>时间与安全边界</ns0:t></ns0:si><ns0:si><ns0:t>本次没有重新设计菜名或篡改cold_prep来凑5个。实际调味做清淡版后，热量和GI仍需按份量/配方另算。青椒/甜椒可以选温和品种；“红椒”品种不明时不默认为甜椒；黄辣丁不是辣味。</ns0:t></ns0:si><ns0:si><ns0:t>核验日期与排期</ns0:t></ns0:si><ns0:si><ns0:t>以系统当前日2026-09-05为核验日，下一完整工作周为2026-09-07—09-11。月份9—11按日历秋季筛；未核实上海实时气象入秋日期或当周供应。</ns0:t></ns0:si><ns0:si><ns0:t>本次明确假设</ns0:t></ns0:si><ns0:si><ns0:t>基础条件</ns0:t></ns0:si><ns0:si><ns0:t>晚餐；无明确强辣/未确认强辣标记；≤30min；全天油≤25g、盐总预算≤5g；GI为低/低中/中。季节作为严格条件，地区不是硬排除而是优先级。</ns0:t></ns0:si><ns0:si><ns0:t>S1/S2；30min为自主操作阈值</ns0:t></ns0:si><ns0:si><ns0:t>排序规则</ns0:t></ns0:si><ns0:si><ns0:t>先硬筛，再region_priority升序→gi_rank升序→cook_time_min升序→template_order升序。地区顺序华东、华中、西南、西北、东北、华南；GI候选低/中rank2、中rank3、高rank4。</ns0:t></ns0:si><ns0:si><ns0:t>S1现成字段；本次明示字典序</ns0:t></ns0:si><ns0:si><ns0:t>打包规则</ns0:t></ns0:si><ns0:si><ns0:t>只从已入选的5个夏季条件参考中按takeout_score降序，再时间/原顺序打破同分；选HD-SU-1(5)与HD-SU-2(4)，两者cold_prep均是。严格秋季无法凑两天。</ns0:t></ns0:si><ns0:si><ns0:t>S1评分，不是安全检测</ns0:t></ns0:si><ns0:si><ns0:t>备餐版规则</ns0:t></ns0:si><ns0:si><ns0:t>在同季节基础条件之上追加cold_prep=是、≤28min、全天油≤20g、全天盐预算≤4g；不重复同一模板、不借春季填满。</ns0:t></ns0:si><ns0:si><ns0:t>28/20/4为自主阈值，不是指南要求</ns0:t></ns0:si><ns0:si><ns0:t>GI的边界</ns0:t></ns0:si><ns0:si><ns0:t>低GI≤55，中GI为55&lt;GI≤70，高GI&gt;70。候选低/中只是一项标签；未知整餐GI，不能按配方未核的杂粮饭推算数值，也不能保证个体餐后血糖。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF15（印13）；S1</ns0:t></ns0:si><ns0:si><ns0:t>主食与营养</ns0:t></ns0:si><ns0:si><ns0:t>不取消主食，不使用代餐；杂粮比例、实际份量、粥的稀稠和烹煮、同餐蛋白蔬菜都影响餐后反应。土豆、玉米、南瓜、粥不能在主食之外无限加。</ns0:t></ns0:si><ns0:si><ns0:t>S3 PDF5/10；S4 PDF7/15/23（草稿审计）</ns0:t></ns0:si><ns0:si><ns0:t>全天能量与晚餐</ns0:t></ns0:si><ns0:si><ns0:t>S4的1600—2000kcal是成年男女、轻体力活动者的全天示例范围，不是这位用户或这些晚餐的计算值。若另经评估采用该日范围，则30%晚餐示意为480—600kcal；仅示意，不填入热量列。</ns0:t></ns0:si><ns0:si><ns0:t>S3 PDF10；S4 PDF23（印21）</ns0:t></ns0:si><ns0:si><ns0:t>能量数据缺失</ns0:t></ns0:si><ns0:si><ns0:t>CSV没有逐菜克重与营养成分；PDF可补模板可食部生重，但没有可复算的逐菜能量数据库，且油分配并不齐全。故逐餐热量写“未提供/不可逐餐核算”，不以空值当0。</ns0:t></ns0:si><ns0:si><ns0:t>S1/S2/S4；未取得独立营养数据库</ns0:t></ns0:si><ns0:si><ns0:t>日油盐≠晚餐油盐</ns0:t></ns0:si><ns0:si><ns0:t>CSV油/盐分别对应原菜单的全天总用量，不是候选晚餐实际使用量。30%能量占比不等于油盐必须乘30%；晚餐厨房预算是本次另定、未经称量验证。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF23、40—44、47—48、52—53、57—58等</ns0:t></ns0:si><ns0:si><ns0:t>酱油折盐与重复计数</ns0:t></ns0:si><ns0:si><ns0:t>盐当量＝直加盐＋酱油/5＋其他含钠调味折盐。若salt_g是总盐预算就不能再加该餐酱油。HN三项：全天显式盐/酱油小计3g＋10ml/5＝5g；本晚餐显式小计1g＋4ml/5＝1.8g；腐乳、豆豉等钠另核，未证明实际整日≤5g。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF23与57—58；复算公式可见油盐表</ns0:t></ns0:si><ns0:si><ns0:t>草稿身份与适用对象</ns0:t></ns0:si><ns0:si><ns0:t>S4首页写“仅供提意见修改，请勿转载和采用”，2022-11-21，主要面向成人2型糖尿病。此处只核验用户材料口径、非将草稿当生效处方；胰岛素抵抗不等于已诊断糖尿病。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF1、4（印2）</ns0:t></ns0:si><ns0:si><ns0:t>三大营养素口径</ns0:t></ns0:si><ns0:si><ns0:t>S4草稿蛋白质15%—20%、碳水45%—60%、脂肪20%—35%；S3限能量饮食段分别为蛋白15%—20%、碳水50%—60%、脂肪20%—30%。来源/场景不同，不混成一个个人处方；本次未据此伪造每餐宏量营养素。</ns0:t></ns0:si><ns0:si><ns0:t>S4 PDF7；S3 PDF5</ns0:t></ns0:si><ns0:si><ns0:t>现实季节与制作时长</ns0:t></ns0:si><ns0:si><ns0:t>候选18夏/1春/1秋/1冬；即便部分夏菜9月仍买得到，也不能据此保证整套当季。CSV24—34min未说明浸泡/炖煮/冷却是否计入，故快餐操作须预处理，不能从零开做承诺。</ns0:t></ns0:si><ns0:si><ns0:t>S1；资料未提供实时供应/试做记录</ns0:t></ns0:si><ns0:si><ns0:t>长期管理边界</ns0:t></ns0:si><ns0:si><ns0:t>本周只安排晚餐，不足以保证三个月减4kg；日总摄入、零食饮料、活动、睡眠和药物都影响结果。若使用可致低血糖药物、妊娠/哺乳或肾病，需就医个体化，不自行减药或极端限食。</ns0:t></ns0:si><ns0:si><ns0:t>保守健康提示；不替代诊疗</ns0:t></ns0:si><ns0:si><ns0:t>S1 本地来源</ns0:t></ns0:si><ns0:si><ns0:t>materials/data/dinner_candidates.csv\n21行模板、季节、餐次、GI等级、时间、便携分、冷藏标记等。用作筛选输入；时间/便携分/GI等级不是PDF实测结论。</ns0:t></ns0:si><ns0:si><ns0:t>SHA-256前16位：dce6b04b264bc3f5</ns0:t></ns0:si><ns0:si><ns0:t>S2 本地来源</ns0:t></ns0:si><ns0:si><ns0:t>materials/data/notes.md\n用户口径摘录；已与S3/S4对应页核对。关于营养查询页面未附原网页，不能据此编造逐菜热量。</ns0:t></ns0:si><ns0:si><ns0:t>SHA-256前16位：9498f2b6c2f9f817</ns0:t></ns0:si><ns0:si><ns0:t>S3 本地来源</ns0:t></ns0:si><ns0:si><ns0:t>materials/体重管理指导原则_2024年版_.pdf\nPDF第2页BMI边界；第4—5页减重节奏；第10页30%/40%/30%及烹调方式；第16页附表1。</ns0:t></ns0:si><ns0:si><ns0:t>SHA-256前16位：7a801bfd1cb5a406</ns0:t></ns0:si><ns0:si><ns0:t>S4 本地来源</ns0:t></ns0:si><ns0:si><ns0:t>materials/糖尿病饮食建议.pdf\n首页《成人糖尿病食养指南（征求意见稿）》2022-11-21，注明“仅供提意见修改，请勿转载和采用”。仅审计用户材料，不作为正式处方。</ns0:t></ns0:si><ns0:si><ns0:t>SHA-256前16位：ef851966343cd94a</ns0:t></ns0:si><ns0:si><ns0:t>来源使用说明</ns0:t></ns0:si><ns0:si><ns0:t>所有候选数值保持本地版本，不用线上可变资料覆盖。本次未进行外部营养数据库/正式糖尿病指南更新核对；PDF页码均以文件页序为准，括号“印”指纸面页码。</ns0:t></ns0:si><ns0:si><ns0:t>本地材料优先；不声称独立验证原文件发布来源</ns0:t></ns0:si><ns0:si><ns0:t>项目</ns0:t></ns0:si><ns0:si><ns0:t>说明</ns0:t></ns0:si><ns0:si><ns0:t>依据/性质</ns0:t></ns0:si><ns0:si><ns0:t>指标</ns0:t></ns0:si><ns0:si><ns0:t>数值</ns0:t></ns0:si><ns0:si><ns0:t>解释</ns0:t></ns0:si><ns0:si><ns0:t>身高(m)</ns0:t></ns0:si><ns0:si><ns0:t>用户提供168cm；成人BMI按m²计算。</ns0:t></ns0:si><ns0:si><ns0:t>当前体重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>用户提供。</ns0:t></ns0:si><ns0:si><ns0:t>三个月目标体重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>阶段目标，不要求三个月内达到正常BMI。</ns0:t></ns0:si><ns0:si><ns0:t>当前BMI</ns0:t></ns0:si><ns0:si><ns0:t>24.0≤BMI&lt;28.0，属于超重，不是肥胖。</ns0:t></ns0:si><ns0:si><ns0:t>目标BMI</ns0:t></ns0:si><ns0:si><ns0:t>约25.51，仍属超重；阶段性改善有意义。</ns0:t></ns0:si><ns0:si><ns0:t>计划减重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>4kg，目标温和。</ns0:t></ns0:si><ns0:si><ns0:t>减重占起点(%)</ns0:t></ns0:si><ns0:si><ns0:t>约5.26%。不是保证能改善或逆转某项检查。</ns0:t></ns0:si><ns0:si><ns0:t>平均每月(kg)</ns0:t></ns0:si><ns0:si><ns0:t>约1.33kg/月；比体重指导常见2—4kg/月更慢，不必为了追上速度而极端节食。</ns0:t></ns0:si><ns0:si><ns0:t>平均每周(kg)</ns0:t></ns0:si><ns0:si><ns0:t>按3个月≈13周，约0.31kg/周；按12周约0.33kg/周。</ns0:t></ns0:si><ns0:si><ns0:t>BMI24对应体重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>67.7376kg是正常上界的排除端点；判断应使用未四舍五入的BMI。不是本阶段强求目标。</ns0:t></ns0:si><ns0:si><ns0:t>BMI18.5对应体重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>52.2144kg为正常区间理论下界；不是建议向下界减。</ns0:t></ns0:si><ns0:si><ns0:t>BMI23.9对应体重(kg)</ns0:t></ns0:si><ns0:si><ns0:t>67.45536kg来自附表显示上端；与正文&lt;24.0是表达精度差异，不可把23.95等误当空档。</ns0:t></ns0:si><ns0:si><ns0:t>S3体重管理指导原则：多数超重/轻度肥胖者初始约0.5—1kg/周、2—4kg/月，6个月5%—15%并维持。这是常见参考，不是要求你至少减这么快。4kg/3月整体更温和。</ns0:t></ns0:si><ns0:si><ns0:t>S4草稿称超重/肥胖2型糖尿病者每月1—2kg、3—6月5%—10%，减重3%—5%可有健康获益；这里只用于核对摘录，不能将其疗效/患者身份直接套给仅报告胰岛素抵抗的你。</ns0:t></ns0:si><ns0:si><ns0:t>暂未掌握活动量、早餐午餐、腰围、HbA1c/血糖、用药、妊娠哺乳等，不能据身高体重直接下精确热量处方。建议维持主食、规律三餐，以每周平均体重与腰围趋势复盘并与医生/营养师协作。</ns0:t></ns0:si></ns0:sst>",
  "xl/workbook.xml": "<ns0:workbook xmlns:ns0=\"[REDACTED-0005]\" xmlns:ns1=\"[REDACTED-0006]\"><ns0:fileVersion appName=\"xl\" lastEdited=\"4\" lowestEdited=\"4\" rupBuild=\"4505\" /><ns0:workbookPr defaultThemeVersion=\"124226\" /><ns0:bookViews><ns0:workbookView xWindow=\"240\" yWindow=\"15\" windowWidth=\"16095\" windowHeight=\"9660\" /></ns0:bookViews><ns0:sheets><ns0:sheet name=\"本周安排_严格秋季\" sheetId=\"1\" ns1:id=\"rId1\" /><ns0:sheet name=\"夏季参考_非当季承诺\" sheetId=\"2\" ns1:id=\"rId2\" /><ns0:sheet name=\"候选审计\" sheetId=\"3\" ns1:id=\"rId3\" /><ns0:sheet name=\"油盐复算\" sheetId=\"4\" ns1:id=\"rId4\" /><ns0:sheet name=\"备餐版核验\" sheetId=\"5\" ns1:id=\"rId5\" /><ns0:sheet name=\"选餐与执行\" sheetId=\"6\" ns1:id=\"rId6\" /><ns0:sheet name=\"口径与来源\" sheetId=\"7\" ns1:id=\"rId7\" /><ns0:sheet name=\"BMI与目标\" sheetId=\"8\" ns1:id=\"rId8\" /></ns0:sheets><ns0:definedNames><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"7\">BMI与目标!$A$1:$C$17</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"2\">候选审计!$A$1:$W$25</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"6\">口径与来源!$A$1:$C$21</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"4\">备餐版核验!$A$1:$O$31</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"1\">夏季参考_非当季承诺!$A$1:$F$11</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"0\">本周安排_严格秋季!$A$1:$F$12</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"3\">油盐复算!$A$1:$I$44</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Area\" localSheetId=\"5\">选餐与执行!$A$1:$H$9</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"7\">BMI与目标!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"2\">候选审计!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"6\">口径与来源!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"4\">备餐版核验!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"1\">夏季参考_非当季承诺!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"0\">本周安排_严格秋季!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"3\">油盐复算!$1:$1</ns0:definedName><ns0:definedName name=\"_xlnm.Print_Titles\" localSheetId=\"5\">选餐与执行!$1:$1</ns0:definedName></ns0:definedNames><ns0:calcPr calcId=\"124519\" fullCalcOnLoad=\"1\" /></ns0:workbook>",
  "xl/worksheets/sheet1.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0007]\" xmlns:ns1=\"[REDACTED-0008]\"><ns0:sheetPr><ns0:tabColor rgb=\"FF176B68\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:F12\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" tabSelected=\"1\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"18.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"76.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"4\" max=\"5\" width=\"23.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"6\" width=\"24.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:6\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>11</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>12</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>13</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>14</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>16</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:6\" ht=\"116\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"3\"><ns0:v>46272</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"1\" t=\"s\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"1\" t=\"s\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"1\" t=\"s\"><ns0:v>4</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:6\" ht=\"58\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"3\"><ns0:v>46273</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"1\" t=\"s\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:6\" ht=\"58\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"3\"><ns0:v>46274</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"1\" t=\"s\"><ns0:v>8</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:6\" ht=\"58\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"3\"><ns0:v>46275</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"1\" t=\"s\"><ns0:v>9</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:6\" ht=\"58\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"3\"><ns0:v>46276</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"1\" t=\"s\"><ns0:v>10</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"1\" t=\"s\"><ns0:v>7</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:6\" ht=\"47\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"4\" t=\"s\"><ns0:v>17</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"4\" /><ns0:c r=\"C8\" s=\"4\" /><ns0:c r=\"D8\" s=\"4\" /><ns0:c r=\"E8\" s=\"4\" /><ns0:c r=\"F8\" s=\"4\" /></ns0:row><ns0:row r=\"9\" spans=\"1:6\" ht=\"47\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"4\" t=\"s\"><ns0:v>18</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"4\" /><ns0:c r=\"C9\" s=\"4\" /><ns0:c r=\"D9\" s=\"4\" /><ns0:c r=\"E9\" s=\"4\" /><ns0:c r=\"F9\" s=\"4\" /></ns0:row><ns0:row r=\"10\" spans=\"1:6\" ht=\"43\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"5\" t=\"s\"><ns0:v>19</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"5\" /><ns0:c r=\"C10\" s=\"5\" /><ns0:c r=\"D10\" s=\"5\" /><ns0:c r=\"E10\" s=\"5\" /><ns0:c r=\"F10\" s=\"5\" /></ns0:row><ns0:row r=\"11\" spans=\"1:6\" ht=\"43\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"5\" t=\"s\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"5\" /><ns0:c r=\"C11\" s=\"5\" /><ns0:c r=\"D11\" s=\"5\" /><ns0:c r=\"E11\" s=\"5\" /><ns0:c r=\"F11\" s=\"5\" /></ns0:row><ns0:row r=\"12\" spans=\"1:6\" ht=\"43\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"5\" t=\"s\"><ns0:v>21</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"5\" /><ns0:c r=\"C12\" s=\"5\" /><ns0:c r=\"D12\" s=\"5\" /><ns0:c r=\"E12\" s=\"5\" /><ns0:c r=\"F12\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"5\"><ns0:mergeCell ref=\"A8:F8\" /><ns0:mergeCell ref=\"A9:F9\" /><ns0:mergeCell ref=\"A10:F10\" /><ns0:mergeCell ref=\"A11:F11\" /><ns0:mergeCell ref=\"A12:F12\" /></ns0:mergeCells><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"1\"><ns0:tablePart ns1:id=\"rId1\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet2.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0009]\" xmlns:ns1=\"[REDACTED-0010]\"><ns0:sheetPr><ns0:tabColor rgb=\"FFC89237\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:F11\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"22.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"76.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"4\" max=\"5\" width=\"23.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"6\" width=\"24.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:6\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>11</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>12</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>13</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>14</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>16</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:6\" ht=\"100\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"3\"><ns0:v>46272</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"1\" t=\"s\"><ns0:v>22</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>23</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"1\" t=\"s\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"1\" t=\"s\"><ns0:v>24</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:6\" ht=\"100\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"3\"><ns0:v>46273</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"1\" t=\"s\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"1\" t=\"s\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"1\" t=\"s\"><ns0:v>27</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:6\" ht=\"100\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"3\"><ns0:v>46274</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"1\" t=\"s\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>29</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"1\" t=\"s\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"1\" t=\"s\"><ns0:v>31</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:6\" ht=\"100\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"3\"><ns0:v>46275</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"1\" t=\"s\"><ns0:v>32</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>33</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"1\" t=\"s\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"1\" t=\"s\"><ns0:v>34</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:6\" ht=\"100\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"3\"><ns0:v>46276</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"1\" t=\"s\"><ns0:v>35</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>36</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"1\" t=\"s\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"1\" t=\"s\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"1\" t=\"s\"><ns0:v>37</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:6\" ht=\"44\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"4\" t=\"s\"><ns0:v>38</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"4\" /><ns0:c r=\"C8\" s=\"4\" /><ns0:c r=\"D8\" s=\"4\" /><ns0:c r=\"E8\" s=\"4\" /><ns0:c r=\"F8\" s=\"4\" /></ns0:row><ns0:row r=\"9\" spans=\"1:6\" ht=\"44\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"5\" t=\"s\"><ns0:v>39</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"5\" /><ns0:c r=\"C9\" s=\"5\" /><ns0:c r=\"D9\" s=\"5\" /><ns0:c r=\"E9\" s=\"5\" /><ns0:c r=\"F9\" s=\"5\" /></ns0:row><ns0:row r=\"10\" spans=\"1:6\" ht=\"44\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"5\" t=\"s\"><ns0:v>40</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"5\" /><ns0:c r=\"C10\" s=\"5\" /><ns0:c r=\"D10\" s=\"5\" /><ns0:c r=\"E10\" s=\"5\" /><ns0:c r=\"F10\" s=\"5\" /></ns0:row><ns0:row r=\"11\" spans=\"1:6\" ht=\"40\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"5\" t=\"s\"><ns0:v>41</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"5\" /><ns0:c r=\"C11\" s=\"5\" /><ns0:c r=\"D11\" s=\"5\" /><ns0:c r=\"E11\" s=\"5\" /><ns0:c r=\"F11\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"4\"><ns0:mergeCell ref=\"A8:F8\" /><ns0:mergeCell ref=\"A9:F9\" /><ns0:mergeCell ref=\"A10:F10\" /><ns0:mergeCell ref=\"A11:F11\" /></ns0:mergeCells><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"1\"><ns0:tablePart ns1:id=\"rId1\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet3.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0011]\" xmlns:ns1=\"[REDACTED-0012]\"><ns0:sheetPr><ns0:tabColor rgb=\"FF176B68\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:W25\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"2\" ySplit=\"1\" topLeftCell=\"C2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"C1\" sqref=\"C1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"9.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"10.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"4\" max=\"4\" width=\"9.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"5\" max=\"5\" width=\"23.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"6\" width=\"8.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"7\" max=\"7\" width=\"68.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"8\" max=\"8\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"9\" max=\"10\" width=\"12.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"11\" max=\"11\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"12\" max=\"12\" width=\"16.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"13\" max=\"13\" width=\"11.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"14\" max=\"14\" width=\"9.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"15\" max=\"15\" width=\"10.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"16\" max=\"16\" width=\"12.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"17\" max=\"17\" width=\"9.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"18\" max=\"19\" width=\"22.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"20\" max=\"20\" width=\"10.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"21\" max=\"21\" width=\"82.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"22\" max=\"22\" width=\"18.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"23\" max=\"23\" width=\"75.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:23\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>174</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>175</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>176</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>177</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>12</ns0:v></ns0:c><ns0:c r=\"G1\" s=\"2\" t=\"s\"><ns0:v>178</ns0:v></ns0:c><ns0:c r=\"H1\" s=\"2\" t=\"s\"><ns0:v>179</ns0:v></ns0:c><ns0:c r=\"I1\" s=\"2\" t=\"s\"><ns0:v>180</ns0:v></ns0:c><ns0:c r=\"J1\" s=\"2\" t=\"s\"><ns0:v>181</ns0:v></ns0:c><ns0:c r=\"K1\" s=\"2\" t=\"s\"><ns0:v>182</ns0:v></ns0:c><ns0:c r=\"L1\" s=\"2\" t=\"s\"><ns0:v>183</ns0:v></ns0:c><ns0:c r=\"M1\" s=\"2\" t=\"s\"><ns0:v>184</ns0:v></ns0:c><ns0:c r=\"N1\" s=\"2\" t=\"s\"><ns0:v>185</ns0:v></ns0:c><ns0:c r=\"O1\" s=\"2\" t=\"s\"><ns0:v>186</ns0:v></ns0:c><ns0:c r=\"P1\" s=\"2\" t=\"s\"><ns0:v>187</ns0:v></ns0:c><ns0:c r=\"Q1\" s=\"2\" t=\"s\"><ns0:v>188</ns0:v></ns0:c><ns0:c r=\"R1\" s=\"2\" t=\"s\"><ns0:v>189</ns0:v></ns0:c><ns0:c r=\"S1\" s=\"2\" t=\"s\"><ns0:v>190</ns0:v></ns0:c><ns0:c r=\"T1\" s=\"2\" t=\"s\"><ns0:v>191</ns0:v></ns0:c><ns0:c r=\"U1\" s=\"2\" t=\"s\"><ns0:v>192</ns0:v></ns0:c><ns0:c r=\"V1\" s=\"2\" t=\"s\"><ns0:v>193</ns0:v></ns0:c><ns0:c r=\"W1\" s=\"2\" t=\"s\"><ns0:v>194</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"1\" t=\"s\"><ns0:v>45</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G2\" s=\"1\" t=\"s\"><ns0:v>47</ns0:v></ns0:c><ns0:c r=\"H2\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I2\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"J2\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K2\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L2\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M2\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N2\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O2\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"P2\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"Q2\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"R2\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S2\" s=\"1\" t=\"s\"><ns0:v>52</ns0:v></ns0:c><ns0:c r=\"T2\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"U2\" s=\"1\" t=\"s\"><ns0:v>53</ns0:v></ns0:c><ns0:c r=\"V2\" s=\"1\" t=\"s\"><ns0:v>54</ns0:v></ns0:c><ns0:c r=\"W2\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"1\" t=\"s\"><ns0:v>57</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G3\" s=\"1\" t=\"s\"><ns0:v>58</ns0:v></ns0:c><ns0:c r=\"H3\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I3\" s=\"6\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"J3\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K3\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L3\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M3\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N3\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O3\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"P3\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"Q3\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"R3\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S3\" s=\"1\" t=\"s\"><ns0:v>52</ns0:v></ns0:c><ns0:c r=\"T3\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"U3\" s=\"1\" t=\"s\"><ns0:v>59</ns0:v></ns0:c><ns0:c r=\"V3\" s=\"1\" t=\"s\"><ns0:v>60</ns0:v></ns0:c><ns0:c r=\"W3\" s=\"1\" t=\"s\"><ns0:v>61</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>62</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"1\" t=\"s\"><ns0:v>63</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G4\" s=\"1\" t=\"s\"><ns0:v>64</ns0:v></ns0:c><ns0:c r=\"H4\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I4\" s=\"6\"><ns0:v>32</ns0:v></ns0:c><ns0:c r=\"J4\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K4\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L4\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M4\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N4\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O4\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P4\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q4\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"R4\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S4\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T4\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U4\" s=\"1\" t=\"s\"><ns0:v>68</ns0:v></ns0:c><ns0:c r=\"V4\" s=\"1\" t=\"s\"><ns0:v>60</ns0:v></ns0:c><ns0:c r=\"W4\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>69</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"1\" t=\"s\"><ns0:v>70</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"1\" t=\"s\"><ns0:v>71</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G5\" s=\"1\" t=\"s\"><ns0:v>72</ns0:v></ns0:c><ns0:c r=\"H5\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I5\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"J5\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K5\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"L5\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M5\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N5\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O5\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P5\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"Q5\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"R5\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S5\" s=\"1\" t=\"s\"><ns0:v>73</ns0:v></ns0:c><ns0:c r=\"T5\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U5\" s=\"1\" t=\"s\"><ns0:v>74</ns0:v></ns0:c><ns0:c r=\"V5\" s=\"1\" t=\"s\"><ns0:v>75</ns0:v></ns0:c><ns0:c r=\"W5\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"1\" t=\"s\"><ns0:v>77</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"1\" t=\"s\"><ns0:v>78</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G6\" s=\"1\" t=\"s\"><ns0:v>79</ns0:v></ns0:c><ns0:c r=\"H6\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I6\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"J6\" s=\"6\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"K6\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L6\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M6\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N6\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O6\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"P6\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q6\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"R6\" s=\"1\" t=\"s\"><ns0:v>80</ns0:v></ns0:c><ns0:c r=\"S6\" s=\"1\" t=\"s\"><ns0:v>73</ns0:v></ns0:c><ns0:c r=\"T6\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U6\" s=\"1\" t=\"s\"><ns0:v>81</ns0:v></ns0:c><ns0:c r=\"V6\" s=\"1\" t=\"s\"><ns0:v>82</ns0:v></ns0:c><ns0:c r=\"W6\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>83</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"1\" t=\"s\"><ns0:v>43</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"D7\" s=\"1\" t=\"s\"><ns0:v>84</ns0:v></ns0:c><ns0:c r=\"E7\" s=\"1\" t=\"s\"><ns0:v>85</ns0:v></ns0:c><ns0:c r=\"F7\" s=\"1\" t=\"s\"><ns0:v>86</ns0:v></ns0:c><ns0:c r=\"G7\" s=\"1\" t=\"s\"><ns0:v>87</ns0:v></ns0:c><ns0:c r=\"H7\" s=\"1\" t=\"s\"><ns0:v>88</ns0:v></ns0:c><ns0:c r=\"I7\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"J7\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K7\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L7\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"M7\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N7\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O7\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P7\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q7\" s=\"6\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"R7\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S7\" s=\"1\" t=\"s\"><ns0:v>73</ns0:v></ns0:c><ns0:c r=\"T7\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U7\" s=\"1\" t=\"s\"><ns0:v>90</ns0:v></ns0:c><ns0:c r=\"V7\" s=\"1\" t=\"s\"><ns0:v>91</ns0:v></ns0:c><ns0:c r=\"W7\" s=\"1\" t=\"s\"><ns0:v>92</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"1\" t=\"s\"><ns0:v>93</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"1\" t=\"s\"><ns0:v>94</ns0:v></ns0:c><ns0:c r=\"C8\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"D8\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E8\" s=\"1\" t=\"s\"><ns0:v>95</ns0:v></ns0:c><ns0:c r=\"F8\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G8\" s=\"1\" t=\"s\"><ns0:v>96</ns0:v></ns0:c><ns0:c r=\"H8\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I8\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"J8\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K8\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L8\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M8\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N8\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O8\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P8\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q8\" s=\"6\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"R8\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S8\" s=\"1\" t=\"s\"><ns0:v>52</ns0:v></ns0:c><ns0:c r=\"T8\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"U8\" s=\"1\" t=\"s\"><ns0:v>97</ns0:v></ns0:c><ns0:c r=\"V8\" s=\"1\" t=\"s\"><ns0:v>98</ns0:v></ns0:c><ns0:c r=\"W8\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"1\" t=\"s\"><ns0:v>99</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"1\" t=\"s\"><ns0:v>94</ns0:v></ns0:c><ns0:c r=\"C9\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"D9\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E9\" s=\"1\" t=\"s\"><ns0:v>100</ns0:v></ns0:c><ns0:c r=\"F9\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G9\" s=\"1\" t=\"s\"><ns0:v>101</ns0:v></ns0:c><ns0:c r=\"H9\" s=\"1\" t=\"s\"><ns0:v>102</ns0:v></ns0:c><ns0:c r=\"I9\" s=\"6\"><ns0:v>24</ns0:v></ns0:c><ns0:c r=\"J9\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K9\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L9\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M9\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N9\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O9\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P9\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q9\" s=\"6\"><ns0:v>8</ns0:v></ns0:c><ns0:c r=\"R9\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S9\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T9\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U9\" s=\"1\" t=\"s\"><ns0:v>103</ns0:v></ns0:c><ns0:c r=\"V9\" s=\"1\" t=\"s\"><ns0:v>98</ns0:v></ns0:c><ns0:c r=\"W9\" s=\"1\" t=\"s\"><ns0:v>104</ns0:v></ns0:c></ns0:row><ns0:row r=\"10\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"1\" t=\"s\"><ns0:v>105</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"1\" t=\"s\"><ns0:v>94</ns0:v></ns0:c><ns0:c r=\"C10\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"D10\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E10\" s=\"1\" t=\"s\"><ns0:v>106</ns0:v></ns0:c><ns0:c r=\"F10\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G10\" s=\"1\" t=\"s\"><ns0:v>107</ns0:v></ns0:c><ns0:c r=\"H10\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I10\" s=\"6\"><ns0:v>31</ns0:v></ns0:c><ns0:c r=\"J10\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K10\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L10\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M10\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N10\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O10\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P10\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q10\" s=\"6\"><ns0:v>9</ns0:v></ns0:c><ns0:c r=\"R10\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S10\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T10\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U10\" s=\"1\" t=\"s\"><ns0:v>108</ns0:v></ns0:c><ns0:c r=\"V10\" s=\"1\" t=\"s\"><ns0:v>109</ns0:v></ns0:c><ns0:c r=\"W10\" s=\"1\" t=\"s\"><ns0:v>110</ns0:v></ns0:c></ns0:row><ns0:row r=\"11\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"1\" t=\"s\"><ns0:v>111</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"1\" t=\"s\"><ns0:v>112</ns0:v></ns0:c><ns0:c r=\"C11\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"D11\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E11\" s=\"1\" t=\"s\"><ns0:v>113</ns0:v></ns0:c><ns0:c r=\"F11\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G11\" s=\"1\" t=\"s\"><ns0:v>114</ns0:v></ns0:c><ns0:c r=\"H11\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I11\" s=\"6\"><ns0:v>24</ns0:v></ns0:c><ns0:c r=\"J11\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K11\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L11\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M11\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N11\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O11\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P11\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q11\" s=\"6\"><ns0:v>10</ns0:v></ns0:c><ns0:c r=\"R11\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S11\" s=\"1\" t=\"s\"><ns0:v>52</ns0:v></ns0:c><ns0:c r=\"T11\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"U11\" s=\"1\" t=\"s\"><ns0:v>115</ns0:v></ns0:c><ns0:c r=\"V11\" s=\"1\" t=\"s\"><ns0:v>116</ns0:v></ns0:c><ns0:c r=\"W11\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"12\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"1\" t=\"s\"><ns0:v>117</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"1\" t=\"s\"><ns0:v>112</ns0:v></ns0:c><ns0:c r=\"C12\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"D12\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E12\" s=\"1\" t=\"s\"><ns0:v>118</ns0:v></ns0:c><ns0:c r=\"F12\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G12\" s=\"1\" t=\"s\"><ns0:v>119</ns0:v></ns0:c><ns0:c r=\"H12\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I12\" s=\"6\"><ns0:v>29</ns0:v></ns0:c><ns0:c r=\"J12\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K12\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L12\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M12\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N12\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O12\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"P12\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"Q12\" s=\"6\"><ns0:v>11</ns0:v></ns0:c><ns0:c r=\"R12\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S12\" s=\"1\" t=\"s\"><ns0:v>52</ns0:v></ns0:c><ns0:c r=\"T12\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"U12\" s=\"1\" t=\"s\"><ns0:v>120</ns0:v></ns0:c><ns0:c r=\"V12\" s=\"1\" t=\"s\"><ns0:v>116</ns0:v></ns0:c><ns0:c r=\"W12\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"13\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A13\" s=\"1\" t=\"s\"><ns0:v>121</ns0:v></ns0:c><ns0:c r=\"B13\" s=\"1\" t=\"s\"><ns0:v>112</ns0:v></ns0:c><ns0:c r=\"C13\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"D13\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E13\" s=\"1\" t=\"s\"><ns0:v>122</ns0:v></ns0:c><ns0:c r=\"F13\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G13\" s=\"1\" t=\"s\"><ns0:v>123</ns0:v></ns0:c><ns0:c r=\"H13\" s=\"1\" t=\"s\"><ns0:v>124</ns0:v></ns0:c><ns0:c r=\"I13\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"J13\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"K13\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L13\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M13\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N13\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O13\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"P13\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q13\" s=\"6\"><ns0:v>12</ns0:v></ns0:c><ns0:c r=\"R13\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S13\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T13\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U13\" s=\"1\" t=\"s\"><ns0:v>125</ns0:v></ns0:c><ns0:c r=\"V13\" s=\"1\" t=\"s\"><ns0:v>126</ns0:v></ns0:c><ns0:c r=\"W13\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"14\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A14\" s=\"1\" t=\"s\"><ns0:v>127</ns0:v></ns0:c><ns0:c r=\"B14\" s=\"1\" t=\"s\"><ns0:v>128</ns0:v></ns0:c><ns0:c r=\"C14\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D14\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E14\" s=\"1\" t=\"s\"><ns0:v>129</ns0:v></ns0:c><ns0:c r=\"F14\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G14\" s=\"1\" t=\"s\"><ns0:v>130</ns0:v></ns0:c><ns0:c r=\"H14\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I14\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"J14\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K14\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L14\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M14\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N14\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O14\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P14\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"Q14\" s=\"6\"><ns0:v>13</ns0:v></ns0:c><ns0:c r=\"R14\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S14\" s=\"1\" t=\"s\"><ns0:v>131</ns0:v></ns0:c><ns0:c r=\"T14\" s=\"6\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"U14\" s=\"1\" t=\"s\"><ns0:v>132</ns0:v></ns0:c><ns0:c r=\"V14\" s=\"1\" t=\"s\"><ns0:v>133</ns0:v></ns0:c><ns0:c r=\"W14\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"15\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A15\" s=\"1\" t=\"s\"><ns0:v>134</ns0:v></ns0:c><ns0:c r=\"B15\" s=\"1\" t=\"s\"><ns0:v>128</ns0:v></ns0:c><ns0:c r=\"C15\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D15\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E15\" s=\"1\" t=\"s\"><ns0:v>135</ns0:v></ns0:c><ns0:c r=\"F15\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G15\" s=\"1\" t=\"s\"><ns0:v>136</ns0:v></ns0:c><ns0:c r=\"H15\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I15\" s=\"6\"><ns0:v>34</ns0:v></ns0:c><ns0:c r=\"J15\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K15\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L15\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M15\" s=\"1\" t=\"s\"><ns0:v>49</ns0:v></ns0:c><ns0:c r=\"N15\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"O15\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P15\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q15\" s=\"6\"><ns0:v>14</ns0:v></ns0:c><ns0:c r=\"R15\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S15\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T15\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U15\" s=\"1\" t=\"s\"><ns0:v>137</ns0:v></ns0:c><ns0:c r=\"V15\" s=\"1\" t=\"s\"><ns0:v>138</ns0:v></ns0:c><ns0:c r=\"W15\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"16\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A16\" s=\"1\" t=\"s\"><ns0:v>139</ns0:v></ns0:c><ns0:c r=\"B16\" s=\"1\" t=\"s\"><ns0:v>128</ns0:v></ns0:c><ns0:c r=\"C16\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D16\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E16\" s=\"1\" t=\"s\"><ns0:v>140</ns0:v></ns0:c><ns0:c r=\"F16\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G16\" s=\"1\" t=\"s\"><ns0:v>141</ns0:v></ns0:c><ns0:c r=\"H16\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I16\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"J16\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K16\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L16\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M16\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N16\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O16\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P16\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q16\" s=\"6\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"R16\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S16\" s=\"1\" t=\"s\"><ns0:v>131</ns0:v></ns0:c><ns0:c r=\"T16\" s=\"6\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"U16\" s=\"1\" t=\"s\"><ns0:v>142</ns0:v></ns0:c><ns0:c r=\"V16\" s=\"1\" t=\"s\"><ns0:v>138</ns0:v></ns0:c><ns0:c r=\"W16\" s=\"1\" t=\"s\"><ns0:v>110</ns0:v></ns0:c></ns0:row><ns0:row r=\"17\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A17\" s=\"1\" t=\"s\"><ns0:v>143</ns0:v></ns0:c><ns0:c r=\"B17\" s=\"1\" t=\"s\"><ns0:v>144</ns0:v></ns0:c><ns0:c r=\"C17\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D17\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E17\" s=\"1\" t=\"s\"><ns0:v>145</ns0:v></ns0:c><ns0:c r=\"F17\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G17\" s=\"1\" t=\"s\"><ns0:v>146</ns0:v></ns0:c><ns0:c r=\"H17\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I17\" s=\"6\"><ns0:v>33</ns0:v></ns0:c><ns0:c r=\"J17\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K17\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L17\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M17\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N17\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O17\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P17\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q17\" s=\"6\"><ns0:v>16</ns0:v></ns0:c><ns0:c r=\"R17\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S17\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T17\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U17\" s=\"1\" t=\"s\"><ns0:v>147</ns0:v></ns0:c><ns0:c r=\"V17\" s=\"1\" t=\"s\"><ns0:v>148</ns0:v></ns0:c><ns0:c r=\"W17\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"18\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A18\" s=\"1\" t=\"s\"><ns0:v>149</ns0:v></ns0:c><ns0:c r=\"B18\" s=\"1\" t=\"s\"><ns0:v>144</ns0:v></ns0:c><ns0:c r=\"C18\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D18\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E18\" s=\"1\" t=\"s\"><ns0:v>150</ns0:v></ns0:c><ns0:c r=\"F18\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G18\" s=\"1\" t=\"s\"><ns0:v>151</ns0:v></ns0:c><ns0:c r=\"H18\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I18\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"J18\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K18\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L18\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M18\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N18\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O18\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P18\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q18\" s=\"6\"><ns0:v>17</ns0:v></ns0:c><ns0:c r=\"R18\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S18\" s=\"1\" t=\"s\"><ns0:v>131</ns0:v></ns0:c><ns0:c r=\"T18\" s=\"6\"><ns0:v>8</ns0:v></ns0:c><ns0:c r=\"U18\" s=\"1\" t=\"s\"><ns0:v>152</ns0:v></ns0:c><ns0:c r=\"V18\" s=\"1\" t=\"s\"><ns0:v>148</ns0:v></ns0:c><ns0:c r=\"W18\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"19\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A19\" s=\"1\" t=\"s\"><ns0:v>153</ns0:v></ns0:c><ns0:c r=\"B19\" s=\"1\" t=\"s\"><ns0:v>144</ns0:v></ns0:c><ns0:c r=\"C19\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D19\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E19\" s=\"1\" t=\"s\"><ns0:v>154</ns0:v></ns0:c><ns0:c r=\"F19\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G19\" s=\"1\" t=\"s\"><ns0:v>155</ns0:v></ns0:c><ns0:c r=\"H19\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I19\" s=\"6\"><ns0:v>31</ns0:v></ns0:c><ns0:c r=\"J19\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K19\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"L19\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"M19\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N19\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O19\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"P19\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q19\" s=\"6\"><ns0:v>18</ns0:v></ns0:c><ns0:c r=\"R19\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S19\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T19\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U19\" s=\"1\" t=\"s\"><ns0:v>108</ns0:v></ns0:c><ns0:c r=\"V19\" s=\"1\" t=\"s\"><ns0:v>156</ns0:v></ns0:c><ns0:c r=\"W19\" s=\"1\" t=\"s\"><ns0:v>55</ns0:v></ns0:c></ns0:row><ns0:row r=\"20\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A20\" s=\"1\" t=\"s\"><ns0:v>157</ns0:v></ns0:c><ns0:c r=\"B20\" s=\"1\" t=\"s\"><ns0:v>158</ns0:v></ns0:c><ns0:c r=\"C20\" s=\"6\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D20\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E20\" s=\"1\" t=\"s\"><ns0:v>159</ns0:v></ns0:c><ns0:c r=\"F20\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G20\" s=\"1\" t=\"s\"><ns0:v>160</ns0:v></ns0:c><ns0:c r=\"H20\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I20\" s=\"6\"><ns0:v>34</ns0:v></ns0:c><ns0:c r=\"J20\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K20\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L20\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"M20\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N20\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O20\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P20\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q20\" s=\"6\"><ns0:v>19</ns0:v></ns0:c><ns0:c r=\"R20\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S20\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T20\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U20\" s=\"1\" t=\"s\"><ns0:v>137</ns0:v></ns0:c><ns0:c r=\"V20\" s=\"1\" t=\"s\"><ns0:v>161</ns0:v></ns0:c><ns0:c r=\"W20\" s=\"1\" t=\"s\"><ns0:v>162</ns0:v></ns0:c></ns0:row><ns0:row r=\"21\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A21\" s=\"1\" t=\"s\"><ns0:v>163</ns0:v></ns0:c><ns0:c r=\"B21\" s=\"1\" t=\"s\"><ns0:v>158</ns0:v></ns0:c><ns0:c r=\"C21\" s=\"6\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D21\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E21\" s=\"1\" t=\"s\"><ns0:v>164</ns0:v></ns0:c><ns0:c r=\"F21\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G21\" s=\"1\" t=\"s\"><ns0:v>165</ns0:v></ns0:c><ns0:c r=\"H21\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I21\" s=\"6\"><ns0:v>29</ns0:v></ns0:c><ns0:c r=\"J21\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"K21\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L21\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"M21\" s=\"1\" t=\"s\"><ns0:v>89</ns0:v></ns0:c><ns0:c r=\"N21\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"O21\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"P21\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q21\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"R21\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S21\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T21\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U21\" s=\"1\" t=\"s\"><ns0:v>166</ns0:v></ns0:c><ns0:c r=\"V21\" s=\"1\" t=\"s\"><ns0:v>167</ns0:v></ns0:c><ns0:c r=\"W21\" s=\"1\" t=\"s\"><ns0:v>162</ns0:v></ns0:c></ns0:row><ns0:row r=\"22\" spans=\"1:23\" ht=\"95\" customHeight=\"1\"><ns0:c r=\"A22\" s=\"1\" t=\"s\"><ns0:v>168</ns0:v></ns0:c><ns0:c r=\"B22\" s=\"1\" t=\"s\"><ns0:v>158</ns0:v></ns0:c><ns0:c r=\"C22\" s=\"6\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D22\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"E22\" s=\"1\" t=\"s\"><ns0:v>169</ns0:v></ns0:c><ns0:c r=\"F22\" s=\"1\" t=\"s\"><ns0:v>46</ns0:v></ns0:c><ns0:c r=\"G22\" s=\"1\" t=\"s\"><ns0:v>170</ns0:v></ns0:c><ns0:c r=\"H22\" s=\"1\" t=\"s\"><ns0:v>48</ns0:v></ns0:c><ns0:c r=\"I22\" s=\"6\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"J22\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"K22\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"L22\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"M22\" s=\"1\" t=\"s\"><ns0:v>171</ns0:v></ns0:c><ns0:c r=\"N22\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"O22\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"P22\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"Q22\" s=\"6\"><ns0:v>21</ns0:v></ns0:c><ns0:c r=\"R22\" s=\"1\" t=\"s\"><ns0:v>51</ns0:v></ns0:c><ns0:c r=\"S22\" s=\"1\" t=\"s\"><ns0:v>66</ns0:v></ns0:c><ns0:c r=\"T22\" s=\"1\" t=\"s\"><ns0:v>67</ns0:v></ns0:c><ns0:c r=\"U22\" s=\"1\" t=\"s\"><ns0:v>172</ns0:v></ns0:c><ns0:c r=\"V22\" s=\"1\" t=\"s\"><ns0:v>167</ns0:v></ns0:c><ns0:c r=\"W22\" s=\"1\" t=\"s\"><ns0:v>162</ns0:v></ns0:c></ns0:row><ns0:row r=\"24\" spans=\"1:23\" ht=\"48\" customHeight=\"1\"><ns0:c r=\"A24\" s=\"5\" t=\"s\"><ns0:v>195</ns0:v></ns0:c><ns0:c r=\"B24\" s=\"5\" /><ns0:c r=\"C24\" s=\"5\" /><ns0:c r=\"D24\" s=\"5\" /><ns0:c r=\"E24\" s=\"5\" /><ns0:c r=\"F24\" s=\"5\" /><ns0:c r=\"G24\" s=\"5\" /><ns0:c r=\"H24\" s=\"5\" /><ns0:c r=\"I24\" s=\"5\" /><ns0:c r=\"J24\" s=\"5\" /><ns0:c r=\"K24\" s=\"5\" /><ns0:c r=\"L24\" s=\"5\" /><ns0:c r=\"M24\" s=\"5\" /><ns0:c r=\"N24\" s=\"5\" /><ns0:c r=\"O24\" s=\"5\" /><ns0:c r=\"P24\" s=\"5\" /><ns0:c r=\"Q24\" s=\"5\" /><ns0:c r=\"R24\" s=\"5\" /><ns0:c r=\"S24\" s=\"5\" /><ns0:c r=\"T24\" s=\"5\" /><ns0:c r=\"U24\" s=\"5\" /><ns0:c r=\"V24\" s=\"5\" /><ns0:c r=\"W24\" s=\"5\" /></ns0:row><ns0:row r=\"25\" spans=\"1:23\" ht=\"45\" customHeight=\"1\"><ns0:c r=\"A25\" s=\"5\" t=\"s\"><ns0:v>196</ns0:v></ns0:c><ns0:c r=\"B25\" s=\"5\" /><ns0:c r=\"C25\" s=\"5\" /><ns0:c r=\"D25\" s=\"5\" /><ns0:c r=\"E25\" s=\"5\" /><ns0:c r=\"F25\" s=\"5\" /><ns0:c r=\"G25\" s=\"5\" /><ns0:c r=\"H25\" s=\"5\" /><ns0:c r=\"I25\" s=\"5\" /><ns0:c r=\"J25\" s=\"5\" /><ns0:c r=\"K25\" s=\"5\" /><ns0:c r=\"L25\" s=\"5\" /><ns0:c r=\"M25\" s=\"5\" /><ns0:c r=\"N25\" s=\"5\" /><ns0:c r=\"O25\" s=\"5\" /><ns0:c r=\"P25\" s=\"5\" /><ns0:c r=\"Q25\" s=\"5\" /><ns0:c r=\"R25\" s=\"5\" /><ns0:c r=\"S25\" s=\"5\" /><ns0:c r=\"T25\" s=\"5\" /><ns0:c r=\"U25\" s=\"5\" /><ns0:c r=\"V25\" s=\"5\" /><ns0:c r=\"W25\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"2\"><ns0:mergeCell ref=\"A24:W24\" /><ns0:mergeCell ref=\"A25:W25\" /></ns0:mergeCells><ns0:conditionalFormatting sqref=\"R2:S22\"><ns0:cfRule type=\"containsText\" dxfId=\"0\" priority=\"1\" operator=\"containsText\" text=\"入选\"><ns0:formula>NOT(ISERROR(SEARCH(\"入选\",R2)))</ns0:formula></ns0:cfRule></ns0:conditionalFormatting><ns0:conditionalFormatting sqref=\"S2:S22\"><ns0:cfRule type=\"containsText\" dxfId=\"1\" priority=\"2\" operator=\"containsText\" text=\"淘汰\"><ns0:formula>NOT(ISERROR(SEARCH(\"淘汰\",S2)))</ns0:formula></ns0:cfRule></ns0:conditionalFormatting><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" fitToHeight=\"0\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"1\"><ns0:tablePart ns1:id=\"rId1\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet4.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0013]\" xmlns:ns1=\"[REDACTED-0014]\"><ns0:sheetPr><ns0:tabColor rgb=\"FF447D9E\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:I44\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"16.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"5\" width=\"18.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"6\" width=\"26.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"7\" max=\"7\" width=\"23.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"8\" max=\"8\" width=\"55.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"9\" max=\"9\" width=\"98.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:9\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>206</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>207</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>183</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>208</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>209</ns0:v></ns0:c><ns0:c r=\"G1\" s=\"2\" t=\"s\"><ns0:v>210</ns0:v></ns0:c><ns0:c r=\"H1\" s=\"2\" t=\"s\"><ns0:v>211</ns0:v></ns0:c><ns0:c r=\"I1\" s=\"2\" t=\"s\"><ns0:v>212</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"7\"><ns0:f>D2/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"7\"><ns0:f>MAX(0,C2-E2)</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"G2\" s=\"7\"><ns0:f>C2+E2</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"H2\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I2\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"7\"><ns0:f>D3/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"7\"><ns0:f>MAX(0,C3-E3)</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"G3\" s=\"7\"><ns0:f>C3+E3</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"H3\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I3\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>62</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"7\"><ns0:f>D4/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"7\"><ns0:f>MAX(0,C4-E4)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G4\" s=\"7\"><ns0:f>C4+E4</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H4\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I4\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>69</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"7\"><ns0:f>D5/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"7\"><ns0:f>MAX(0,C5-E5)</ns0:f><ns0:v>3.0</ns0:v></ns0:c><ns0:c r=\"G5\" s=\"7\"><ns0:f>C5+E5</ns0:f><ns0:v>3.0</ns0:v></ns0:c><ns0:c r=\"H5\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I5\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"6\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"7\"><ns0:f>D6/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"7\"><ns0:f>MAX(0,C6-E6)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G6\" s=\"7\"><ns0:f>C6+E6</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H6\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I6\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>83</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D7\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"E7\" s=\"7\"><ns0:f>D7/5</ns0:f><ns0:v>1.0</ns0:v></ns0:c><ns0:c r=\"F7\" s=\"7\"><ns0:f>MAX(0,C7-E7)</ns0:f><ns0:v>3.0</ns0:v></ns0:c><ns0:c r=\"G7\" s=\"7\"><ns0:f>C7+E7</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H7\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I7\" s=\"1\" t=\"s\"><ns0:v>199</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"1\" t=\"s\"><ns0:v>93</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C8\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D8\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E8\" s=\"7\"><ns0:f>D8/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F8\" s=\"7\"><ns0:f>MAX(0,C8-E8)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G8\" s=\"7\"><ns0:f>C8+E8</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H8\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I8\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"1\" t=\"s\"><ns0:v>99</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C9\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D9\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E9\" s=\"7\"><ns0:f>D9/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F9\" s=\"7\"><ns0:f>MAX(0,C9-E9)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G9\" s=\"7\"><ns0:f>C9+E9</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H9\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I9\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"10\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"1\" t=\"s\"><ns0:v>105</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C10\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D10\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E10\" s=\"7\"><ns0:f>D10/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F10\" s=\"7\"><ns0:f>MAX(0,C10-E10)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G10\" s=\"7\"><ns0:f>C10+E10</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H10\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I10\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"11\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"1\" t=\"s\"><ns0:v>111</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C11\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D11\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E11\" s=\"7\"><ns0:f>D11/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F11\" s=\"7\"><ns0:f>MAX(0,C11-E11)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G11\" s=\"7\"><ns0:f>C11+E11</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H11\" s=\"1\" t=\"s\"><ns0:v>200</ns0:v></ns0:c><ns0:c r=\"I11\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"12\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"1\" t=\"s\"><ns0:v>117</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C12\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D12\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E12\" s=\"7\"><ns0:f>D12/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F12\" s=\"7\"><ns0:f>MAX(0,C12-E12)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G12\" s=\"7\"><ns0:f>C12+E12</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H12\" s=\"1\" t=\"s\"><ns0:v>201</ns0:v></ns0:c><ns0:c r=\"I12\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"13\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A13\" s=\"1\" t=\"s\"><ns0:v>121</ns0:v></ns0:c><ns0:c r=\"B13\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"C13\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D13\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E13\" s=\"7\"><ns0:f>D13/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F13\" s=\"7\"><ns0:f>MAX(0,C13-E13)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G13\" s=\"7\"><ns0:f>C13+E13</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H13\" s=\"1\" t=\"s\"><ns0:v>202</ns0:v></ns0:c><ns0:c r=\"I13\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"14\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A14\" s=\"1\" t=\"s\"><ns0:v>127</ns0:v></ns0:c><ns0:c r=\"B14\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C14\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D14\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E14\" s=\"7\"><ns0:f>D14/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F14\" s=\"7\"><ns0:f>MAX(0,C14-E14)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G14\" s=\"7\"><ns0:f>C14+E14</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H14\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I14\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"15\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A15\" s=\"1\" t=\"s\"><ns0:v>134</ns0:v></ns0:c><ns0:c r=\"B15\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C15\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D15\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E15\" s=\"7\"><ns0:f>D15/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F15\" s=\"7\"><ns0:f>MAX(0,C15-E15)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G15\" s=\"7\"><ns0:f>C15+E15</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H15\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I15\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"16\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A16\" s=\"1\" t=\"s\"><ns0:v>139</ns0:v></ns0:c><ns0:c r=\"B16\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C16\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D16\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E16\" s=\"7\"><ns0:f>D16/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F16\" s=\"7\"><ns0:f>MAX(0,C16-E16)</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"G16\" s=\"7\"><ns0:f>C16+E16</ns0:f><ns0:v>5.0</ns0:v></ns0:c><ns0:c r=\"H16\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I16\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"17\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A17\" s=\"1\" t=\"s\"><ns0:v>143</ns0:v></ns0:c><ns0:c r=\"B17\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C17\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D17\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E17\" s=\"7\"><ns0:f>D17/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F17\" s=\"7\"><ns0:f>MAX(0,C17-E17)</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"G17\" s=\"7\"><ns0:f>C17+E17</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"H17\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I17\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"18\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A18\" s=\"1\" t=\"s\"><ns0:v>149</ns0:v></ns0:c><ns0:c r=\"B18\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C18\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D18\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E18\" s=\"7\"><ns0:f>D18/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F18\" s=\"7\"><ns0:f>MAX(0,C18-E18)</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"G18\" s=\"7\"><ns0:f>C18+E18</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"H18\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I18\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"19\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A19\" s=\"1\" t=\"s\"><ns0:v>153</ns0:v></ns0:c><ns0:c r=\"B19\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C19\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"D19\" s=\"6\"><ns0:v>0</ns0:v></ns0:c><ns0:c r=\"E19\" s=\"7\"><ns0:f>D19/5</ns0:f><ns0:v>0.0</ns0:v></ns0:c><ns0:c r=\"F19\" s=\"7\"><ns0:f>MAX(0,C19-E19)</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"G19\" s=\"7\"><ns0:f>C19+E19</ns0:f><ns0:v>4.0</ns0:v></ns0:c><ns0:c r=\"H19\" s=\"1\" t=\"s\"><ns0:v>197</ns0:v></ns0:c><ns0:c r=\"I19\" s=\"1\" t=\"s\"><ns0:v>198</ns0:v></ns0:c></ns0:row><ns0:row r=\"20\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A20\" s=\"1\" t=\"s\"><ns0:v>157</ns0:v></ns0:c><ns0:c r=\"B20\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C20\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D20\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"E20\" s=\"7\"><ns0:f>D20/5</ns0:f><ns0:v>0.8</ns0:v></ns0:c><ns0:c r=\"F20\" s=\"7\"><ns0:f>MAX(0,C20-E20)</ns0:f><ns0:v>4.2</ns0:v></ns0:c><ns0:c r=\"G20\" s=\"7\"><ns0:f>C20+E20</ns0:f><ns0:v>5.8</ns0:v></ns0:c><ns0:c r=\"H20\" s=\"1\" t=\"s\"><ns0:v>203</ns0:v></ns0:c><ns0:c r=\"I20\" s=\"1\" t=\"s\"><ns0:v>199</ns0:v></ns0:c></ns0:row><ns0:row r=\"21\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A21\" s=\"1\" t=\"s\"><ns0:v>163</ns0:v></ns0:c><ns0:c r=\"B21\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"C21\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D21\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"E21\" s=\"7\"><ns0:f>D21/5</ns0:f><ns0:v>0.8</ns0:v></ns0:c><ns0:c r=\"F21\" s=\"7\"><ns0:f>MAX(0,C21-E21)</ns0:f><ns0:v>4.2</ns0:v></ns0:c><ns0:c r=\"G21\" s=\"7\"><ns0:f>C21+E21</ns0:f><ns0:v>5.8</ns0:v></ns0:c><ns0:c r=\"H21\" s=\"1\" t=\"s\"><ns0:v>204</ns0:v></ns0:c><ns0:c r=\"I21\" s=\"1\" t=\"s\"><ns0:v>199</ns0:v></ns0:c></ns0:row><ns0:row r=\"22\" spans=\"1:9\" ht=\"67\" customHeight=\"1\"><ns0:c r=\"A22\" s=\"1\" t=\"s\"><ns0:v>168</ns0:v></ns0:c><ns0:c r=\"B22\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"C22\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D22\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"E22\" s=\"7\"><ns0:f>D22/5</ns0:f><ns0:v>0.8</ns0:v></ns0:c><ns0:c r=\"F22\" s=\"7\"><ns0:f>MAX(0,C22-E22)</ns0:f><ns0:v>4.2</ns0:v></ns0:c><ns0:c r=\"G22\" s=\"7\"><ns0:f>C22+E22</ns0:f><ns0:v>5.8</ns0:v></ns0:c><ns0:c r=\"H22\" s=\"1\" t=\"s\"><ns0:v>205</ns0:v></ns0:c><ns0:c r=\"I22\" s=\"1\" t=\"s\"><ns0:v>199</ns0:v></ns0:c></ns0:row><ns0:row r=\"24\" spans=\"1:9\" ht=\"48\" customHeight=\"1\"><ns0:c r=\"A24\" s=\"4\" t=\"s\"><ns0:v>213</ns0:v></ns0:c><ns0:c r=\"B24\" s=\"4\" /><ns0:c r=\"C24\" s=\"4\" /><ns0:c r=\"D24\" s=\"4\" /><ns0:c r=\"E24\" s=\"4\" /><ns0:c r=\"F24\" s=\"4\" /><ns0:c r=\"G24\" s=\"4\" /><ns0:c r=\"H24\" s=\"4\" /><ns0:c r=\"I24\" s=\"4\" /></ns0:row><ns0:row r=\"25\" spans=\"1:9\" ht=\"52\" customHeight=\"1\"><ns0:c r=\"A25\" s=\"5\" t=\"s\"><ns0:v>214</ns0:v></ns0:c><ns0:c r=\"B25\" s=\"5\" /><ns0:c r=\"C25\" s=\"5\" /><ns0:c r=\"D25\" s=\"5\" /><ns0:c r=\"E25\" s=\"5\" /><ns0:c r=\"F25\" s=\"5\" /><ns0:c r=\"G25\" s=\"5\" /><ns0:c r=\"H25\" s=\"5\" /><ns0:c r=\"I25\" s=\"5\" /></ns0:row><ns0:row r=\"28\" spans=\"1:9\" ht=\"28\" customHeight=\"1\"><ns0:c r=\"A28\" s=\"2\" t=\"s\"><ns0:v>222</ns0:v></ns0:c><ns0:c r=\"B28\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"C28\" s=\"2\" t=\"s\"><ns0:v>223</ns0:v></ns0:c><ns0:c r=\"D28\" s=\"2\" t=\"s\"><ns0:v>224</ns0:v></ns0:c><ns0:c r=\"E28\" s=\"2\" t=\"s\"><ns0:v>225</ns0:v></ns0:c><ns0:c r=\"F28\" s=\"2\" t=\"s\"><ns0:v>226</ns0:v></ns0:c><ns0:c r=\"G28\" s=\"2\" t=\"s\"><ns0:v>227</ns0:v></ns0:c><ns0:c r=\"H28\" s=\"2\" t=\"s\"><ns0:v>228</ns0:v></ns0:c><ns0:c r=\"I28\" s=\"2\" t=\"s\"><ns0:v>229</ns0:v></ns0:c></ns0:row><ns0:row r=\"29\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A29\" s=\"1\" t=\"s\"><ns0:v>215</ns0:v></ns0:c><ns0:c r=\"B29\" s=\"1\" t=\"s\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"C29\" s=\"7\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"D29\" s=\"7\"><ns0:v>0.9</ns0:v></ns0:c><ns0:c r=\"E29\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F29\" s=\"7\"><ns0:f>D29+E29/5</ns0:f><ns0:v>1.3</ns0:v></ns0:c><ns0:c r=\"G29\" s=\"7\"><ns0:v>1.5</ns0:v></ns0:c><ns0:c r=\"H29\" s=\"7\"><ns0:f>G29-F29</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"I29\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"30\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A30\" s=\"1\" t=\"s\"><ns0:v>217</ns0:v></ns0:c><ns0:c r=\"B30\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"C30\" s=\"7\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D30\" s=\"7\"><ns0:v>0.8</ns0:v></ns0:c><ns0:c r=\"E30\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F30\" s=\"7\"><ns0:f>D30+E30/5</ns0:f><ns0:v>1.2000000000000002</ns0:v></ns0:c><ns0:c r=\"G30\" s=\"7\"><ns0:v>1.2</ns0:v></ns0:c><ns0:c r=\"H30\" s=\"7\"><ns0:f>G30-F30</ns0:f><ns0:v>-0.0</ns0:v></ns0:c><ns0:c r=\"I30\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"31\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A31\" s=\"1\" t=\"s\"><ns0:v>218</ns0:v></ns0:c><ns0:c r=\"B31\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"C31\" s=\"7\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D31\" s=\"7\"><ns0:v>0.8</ns0:v></ns0:c><ns0:c r=\"E31\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F31\" s=\"7\"><ns0:f>D31+E31/5</ns0:f><ns0:v>1.2000000000000002</ns0:v></ns0:c><ns0:c r=\"G31\" s=\"7\"><ns0:v>1.2</ns0:v></ns0:c><ns0:c r=\"H31\" s=\"7\"><ns0:f>G31-F31</ns0:f><ns0:v>-0.0</ns0:v></ns0:c><ns0:c r=\"I31\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"32\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A32\" s=\"1\" t=\"s\"><ns0:v>219</ns0:v></ns0:c><ns0:c r=\"B32\" s=\"1\" t=\"s\"><ns0:v>93</ns0:v></ns0:c><ns0:c r=\"C32\" s=\"7\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D32\" s=\"7\"><ns0:v>0.9</ns0:v></ns0:c><ns0:c r=\"E32\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F32\" s=\"7\"><ns0:f>D32+E32/5</ns0:f><ns0:v>1.3</ns0:v></ns0:c><ns0:c r=\"G32\" s=\"7\"><ns0:v>1.5</ns0:v></ns0:c><ns0:c r=\"H32\" s=\"7\"><ns0:f>G32-F32</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"I32\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"33\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A33\" s=\"1\" t=\"s\"><ns0:v>220</ns0:v></ns0:c><ns0:c r=\"B33\" s=\"1\" t=\"s\"><ns0:v>117</ns0:v></ns0:c><ns0:c r=\"C33\" s=\"7\"><ns0:v>7</ns0:v></ns0:c><ns0:c r=\"D33\" s=\"7\"><ns0:v>0.9</ns0:v></ns0:c><ns0:c r=\"E33\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F33\" s=\"7\"><ns0:f>D33+E33/5</ns0:f><ns0:v>1.3</ns0:v></ns0:c><ns0:c r=\"G33\" s=\"7\"><ns0:v>1.5</ns0:v></ns0:c><ns0:c r=\"H33\" s=\"7\"><ns0:f>G33-F33</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"I33\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"34\" spans=\"1:9\" ht=\"63\" customHeight=\"1\"><ns0:c r=\"A34\" s=\"1\" t=\"s\"><ns0:v>221</ns0:v></ns0:c><ns0:c r=\"B34\" s=\"1\" t=\"s\"><ns0:v>111</ns0:v></ns0:c><ns0:c r=\"C34\" s=\"7\"><ns0:v>6</ns0:v></ns0:c><ns0:c r=\"D34\" s=\"7\"><ns0:v>0.9</ns0:v></ns0:c><ns0:c r=\"E34\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"F34\" s=\"7\"><ns0:f>D34+E34/5</ns0:f><ns0:v>1.3</ns0:v></ns0:c><ns0:c r=\"G34\" s=\"7\"><ns0:v>1.5</ns0:v></ns0:c><ns0:c r=\"H34\" s=\"7\"><ns0:f>G34-F34</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"I34\" s=\"1\" t=\"s\"><ns0:v>216</ns0:v></ns0:c></ns0:row><ns0:row r=\"36\" spans=\"1:9\" ht=\"48\" customHeight=\"1\"><ns0:c r=\"A36\" s=\"5\" t=\"s\"><ns0:v>230</ns0:v></ns0:c><ns0:c r=\"B36\" s=\"5\" /><ns0:c r=\"C36\" s=\"5\" /><ns0:c r=\"D36\" s=\"5\" /><ns0:c r=\"E36\" s=\"5\" /><ns0:c r=\"F36\" s=\"5\" /><ns0:c r=\"G36\" s=\"5\" /><ns0:c r=\"H36\" s=\"5\" /><ns0:c r=\"I36\" s=\"5\" /></ns0:row><ns0:row r=\"39\" spans=\"1:9\" ht=\"28\" customHeight=\"1\"><ns0:c r=\"A39\" s=\"2\" t=\"s\"><ns0:v>239</ns0:v></ns0:c><ns0:c r=\"B39\" s=\"2\" t=\"s\"><ns0:v>240</ns0:v></ns0:c><ns0:c r=\"C39\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"D39\" s=\"2\" t=\"s\"><ns0:v>241</ns0:v></ns0:c><ns0:c r=\"E39\" s=\"2\" t=\"s\"><ns0:v>242</ns0:v></ns0:c><ns0:c r=\"F39\" s=\"2\" t=\"s\"><ns0:v>243</ns0:v></ns0:c><ns0:c r=\"G39\" s=\"2\" t=\"s\"><ns0:v>244</ns0:v></ns0:c><ns0:c r=\"H39\" s=\"2\" t=\"s\"><ns0:v>245</ns0:v></ns0:c><ns0:c r=\"I39\" s=\"2\" t=\"s\"><ns0:v>246</ns0:v></ns0:c></ns0:row><ns0:row r=\"40\" spans=\"1:9\" ht=\"75\" customHeight=\"1\"><ns0:c r=\"A40\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"B40\" s=\"1\" t=\"s\"><ns0:v>231</ns0:v></ns0:c><ns0:c r=\"C40\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"D40\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"E40\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"F40\" s=\"1\" t=\"s\"><ns0:v>232</ns0:v></ns0:c><ns0:c r=\"G40\" s=\"1\" t=\"s\"><ns0:v>233</ns0:v></ns0:c><ns0:c r=\"H40\" s=\"1\" t=\"s\"><ns0:v>234</ns0:v></ns0:c><ns0:c r=\"I40\" s=\"1\" t=\"s\"><ns0:v>235</ns0:v></ns0:c></ns0:row><ns0:row r=\"41\" spans=\"1:9\" ht=\"75\" customHeight=\"1\"><ns0:c r=\"A41\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"B41\" s=\"1\" t=\"s\"><ns0:v>236</ns0:v></ns0:c><ns0:c r=\"C41\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"D41\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"E41\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"F41\" s=\"1\" t=\"s\"><ns0:v>232</ns0:v></ns0:c><ns0:c r=\"G41\" s=\"1\" t=\"s\"><ns0:v>233</ns0:v></ns0:c><ns0:c r=\"H41\" s=\"1\" t=\"s\"><ns0:v>237</ns0:v></ns0:c><ns0:c r=\"I41\" s=\"1\" t=\"s\"><ns0:v>238</ns0:v></ns0:c></ns0:row><ns0:row r=\"43\" spans=\"1:9\" ht=\"45\" customHeight=\"1\"><ns0:c r=\"A43\" s=\"4\" t=\"s\"><ns0:v>247</ns0:v></ns0:c><ns0:c r=\"B43\" s=\"4\" /><ns0:c r=\"C43\" s=\"4\" /><ns0:c r=\"D43\" s=\"4\" /><ns0:c r=\"E43\" s=\"4\" /><ns0:c r=\"F43\" s=\"4\" /><ns0:c r=\"G43\" s=\"4\" /><ns0:c r=\"H43\" s=\"4\" /><ns0:c r=\"I43\" s=\"4\" /></ns0:row><ns0:row r=\"44\" spans=\"1:9\" ht=\"45\" customHeight=\"1\"><ns0:c r=\"A44\" s=\"4\" t=\"s\"><ns0:v>248</ns0:v></ns0:c><ns0:c r=\"B44\" s=\"4\" /><ns0:c r=\"C44\" s=\"4\" /><ns0:c r=\"D44\" s=\"4\" /><ns0:c r=\"E44\" s=\"4\" /><ns0:c r=\"F44\" s=\"4\" /><ns0:c r=\"G44\" s=\"4\" /><ns0:c r=\"H44\" s=\"4\" /><ns0:c r=\"I44\" s=\"4\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"5\"><ns0:mergeCell ref=\"A24:I24\" /><ns0:mergeCell ref=\"A25:I25\" /><ns0:mergeCell ref=\"A36:I36\" /><ns0:mergeCell ref=\"A43:I43\" /><ns0:mergeCell ref=\"A44:I44\" /></ns0:mergeCells><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" fitToHeight=\"0\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"3\"><ns0:tablePart ns1:id=\"rId1\" /><ns0:tablePart ns1:id=\"rId2\" /><ns0:tablePart ns1:id=\"rId3\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet5.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0015]\" xmlns:ns1=\"[REDACTED-0016]\"><ns0:sheetPr><ns0:tabColor rgb=\"FFC89237\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:O31\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"9.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"45.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"4\" max=\"5\" width=\"14.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"7\" width=\"12.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"8\" max=\"8\" width=\"13.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"9\" max=\"9\" width=\"12.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"10\" max=\"10\" width=\"17.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"11\" max=\"11\" width=\"12.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"12\" max=\"12\" width=\"60.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"13\" max=\"14\" width=\"24.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"15\" max=\"15\" width=\"64.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:15\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>176</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>278</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>279</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>280</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>281</ns0:v></ns0:c><ns0:c r=\"G1\" s=\"2\" t=\"s\"><ns0:v>282</ns0:v></ns0:c><ns0:c r=\"H1\" s=\"2\" t=\"s\"><ns0:v>181</ns0:v></ns0:c><ns0:c r=\"I1\" s=\"2\" t=\"s\"><ns0:v>283</ns0:v></ns0:c><ns0:c r=\"J1\" s=\"2\" t=\"s\"><ns0:v>284</ns0:v></ns0:c><ns0:c r=\"K1\" s=\"2\" t=\"s\"><ns0:v>285</ns0:v></ns0:c><ns0:c r=\"L1\" s=\"2\" t=\"s\"><ns0:v>286</ns0:v></ns0:c><ns0:c r=\"M1\" s=\"2\" t=\"s\"><ns0:v>287</ns0:v></ns0:c><ns0:c r=\"N1\" s=\"2\" t=\"s\"><ns0:v>288</ns0:v></ns0:c><ns0:c r=\"O1\" s=\"2\" t=\"s\"><ns0:v>289</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"G2\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H2\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I2\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J2\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K2\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L2\" s=\"1\" t=\"s\"><ns0:v>250</ns0:v></ns0:c><ns0:c r=\"M2\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N2\" s=\"1\" t=\"s\"><ns0:v>252</ns0:v></ns0:c><ns0:c r=\"O2\" s=\"1\" t=\"s\"><ns0:v>253</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"6\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"G3\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H3\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I3\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J3\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K3\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L3\" s=\"1\" t=\"s\"><ns0:v>250</ns0:v></ns0:c><ns0:c r=\"M3\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N3\" s=\"1\" t=\"s\"><ns0:v>252</ns0:v></ns0:c><ns0:c r=\"O3\" s=\"1\" t=\"s\"><ns0:v>253</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>62</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>254</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"6\"><ns0:v>32</ns0:v></ns0:c><ns0:c r=\"G4\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H4\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I4\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J4\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K4\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L4\" s=\"1\" t=\"s\"><ns0:v>255</ns0:v></ns0:c><ns0:c r=\"M4\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N4\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O4\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>69</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"1\" t=\"s\"><ns0:v>70</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"G5\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H5\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I5\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J5\" s=\"6\"><ns0:v>3</ns0:v></ns0:c><ns0:c r=\"K5\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L5\" s=\"1\" t=\"s\"><ns0:v>250</ns0:v></ns0:c><ns0:c r=\"M5\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N5\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O5\" s=\"1\" t=\"s\"><ns0:v>257</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"1\" t=\"s\"><ns0:v>77</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"G6\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H6\" s=\"6\"><ns0:v>15</ns0:v></ns0:c><ns0:c r=\"I6\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J6\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K6\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L6\" s=\"1\" t=\"s\"><ns0:v>258</ns0:v></ns0:c><ns0:c r=\"M6\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N6\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O6\" s=\"1\" t=\"s\"><ns0:v>259</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>83</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"1\" t=\"s\"><ns0:v>84</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"1\" t=\"s\"><ns0:v>260</ns0:v></ns0:c><ns0:c r=\"D7\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E7\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F7\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"G7\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H7\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I7\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J7\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K7\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L7\" s=\"1\" t=\"s\"><ns0:v>261</ns0:v></ns0:c><ns0:c r=\"M7\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N7\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O7\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"1\" t=\"s\"><ns0:v>93</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C8\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D8\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E8\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F8\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"G8\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H8\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I8\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J8\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K8\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L8\" s=\"1\" t=\"s\"><ns0:v>258</ns0:v></ns0:c><ns0:c r=\"M8\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N8\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O8\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"1\" t=\"s\"><ns0:v>99</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C9\" s=\"1\" t=\"s\"><ns0:v>262</ns0:v></ns0:c><ns0:c r=\"D9\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E9\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F9\" s=\"6\"><ns0:v>24</ns0:v></ns0:c><ns0:c r=\"G9\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H9\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I9\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J9\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K9\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L9\" s=\"1\" t=\"s\"><ns0:v>263</ns0:v></ns0:c><ns0:c r=\"M9\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N9\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O9\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"10\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"1\" t=\"s\"><ns0:v>105</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C10\" s=\"1\" t=\"s\"><ns0:v>264</ns0:v></ns0:c><ns0:c r=\"D10\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F10\" s=\"6\"><ns0:v>31</ns0:v></ns0:c><ns0:c r=\"G10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H10\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J10\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L10\" s=\"1\" t=\"s\"><ns0:v>265</ns0:v></ns0:c><ns0:c r=\"M10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N10\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O10\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"11\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"1\" t=\"s\"><ns0:v>111</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C11\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D11\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E11\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F11\" s=\"6\"><ns0:v>24</ns0:v></ns0:c><ns0:c r=\"G11\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H11\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I11\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J11\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K11\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L11\" s=\"1\" t=\"s\"><ns0:v>258</ns0:v></ns0:c><ns0:c r=\"M11\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N11\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O11\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"12\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"1\" t=\"s\"><ns0:v>117</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C12\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D12\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"E12\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"F12\" s=\"6\"><ns0:v>29</ns0:v></ns0:c><ns0:c r=\"G12\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H12\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I12\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J12\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K12\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L12\" s=\"1\" t=\"s\"><ns0:v>266</ns0:v></ns0:c><ns0:c r=\"M12\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N12\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O12\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"13\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A13\" s=\"1\" t=\"s\"><ns0:v>121</ns0:v></ns0:c><ns0:c r=\"B13\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C13\" s=\"1\" t=\"s\"><ns0:v>267</ns0:v></ns0:c><ns0:c r=\"D13\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E13\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F13\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"G13\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H13\" s=\"6\"><ns0:v>20</ns0:v></ns0:c><ns0:c r=\"I13\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"J13\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K13\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L13\" s=\"1\" t=\"s\"><ns0:v>258</ns0:v></ns0:c><ns0:c r=\"M13\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N13\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O13\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"14\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A14\" s=\"1\" t=\"s\"><ns0:v>127</ns0:v></ns0:c><ns0:c r=\"B14\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C14\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D14\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"E14\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"F14\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"G14\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H14\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I14\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J14\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K14\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L14\" s=\"1\" t=\"s\"><ns0:v>268</ns0:v></ns0:c><ns0:c r=\"M14\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N14\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O14\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"15\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A15\" s=\"1\" t=\"s\"><ns0:v>134</ns0:v></ns0:c><ns0:c r=\"B15\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C15\" s=\"1\" t=\"s\"><ns0:v>269</ns0:v></ns0:c><ns0:c r=\"D15\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F15\" s=\"6\"><ns0:v>34</ns0:v></ns0:c><ns0:c r=\"G15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H15\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J15\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L15\" s=\"1\" t=\"s\"><ns0:v>270</ns0:v></ns0:c><ns0:c r=\"M15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N15\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O15\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"16\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A16\" s=\"1\" t=\"s\"><ns0:v>139</ns0:v></ns0:c><ns0:c r=\"B16\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C16\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D16\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E16\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F16\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"G16\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H16\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I16\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J16\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K16\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L16\" s=\"1\" t=\"s\"><ns0:v>263</ns0:v></ns0:c><ns0:c r=\"M16\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N16\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O16\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"17\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A17\" s=\"1\" t=\"s\"><ns0:v>143</ns0:v></ns0:c><ns0:c r=\"B17\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C17\" s=\"1\" t=\"s\"><ns0:v>271</ns0:v></ns0:c><ns0:c r=\"D17\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E17\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F17\" s=\"6\"><ns0:v>33</ns0:v></ns0:c><ns0:c r=\"G17\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H17\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I17\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J17\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K17\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L17\" s=\"1\" t=\"s\"><ns0:v>272</ns0:v></ns0:c><ns0:c r=\"M17\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N17\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O17\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"18\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A18\" s=\"1\" t=\"s\"><ns0:v>149</ns0:v></ns0:c><ns0:c r=\"B18\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C18\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"D18\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E18\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F18\" s=\"6\"><ns0:v>27</ns0:v></ns0:c><ns0:c r=\"G18\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H18\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I18\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J18\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K18\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L18\" s=\"1\" t=\"s\"><ns0:v>273</ns0:v></ns0:c><ns0:c r=\"M18\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N18\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O18\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"19\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A19\" s=\"1\" t=\"s\"><ns0:v>153</ns0:v></ns0:c><ns0:c r=\"B19\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C19\" s=\"1\" t=\"s\"><ns0:v>264</ns0:v></ns0:c><ns0:c r=\"D19\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E19\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F19\" s=\"6\"><ns0:v>31</ns0:v></ns0:c><ns0:c r=\"G19\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H19\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I19\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J19\" s=\"6\"><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"K19\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"L19\" s=\"1\" t=\"s\"><ns0:v>274</ns0:v></ns0:c><ns0:c r=\"M19\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N19\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O19\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"20\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A20\" s=\"1\" t=\"s\"><ns0:v>157</ns0:v></ns0:c><ns0:c r=\"B20\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C20\" s=\"1\" t=\"s\"><ns0:v>269</ns0:v></ns0:c><ns0:c r=\"D20\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F20\" s=\"6\"><ns0:v>34</ns0:v></ns0:c><ns0:c r=\"G20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H20\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J20\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L20\" s=\"1\" t=\"s\"><ns0:v>270</ns0:v></ns0:c><ns0:c r=\"M20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N20\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O20\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"21\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A21\" s=\"1\" t=\"s\"><ns0:v>163</ns0:v></ns0:c><ns0:c r=\"B21\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C21\" s=\"1\" t=\"s\"><ns0:v>275</ns0:v></ns0:c><ns0:c r=\"D21\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F21\" s=\"6\"><ns0:v>29</ns0:v></ns0:c><ns0:c r=\"G21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"H21\" s=\"6\"><ns0:v>30</ns0:v></ns0:c><ns0:c r=\"I21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J21\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L21\" s=\"1\" t=\"s\"><ns0:v>276</ns0:v></ns0:c><ns0:c r=\"M21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N21\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O21\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"22\" spans=\"1:15\" ht=\"84\" customHeight=\"1\"><ns0:c r=\"A22\" s=\"1\" t=\"s\"><ns0:v>168</ns0:v></ns0:c><ns0:c r=\"B22\" s=\"1\" t=\"s\"><ns0:v>44</ns0:v></ns0:c><ns0:c r=\"C22\" s=\"1\" t=\"s\"><ns0:v>277</ns0:v></ns0:c><ns0:c r=\"D22\" s=\"1\" t=\"s\"><ns0:v>65</ns0:v></ns0:c><ns0:c r=\"E22\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"F22\" s=\"6\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"G22\" s=\"1\" t=\"s\"><ns0:v>249</ns0:v></ns0:c><ns0:c r=\"H22\" s=\"6\"><ns0:v>25</ns0:v></ns0:c><ns0:c r=\"I22\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"J22\" s=\"6\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"K22\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"L22\" s=\"1\" t=\"s\"><ns0:v>263</ns0:v></ns0:c><ns0:c r=\"M22\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"N22\" s=\"1\" t=\"s\"><ns0:v>251</ns0:v></ns0:c><ns0:c r=\"O22\" s=\"1\" t=\"s\"><ns0:v>256</ns0:v></ns0:c></ns0:row><ns0:row r=\"24\" spans=\"1:15\" ht=\"48\" customHeight=\"1\"><ns0:c r=\"A24\" s=\"4\" t=\"s\"><ns0:v>290</ns0:v></ns0:c><ns0:c r=\"B24\" s=\"4\" /><ns0:c r=\"C24\" s=\"4\" /><ns0:c r=\"D24\" s=\"4\" /><ns0:c r=\"E24\" s=\"4\" /><ns0:c r=\"F24\" s=\"4\" /><ns0:c r=\"G24\" s=\"4\" /><ns0:c r=\"H24\" s=\"4\" /><ns0:c r=\"I24\" s=\"4\" /><ns0:c r=\"J24\" s=\"4\" /><ns0:c r=\"K24\" s=\"4\" /><ns0:c r=\"L24\" s=\"4\" /><ns0:c r=\"M24\" s=\"4\" /><ns0:c r=\"N24\" s=\"4\" /><ns0:c r=\"O24\" s=\"4\" /></ns0:row><ns0:row r=\"27\" spans=\"1:15\" ht=\"28\" customHeight=\"1\"><ns0:c r=\"A27\" s=\"2\" t=\"s\"><ns0:v>297</ns0:v></ns0:c><ns0:c r=\"B27\" s=\"2\" t=\"s\"><ns0:v>298</ns0:v></ns0:c><ns0:c r=\"C27\" s=\"2\" t=\"s\"><ns0:v>240</ns0:v></ns0:c><ns0:c r=\"D27\" s=\"2\" t=\"s\"><ns0:v>299</ns0:v></ns0:c><ns0:c r=\"E27\" s=\"2\" t=\"s\"><ns0:v>300</ns0:v></ns0:c><ns0:c r=\"F27\" s=\"2\" t=\"s\"><ns0:v>301</ns0:v></ns0:c><ns0:c r=\"G27\" s=\"2\" t=\"s\"><ns0:v>302</ns0:v></ns0:c><ns0:c r=\"H27\" s=\"2\" t=\"s\"><ns0:v>224</ns0:v></ns0:c><ns0:c r=\"I27\" s=\"2\" t=\"s\"><ns0:v>303</ns0:v></ns0:c><ns0:c r=\"J27\" s=\"2\" t=\"s\"><ns0:v>226</ns0:v></ns0:c><ns0:c r=\"K27\" s=\"2\" t=\"s\"><ns0:v>304</ns0:v></ns0:c><ns0:c r=\"L27\" s=\"2\" t=\"s\"><ns0:v>305</ns0:v></ns0:c><ns0:c r=\"M27\" s=\"2\" t=\"s\"><ns0:v>306</ns0:v></ns0:c><ns0:c r=\"N27\" s=\"2\" t=\"s\"><ns0:v>307</ns0:v></ns0:c><ns0:c r=\"O27\" s=\"2\" t=\"s\"><ns0:v>308</ns0:v></ns0:c></ns0:row><ns0:row r=\"28\" spans=\"1:15\" ht=\"90\" customHeight=\"1\"><ns0:c r=\"A28\" s=\"6\"><ns0:v>1</ns0:v></ns0:c><ns0:c r=\"B28\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"C28\" s=\"1\" t=\"s\"><ns0:v>291</ns0:v></ns0:c><ns0:c r=\"D28\" s=\"6\"><ns0:v>26</ns0:v></ns0:c><ns0:c r=\"E28\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"F28\" s=\"1\" t=\"s\"><ns0:v>292</ns0:v></ns0:c><ns0:c r=\"G28\" s=\"7\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"H28\" s=\"7\"><ns0:v>0.6</ns0:v></ns0:c><ns0:c r=\"I28\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"J28\" s=\"7\"><ns0:f>H28+I28/5</ns0:f><ns0:v>1.0</ns0:v></ns0:c><ns0:c r=\"K28\" s=\"7\"><ns0:v>1.2</ns0:v></ns0:c><ns0:c r=\"L28\" s=\"7\"><ns0:f>K28-J28</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"M28\" s=\"1\" t=\"s\"><ns0:v>293</ns0:v></ns0:c><ns0:c r=\"N28\" s=\"1\" t=\"s\"><ns0:v>294</ns0:v></ns0:c><ns0:c r=\"O28\" s=\"1\" t=\"s\"><ns0:v>295</ns0:v></ns0:c></ns0:row><ns0:row r=\"29\" spans=\"1:15\" ht=\"90\" customHeight=\"1\"><ns0:c r=\"A29\" s=\"6\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"B29\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"C29\" s=\"1\" t=\"s\"><ns0:v>296</ns0:v></ns0:c><ns0:c r=\"D29\" s=\"6\"><ns0:v>28</ns0:v></ns0:c><ns0:c r=\"E29\" s=\"1\" t=\"s\"><ns0:v>50</ns0:v></ns0:c><ns0:c r=\"F29\" s=\"1\" t=\"s\"><ns0:v>292</ns0:v></ns0:c><ns0:c r=\"G29\" s=\"7\"><ns0:v>5</ns0:v></ns0:c><ns0:c r=\"H29\" s=\"7\"><ns0:v>0.6</ns0:v></ns0:c><ns0:c r=\"I29\" s=\"7\"><ns0:v>2</ns0:v></ns0:c><ns0:c r=\"J29\" s=\"7\"><ns0:f>H29+I29/5</ns0:f><ns0:v>1.0</ns0:v></ns0:c><ns0:c r=\"K29\" s=\"7\"><ns0:v>1.2</ns0:v></ns0:c><ns0:c r=\"L29\" s=\"7\"><ns0:f>K29-J29</ns0:f><ns0:v>0.2</ns0:v></ns0:c><ns0:c r=\"M29\" s=\"1\" t=\"s\"><ns0:v>293</ns0:v></ns0:c><ns0:c r=\"N29\" s=\"1\" t=\"s\"><ns0:v>294</ns0:v></ns0:c><ns0:c r=\"O29\" s=\"1\" t=\"s\"><ns0:v>295</ns0:v></ns0:c></ns0:row><ns0:row r=\"31\" spans=\"1:15\" ht=\"45\" customHeight=\"1\"><ns0:c r=\"A31\" s=\"5\" t=\"s\"><ns0:v>309</ns0:v></ns0:c><ns0:c r=\"B31\" s=\"5\" /><ns0:c r=\"C31\" s=\"5\" /><ns0:c r=\"D31\" s=\"5\" /><ns0:c r=\"E31\" s=\"5\" /><ns0:c r=\"F31\" s=\"5\" /><ns0:c r=\"G31\" s=\"5\" /><ns0:c r=\"H31\" s=\"5\" /><ns0:c r=\"I31\" s=\"5\" /><ns0:c r=\"J31\" s=\"5\" /><ns0:c r=\"K31\" s=\"5\" /><ns0:c r=\"L31\" s=\"5\" /><ns0:c r=\"M31\" s=\"5\" /><ns0:c r=\"N31\" s=\"5\" /><ns0:c r=\"O31\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"2\"><ns0:mergeCell ref=\"A24:O24\" /><ns0:mergeCell ref=\"A31:O31\" /></ns0:mergeCells><ns0:conditionalFormatting sqref=\"N2:N22\"><ns0:cfRule type=\"containsText\" dxfId=\"0\" priority=\"1\" operator=\"containsText\" text=\"通过·\"><ns0:formula>NOT(ISERROR(SEARCH(\"通过·\",N2)))</ns0:formula></ns0:cfRule></ns0:conditionalFormatting><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" fitToHeight=\"0\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"2\"><ns0:tablePart ns1:id=\"rId1\" /><ns0:tablePart ns1:id=\"rId2\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet6.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0017]\" xmlns:ns1=\"[REDACTED-0018]\"><ns0:sheetPr><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:H9\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"17.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"3\" width=\"15.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"4\" max=\"4\" width=\"75.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"5\" max=\"5\" width=\"70.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"6\" max=\"6\" width=\"96.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"7\" max=\"7\" width=\"56.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"8\" max=\"8\" width=\"78.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:8\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>331</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>11</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>173</ns0:v></ns0:c><ns0:c r=\"D1\" s=\"2\" t=\"s\"><ns0:v>332</ns0:v></ns0:c><ns0:c r=\"E1\" s=\"2\" t=\"s\"><ns0:v>333</ns0:v></ns0:c><ns0:c r=\"F1\" s=\"2\" t=\"s\"><ns0:v>334</ns0:v></ns0:c><ns0:c r=\"G1\" s=\"2\" t=\"s\"><ns0:v>335</ns0:v></ns0:c><ns0:c r=\"H1\" s=\"2\" t=\"s\"><ns0:v>336</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>310</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"3\"><ns0:v>46272</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"D2\" s=\"1\" t=\"s\"><ns0:v>79</ns0:v></ns0:c><ns0:c r=\"E2\" s=\"1\" t=\"s\"><ns0:v>311</ns0:v></ns0:c><ns0:c r=\"F2\" s=\"1\" t=\"s\"><ns0:v>312</ns0:v></ns0:c><ns0:c r=\"G2\" s=\"1\" t=\"s\"><ns0:v>313</ns0:v></ns0:c><ns0:c r=\"H2\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>315</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"3\"><ns0:v>46272</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>56</ns0:v></ns0:c><ns0:c r=\"D3\" s=\"1\" t=\"s\"><ns0:v>58</ns0:v></ns0:c><ns0:c r=\"E3\" s=\"1\" t=\"s\"><ns0:v>316</ns0:v></ns0:c><ns0:c r=\"F3\" s=\"1\" t=\"s\"><ns0:v>317</ns0:v></ns0:c><ns0:c r=\"G3\" s=\"1\" t=\"s\"><ns0:v>318</ns0:v></ns0:c><ns0:c r=\"H3\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>315</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"3\"><ns0:v>46273</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>42</ns0:v></ns0:c><ns0:c r=\"D4\" s=\"1\" t=\"s\"><ns0:v>47</ns0:v></ns0:c><ns0:c r=\"E4\" s=\"1\" t=\"s\"><ns0:v>319</ns0:v></ns0:c><ns0:c r=\"F4\" s=\"1\" t=\"s\"><ns0:v>320</ns0:v></ns0:c><ns0:c r=\"G4\" s=\"1\" t=\"s\"><ns0:v>321</ns0:v></ns0:c><ns0:c r=\"H4\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>315</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"3\"><ns0:v>46274</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>93</ns0:v></ns0:c><ns0:c r=\"D5\" s=\"1\" t=\"s\"><ns0:v>96</ns0:v></ns0:c><ns0:c r=\"E5\" s=\"1\" t=\"s\"><ns0:v>322</ns0:v></ns0:c><ns0:c r=\"F5\" s=\"1\" t=\"s\"><ns0:v>323</ns0:v></ns0:c><ns0:c r=\"G5\" s=\"1\" t=\"s\"><ns0:v>324</ns0:v></ns0:c><ns0:c r=\"H5\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>315</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"3\"><ns0:v>46275</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>117</ns0:v></ns0:c><ns0:c r=\"D6\" s=\"1\" t=\"s\"><ns0:v>119</ns0:v></ns0:c><ns0:c r=\"E6\" s=\"1\" t=\"s\"><ns0:v>325</ns0:v></ns0:c><ns0:c r=\"F6\" s=\"1\" t=\"s\"><ns0:v>326</ns0:v></ns0:c><ns0:c r=\"G6\" s=\"1\" t=\"s\"><ns0:v>327</ns0:v></ns0:c><ns0:c r=\"H6\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:8\" ht=\"132\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>315</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"3\"><ns0:v>46276</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"1\" t=\"s\"><ns0:v>111</ns0:v></ns0:c><ns0:c r=\"D7\" s=\"1\" t=\"s\"><ns0:v>114</ns0:v></ns0:c><ns0:c r=\"E7\" s=\"1\" t=\"s\"><ns0:v>328</ns0:v></ns0:c><ns0:c r=\"F7\" s=\"1\" t=\"s\"><ns0:v>329</ns0:v></ns0:c><ns0:c r=\"G7\" s=\"1\" t=\"s\"><ns0:v>330</ns0:v></ns0:c><ns0:c r=\"H7\" s=\"1\" t=\"s\"><ns0:v>314</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:8\" ht=\"45\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"5\" t=\"s\"><ns0:v>337</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"5\" /><ns0:c r=\"C9\" s=\"5\" /><ns0:c r=\"D9\" s=\"5\" /><ns0:c r=\"E9\" s=\"5\" /><ns0:c r=\"F9\" s=\"5\" /><ns0:c r=\"G9\" s=\"5\" /><ns0:c r=\"H9\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"1\"><ns0:mergeCell ref=\"A9:H9\" /></ns0:mergeCells><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" fitToHeight=\"0\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"1\"><ns0:tablePart ns1:id=\"rId1\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet7.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0019]\" xmlns:ns1=\"[REDACTED-0020]\"><ns0:sheetPr><ns0:tabColor rgb=\"FF447D9E\" /><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:C21\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"29.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"113.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"52.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:3\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>398</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>399</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>400</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>338</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"1\" t=\"s\"><ns0:v>339</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>340</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>341</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"1\" t=\"s\"><ns0:v>342</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>343</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>344</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"1\" t=\"s\"><ns0:v>345</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>346</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>347</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"1\" t=\"s\"><ns0:v>348</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>349</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>350</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"1\" t=\"s\"><ns0:v>351</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>352</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>353</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"1\" t=\"s\"><ns0:v>354</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"1\" t=\"s\"><ns0:v>355</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"1\" t=\"s\"><ns0:v>356</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"1\" t=\"s\"><ns0:v>357</ns0:v></ns0:c><ns0:c r=\"C8\" s=\"1\" t=\"s\"><ns0:v>358</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"1\" t=\"s\"><ns0:v>359</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"1\" t=\"s\"><ns0:v>360</ns0:v></ns0:c><ns0:c r=\"C9\" s=\"1\" t=\"s\"><ns0:v>361</ns0:v></ns0:c></ns0:row><ns0:row r=\"10\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"1\" t=\"s\"><ns0:v>362</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"1\" t=\"s\"><ns0:v>363</ns0:v></ns0:c><ns0:c r=\"C10\" s=\"1\" t=\"s\"><ns0:v>364</ns0:v></ns0:c></ns0:row><ns0:row r=\"11\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"1\" t=\"s\"><ns0:v>365</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"1\" t=\"s\"><ns0:v>366</ns0:v></ns0:c><ns0:c r=\"C11\" s=\"1\" t=\"s\"><ns0:v>367</ns0:v></ns0:c></ns0:row><ns0:row r=\"12\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"1\" t=\"s\"><ns0:v>368</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"1\" t=\"s\"><ns0:v>369</ns0:v></ns0:c><ns0:c r=\"C12\" s=\"1\" t=\"s\"><ns0:v>370</ns0:v></ns0:c></ns0:row><ns0:row r=\"13\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A13\" s=\"1\" t=\"s\"><ns0:v>371</ns0:v></ns0:c><ns0:c r=\"B13\" s=\"1\" t=\"s\"><ns0:v>372</ns0:v></ns0:c><ns0:c r=\"C13\" s=\"1\" t=\"s\"><ns0:v>373</ns0:v></ns0:c></ns0:row><ns0:row r=\"14\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A14\" s=\"1\" t=\"s\"><ns0:v>374</ns0:v></ns0:c><ns0:c r=\"B14\" s=\"1\" t=\"s\"><ns0:v>375</ns0:v></ns0:c><ns0:c r=\"C14\" s=\"1\" t=\"s\"><ns0:v>376</ns0:v></ns0:c></ns0:row><ns0:row r=\"15\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A15\" s=\"1\" t=\"s\"><ns0:v>377</ns0:v></ns0:c><ns0:c r=\"B15\" s=\"1\" t=\"s\"><ns0:v>378</ns0:v></ns0:c><ns0:c r=\"C15\" s=\"1\" t=\"s\"><ns0:v>379</ns0:v></ns0:c></ns0:row><ns0:row r=\"16\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A16\" s=\"1\" t=\"s\"><ns0:v>380</ns0:v></ns0:c><ns0:c r=\"B16\" s=\"1\" t=\"s\"><ns0:v>381</ns0:v></ns0:c><ns0:c r=\"C16\" s=\"1\" t=\"s\"><ns0:v>382</ns0:v></ns0:c></ns0:row><ns0:row r=\"17\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A17\" s=\"1\" t=\"s\"><ns0:v>383</ns0:v></ns0:c><ns0:c r=\"B17\" s=\"1\" t=\"s\"><ns0:v>384</ns0:v></ns0:c><ns0:c r=\"C17\" s=\"1\" t=\"s\"><ns0:v>385</ns0:v></ns0:c></ns0:row><ns0:row r=\"18\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A18\" s=\"1\" t=\"s\"><ns0:v>386</ns0:v></ns0:c><ns0:c r=\"B18\" s=\"1\" t=\"s\"><ns0:v>387</ns0:v></ns0:c><ns0:c r=\"C18\" s=\"1\" t=\"s\"><ns0:v>388</ns0:v></ns0:c></ns0:row><ns0:row r=\"19\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A19\" s=\"1\" t=\"s\"><ns0:v>389</ns0:v></ns0:c><ns0:c r=\"B19\" s=\"1\" t=\"s\"><ns0:v>390</ns0:v></ns0:c><ns0:c r=\"C19\" s=\"1\" t=\"s\"><ns0:v>391</ns0:v></ns0:c></ns0:row><ns0:row r=\"20\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A20\" s=\"1\" t=\"s\"><ns0:v>392</ns0:v></ns0:c><ns0:c r=\"B20\" s=\"1\" t=\"s\"><ns0:v>393</ns0:v></ns0:c><ns0:c r=\"C20\" s=\"1\" t=\"s\"><ns0:v>394</ns0:v></ns0:c></ns0:row><ns0:row r=\"21\" spans=\"1:3\" ht=\"83\" customHeight=\"1\"><ns0:c r=\"A21\" s=\"1\" t=\"s\"><ns0:v>395</ns0:v></ns0:c><ns0:c r=\"B21\" s=\"1\" t=\"s\"><ns0:v>396</ns0:v></ns0:c><ns0:c r=\"C21\" s=\"1\" t=\"s\"><ns0:v>397</ns0:v></ns0:c></ns0:row></ns0:sheetData><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" fitToHeight=\"0\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter><ns0:tableParts count=\"1\"><ns0:tablePart ns1:id=\"rId1\" /></ns0:tableParts></ns0:worksheet>",
  "xl/worksheets/sheet8.xml": "<ns0:worksheet xmlns:ns0=\"[REDACTED-0021]\"><ns0:sheetPr><ns0:pageSetUpPr fitToPage=\"1\" /></ns0:sheetPr><ns0:dimension ref=\"A1:C17\" /><ns0:sheetViews><ns0:sheetView showGridLines=\"0\" zoomScale=\"90\" zoomScaleNormal=\"90\" workbookViewId=\"0\"><ns0:pane xSplit=\"1\" ySplit=\"1\" topLeftCell=\"B2\" activePane=\"bottomRight\" state=\"frozen\" /><ns0:selection pane=\"topRight\" activeCell=\"B1\" sqref=\"B1\" /><ns0:selection pane=\"bottomLeft\" activeCell=\"A2\" sqref=\"A2\" /><ns0:selection pane=\"bottomRight\" /></ns0:sheetView></ns0:sheetViews><ns0:sheetFormatPr defaultRowHeight=\"28\" customHeight=\"1\" /><ns0:cols><ns0:col min=\"1\" max=\"1\" width=\"32.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"2\" max=\"2\" width=\"28.7109375\" style=\"1\" customWidth=\"1\" /><ns0:col min=\"3\" max=\"3\" width=\"96.7109375\" style=\"1\" customWidth=\"1\" /></ns0:cols><ns0:sheetData><ns0:row r=\"1\" spans=\"1:3\" ht=\"34\" customHeight=\"1\"><ns0:c r=\"A1\" s=\"2\" t=\"s\"><ns0:v>401</ns0:v></ns0:c><ns0:c r=\"B1\" s=\"2\" t=\"s\"><ns0:v>402</ns0:v></ns0:c><ns0:c r=\"C1\" s=\"2\" t=\"s\"><ns0:v>403</ns0:v></ns0:c></ns0:row><ns0:row r=\"2\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A2\" s=\"1\" t=\"s\"><ns0:v>404</ns0:v></ns0:c><ns0:c r=\"B2\" s=\"7\"><ns0:v>1.68</ns0:v></ns0:c><ns0:c r=\"C2\" s=\"1\" t=\"s\"><ns0:v>405</ns0:v></ns0:c></ns0:row><ns0:row r=\"3\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A3\" s=\"1\" t=\"s\"><ns0:v>406</ns0:v></ns0:c><ns0:c r=\"B3\" s=\"6\"><ns0:v>76</ns0:v></ns0:c><ns0:c r=\"C3\" s=\"1\" t=\"s\"><ns0:v>407</ns0:v></ns0:c></ns0:row><ns0:row r=\"4\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A4\" s=\"1\" t=\"s\"><ns0:v>408</ns0:v></ns0:c><ns0:c r=\"B4\" s=\"6\"><ns0:v>72</ns0:v></ns0:c><ns0:c r=\"C4\" s=\"1\" t=\"s\"><ns0:v>409</ns0:v></ns0:c></ns0:row><ns0:row r=\"5\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A5\" s=\"1\" t=\"s\"><ns0:v>410</ns0:v></ns0:c><ns0:c r=\"B5\" s=\"8\"><ns0:f>B3/B2^2</ns0:f><ns0:v>26.92743764172336</ns0:v></ns0:c><ns0:c r=\"C5\" s=\"1\" t=\"s\"><ns0:v>411</ns0:v></ns0:c></ns0:row><ns0:row r=\"6\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A6\" s=\"1\" t=\"s\"><ns0:v>412</ns0:v></ns0:c><ns0:c r=\"B6\" s=\"8\"><ns0:f>B4/B2^2</ns0:f><ns0:v>25.510204081632658</ns0:v></ns0:c><ns0:c r=\"C6\" s=\"1\" t=\"s\"><ns0:v>413</ns0:v></ns0:c></ns0:row><ns0:row r=\"7\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A7\" s=\"1\" t=\"s\"><ns0:v>414</ns0:v></ns0:c><ns0:c r=\"B7\" s=\"8\"><ns0:f>B3-B4</ns0:f><ns0:v>4</ns0:v></ns0:c><ns0:c r=\"C7\" s=\"1\" t=\"s\"><ns0:v>415</ns0:v></ns0:c></ns0:row><ns0:row r=\"8\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A8\" s=\"1\" t=\"s\"><ns0:v>416</ns0:v></ns0:c><ns0:c r=\"B8\" s=\"8\"><ns0:f>B7/B3*100</ns0:f><ns0:v>5.263157894736842</ns0:v></ns0:c><ns0:c r=\"C8\" s=\"1\" t=\"s\"><ns0:v>417</ns0:v></ns0:c></ns0:row><ns0:row r=\"9\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A9\" s=\"1\" t=\"s\"><ns0:v>418</ns0:v></ns0:c><ns0:c r=\"B9\" s=\"8\"><ns0:f>B7/3</ns0:f><ns0:v>1.3333333333333333</ns0:v></ns0:c><ns0:c r=\"C9\" s=\"1\" t=\"s\"><ns0:v>419</ns0:v></ns0:c></ns0:row><ns0:row r=\"10\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A10\" s=\"1\" t=\"s\"><ns0:v>420</ns0:v></ns0:c><ns0:c r=\"B10\" s=\"8\"><ns0:f>B7/13</ns0:f><ns0:v>0.3076923076923077</ns0:v></ns0:c><ns0:c r=\"C10\" s=\"1\" t=\"s\"><ns0:v>421</ns0:v></ns0:c></ns0:row><ns0:row r=\"11\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A11\" s=\"1\" t=\"s\"><ns0:v>422</ns0:v></ns0:c><ns0:c r=\"B11\" s=\"8\"><ns0:f>24*B2^2</ns0:f><ns0:v>67.73759999999999</ns0:v></ns0:c><ns0:c r=\"C11\" s=\"1\" t=\"s\"><ns0:v>423</ns0:v></ns0:c></ns0:row><ns0:row r=\"12\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A12\" s=\"1\" t=\"s\"><ns0:v>424</ns0:v></ns0:c><ns0:c r=\"B12\" s=\"8\"><ns0:f>18.5*B2^2</ns0:f><ns0:v>52.21439999999999</ns0:v></ns0:c><ns0:c r=\"C12\" s=\"1\" t=\"s\"><ns0:v>425</ns0:v></ns0:c></ns0:row><ns0:row r=\"13\" spans=\"1:3\" ht=\"62\" customHeight=\"1\"><ns0:c r=\"A13\" s=\"1\" t=\"s\"><ns0:v>426</ns0:v></ns0:c><ns0:c r=\"B13\" s=\"8\"><ns0:f>23.9*B2^2</ns0:f><ns0:v>67.45535999999998</ns0:v></ns0:c><ns0:c r=\"C13\" s=\"1\" t=\"s\"><ns0:v>427</ns0:v></ns0:c></ns0:row><ns0:row r=\"15\" spans=\"1:3\" ht=\"55\" customHeight=\"1\"><ns0:c r=\"A15\" s=\"5\" t=\"s\"><ns0:v>428</ns0:v></ns0:c><ns0:c r=\"B15\" s=\"5\" /><ns0:c r=\"C15\" s=\"5\" /></ns0:row><ns0:row r=\"16\" spans=\"1:3\" ht=\"55\" customHeight=\"1\"><ns0:c r=\"A16\" s=\"4\" t=\"s\"><ns0:v>429</ns0:v></ns0:c><ns0:c r=\"B16\" s=\"4\" /><ns0:c r=\"C16\" s=\"4\" /></ns0:row><ns0:row r=\"17\" spans=\"1:3\" ht=\"55\" customHeight=\"1\"><ns0:c r=\"A17\" s=\"5\" t=\"s\"><ns0:v>430</ns0:v></ns0:c><ns0:c r=\"B17\" s=\"5\" /><ns0:c r=\"C17\" s=\"5\" /></ns0:row></ns0:sheetData><ns0:mergeCells count=\"3\"><ns0:mergeCell ref=\"A15:C15\" /><ns0:mergeCell ref=\"A16:C16\" /><ns0:mergeCell ref=\"A17:C17\" /></ns0:mergeCells><ns0:pageMargins left=\"0.28\" right=\"0.28\" top=\"0.58\" bottom=\"0.55\" header=\"0.18\" footer=\"0.18\" /><ns0:pageSetup paperSize=\"9\" orientation=\"landscape\" /><ns0:headerFooter><ns0:oddHeader>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8工作日晚餐资料核验&amp;R&amp;8 2026-09-05</ns0:oddHeader><ns0:oddFooter>&amp;L&amp;\"WenQuanYi Zen Hei,Regular\"&amp;8仅作资料审计与饮食规划参考&amp;R&amp;8第 &amp;P 页 / 共 &amp;N 页</ns0:oddFooter></ns0:headerFooter></ns0:worksheet>"
}


==> anc/analysis/supplement/historical_p017/dinner_candidates.csv <==
template_id,region,region_priority,season,source_menu,meal,dishes,strong_spicy_terms,cook_time_min,oil_g,salt_g,soy_sauce_ml,gi_level,gi_rank,takeout_score,cold_prep,template_order
HD-SU-1,华东,1,夏季,华东夏季食谱1,晚餐,杂粮米饭（黑米25g+大米50g）;五味鸡腿;清炒芦笋;芹菜香干;菌菇汤,,28,20,4,0,低/中,2,5,是,1
HD-SU-2,华东,1,夏季,华东夏季食谱2,晚餐,薏仁米杂粮米饭;清蒸黄辣丁;凉拌秋葵;黄豆芽油豆腐;鸡毛菜汤,,26,20,4,0,低/中,2,4,是,2
HD-SU-3,华东,1,夏季,华东夏季食谱3,晚餐,杂粮米饭;香菇蒸大排;木耳莴笋片;蒜泥番薯叶;昆布豆腐汤,,32,20,5,0,低/中,2,3,否,3
HD-SP-1,华东,1,春季,华东春季食谱1,晚餐,杂粮米饭;油面筋塞肉;马兰头香干;清炒油麦菜;菌菇汤,,28,20,3,0,低/中,2,3,是,4
HD-AU-1,华东,1,秋季,华东秋季食谱2,晚餐,杂粮米饭;清蒸梭子蟹;韭菜炒豆干;炒茼蒿;玉米排骨汤,,27,15,5,0,低/中,2,4,否,5
HD-WI-1,华东,1,冬季,华东冬季食谱1,中餐,杂粮米饭;红烧羊肉;塔菜冬笋;酸辣白菜;山药菌菇汤,小辣椒,30,20,4,5,中,3,2,否,6
HZ-SU-1,华中,2,夏季,华中夏季食谱1,晚餐,杂粮米饭;三味茄子;老姜肉片汤;清炒福瓜,,25,20,5,0,中,3,3,否,7
HZ-SU-2,华中,2,夏季,华中夏季食谱2,晚餐,杂粮米饭;红椒茭瓜牛肉丝;豆腐酸菜肉末汤;清炒丝瓜,红椒,24,25,5,0,中,3,3,否,8
HZ-SU-3,华中,2,夏季,华中夏季食谱3,晚餐,杂粮米饭;青椒牛肝菌炒肉;西红柿炒蛋;皮蛋煮苋菜,,31,25,5,0,中,3,2,否,9
XN-SU-1,西南,3,夏季,西南夏季食谱1,晚餐,杂粮米饭;紫苏焖鸭;清炒凤尾,,24,20,5,0,中,3,2,否,10
XN-SU-2,西南,3,夏季,西南夏季食谱2,晚餐,绿豆南瓜粥;藿香鲫鱼;素炒菠菜,,29,25,5,0,低/中,2,1,是,11
XN-SU-3,西南,3,夏季,西南夏季食谱3,晚餐,百合莲子粥;麻婆豆腐;干煸肉沫四季豆,麻婆,27,20,5,0,中,3,1,否,12
XB-SU-1,西北,4,夏季,西北夏季食谱1,晚餐,蒸紫薯;蔬菜卷;玉米糁稀饭;蒜泥茄子;酱牛肉,,30,25,5,0,中,3,2,是,13
XB-SU-2,西北,4,夏季,西北夏季食谱2,晚餐,蒸玉米;莜麦面馄饨;鸡丝炒茭白;清炒茼蒿,,34,25,5,0,低/中,2,2,否,14
XB-SU-3,西北,4,夏季,西北夏季食谱3,晚餐,凉皮;煮玉米;青椒肉丝;蒜泥空心菜;绿豆汤,,28,25,5,0,中,3,2,否,15
DB-SU-1,东北,5,夏季,东北夏季食谱1,晚餐,煮玉米;小白菜汤;蒜蓉蒲公英;土豆炖肉,,33,25,4,0,中,3,2,否,16
DB-SU-2,东北,5,夏季,东北夏季食谱2,晚餐,窝头;葱爆肉;黄瓜鸡蛋汤;西兰花炒鸡胸肉,,27,25,4,0,中,3,2,否,17
DB-SU-3,东北,5,夏季,东北夏季食谱3,晚餐,小米粥;白扁豆炒肉;葛根排骨汤;红烧带鱼,,31,25,4,0,中,3,2,否,18
HN-SU-1,华南,6,夏季,华南夏季食谱1,晚餐,玉米饭;苦瓜炒肉;腐乳通菜;石斛麦冬瘦肉汤,,34,25,5,4,中,3,3,否,19
HN-SU-2,华南,6,夏季,华南夏季食谱2,晚餐,二米饭;黄瓜炒肉片;豉汁桂花鱼;蒜蓉炒生菜;灵芝山药猪骨汤,,29,30,5,4,中,3,4,否,20
HN-SU-3,华南,6,夏季,华南夏季食谱3,晚餐,大小米饭;茄子炒肉末;白斩鸡;芡实煮老鸭,,26,25,5,4,高,4,3,否,21


==> anc/analysis/supplement/historical_p017/final-response.md <==
已生成并验证两份文件：
- `output/工作日晚餐控糖减重安排.xlsx`：8张表，含21条候选审计、油盐复算和备餐版核验。
- `output/三个月减重饮食说明.docx`：含BMI、目标判断、选餐理由、五天摘要及来源。

**关键结论**
- 当前BMI **26.93，属于超重**；三个月减4kg约为当前体重的 **5.26%**，目标整体温和。72kg时BMI约25.51，仍是阶段性目标。
- 按下周 **2026年9月7—11日、严格秋季标签**筛选，仅梭子蟹杂粮饭模板合格，**缺4天**；秋季更赶版 **0天，缺5天**，没有硬凑。
- 另列夏季条件参考：周一黄辣丁、周二五味鸡腿、周三三味茄子、周四藿香鲫鱼、周五紫苏焖鸭五套模板，**不冒充全部当季**。
- 条件参考版打包优先选周二鸡腿、周一黄辣丁；也只有这两套通过更赶版，**缺3天**。
- 材料油盐是**全天口径**；酱油须按“1g盐≈5ml酱油”替换盐预算，不能重复相加。实际晚餐执行预算已另列。
- 热量缺乏依据处明确标注“未提供”，GI仅保留候选等级；糖尿病资料的征求意见稿身份与适用限制均已说明。

==> anc/analysis/supplement/historical_p017/instruction.md <==
我最近加班有点多，晚饭经常随便吃，体重也上来了。我 32 岁，女，身高 168cm，现在 76kg，体检说有胰岛素抵抗，想先用三个月把体重降到 72kg 左右，不想走极端，也不想搞不吃主食或者代餐那种办法。

我住上海，接下来这一周只想先把工作日五个晚餐安排好，候选晚餐我整理在 `materials/data/dinner_candidates.csv`，几段体重和糖尿病饮食口径我也摘在 `materials/data/notes.md`。我希望你自己把这些材料核一遍：一方面看我的减重目标大概算不算温和，另一方面从候选里挑出更贴近我这边口味、当季、低油盐、主食对血糖更友好、下班后还能做的五个晚餐模板。青椒、甜椒我可以接受，但那种明显强辣的我先不碰；如果哪一版条件太苛刻凑不满，就直接告诉我缺几天，别硬塞。

还有两个小事一起帮我做掉：我一周里大概有两晚会把晚餐打包带走，你从入选模板里挑最适合打包的两天，并把油盐口径和材料里的酱油折盐规则一起核清楚；另外我想顺手看一个“更赶的备餐版”，只接受可以冷藏/复热、制作时间更短、油盐也更轻的模板，能凑几天就写几天。最后请在当前目录建 `output/`，把一个可打开的 Excel 存成 `output/工作日晚餐控糖减重安排.xlsx`，第一张表的表头就用 `日期|餐次|食物名称|热量(kcal)|GI值|制作时间`，另放候选审计、油盐复算和备餐版核验；再写一份 `output/三个月减重饮食说明.docx`，把 BMI、目标判断、选餐理由、五天摘要和材料来源讲清楚。

==> anc/analysis/supplement/historical_p017/notes.md <==
P017 notes omission record

The source content of notes.md is omitted from this distribution because it contains consultation-draft quotations marked against redistribution and adoption. This file is a scope record, not a scientific content projection.

Omitted content: 1817 bytes; SHA-256 9498f2b6c2f9f8171774f6da69bcdb3e246f68e073aa9a67f8ccacc4a56dee70. The original remains immutably retained in the private R770 exact bundle. The other seven sanitized projections are unchanged. Prior private verification covered all eight projections; this public subset supports retained-file integrity and native 30/104 arithmetic only, not exact source replay or complete end-to-end reproduction.


==> anc/analysis/supplement/historical_p017/rubric.yaml <==
rubric:
- id: B1
  weight: 10
  statement: 能准确完成个人体重状态与减重目标核算
  check_points:
  - 计算当前和目标BMI并分类
  - 反推正常体重上限并计算两段差距
  - 计算减重比例和月均减重
  - 结合材料判断节奏是否温和
  fail_examples:
  - 只写当前BMI
  - 正常上限公式错
  - 忽略糖尿病材料的减重获益口径
  ground_truth:
    expected_metrics:
      current_bmi: 26.927438
      target_bmi: 25.510204
      normal_upper_weight_kg: 67.45536
      kg_to_normal_from_current: 8.54464
      kg_to_normal_from_target: 4.54464
      target_loss_ratio: 0.052632
      monthly_loss_kg: 1.333333
    tolerance: 0.005
    expected_facts:
    - 当前 BMI 属于超重
    - 目标体重对应 BMI 仍属于超重
    - 三个月减重目标属于温和目标，且达到超重肥胖糖尿病患者减重可获益的区间口径
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: current_bmi
      kind: metric
      source_type: computed
      derivation: compute
      capture: instruction_md 身高体重; materials/data/notes.md BMI公式
    - target: target_bmi
      kind: metric
      source_type: computed
      derivation: compute
      capture: instruction_md 身高与目标体重; materials/data/notes.md BMI公式
    - target: normal_upper_weight_kg
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 成人正常BMI上限; instruction_md 身高
    - target: kg_to_normal_from_current
      kind: metric
      source_type: computed
      derivation: diff
      capture: instruction_md 当前体重; materials/data/notes.md 成人正常BMI上限
    - target: kg_to_normal_from_target
      kind: metric
      source_type: computed
      derivation: diff
      capture: instruction_md 目标体重; materials/data/notes.md 成人正常BMI上限
    - target: target_loss_ratio
      kind: metric
      source_type: computed
      derivation: ratio
      capture: instruction_md 当前体重与目标体重
    - target: monthly_loss_kg
      kind: metric
      source_type: computed
      derivation: ratio
      capture: instruction_md 目标减重与三个月周期
- id: A3
  weight: 10
  statement: 能读取结构化候选表并完整使用关键字段
  check_points:
  - 读取全部候选行
  - 使用地区、季节、餐次、强辣词、时间、油盐、酱油、GI、打包和备餐字段
  - 保留可追溯审计
  - 不凭常识改写字段
  fail_examples:
  - 只看入选项
  - 漏用soy_sauce_ml或cold_prep
  - 自行补烹饪时间或GI数字
  ground_truth:
    expected_metrics:
      candidate_count: 21
    tolerance: 0.0
    expected_facts:
    - 候选表共有 21 行
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    evidence_audit:
    - target: candidate_count
      kind: metric
      source_type: computed
      derivation: count
      capture: materials/data/dinner_candidates.csv 全部数据行
- id: B4
  weight: 10
  statement: 能按多条件交集筛出唯一五天晚餐集合
  check_points:
  - 识别上海对应的本地当季候选并在不足时按口味就近补齐
  - 排除非夏季、非晚餐、强辣、油盐越界和高GI候选
  - 最终集合与唯一排序结果一致
  - 说明近似候选被排除原因
  fail_examples:
  - 选入非夏季候选
  - 纳入红椒、小辣椒或麻婆候选
  - 补齐时跳过更近的华中改选更远地区
  ground_truth:
    expected_metrics:
      selected_template_count: 5
      mandatory_local_summer_count: 3
      supplement_template_count: 2
    tolerance: 0.0
    expected_facts:
    - 入选模板为 HD-SU-1、HD-SU-2、HD-SU-3、HZ-SU-1、HZ-SU-3
    - 华东夏季可用晚餐全部入选
    - 补齐模板按口味就近取自华中夏季晚餐候选
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: selected_template_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: materials/data/dinner_candidates.csv 多条件筛选
    - target: mandatory_local_summer_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: materials/data/dinner_candidates.csv region=华东 season=夏季 meal=晚餐 且合格
    - target: supplement_template_count
      kind: metric
      source_type: computed
      derivation: diff
      capture: materials/data/dinner_candidates.csv 入选集合
- id: D3
  weight: 10
  statement: 能完成候选模板全量排除审计
  check_points:
  - 审计覆盖全部候选
  - 每个候选给出入选或排除结论
  - 多个排除原因不漏写
  - 原因可回溯到表字段
  fail_examples:
  - 只审计入选五条
  - HD-WI-1漏写小辣椒和餐次问题
  - HN-SU-2未标烹调油越界
  ground_truth:
    expected_metrics:
      candidate_count: 21
      included_candidate_count: 5
      excluded_candidate_count: 16
    tolerance: 0.0
    expected_facts:
    - HD-WI-1 应因季节不符、含小辣椒且不是晚餐排除
    - HZ-SU-2 应因含红椒排除
    - HN-SU-2 应因烹调油超过材料上限排除
    - HN-SU-3 应因 GI 等级为高排除
    - HD-SU-3、HZ-SU-3 满足全部硬条件应入选,不因制作时间排除
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    evidence_audit:
    - target: candidate_count
      kind: metric
      source_type: computed
      derivation: count
      capture: materials/data/dinner_candidates.csv
    - target: included_candidate_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: materials/data/dinner_candidates.csv 入选条件
    - target: excluded_candidate_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: materials/data/dinner_candidates.csv 排除条件
- id: B1
  weight: 10
  statement: 能完成油盐与酱油折盐口径复算
  check_points:
  - 按入选模板计算油盐均值
  - 按酱油折盐规则处理soy_sauce_ml
  - 按打包适配字段选两天
  - 文档与表格数值一致
  fail_examples:
  - 均值纳入全部候选
  - 漏掉酱油折盐
  - 随意指定打包日
  ground_truth:
    expected_metrics:
      base_oil_avg_g: 21.0
      base_salt_avg_g: 4.6
      soy_equivalent_salt_avg_g: 4.6
      takeout_day_count: 2
    tolerance: 0.005
    expected_facts:
    - 打包晚餐模板为 HD-SU-1、HD-SU-2
    - 酱油折盐规则为 1g盐≈5ml酱油
    - 入选模板 soy_sauce_ml 均为 0，折盐后周均盐量不变
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: base_oil_avg_g
      kind: metric
      source_type: computed
      derivation: avg
      capture: materials/data/dinner_candidates.csv 入选行 oil_g
    - target: base_salt_avg_g
      kind: metric
      source_type: computed
      derivation: avg
      capture: materials/data/dinner_candidates.csv 入选行 salt_g
    - target: soy_equivalent_salt_avg_g
      kind: metric
      source_type: computed
      derivation: avg
      capture: materials/data/dinner_candidates.csv 入选行 salt_g 与 soy_sauce_ml; materials/data/notes.md
        1g盐≈5ml酱油
    - target: takeout_day_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: instruction_md 两晚打包; materials/data/dinner_candidates.csv takeout_score
- id: G4
  weight: 10
  statement: 能执行强辣、制作时间和备餐版无解规则
  check_points:
  - 普通晚餐不含强辣且不误排青椒
  - 制作时间更短仅作为备餐版的额外筛选条件,不用于排除普通晚餐
  - 备餐版重新按更严条件筛选
  - 备餐版凑不满时报告可用模板和缺口
  fail_examples:
  - 把青椒一律当强辣
  - 纳入红椒、小辣椒或麻婆
  - 备餐版硬补非冷藏复热模板
  ground_truth:
    expected_metrics:
      quick_feasible_count: 2
      quick_required_count: 5
      quick_shortfall: 3
    tolerance: 0.0
    expected_facts:
    - 更赶的备餐版无解
    - 备餐版可行模板只有 HD-SU-1、HD-SU-2
    - 普通晚餐入选模板不含强辣候选;制作时间不作为普通晚餐的排除条件
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: quick_feasible_count
      kind: metric
      source_type: computed
      derivation: filter
      capture: materials/data/dinner_candidates.csv cold_prep=是 且制作时间、油盐、GI合格
    - target: quick_required_count
      kind: metric
      source_type: prompt
      derivation: literal
      capture: instruction_md 工作日五个晚餐
    - target: quick_shortfall
      kind: metric
      source_type: computed
      derivation: diff
      capture: quick_required_count 与 quick_feasible_count
    twist_audit:
    - lever: unsolvable
      subgoal: 更赶的备餐版凑满五个工作日晚餐
      probe: 满足 cold_prep=是、夏季晚餐、无强辣、制作时间不超过30分钟、油盐合格且GI不为高的五个不同模板
- id: A4
  weight: 7
  statement: 能从摘录中提取体重管理与糖尿病饮食口径
  check_points:
  - 提取BMI分类、减重节奏、三餐分配和生活方式基础地位
  - 说明糖尿病材料为征求意见稿
  - 提取油盐上限、宏量比例、GI等级和酱油折盐
  - 说明营养页面不是逐菜热量库
  fail_examples:
  - 只引用候选表
  - 漏掉征求意见稿属性
  - 把营养页面示例当热量库
  ground_truth:
    expected_metrics: {}
    tolerance: 0.0
    expected_facts:
    - 成人 BMI 正常范围为 18.5≤BMI<24.0，超重为 24.0≤BMI<28.0
    - 糖尿病饮食材料为成人糖尿病食养指南征求意见稿
    - 糖尿病患者推荐蛋白质、碳水化合物、脂肪供能比为 15%～20%、45%～60%、20%～35%
    - 全天限量烹调油 25g、盐 5g，且 1g盐≈5ml酱油
    - 营养成分查询页面内容不是候选晚餐的逐菜热量数据库
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/三个月减重饮食说明.docx
    - output/工作日晚餐控糖减重安排.xlsx
    evidence_audit:
    - target: 成人 BMI 正常范围为 18.5≤BMI<24.0，超重为 24.0≤BMI<28.0
      kind: fact
      source_type: frozen_capture
      derivation: literal
      capture: 03-row-i9lQUJ/attachments/体重管理指导原则_2024年版_.pdf pages 2,16 sha7a801bfd;
        materials/data/notes.md
    - target: 糖尿病饮食材料为成人糖尿病食养指南征求意见稿
      kind: fact
      source_type: frozen_capture
      derivation: literal
      capture: 03-row-i9lQUJ/attachments/糖尿病饮食建议.pdf page 1 shaef851966; materials/data/notes.md
    - target: 全天限量烹调油 25g、盐 5g，且 1g盐≈5ml酱油
      kind: fact
      source_type: frozen_capture
      derivation: literal
      capture: 03-row-i9lQUJ/attachments/糖尿病饮食建议.pdf page 23 shaef851966; materials/data/notes.md
- id: D2
  weight: 7
  statement: 能按材料口径处理热量区间和三餐分配
  check_points:
  - 按全天能量范围折算晚餐区间
  - 不编造单菜精确热量
  - 五天晚餐热量口径一致
  - Word和Excel说明一致
  fail_examples:
  - 编造单菜kcal
  - 晚餐区间未按比例折算
  - 两个产物热量口径冲突
  ground_truth:
    expected_metrics:
      breakfast_energy_min: 480
      breakfast_energy_max: 600
      lunch_energy_min: 640
      lunch_energy_max: 800
      dinner_energy_min: 480
      dinner_energy_max: 600
    tolerance: 0.0
    expected_facts:
    - 全天能量按 1600～2000kcal/d 口径
    - 早餐和晚餐各按三成折算，午餐按四成折算
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: breakfast_energy_min
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
    - target: breakfast_energy_max
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
    - target: lunch_energy_min
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
    - target: lunch_energy_max
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
    - target: dinner_energy_min
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
    - target: dinner_energy_max
      kind: metric
      source_type: computed
      derivation: compute
      capture: materials/data/notes.md 全天能量范围与三餐分配
- id: C1
  weight: 10
  statement: 能生成符合指定结构的Excel表格
  check_points:
  - Excel存在于指定路径且可打开
  - 首表表头完全一致
  - 五个工作日晚餐记录完整
  - 包含候选审计、油盐复算和备餐版核验
  fail_examples:
  - 只在聊天贴表
  - 表头字段或顺序错误
  - 缺少审计或核验工作表
  ground_truth:
    expected_metrics:
      main_sheet_data_rows: 5
      minimum_worksheet_count: 4
    tolerance: 0.0
    expected_facts:
    - Excel 首表表头为 日期|餐次|食物名称|热量(kcal)|GI值|制作时间
    - Excel 必须位于 output/工作日晚餐控糖减重安排.xlsx
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    evidence_audit:
    - target: main_sheet_data_rows
      kind: metric
      source_type: computed
      derivation: count
      capture: instruction_md 五个工作日晚餐
    - target: minimum_worksheet_count
      kind: metric
      source_type: prompt
      derivation: literal
      capture: instruction_md Excel 产物要求
- id: C2
  weight: 10
  statement: 能生成包含完整方案内容的Word文档
  check_points:
  - Word存在于指定路径且可读取
  - 包含BMI、目标判断、来源、选餐理由、五天摘要和备餐版结论
  - 与Excel关键数值一致
  - 不过度诊疗化
  fail_examples:
  - 生成Markdown而非Word
  - Word与Excel模板不一致
  - 缺少备餐版无解结论
  ground_truth:
    expected_metrics:
      minimum_section_count: 6
    tolerance: 0.0
    expected_facts:
    - Word 必须位于 output/三个月减重饮食说明.docx
    - Word 应包含更赶备餐版无解结论
    - Word 应包含五个工作日晚餐摘要
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: minimum_section_count
      kind: metric
      source_type: prompt
      derivation: literal
      capture: instruction_md Word 内容要求
- id: G5
  weight: 7
  statement: 能自验证关键计算、路径和安全边界
  check_points:
  - 自检覆盖路径、表头、全量遍历、油盐、GI、热量和无解
  - 声明未编造单菜热量和GI数字
  - 方案保留主食和规律晚餐
  - 不推荐极端低碳、代餐、减肥药或泻药
  fail_examples:
  - 无自检内容
  - 自称审计但缺排除表
  - 推荐不吃主食或减肥药
  ground_truth:
    expected_metrics:
      required_artifact_count: 2
    tolerance: 0.0
    expected_facts:
    - 必须存在 output/工作日晚餐控糖减重安排.xlsx
    - 必须存在 output/三个月减重饮食说明.docx
    - 自检应声明未编造单菜精确热量和具体 GI 数字
    - 生活方式干预是基础
    - 主食定量且优选全谷物和低 GI 食物
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/工作日晚餐控糖减重安排.xlsx
    - output/三个月减重饮食说明.docx
    evidence_audit:
    - target: required_artifact_count
      kind: metric
      source_type: prompt
      derivation: count
      capture: instruction_md 产物文件要求
    - target: 生活方式干预是基础
      kind: fact
      source_type: frozen_capture
      derivation: literal
      capture: 03-row-i9lQUJ/attachments/体重管理指导原则_2024年版_.pdf pages 4-5 sha7a801bfd;
        materials/data/notes.md
    - target: 主食定量且优选全谷物和低 GI 食物
      kind: fact
      source_type: frozen_capture
      derivation: literal
      capture: 03-row-i9lQUJ/attachments/糖尿病饮食建议.pdf pages 7-8 shaef851966; materials/data/notes.md
- id: D4
  weight: 3
  statement: 能给出适度个人化提醒而不偏离任务
  check_points:
  - 提醒围绕体重、腰围、饥饿感、暴食触发和餐后反应
  - 提醒篇幅适度
  - 提示咨询医生或营养指导人员
  fail_examples:
  - 只有励志口号
  - 提醒喧宾夺主
  - 写成自行调整药物
  ground_truth:
    expected_metrics: {}
    tolerance: 0.0
    expected_facts:
    - 可建议记录体重、腰围、饥饿感和暴食触发
    - 可建议胰岛素抵抗相关问题咨询医生或营养指导人员
    oracle_files:
    - solution/expected_summary.json
    - solution/三个月减重饮食说明.docx
    - solution/工作日晚餐控糖减重安排.xlsx
    artifact_paths:
    - output/三个月减重饮食说明.docx
    evidence_audit: []


==> anc/analysis/supplement/historical_p017/verify.py <==
#!/usr/bin/env python3
import json,hashlib
from pathlib import Path
D=Path(__file__).resolve().parent
pins=json.loads((D/'PINS.json').read_text())
assert {p['path'] for p in pins} == {p.name for p in D.iterdir() if p.is_file() and p.name != 'PINS.json'}
for p in pins:
 b=(D/p['path']).read_bytes();assert len(b)==p['bytes'] and hashlib.sha256(b).hexdigest()==p['sha256'],p['path']
x=json.loads((D/'criteria.json').read_text());c=x['extra_data']['capabilities'];p=sum(v['weight'] for v in c if v['verdict']=='pass');f=sum(v['weight'] for v in c if v['verdict']=='fail');u=sum(v['weight'] for v in c if v['verdict'] not in ['pass','fail'])
assert (p,f,u)==(30,74,0) and round(p/(p+f),3)==x['score']
print(json.dumps({'status':'PASS','scope':'retained-file integrity and native arithmetic only','retained_scientific_projections':7,'notes_content_omitted':True,'private_roundtrip_reperformed':False,'complete_public_end_to_end_reproduction':False,'numerator':p,'denominator':p+f,'null_weight':u,'original_provenance_verified_here':False}))


==> anc/analysis/supplement/p047-reference-identity.json <==
{
  "case": "supplementary frozen P047",
  "terminal_sha256": "afbfa8921aa7e05dbbdb37d582ed9e898cfc901b890a695a82264bdd9cd7b17b",
  "native_score_sha256": "5dd1981dff30280e82a020efaf26c3dc45d73ef6f6106d4eeaa99454b65e024f",
  "original_denominator": 20,
  "counts": {
    "passed_weight": 71,
    "failed_weight": 10,
    "judged_weight": 81,
    "unjudged_weight": 54,
    "total": 135,
    "raw_bounds_exact": [
      "71/135",
      "125/135"
    ],
    "coverage": 0.6,
    "accepted_score": null,
    "Q": 0,
    "Y": 0,
    "S": null,
    "E": null,
    "B": null,
    "V": null
  },
  "completed_responses": {
    "solver": 9,
    "judge": 56,
    "package_assessor": 2
  },
  "final_handoff_bytes": 8051,
  "required_markdown_file_produced": true,
  "capture_pins": [
    {
      "role": "environment",
      "sha256": "6035a78e3100336a9a59ce26ca8c21a22555903ad680da8bb68a3cef6b72ee6a",
      "bytes": 121860,
      "original_release_identical": true
    },
    {
      "role": "environment",
      "sha256": "3de92e026ce50ed706ba6cc4fd6e8a7f324e9e55d2db6067233109e55481a809",
      "bytes": 49288,
      "original_release_identical": true
    },
    {
      "role": "reference",
      "sha256": "4835b38025a2e220b73a72e8f6051e9368ac4a9ba50c2015f59369c0eeae7b2c",
      "bytes": 121843,
      "original_release_identical": true
    },
    {
      "role": "reference",
      "sha256": "c7ab4037151b4ea05574d9520e9c2f15a29b8eb6361e8404cf37be85299defa7",
      "bytes": 49389,
      "original_release_identical": true
    }
  ],
  "assessor_ballots": [
    {
      "ballot": 1,
      "sha256": "b2f52968df8cd5526dfe32a46d4a3520ab0e1a566e673e82cf2be58ae11dab4d",
      "anchors": 18,
      "categories": {
        "criterion_applicability": "violated",
        "evidence_obtainability": "unknown",
        "feasibility": "unknown",
        "reference_correctness": "violated"
      }
    },
    {
      "ballot": 2,
      "sha256": "1358b9f6375343513ab7bda68c768a502cf707aad2cb8989fce5d00ccfbba5d8",
      "anchors": 18,
      "categories": {
        "criterion_applicability": "violated",
        "evidence_obtainability": "unknown",
        "feasibility": "unknown",
        "reference_correctness": "violated"
      }
    }
  ],
  "finding": "Frozen government capture is a portal homepage; reference and rubric require specific deductions-policy identity. Earlier saved-spec capture prefixes/sizes differ and are not substituted.",
  "limits": "Two isolated AI ballots are not independent human calibration or truth. Historical P047 20/101/135 is distinct. No prior outcome is overwritten; no new usable case is established."
}


==> anc/analysis/supplement/p060-observation.json <==
{
  "case": "supplementary frozen P060",
  "observation_date": "2026-10-12",
  "original_index": 5,
  "original_denominator": 20,
  "fixed_tasks_attempted": 6,
  "remaining_without_supplementary_execution": 14,
  "reruns_added": 0,
  "version_binding": {
    "locked_sha256": "66ee258ead57dff9f57fe66a7e6b429a5964bd3bc2f796e87aa635976bf50723",
    "source_binding_sha256": "0483ba3ce95c939f6bf27458b23bfc034d86e220f9526b0f218003d59e273609"
  },
  "provenance": {
    "terminal_sha256": "113b40cd8b5afb2ab67bf799d40756799aabb5c7d6e0139d23c5233be22c6da5",
    "native-score_sha256": "87cef3f6541e1a7988ca57c970d8801977e8038b4dba212602b6c58b2179d4cf",
    "heldout-receipt_sha256": "a48923776956281f58cafabd6ff14e31b17158dd1b51b9f02f966cf88969e765",
    "cleanup-observation_sha256": "1de2985c023eef92562cda25454acdb5e5c09de7f81f07d01567d01ea2402d3e"
  },
  "root_observation_acceptance_sha256": "0a1397ccb77735d8aac80aec41923472c5d2bc9cce9fd8d65a5af2e0d519dcf1",
  "output_sha256": "375634b5b8d78e3966c674e13c683a0bd1637f89c8cdb08f61036fade1e5d9fb",
  "final_handoff_bytes": 6953,
  "final_handoff_sha256": "9d8a5c2740bb6fedb355b490b308d00adf5f304b55285e5a3ba03ba27a648e5b",
  "observed": {
    "public_inputs": true,
    "private_solution_or_rubric_visible": false,
    "execution": true,
    "required_xlsx_opened_and_parsed": true,
    "export": true,
    "cleanup": true,
    "formula_correctness_established": false
  },
  "endpoints": {
    "S": 1,
    "E": 1,
    "B": null,
    "Q": null,
    "V": null,
    "Y": null,
    "accepted_score": null
  },
  "endpoint_scope": {
    "S": "structure only",
    "E": "observed public execution, required artifact opening, export and cleanup; correctness separate",
    "B": "canonical-choice applicability unresolved",
    "Q": "no package-quality assessment observed"
  },
  "criteria": [
    {
      "id": "A4",
      "weight": 10,
      "value": 1
    },
    {
      "id": "A3",
      "weight": 10,
      "value": 1
    },
    {
      "id": "I12",
      "weight": 10,
      "value": 1
    },
    {
      "id": "B1",
      "weight": 10,
      "value": 0
    },
    {
      "id": "B5",
      "weight": 7,
      "value": null
    },
    {
      "id": "G2",
      "weight": 10,
      "value": null
    },
    {
      "id": "G5",
      "weight": 7,
      "value": null
    },
    {
      "id": "C1",
      "weight": 10,
      "value": null
    },
    {
      "id": "J3",
      "weight": 7,
      "value": null
    },
    {
      "id": "J6",
      "weight": 10,
      "value": null
    }
  ],
  "weights": {
    "pass": 30,
    "fail": 10,
    "unjudged": 51,
    "judged": 40,
    "full": 91
  },
  "criterion_counts": {
    "pass": 3,
    "fail": 1,
    "null": 6,
    "judged": 4,
    "full": 10
  },
  "raw_conditional_ratio": {
    "exact": "30/40",
    "value": 0.75,
    "accepted_score": false
  },
  "raw_identification_bounds_exact": [
    "30/91",
    "81/91"
  ],
  "bounds_are_confidence_interval": false,
  "prior_observations_and_mechanical_snapshot_unchanged": true,
  "limitations": [
    "No executable-task yield estimate",
    "No scorer reliability estimate",
    "No independent human ground truth",
    "No attribution to other cases"
  ],
  "privacy": "Aggregate derivative and digests only; original private evidence not included."
}


==> anc/analysis/supplement/release20/README.md <==
# Frozen release: recorded mechanical audit

This supplement contains anonymized recorded receipts for a fixed sample of 20
packages from the actual 100-package manuscript release. It is not a task corpus,
human review, judge-accuracy study, construction-yield estimate, or causal comparison.

Run with Python 3.9 or later; only the standard library is used:

```sh
python -B reproduce.py --check
python -B -m unittest -v test_reproduce.py
```

From the enclosing supplement root, use `python -B release20/reproduce.py --check`.
The check verifies distributed-file hashes, reconstructs the fixed stratified sample,
reaggregates every recorded call and file-format status, and reproduces `summary.json`
and the full 100-row `sample-status.csv`. It does not make network or model calls.
Tests perturb in-memory copies of receipt labels to check that false passes and
sample substitutions are rejected; they do not perform new scientific testing.

`inventory.json` retains the manuscript public IDs, domains, generation modes and
exact core/spec/solution-tree digests. `protocol.json` includes the original hash seed,
chosen IDs, full stratum allocation and all 80 unsampled IDs. Interaction mode was
absent and was not a sampling stratum. Sampling uses largest-remainder allocation,
with the specified hash tie break and within-stratum hash order, without replacement.

`receipts.jsonl` has one record per sampled package. It retains every package-check
status, all 106 search calls, all 77 fetch calls and all 1,143 file-format locations.
Of the latter, 118 have a supported parser operation and 1,025 remain unsupported.
Literal query strings, URLs, file names, worksheet names and returned source text are
withheld. Their input/returned-content hashes, anonymous file IDs, result sizes,
parser-output hashes and error types allow exact status aggregation without
redistributing full copyrighted task materials. File IDs are local to each public
package; locations may repeat the same content and are not independent documents.

All searches returned nonempty result lists. One fetch in P027 returned an empty
string despite the production method returning `ok`; the nonempty-text check failed.
One P054 CSV failed the frozen UTF-8 decoding step; this does not establish that the
file is corrupt or unreadable with another encoding. No encoding fallback or
result-selected retest was added. P017, P056 and P076 lack local indices and retain
`UNKNOWN`, with no invented calls. `sample-status.csv` preserves all unsampled checks
as `NOT_RUN`; neither missingness nor unsupported formats are counted as passes.

The internal audit used the actual pinned production local search/fetch classes and
available PDF/CSV/JSON/XLSX parsers. Public replay only reaggregates those recorded
observations. Structural PASS labels are minimal parsing/type results. Host reads do
not establish deployed workspace reachability, and pointer resolution does not
establish semantic evidence support. Full usability, dialogue, external services,
solver feasibility and broader rubric/answer consistency remain unassessed.

The historical digest field `reference_tree_sha256` hashes the `solution/` tree:
sort files, form `relative path + space + raw-byte SHA256`, join with newline
separators without a trailing newline, then SHA256 the UTF-8 bytes. Observed bindings
are recorded attestations. Public replay checks their equality with the inventory,
but cannot recompute raw-file hashes without the withheld files.

An inherited checker initially treated repeated capability IDs as a structural
failure. The production schema did not require unique capability IDs. Final parsing
statuses reflect that correction, and the original uniqueness-predicate diagnostics
remain separately recorded; those flags are not established package defects.

**Missing release dependency:** the raw task/corpus files and complete runnable
task environments are not distributed. Hashes and receipts do not substitute for
them. Independent full-task reproduction requires a separately rights-cleared raw
corpus release, environment provision and an authorized execution protocol. This
supplement supports public aggregate replay only.

`SHA256SUMS.json` hashes every distributed file except itself. No private path map or
internal execution metadata is included.


==> anc/analysis/supplement/release20/SHA256SUMS.json <==
{
  "README.md": "4362d45b3607ea51dc5a3c8002dd3e94a3cc0fd7aa922511097d970f6d3f5bce",
  "inventory.json": "1012d3c93c35a2f622b9a05ad32a72e53c284f503eebd5c06cb4ce6351367a67",
  "protocol.json": "bdaa32ff6c8c904617f12dc9a82339aeadcd55b29125c57b83ef727ffcff945a",
  "receipts.jsonl": "93d822445a5082068d8cd09421efe77c3e82d842a279f006680459d5efc90a60",
  "reproduce.py": "d7b2d257a20f6c82f94b717c7d9fd730ca2aed673a90e1ded25d599dd37e3f3b",
  "sample-status.csv": "61f6717ee4e1c058d8e491ef427bc9632e1e0133dbbecbce8b67e1771362845d",
  "summary.json": "4612c0dcea40260dce10646c5db3c48fb133f3e7a75e7ce3c19fd8ce2640f261",
  "test_reproduce.py": "939c967b3deef1b8d20ba00c67a6024426d7b017cd3a70b12d53c93c940b47bb"
}


==> anc/analysis/supplement/release20/inventory.json <==
[
  {
    "core_role_sha256": {
      "instruction": "e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d",
      "metadata": "399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879",
      "rubric": "22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5",
      "seed": "97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P001",
    "reference_tree_sha256": "6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e",
    "saved_spec_sha256": "74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74"
  },
  {
    "core_role_sha256": {
      "instruction": "0a9bc4df70279841c6efa23fb64cc4da006074234535bbfefa61ed9f891e7f9c",
      "metadata": "f60ef5daf70785898f34a1b1d5e2b9fd8b382940eee95dbfec9dfb45b7a624f5",
      "rubric": "c1bc3dad303d0d7006c721728e97042b95b3f622ab6d7d5e0b78ac577eea944e",
      "seed": "576c9339412419ce9739d5dad0f9d1a0b139ff731c0c4750494509c533b9c94e"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P002",
    "reference_tree_sha256": "e0bae1d67e43e2e56f741e90ce468864c2011da7c9fed31e9c0fa37e20bbd55b",
    "saved_spec_sha256": "f1912933b3f6b2b63041fdc78b7fed771c964d656a407c8851a87cf58bffb561"
  },
  {
    "core_role_sha256": {
      "instruction": "397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b",
      "metadata": "86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d",
      "rubric": "b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f",
      "seed": "b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P003",
    "reference_tree_sha256": "eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec",
    "saved_spec_sha256": "0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43"
  },
  {
    "core_role_sha256": {
      "instruction": "4c18620edcfa34a8cde7b19fb89a53e918793028dd7880255b0422b18aa336e2",
      "metadata": "046aebbb6df0f8a5d10fb73bc01e67a8526334e85de2fb45848d999b78b523b1",
      "rubric": "4b276ad3c774bd9fa2f48beedaef07d765e21a161d5294ba28d350528f1ca35e",
      "seed": "bfda2ab95fd5881687510ac08185e7bdffdcc9deb09e12c790dfb1e4babf6810"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P004",
    "reference_tree_sha256": "b810deefcbf3683476c8d1d0ddff662b942d340609dae2b4882d479de7546083",
    "saved_spec_sha256": "191598f5381e757b4c9d9ff6eca615022e1f24be08f9d8ba66ababd47b270a4e"
  },
  {
    "core_role_sha256": {
      "instruction": "f8984af806b31354dfc533dda61a2305cc03bb510b4f5e1a2fd649207c66a954",
      "metadata": "c80a057da014d34aae1e8d61ccefe2adfada3a56e112dbee9fbcf01d06f3ac99",
      "rubric": "8d72cba39ca4737d5ba0593a8e9c9fbf39a0c78b373a2abeab8c23d5d91d52d3",
      "seed": "7f54a367fb368867c5276610c6e96b67f582db8ec084201959262abdac9cb229"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P005",
    "reference_tree_sha256": "13aa502d64f1f3ae66dc4e4ca3880a14628b31d93f1067c18e8cc24c4e51a2ae",
    "saved_spec_sha256": "16c85b05d7326868308e6967322cbfe1d3c11d84af6fe08057db843c2bf0d55b"
  },
  {
    "core_role_sha256": {
      "instruction": "0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac",
      "metadata": "377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45",
      "rubric": "76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2",
      "seed": "c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P006",
    "reference_tree_sha256": "fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97",
    "saved_spec_sha256": "574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6"
  },
  {
    "core_role_sha256": {
      "instruction": "84b5b4c40050093b9ac6c61a038e0477d724667daa92f421e3e3da6315b250df",
      "metadata": "827e697ffe042691ce25a353ea2dab030218a616d25a28ef241b4595f256ca65",
      "rubric": "ceded828a19f012a70fcf630ddd5af8c3d3584660b23e67823ff8795c3d7a4c3",
      "seed": "1fe93a52e21ddaf1c2a96a0c84777e39bcaca7d43ad22799d440f01d3f13696e"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P007",
    "reference_tree_sha256": "9622ac73a24fcf255f2ac6f5c0e808ae4bd33fa6aae7b9ae4c06013f353cc7bc",
    "saved_spec_sha256": "b9734c12ce3b383261d03c395bc0fd1d808ae53ba81cce3fc40d24c898c5ccc3"
  },
  {
    "core_role_sha256": {
      "instruction": "717e37d9949770ee6042c455bff5c8c7390cd4261657cd4de29d5513ea10d49d",
      "metadata": "27dd379eb2c92144be37a51e0db5cb7d4068757028c8d66f94e42db8af2270e2",
      "rubric": "585a1b7832e90747a556ab89bb4dded37ec13f096ec3dd18dd6492cac578de1d",
      "seed": "e27b7f5dc7e1042e99fedc7c3899b7eb12c3720c6e6abe0fa697b3659493d55b"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P008",
    "reference_tree_sha256": "a40fa29ee5b06807ae21c0c46ddb10eef9af3efa1e7227204bedde0b527e6908",
    "saved_spec_sha256": "9175d46ea3f2dda05b81c2622d6d81fa22ecca7bdba702835640271c203bd3f7"
  },
  {
    "core_role_sha256": {
      "instruction": "3880ae73e765d4293245d21e76a4abf897bdd2dc116b1d6d37c60f64b0bb8223",
      "metadata": "794bc02e75474299d2baf03e1ed544ca83fd4ca1d85a012359f50b55d79cee84",
      "rubric": "149bcf3cdc31524cf6874b7b2efab3f75a2ab7cb16a86a415d711890a9b4caa9",
      "seed": "8a7306f2740dc75bf96f86fc58e57320bcba6cf98742f8bed1565c96aa51649e"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P009",
    "reference_tree_sha256": "9683ad73f352f272e00a0771932e5bd2dcfec901345cc286b1ca46b65c87d6e1",
    "saved_spec_sha256": "1102b363237bde1289a576e1cac787514024e86f7659feb5cbc9fb14fe5f4536"
  },
  {
    "core_role_sha256": {
      "instruction": "2e0b9a84abedff3cfaa2b49c4d43a83271d33e79fd7d3afc223af8e84ae221f9",
      "metadata": "fff0dc9beffb18a87cf7c552ef84afa1cb05ec7361f2bb963b7665bd6f7832ff",
      "rubric": "cb34f268a798ed458c1be9656b132f21744b3f649f1b6ea692c30c0821e56632",
      "seed": "798aab01bf4a182c082912c5a5826f1a9d073847bae70a9d6d5ac2e86bea1b8f"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P010",
    "reference_tree_sha256": "6c07f86192f87aec00719fe1ba7ad251080534b821f339d3934c6057c87b24af",
    "saved_spec_sha256": "044aa26806617a7a3a3c90dba6b2d4d459ae7538dd4459e0f0c9da48abcccf80"
  },
  {
    "core_role_sha256": {
      "instruction": "ed301c7f4c4e6bf6830d380d01658b289861bead20da2bd8c86fccf103b8565d",
      "metadata": "89a126e0ec606a7e519886d4eaecb9baecfaba40ae7b02a2b79408c16d0a7334",
      "rubric": "f24cdddda3a306f70218426e7589945253d42a2540e7996d87b5731705725976",
      "seed": "dcb6d5edf6fe7ae458ee042ac6630f70f722a3d05132f15d2eccbe25e57355d9"
    },
    "domain": "home-howto",
    "generation_mode": "regen",
    "public_id": "P011",
    "reference_tree_sha256": "a410c53d4913cbb3f5fd94b0fa313ef07a0ebe26674d99bfd764a60544e1a66e",
    "saved_spec_sha256": "facb8dd605d195f5214fb14541a62f368b6b68413d8873fb77a4ceb965c9a119"
  },
  {
    "core_role_sha256": {
      "instruction": "0c50cd97eac19ac8dc44c2a51c81a29162be3df217c5782bc8ac0e6d8d735f48",
      "metadata": "3ab9a83b7bdd146e5aba079a50d87442c3ca56d078e49af3fdb512ef445399af",
      "rubric": "64811005786d6076af69f3abf24db08cc2c14581135a5f2e3bce6d77c28f6db6",
      "seed": "489f9a5c5d15da842ce6b0cc377f0d9ab8ba8ba5e828fe15ff72fdd099ee70b0"
    },
    "domain": "home-howto",
    "generation_mode": "scratch",
    "public_id": "P012",
    "reference_tree_sha256": "9ce8da56068ced15933ba9d614d1ade55588b049e2310e7eeb2dbcfbc4a1f8f6",
    "saved_spec_sha256": "a5286180cc409121d6525b74ad70fa18811b833675dbf34f7806331474196dc7"
  },
  {
    "core_role_sha256": {
      "instruction": "becc52edfe6af4d56880d1a2f4bfdae2a666cec1b92b6033c0651d34669236c9",
      "metadata": "a76833c594cd5aaea39ca502a9bf97b9592c3514854bc717d0b29410686de359",
      "rubric": "e77785e54fd89d149074803b3ac92da15d4dac7e949dc74521af16918dd0e41a",
      "seed": "379f664e15f6401548c612de6911f7d8146e95eb2e3a7785a0f150a727d053ef"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P013",
    "reference_tree_sha256": "6090248f3b59500d8cadcf2180af637ad3784f180fbec7608b7c0685111ce7c9",
    "saved_spec_sha256": "6994806e4a77e0a719f5712b68b2fd0eed8495844d2dc6014fafc9c62f2b52b0"
  },
  {
    "core_role_sha256": {
      "instruction": "81f4cdc28fb3e1108607d33bbb1799d86baf6fce9cfc8c92da5358363bcfee18",
      "metadata": "eef40708265c13a908f8a812ffc74e02828e2e6b7594caeefebbfe2b51d48420",
      "rubric": "1e1c8aea27d42fb23d02dbb5931be5f66807296871cc0034dfed77b7ed9d6bb2",
      "seed": "9439db82c4e8b0a6864fda9008ce43aba312eb4a600ec4104ac022622648d726"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P014",
    "reference_tree_sha256": "53de6694753d134625c40676f86fb0e73cef34cbe8b91b8afa742e59291ff243",
    "saved_spec_sha256": "47e88f2b29a0f991222bcce90b82484f9140dbd7d8c8927d2b99f2ab043fd06c"
  },
  {
    "core_role_sha256": {
      "instruction": "890b625ea8d79994c9ac0604a27128ad1710df2b1ebcd62c040c6e0e2229f32e",
      "metadata": "67225e37f7cb8009ae25ccfd8db6237e15e31a58b6e125c7d5ff57a35f1446c0",
      "rubric": "e2802c8b4be9d42c717f73c4228cca1674c482a2cf9bb720b8cae0294265b6aa",
      "seed": "1e17fbc10a9f5ccc740c79135d879926f84a0487322a70c7b317ad49cd4ad059"
    },
    "domain": "health-fitness",
    "generation_mode": "convert",
    "public_id": "P015",
    "reference_tree_sha256": "550f8dcfb573300a1a078bf9f89598e290ec3a1f620f0ffe98f8d7c6c94e5a87",
    "saved_spec_sha256": "7b65e9d1e5ea94142eee3b71b191fdd67a7f2c2508803846a76c4091a95c767f"
  },
  {
    "core_role_sha256": {
      "instruction": "20705ed7af336e68c35c8592f808e6bd017995061bfb31e7f5df3a9862fe8e7c",
      "metadata": "bef1a3ed06561d03172e7173aeb386ed74b667b39438450acd24f8a978abe5df",
      "rubric": "2c134481aa8c49e4ba431b3c9638fabc8ce06a990eeb7cd37970242458044c86",
      "seed": "fe515d7342df339604f43162fdf2e03f0884d0049832a75af2a6dc616ba261c2"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P016",
    "reference_tree_sha256": "5d3f1cc6696d1b4257657e7b55a694bd7c17b9eb5b74115577218c7fc717a437",
    "saved_spec_sha256": "62dcc0b7d65fb0298a9cf6119a35ff21b4aa2cdf7dee1cc0005600e08901750c"
  },
  {
    "core_role_sha256": {
      "instruction": "e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3",
      "metadata": "fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348",
      "rubric": "d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007",
      "seed": "3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec"
    },
    "domain": "health-fitness",
    "generation_mode": "regen",
    "public_id": "P017",
    "reference_tree_sha256": "bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad",
    "saved_spec_sha256": "0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b"
  },
  {
    "core_role_sha256": {
      "instruction": "461e19cff86321528fd2acf4351bb2a32c346241d0b94bb584dedde88b21037c",
      "metadata": "f332aaae160741d6bd874aa47b57dfc45eae60a7a9cefbd02c15e67d3a3faf0c",
      "rubric": "7f902dd70fb5a6d35b5b02e57c974dd4d4035fa76498b90a669307ca9624a2f8",
      "seed": "182ec9a3e61ee1b074f51e032b3a4c279608bfd38a5befc38777a0794eac3f87"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P018",
    "reference_tree_sha256": "6d47bc8d277acc0810652b254e0cbfd4d0b027933515ddc892c3ce830cf39ed0",
    "saved_spec_sha256": "0c6c5449c8c4f363eb4abd83a5d3802844a36b3898fd31eaf6d4342edabf272c"
  },
  {
    "core_role_sha256": {
      "instruction": "4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805",
      "metadata": "4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79",
      "rubric": "8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77",
      "seed": "a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P019",
    "reference_tree_sha256": "2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27",
    "saved_spec_sha256": "42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc"
  },
  {
    "core_role_sha256": {
      "instruction": "69f39ee374f9299e1926b0e62efc11a645e7599f35a415bcabc2249df37eec21",
      "metadata": "a3c98d36cb5ec96dd1c42726b9b6a88945cb0bfef9532889e0da954feb42666b",
      "rubric": "1d4d6ce591ebcc18e8dc4fafcd26acddc525732cfc5a54db602c3381cbb0c3f0",
      "seed": "c15ea449e037e49a67fcfd47a024ea32292263c5e86ffc4c3e0c8ba265194254"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P020",
    "reference_tree_sha256": "c536da47bbe15309b9d45e5ee2f4f4e8d37c77dd292124c1f160c8db958bd04a",
    "saved_spec_sha256": "8015fa070fdef984e51a927fe28a627cf708d1d6a8e5bcc01b97037041db4160"
  },
  {
    "core_role_sha256": {
      "instruction": "9f9171fdbd89fce06ca0fa2d3a82ceda386949a962caae89176ee089c14729ea",
      "metadata": "69696759394f237902ee573179949644f89315f7dafa61bd7109c0d51e5c6eaa",
      "rubric": "c6b85c969d39c8f4a3ecfbfe81f20aa4e0b6f58f0ae84b6ddbf208a93b4b63db",
      "seed": "dee91b95fb3289e086f6accb51a25ab46bc74d74ad35397debd2a369fdc6d25a"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P021",
    "reference_tree_sha256": "e6f97d9b22b6e01fb60099debf9be3557ca4035158273aef1349fc7714ca8ec3",
    "saved_spec_sha256": "99102b61f7da552bc82aa2fff6093668308d151d6c2bf13116b422a6cd93fc30"
  },
  {
    "core_role_sha256": {
      "instruction": "7c80dee7d41f598fe166fa0f49366e73aa4cb6a6377a372479db9857a3c049ea",
      "metadata": "02a397ca44d382cbb845734bd94cf627d0a48f565667ce616f79a30343287831",
      "rubric": "0be8fc8e6d81f5a7013c42abc65b6d627ba62105191c5e177fd288678d1a8a43",
      "seed": "c4c1a9680a32f9861f34390cbf88ee9914532016530fe7cec3c577cc45d3daa6"
    },
    "domain": "health-fitness",
    "generation_mode": "scratch",
    "public_id": "P022",
    "reference_tree_sha256": "dc393eaa11344eef6aeaa5ec213114f591f35a1656abd5a051a7f270c4bc8fbc",
    "saved_spec_sha256": "b4b661bf7eff0fd2f017a9123c9926ba45b80a98062cbef58ab6429f604a3ed2"
  },
  {
    "core_role_sha256": {
      "instruction": "1dfe36ffdb9168ab0b9c6cd20cad0bd2abf2b33665c6e53267d21f34470ef6d8",
      "metadata": "88c9f64692b084a3ef0454a7164dd311e3008456d728a204862fe90006295814",
      "rubric": "622213a909359749acfe4f5a38a1216ea13abeb200ce9d7dd3ed88f848648d0b",
      "seed": "3c603296ec74a1b77c38126fe7a2abf6f1a3ed875073305096bca8770edceafe"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P023",
    "reference_tree_sha256": "16a1d10126b874b483c3441c004533123ac8cc4102ef40bda7480a77ba17d6c4",
    "saved_spec_sha256": "e0c7fa1318c83f119b9a4346e9eacb18c3824404fc2272c574a1d898a9bc3bfe"
  },
  {
    "core_role_sha256": {
      "instruction": "371972bf6ec6dbc157c98627f8d81fe2e36ced84cf26732815fe948db4dd312e",
      "metadata": "c25069c4af08e0d93359b17209683c37e77497f12820cfc154f350fa38c7717a",
      "rubric": "a8ecd56be795c186c6d62bed5c71b687195c95e93774d8d3322a0493aaf1f572",
      "seed": "4f4569a3ea97488e19ae76aacc9b38e3606dc202c4d715964cd7ac2d4e987fc3"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P024",
    "reference_tree_sha256": "b992202c9791d9219a343be670c135171de686ee0e717cc1daeed125287a433d",
    "saved_spec_sha256": "39b909ffc2089f07b44d287023eea5327f7418374fbe9873d4019f0671ba2138"
  },
  {
    "core_role_sha256": {
      "instruction": "8b9ffb11954286fa0118267589635801884fb7571e929b80933b3377d359fba9",
      "metadata": "5258522ecd737c66bf50d1d7706e507576a2a1bd5932c220530650056dc24804",
      "rubric": "8e6f707dd3391a3ced79acb1e6a2b435affc66704200861274edc80b13b7ffeb",
      "seed": "b86a04ff3978e8192bf6282c0a7e09eb4c503e788ab84fb227a1e3baf8758444"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P025",
    "reference_tree_sha256": "2379104d41a9fb17bceb2b203dee722ab9bb2f12c6df476b5443d97fc0195867",
    "saved_spec_sha256": "54c72a8713ebee2171e3bd54c3dd664efc036b2a7c4c0ed55c325de8c9766a7c"
  },
  {
    "core_role_sha256": {
      "instruction": "dba8bd1896708b3363864c6205414e91715399cb5e358e120142e76035ad7c40",
      "metadata": "22a655ae86b39b51eeefc09ca8b07723cfbf071b10d881a7923eefb2dd9563ee",
      "rubric": "3e2afd57e6f2c88c33f4d0530b770907dfb8444a0f3bbc6fbce2e1767d36f6b0",
      "seed": "6dd5acf80f55feebd306a5c6a49eb716fa67573ead24b3fa5bb14d144da7cb66"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P026",
    "reference_tree_sha256": "99fe4fef043b279ed0c0cc5714079ae60eba856c70c0fd09d145864edae22cf0",
    "saved_spec_sha256": "44365b5759313e7f4f4296d3484554b1f859596405da2df0eec4e85ad1f0a6fb"
  },
  {
    "core_role_sha256": {
      "instruction": "25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52",
      "metadata": "4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0",
      "rubric": "07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96",
      "seed": "b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P027",
    "reference_tree_sha256": "2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7",
    "saved_spec_sha256": "817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007"
  },
  {
    "core_role_sha256": {
      "instruction": "6d455dedf37cca04417846780da0e03bbf8cc5d374412844921dcf825aa70937",
      "metadata": "9f5eb1b9050a2d7f62c653be58a25fe6a947431f435a0257bf162c8351bf68b3",
      "rubric": "80ef5b9291da7dbb3e1b08ee98a0aafb55d8f71c1b2f3c39b148ce95d2135841",
      "seed": "861e37a19a499a4e798701da147ddb7cbb4ba9b2eb1e2978a7b8a9a4de9c22d7"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P028",
    "reference_tree_sha256": "b84549ea3d430fe8226353a4f153165f6fa5dd2f17e9e019dbcf7948a10d750e",
    "saved_spec_sha256": "3f208c30f7cf2b80f24bc57dc1d8bf75a05af0d8e3f91bc3349e5685f8fad3b9"
  },
  {
    "core_role_sha256": {
      "instruction": "86265800359b9d3a0deec28bb45e43785689e6eb85fba56080d5d1f16e6737e6",
      "metadata": "e67940b2ad09cb9bf601522bd98decbc7a52e26316401956bc93c9b3f4851339",
      "rubric": "14d2377bc5509d555870f2e673ffc30e237cfa27fee1a8464de421bfaa3f85a8",
      "seed": "bb79b2701c0b70a984a855ddbf7af10949db7f7d412ee7c36757c95db642128e"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P029",
    "reference_tree_sha256": "dcf4b57b88fd673bfb99d603b51bd32ad2fd38a4bae681940c564dcfed3febda",
    "saved_spec_sha256": "cdbc09970f38ace0d5a93250b93761712044d7a6f1423e3aba0cc04e10a7be33"
  },
  {
    "core_role_sha256": {
      "instruction": "0e86b7ccc4a7ec926324e9f623fcd5e0136eb30ed0ec1db3b74732af48fbac66",
      "metadata": "120ad2849fa304ad278ed9436c0786f74c608a27559b94e9dd7ed53416bd4d47",
      "rubric": "edb0646ab97b58192cd118355144b24f81d947dfae36d7874ec3e9dd114b97e2",
      "seed": "55f37b3e4bda978a00596a0f9f8e07734b67611297fc7fe2ca746178b99afb6f"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P030",
    "reference_tree_sha256": "e00d7873b10fe5450d07be2bb4cb5f6b078fc75f9176ec53abe42d1b479dfd90",
    "saved_spec_sha256": "172894fb19ac6a3fd1d39a6ba1119dcae51d7f3f503266d2ae3f375fcc501f7a"
  },
  {
    "core_role_sha256": {
      "instruction": "1187d119ca4264696d8c07eedb9e079b155acbcc7d508a5b887915919d6f4191",
      "metadata": "ca6f48eebb3befb9fb82396c20544f7e974656a25f808ad182b370a70fb04d17",
      "rubric": "37111dfba3bdec650eddaff208e26668603faa7a4182df63a57c565f1fe33657",
      "seed": "766691719ead80847c01e5b6c7fc194cc1cc8cdb751d24854171cfc26e508dc8"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P031",
    "reference_tree_sha256": "59df034276c6c0d7e08f63fc116dba68f62ffb2186f772670575fb49e4ea64a6",
    "saved_spec_sha256": "bce60ada6f5dd5a8258f99baccce4ed14125fd5d28628d152bdeef56f133ab4b"
  },
  {
    "core_role_sha256": {
      "instruction": "6c11c9f58b143c5ee3370f83278e4d9f5906bae449f76f6d62e1fbd7ff5f20e8",
      "metadata": "fdbfaeabca8f665c6047a3d27d4d66a940a30f32b4d83e2d56ec4f4c4832f332",
      "rubric": "9210848cc4dbb36095d538676f3ea52aa367239780f8b0355ce608a55dcfd12c",
      "seed": "c37edaa05df52bddc2fe60197c9459e5cec08f1546d7d0eed481e01875b89647"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P032",
    "reference_tree_sha256": "a6f12622cae2e921b54262b655927398a00842c51cf3c218ca467ca55e4b2d5b",
    "saved_spec_sha256": "9a8f20edca1f043faaed70a89971d635e4b731a0a38ba0265ef806b74a4cdf0d"
  },
  {
    "core_role_sha256": {
      "instruction": "24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de",
      "metadata": "00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574",
      "rubric": "eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b",
      "seed": "1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P033",
    "reference_tree_sha256": "8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416",
    "saved_spec_sha256": "9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9"
  },
  {
    "core_role_sha256": {
      "instruction": "7693870d11060d9a45a316193c44f8b532a9095011463ff851f6e2d20f692376",
      "metadata": "3f529955b4bf012d01a563b0bcbc2c1956860bb730a96a1e9ab8b615051e6bba",
      "rubric": "6ff501f668e3b6c62560a7bbdd32d6c94d504fc97c3215691623ccd88eb1a9bc",
      "seed": "7853c59aaef8113808486ab5940f2d4f7e257e84fba9ce6a569250ea8695fd8d"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P034",
    "reference_tree_sha256": "ae96a3f14504ad744bcf186d16634be38097617522b10fb7833b87149e607ad5",
    "saved_spec_sha256": "96d2ee993b282390e307f8d79aeb3b4b73657230f477a90b3acedf509fb38e89"
  },
  {
    "core_role_sha256": {
      "instruction": "721e6e820f7dd2ad44e567ecdf09de08860b6a9d0fda33f3aba3c3daf629d1cd",
      "metadata": "b2d8e24c99842a834bb10306a2cf6b953d11b55c9a77ed35e0a4ce8eb78a2b27",
      "rubric": "41cd5621144bb983ade0e8c348f4d36dceb6ed2574a503a687bcbd56ad1f95ed",
      "seed": "f2773f7e73d3b1d12d7d033ad006987ab5b81e2d907ca2405292e5353f255dca"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P035",
    "reference_tree_sha256": "dc690cbfb7e39a2737b55f7c62f3350d0d22f591f048b4f4bb354bd0a57ee49b",
    "saved_spec_sha256": "9e8f44a9f2ef3770da46936c8cfb5ceab46881bb48d615a81db589166a05fb03"
  },
  {
    "core_role_sha256": {
      "instruction": "30a7d0a0b1faf55584dec983b24108e2ee93dac500acbb697d32f1503ccdbafd",
      "metadata": "c888367fe7ac809278a430d511ab47adc43aeec03be532edffe36ae1cae8f81d",
      "rubric": "95f54b1b04975c38875d444958363474d285618776803b7b29a3226e28fbfa0f",
      "seed": "13560b4b5071ffc79279c1270c9d2d3600aac8cf1a937ae56021a281e5988255"
    },
    "domain": "travel",
    "generation_mode": "scratch",
    "public_id": "P036",
    "reference_tree_sha256": "10a9c7914e2ba39613e17bc43ed6345fb7885250ef51386c8960042ecc2ebb03",
    "saved_spec_sha256": "269000b84e978cc0b7a633fbf58e99771c204f3c8dcc6e362cccab919e04caac"
  },
  {
    "core_role_sha256": {
      "instruction": "e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc",
      "metadata": "ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182",
      "rubric": "243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429",
      "seed": "7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P037",
    "reference_tree_sha256": "ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1",
    "saved_spec_sha256": "979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842"
  },
  {
    "core_role_sha256": {
      "instruction": "9c4955b8aeea9d911b7058d8be1715cc714a4160783c30dcf4b89cd24eb410b7",
      "metadata": "8eae8568a2a85c5bb217ba85f30a5491341c6039f3f07a7797640d1b7feb9ffe",
      "rubric": "1fd2d9c4188a75fb200f919e2c90c7b7680806bbcd37cd9d5b2eb92df138d387",
      "seed": "9244e7e88124dd10503fd5b8b485dbd9fa47e8e47cc065a3b561bc2ca0cd7589"
    },
    "domain": "travel",
    "generation_mode": "regen",
    "public_id": "P038",
    "reference_tree_sha256": "02d89db63c86acab51388ce80c9e3c5844d7f6b8421293e03bd183562c6c23d2",
    "saved_spec_sha256": "dadcfbe7159e3f009c92143c8c39672ffc3ede0b5cc710f06ef83113afce7dd7"
  },
  {
    "core_role_sha256": {
      "instruction": "6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde",
      "metadata": "33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b",
      "rubric": "d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e",
      "seed": "6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P039",
    "reference_tree_sha256": "0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3",
    "saved_spec_sha256": "d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe"
  },
  {
    "core_role_sha256": {
      "instruction": "a155758c6d171ea01db300f65a2bb12f34f2c52b659e14ba5380ee343efedd02",
      "metadata": "a27fe5262f6a4e8a2ec96bc2d79969c699912514a05292a4265cd747fa68df79",
      "rubric": "182350bdf9f12c97969494c3c718550795186236eaf07f44fea996d9fbec8b9b",
      "seed": "52f5a65c4bab474445a73949eb92605d0df37cb3f3f508ab2adeb1f88c8817cf"
    },
    "domain": "finance",
    "generation_mode": "scratch",
    "public_id": "P040",
    "reference_tree_sha256": "d90309935e58c52b627b37b81c5473dbc434c1f3aa0241df830ca18b6a598beb",
    "saved_spec_sha256": "9f46243603ea9d3e4ab21d179cb254cf8285eb3da7b0084bef63eb0a65017af1"
  },
  {
    "core_role_sha256": {
      "instruction": "06bc3fa694a1b8e5339083405333468b1faba97c064c45880098bbd07794ec98",
      "metadata": "319a124411ce0f9d3284bb8b9687f28592b3f9b7432511eca5987a5c8220f2ed",
      "rubric": "b454cdeb0126e214bd847ea791d18bb70ab2b8af1e15eff97458a16d660f4492",
      "seed": "0ec81e280306a32596ef10eb4cad851b3acd6c2cc06492ed43b656c0d5a574f2"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P041",
    "reference_tree_sha256": "c5f20f21123239e5e202ac9423e0fc6ba15214338cc4e1603a1d5ce00f596c27",
    "saved_spec_sha256": "b16661227bc949a54b4c6059c88b52d8650f89cc63524bccaa59be957f81322f"
  },
  {
    "core_role_sha256": {
      "instruction": "8e0a22198d700a70bb6a8ae875613ec9b27f9c5c0e46a3aec5fd2b22d87bc41d",
      "metadata": "755621f46a4a315cfb0761c0eb6d90fe79efe5cc08bac0638cccb17ccf527fad",
      "rubric": "b516dde13e380e4d1f2c19243720580f4ff0db00ac208be70ebf0eaa1636907f",
      "seed": "27c9bb586007a5da7d3fd6f522550f3b8e4514e35dda977aaa478441fea2e52f"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P042",
    "reference_tree_sha256": "5f3d552fb74f59904ac02c466c748707a20e3b869ee2c24ae8b97f6164312fdb",
    "saved_spec_sha256": "774681d6fc2c028599538fd3f656875394412642b099282b9d49642b4713b868"
  },
  {
    "core_role_sha256": {
      "instruction": "43945d6b8a6d0a362c8ba2e3c2a0171f1488e8c4a6440f51ea453a161898387b",
      "metadata": "ceacd06e37f4823850ab44133bc25c197185e6d867742b2b0b1eed5944c4b389",
      "rubric": "1a736a1f7f9d3c93fbae232febbb9b99f730b4ae9996de9993c62da8dd2aa28d",
      "seed": "b14c08a0b0affab61bcafae160a0f6e81b72c9d1c70296f9ea41e98d1dc49da4"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P043",
    "reference_tree_sha256": "654ae01d72b8a5a74a1f9f9a9067e62d9ead9321f17ab60ad5f53bfbfe826389",
    "saved_spec_sha256": "6ca1e9fc1a83424185a7561c9379b2cfbec6504b125f4a115ae0da06f6752c08"
  },
  {
    "core_role_sha256": {
      "instruction": "60262c7a8eb7785fbba88aea65745337a7e3367f170f6dd629b0e9711dc0c2f3",
      "metadata": "60ec6019c518846e341c7177be4a25ddbbe9c9a32843058e0686a7a15f8badf5",
      "rubric": "7b0e4ee90214f086ff0a76bc90e07dd02e706e39fff16aaf345fbf14339b4d38",
      "seed": "41ada8e30749ca5efa129914d3a83ca2019cc386426a13da79707a31c5b49517"
    },
    "domain": "finance",
    "generation_mode": "convert",
    "public_id": "P044",
    "reference_tree_sha256": "25b5a7a3a90e078a78ebda25329de2405e8135715ab2f20393ad5d268034f410",
    "saved_spec_sha256": "49734cb4330f08379222975219db40e4d2911b099b1754f153695f91ab0f15ad"
  },
  {
    "core_role_sha256": {
      "instruction": "94321348dee949c4521f2177b7af7dd1bd7ee24d074a5b01a2d4701b2e95b6d2",
      "metadata": "bc56323fd656022af5ed12fd9950bda5f8f86043b25c1662555357bb98632571",
      "rubric": "1f9c504b703cc8fd971fd09794d891651e6ed4b712baf0a73008b161660d6341",
      "seed": "2d931bcca03dcf707f51ce30d7c5d6c6b3c6d7cf52048cd6783084d2351b47db"
    },
    "domain": "finance",
    "generation_mode": "scratch",
    "public_id": "P045",
    "reference_tree_sha256": "f3cf4301365cd025240a7dd9a4f766673d4497a901d8ee0cf713b33dfc403b23",
    "saved_spec_sha256": "27cb79c062ef8d82e89aac597789d502faa472aab6570682054ded9eba4cbe9c"
  },
  {
    "core_role_sha256": {
      "instruction": "aa497a8dc88bbb5acb3d7bf56c7c886fdec2d20f452b7e0618b0f7fedbcf66bc",
      "metadata": "3e1307766fa7af3ac3e65eb5b62685de9c37b04a2a822bb1a698aaeb58bdf483",
      "rubric": "89cdba966794f7ea41d45b212e2db9877dcc08bdfb9a6f0bb35020cfd9e704c4",
      "seed": "8afbc9e0375fac4bd61952dc407b4b6527a730dcee166bc64812ac523df8635a"
    },
    "domain": "finance",
    "generation_mode": "regen",
    "public_id": "P046",
    "reference_tree_sha256": "a4306e00cbfe998fd61a4b773a68b23bad2426ec3b79b7aaf2166fbdfc6620d4",
    "saved_spec_sha256": "a334abd10277417a40307d272d580a15f899d01ac842823a1bc62c3a65b5bf7e"
  },
  {
    "core_role_sha256": {
      "instruction": "bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad",
      "metadata": "ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a",
      "rubric": "c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea",
      "seed": "007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5"
    },
    "domain": "finance",
    "generation_mode": "regen",
    "public_id": "P047",
    "reference_tree_sha256": "826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78",
    "saved_spec_sha256": "14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c"
  },
  {
    "core_role_sha256": {
      "instruction": "b359ac91694b07195236641306f3f0601bde82c56f75409dc276c0403ef26769",
      "metadata": "3f4dad788b8241b5e9752fa9251f1a924b703546816e8c74b0456d41cc337c88",
      "rubric": "c49e537d0071fd79914876e0491b3597a71963aa6b9f442ec96269f89ba93906",
      "seed": "1f7ae55a3ee945fe9ed3c6ecaa004588307d7dbe25e27ea47245b966f41f30c8"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P048",
    "reference_tree_sha256": "f8459fd1d8c7be118dfe9e96572c9927d32179911884263b71cedd232706af08",
    "saved_spec_sha256": "39422f2b2a8bedfad522bb1e032689de5063aa860fe7f02f51c0081a21b38c79"
  },
  {
    "core_role_sha256": {
      "instruction": "15108e7a68d4ba15382c93192345b4f42447c1bdc8b27ec4730b341527ace3cf",
      "metadata": "db186e58912e49cd284d2a2a82f80ec67135faacc30031a65512c8d032e408a0",
      "rubric": "2033b35ece3bc6317497fd6e877ce9b3ee8c336673dbfee1d470055d6e0f1f20",
      "seed": "de30a3a8f4ec7c2917bc243ffad9fd2164ef114c0c57b3f45e76e997a0db6778"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P049",
    "reference_tree_sha256": "173059cd8f57d5830723f071967c73efdd65a55b5648b4f11cb006582bb7e95a",
    "saved_spec_sha256": "56657dd7c99e0bf6df51276edf2aff33c2de439c1b8e613309db7ce757157474"
  },
  {
    "core_role_sha256": {
      "instruction": "6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d",
      "metadata": "c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9",
      "rubric": "345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5",
      "seed": "1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P050",
    "reference_tree_sha256": "8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a",
    "saved_spec_sha256": "ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c"
  },
  {
    "core_role_sha256": {
      "instruction": "28577b2f6affaddd930987149eada55c591c677285ca5a5e3f35f18872196dc3",
      "metadata": "a83bab4a1a839a15590d888287e5ec0ade44bf9a208ab7c7726032bbaab8ece6",
      "rubric": "b2bc603c85d2d19c84f27933adcec243b02cf49a039844bfdc7deb014729113c",
      "seed": "0f90ca8dddeb4042648de6dc54f0be9834f5d44c4442175b2c75b9b875ca1aeb"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P051",
    "reference_tree_sha256": "e69a17339972edd8c281c4afcb08e167b4c59ef35d557ded916dcc9334a6bf77",
    "saved_spec_sha256": "d48f49ce7977431859ff3aac7b21867662c5797f5501bc6f286b7028ad66ae3b"
  },
  {
    "core_role_sha256": {
      "instruction": "e7de8b9633bdbadcea05875621b9ca750e9f48c0e7bb416b052fd551c2ee3f6e",
      "metadata": "9a1dad3e8379e260ffaab9996f1eb378977fe4a542f1322cec030175a5cda9fb",
      "rubric": "814abed856c4be2c92a6c79d73825b9f3f6532cdf8b8f66e849c79d4029a7aba",
      "seed": "8c4107567f9cc17a69bf8edd52a42898b3bdf9a5b5164568559e14f2f60922da"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P052",
    "reference_tree_sha256": "1373bab504a1c5e7a628c8d592d1908229c5c8b7ad9097d573c3a3c8fdb4f654",
    "saved_spec_sha256": "b8fe619c80d56afc9bfecb0b2bda2c92dc8a16b60da534690df70abf409309c3"
  },
  {
    "core_role_sha256": {
      "instruction": "0b0e2959736b386edaf02642a28d0739c5f9b18aa2e7abe05bb98ed2541a5d20",
      "metadata": "498e0870ddb4dd838152a7e076c71857ccc6818a3d531c6003c2a677ad64259e",
      "rubric": "8fd8a239c42fcb3b596a93868862732f1b79be8ac08b57749da41df35c9cbbba",
      "seed": "09e290f47d1b01a827eb7162274da3fdaa11a67fc33b24e92d34da35f6abe078"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P053",
    "reference_tree_sha256": "1694da209791da46634e8ddebbe5c388d145bc914c1130efab3b6420993693cc",
    "saved_spec_sha256": "8e22046f0ebc89cccc2784b392aeb0e71a3c2dea7094f5099f083470f575f292"
  },
  {
    "core_role_sha256": {
      "instruction": "c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5",
      "metadata": "6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6",
      "rubric": "30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9",
      "seed": "45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e"
    },
    "domain": "shopping",
    "generation_mode": "regen",
    "public_id": "P054",
    "reference_tree_sha256": "141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39",
    "saved_spec_sha256": "05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271"
  },
  {
    "core_role_sha256": {
      "instruction": "a3ba5a3a66e37137d6908541db64637fe7411333706c0c41c8564e6ed434e6e8",
      "metadata": "10d06c379ed37a33051c9a835411f31c4240a2d5cd90432fe5dabc3d98a1b23c",
      "rubric": "a2e4aa6f3a5967be280cb83289e8be70a0269150c9921004021ba7f22bd254b6",
      "seed": "d55ba0fab1da9ae858d9aefa153a888aef2657ce989ad24a9a6047e3e509fe9d"
    },
    "domain": "shopping",
    "generation_mode": "convert",
    "public_id": "P055",
    "reference_tree_sha256": "fdbbce836fe2f9658af346291c6a38fdfa21de292582d3c7bc82a29ad431b96c",
    "saved_spec_sha256": "012ef51cbc3c40eac33735e9f47868a5c1316f5f6512669bbc6841afb063ddee"
  },
  {
    "core_role_sha256": {
      "instruction": "95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053",
      "metadata": "e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399",
      "rubric": "53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1",
      "seed": "53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555"
    },
    "domain": "shopping",
    "generation_mode": "scratch",
    "public_id": "P056",
    "reference_tree_sha256": "fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec",
    "saved_spec_sha256": "d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2"
  },
  {
    "core_role_sha256": {
      "instruction": "e7200b9cc63342ee5cbd664103e3e63b84751bcbd2e9791c10a1bc0d108c62a4",
      "metadata": "f524d5b5397a3d26a37bdeebb0333e22019176b869fb288afb0e79799dc8d864",
      "rubric": "57ec9f9a0d0288fcd23c1102e8ed737bc54d78b317d10f89a337ef439204d153",
      "seed": "19483c6994b76155b6b94bd0193514265479f9d7b134730d085efcee64149c70"
    },
    "domain": "shopping",
    "generation_mode": "regen",
    "public_id": "P057",
    "reference_tree_sha256": "008de9c6db934dd5def071c372e18b7c7cf9bea1bfb0a018f3ed24021bc6c569",
    "saved_spec_sha256": "98a5cba8b0444d404a49da2bde455e27aab3176fdea8a3adc3f0f9cf583d55f5"
  },
  {
    "core_role_sha256": {
      "instruction": "9428a827f39b11dc8899d1137931caa453051172d6567c974cffb78a36d018a0",
      "metadata": "0dec9b2f8c8cfbcedf45d9da74faa883a07ab1ac62a9e4c9d4699979754a867e",
      "rubric": "17e92e74fb490b673406c42e191a8ebff2329e218539d2123fcced51a5215752",
      "seed": "9ba73ff2569f0a28dcad1a8158f5179999e81029de8e6d69da84555da97235c1"
    },
    "domain": "food-cooking",
    "generation_mode": "convert",
    "public_id": "P058",
    "reference_tree_sha256": "daedf4286f6cf40b3b892283cef3a8f6cac9554d472242a553dafb2165a41aa4",
    "saved_spec_sha256": "f12879b433b0952d0851524f10948c14e7e42f2a7958bbf2db9ea169ccbf0e99"
  },
  {
    "core_role_sha256": {
      "instruction": "be957093b5d3f0a9084fa1e44269d6309e65311e5a56554c9fe5683bf1bf4a96",
      "metadata": "f3c75a5184511136260b1becfe3a147a04403e1a0f714959092b07d010170c86",
      "rubric": "7552764242fa3db341e2dcbd6dab1341a542c7cd9e959d35f49ab652183ca078",
      "seed": "55984466a67ee67e94c6162fd1e88e665eb67b8f7a62be99f3f29ad1bbd342ab"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P059",
    "reference_tree_sha256": "fd69511159b201dea3daba46ab2cad71c2a9f34cce774b2a8db88fc3ec721e1f",
    "saved_spec_sha256": "4052eec710379acf0ecce7ea4d63fd3c4c51198c5b13871d79e70d4d1d391888"
  },
  {
    "core_role_sha256": {
      "instruction": "0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527",
      "metadata": "4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487",
      "rubric": "d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc",
      "seed": "932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P060",
    "reference_tree_sha256": "0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165",
    "saved_spec_sha256": "1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433"
  },
  {
    "core_role_sha256": {
      "instruction": "23996636014d4b1dbb7d17a5597d09c14eceed4727a913ac8903bfe42bb9ebb3",
      "metadata": "173054ff6dc70dfe676f5930958fc1afbc32c6116b4fd2ae9a47517c6ce8e84e",
      "rubric": "07b05d624dff4dae3a36007fdf65a5e5096768a27239d9328a2c94ff9bbfb124",
      "seed": "f3ff0c714417f8311be21371cc14efbe56d9d8fe91cb0787441411f3defab6f2"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P061",
    "reference_tree_sha256": "5110f2050601808f6846c5d7eeb289f7c0cf0e1812383c289cef6693f08b68ff",
    "saved_spec_sha256": "00da8ab60e42f769b113a74b8e575102a84a37732809a7d1e9e2042e840e14ef"
  },
  {
    "core_role_sha256": {
      "instruction": "e31f9c2be9fcbcf9757ac5b41343dae1a1b55f24b8410aa399a199f7aa801642",
      "metadata": "1dabc178e5171688d3d44ba1fd76c48a1b23e66ed6feca493eccd21a6f63acb1",
      "rubric": "c96745f4368697ba342174b7c3162cdfe6e19a0108c1a8857e670660a79d677f",
      "seed": "c4db2c1cb9b84d094c6411caff138ae8f0b1fb09362d2a01a6fb796685f3a6a2"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P062",
    "reference_tree_sha256": "81ac17afffd35f35228822dbd28cc8460d9340a7ded5c5ce84f1afa54682131b",
    "saved_spec_sha256": "87f24bb6c9a910cb738c74b0a2f3c54fc31ec14ef55e5a6f3c1b86c25c830712"
  },
  {
    "core_role_sha256": {
      "instruction": "c0942161324ffefae9b63439bb67fdc259060c25d473b94af127c6a58e786518",
      "metadata": "4392ee311053939df2bd86c3394ddffb549544884c3b96191ef9f0ea3d1ff833",
      "rubric": "d6afcd122a7236d9484a348e1e9a604aac49cd6150c57e00a0d7f3dbef762490",
      "seed": "1b4b5715656bab142577c7743d1ef355dc8391393fd1e1e416d5557fbe5bd7d8"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P063",
    "reference_tree_sha256": "fd3915610dca17fd1bb4a16637a813b08a5b83af61abcf671bcf17653e47c3b2",
    "saved_spec_sha256": "92501f0af4709c892daca8a576f88b64e3bbdd3712df5b2134e5259a7e7d8cbd"
  },
  {
    "core_role_sha256": {
      "instruction": "8b67e5d272edb64a1293a658fc4fed00e2bc04bf20b022b92163105467fdf1c9",
      "metadata": "ce8a674ba781189070de66df43e69ed912b6a75ae0ea86aef308a97d5cad5827",
      "rubric": "650392a453f181f90bb0e3277ce21c46aa110da62cfb2323af995750a177edc5",
      "seed": "68d5d0844c34d9a4b68ebf8a86845cd4cdfa6e003613d1645f994524e40c723e"
    },
    "domain": "food-cooking",
    "generation_mode": "convert",
    "public_id": "P064",
    "reference_tree_sha256": "ed804503196fa1eddee8729cb885342f774d08b3ae03afdfca072c9f00c5087c",
    "saved_spec_sha256": "4c1dca0648a0e085763a952d76b6f8aa1098a74bd1d65ecca6a452873f85b3f6"
  },
  {
    "core_role_sha256": {
      "instruction": "1aabce896bf7bd2a806be9e6f9ec9d8c524c8431afebf93830e94882b55edf61",
      "metadata": "c3e5cacae2ee2e80616b71f8aabded0dbbf9c866903c03b36473fb637306d67c",
      "rubric": "fa9a65a691752a1942dfaf4aa1962151bc1eb5f8bdb4a6c69371de9cc3320151",
      "seed": "b38c60bbc708da0fc8331a4867d8ff8ee301b55def30df543ae30c0713d921af"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P065",
    "reference_tree_sha256": "484c06c942b48c84f6ef2021aa03262e3ea1621838b7e89adf706a8e6e4d5084",
    "saved_spec_sha256": "057f864aa27d45dbb40c6557d6ace95b5de0d338ccc4e6450dea1a305560b05b"
  },
  {
    "core_role_sha256": {
      "instruction": "7f1e4917545d2d5b00ba5abb98cb9c89b6924a5c4ab7572305d07efbbbfc95cd",
      "metadata": "de6ef30d90e0dc6f32229d6ea58a6a8860df72b908770fa142b4b6df762235c5",
      "rubric": "b6e829efef675f85cb89a3b0c340168ec1c301124a10243013edf1142d9aaa19",
      "seed": "4f59667367d44142c79fa73b5ee03c0b17418db48442f5bca7f17ffa5d224df4"
    },
    "domain": "food-cooking",
    "generation_mode": "regen",
    "public_id": "P066",
    "reference_tree_sha256": "bf5adeee58c3895186b9f936751a230c954420cb6f6d4a43460532215983578c",
    "saved_spec_sha256": "afeda4453b9a50afa82b735a1f284185f612b8a7e0983fa98ee9430113decd74"
  },
  {
    "core_role_sha256": {
      "instruction": "bc55049ab185de46eddb988ffd2743c9770942cfb0212b38b0ccb17b6a286a0b",
      "metadata": "2cee7b802e312bf9ce47b9e527938b09205f887f8e604a692d5e24778bcc75bc",
      "rubric": "205168c45364b49edada1e843e02980da79260c61786ba0086e923abe0fc2bf4",
      "seed": "e680df4e0b1ef114f9f6e05f3d0e46cce6451f8f8ccf683dc9093c129fdaecbf"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P067",
    "reference_tree_sha256": "dbe46b45cd830d268e3b43a5cf44cafd32ea3948d362ca08ad884f0c0c1f8b5b",
    "saved_spec_sha256": "7626ea14b5f005192203464b33d7ef73bc19d92ee11a556c077fb2c6a77677ae"
  },
  {
    "core_role_sha256": {
      "instruction": "48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013",
      "metadata": "d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559",
      "rubric": "ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81",
      "seed": "070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P068",
    "reference_tree_sha256": "259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3",
    "saved_spec_sha256": "c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def"
  },
  {
    "core_role_sha256": {
      "instruction": "8dbce39c41067535feaca523bf52a38e0dcdf9b34cf65dd9ffba78ad2aa56cd9",
      "metadata": "83fffb86b97da8569a3b4fdc515d7d1328bd3f301b2e83f86d52c623123e7a2e",
      "rubric": "52c6cad23f6644e2fe0e9a5870bc41016375b1b3570fa2f26882f5388045eb3c",
      "seed": "dbcc98cf31f033fe43b9f1b6203ee35ac7e81b9466bcb639ce657c1b53d17587"
    },
    "domain": "factcheck",
    "generation_mode": "scratch",
    "public_id": "P069",
    "reference_tree_sha256": "1a80433c5b82f44a6b0dab16eab7726e7109d6cfee8fe952359cd7d0458ee9af",
    "saved_spec_sha256": "17885eb1ea33b2377ddf2e2e95516c2bf98b60f31775e8b6ec1cff28a24d627e"
  },
  {
    "core_role_sha256": {
      "instruction": "9a5a8ab18a936f2f2c4272febcfe1a3c3a729e87b8732569a135ea5e900aade9",
      "metadata": "adf8eced5aecd7da147ea122e1bf46237711ae2f498b51ba588ffcea829f8bac",
      "rubric": "d78bf281ef40b4a2eb0dc7d900d4193f2c24db4f7b04bff929e772763af0a7bf",
      "seed": "fbfa60bff34e0fb0aa1708fb65cb8510f16fcf2ea4b95ce9e3122fd3afe821df"
    },
    "domain": "factcheck",
    "generation_mode": "regen",
    "public_id": "P070",
    "reference_tree_sha256": "d804bca1106009ffc3ebd0ffe9ac98d5249f1a56a6015497d83f4660ffc4beca",
    "saved_spec_sha256": "d37c93fbb901ea224c776746cc572682a09ccf3654ed7611ca4519ab20116d90"
  },
  {
    "core_role_sha256": {
      "instruction": "1a491d2ad7a5530a2efeb3aca4dd54b6da35266a579d4fd09989fcfa620ff96a",
      "metadata": "fad65b7e012e090501ae6e06ec8678aeb430e6b19e371ab597b669acde0ee16b",
      "rubric": "ffa0eb7b16cb20e03d735b36da8e437e02049bc81551366cc069b6936757ac11",
      "seed": "e3c992e4a2fcbf740c9f2d9033a281998bd97e5ffb64b40b10c94a724bb919f9"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P071",
    "reference_tree_sha256": "941b40fd372303783864ba277b09184c23d92643f3354e3d97acfe4c42ea9d0b",
    "saved_spec_sha256": "29e12ca1269f53c1c726048c87bc4a4980ae4f3a53b69fc162e045a75c5570f7"
  },
  {
    "core_role_sha256": {
      "instruction": "242d9afe67a9a39fd95853cddb9605343199bc776a5c26326870af36f29fe889",
      "metadata": "879a6d5ccfe88238444c6a5d3424ea46ad42c37884acdf5da048e852d61a903b",
      "rubric": "fffd71190c21b4c1cd4722862a983a38f9328cd10547a2e9f92979bded308ba5",
      "seed": "76dd8d93142601ecd8c95df8db798c3c8387962b98edc9ea5d7ddb3744b8fb0c"
    },
    "domain": "factcheck",
    "generation_mode": "convert",
    "public_id": "P072",
    "reference_tree_sha256": "91be968505fed0861c2ccf67777e0301e610e7cf590de9fbae8301597884adbf",
    "saved_spec_sha256": "86c51d015c7094d3248fe74911bae28f78a9e09174f03ce81b5ce4563396c912"
  },
  {
    "core_role_sha256": {
      "instruction": "39552e3b122cbad63f3e0448ed12cf693052e1dfe5b4d20bc46d1463a9488e0d",
      "metadata": "409f8da09141c30a89c01d058f524a384c96de01dbb142d8ee39d8bf31dd70f3",
      "rubric": "3221b42b3b39a4f0672bea1d727d892b813d2580d50481f644a242499b28abd5",
      "seed": "84337fca89c5dd9e8c63b74bd93c53c46f9d3e488d7e040b5c2933bd00486adf"
    },
    "domain": "factcheck",
    "generation_mode": "scratch",
    "public_id": "P073",
    "reference_tree_sha256": "6d27f41e983bf5ac6f2b80371a93395d8d6677f36a4fc14a98d35d9f489afbdc",
    "saved_spec_sha256": "3bc4f809513f29bb79b9a87f274a09cbe05159c298c85989735d00c316384ba8"
  },
  {
    "core_role_sha256": {
      "instruction": "9c4c1bac7684cfb6d52ca62f440922e52623e327eac1f6a3ff0e8f5645b4fd46",
      "metadata": "a668883e95dc77e040b6382fd372cf6e3b4d8f84b8d8259bd1187be54864cfaf",
      "rubric": "50aecb080397c0576f9f4b7dd1ef20958e79eddf4a259426dcc11c67d57633bc",
      "seed": "d795bfbcfed0969496f8851d52a941e3b3791d30c4841100b1b3a1d52dbb329b"
    },
    "domain": "factcheck",
    "generation_mode": "regen",
    "public_id": "P074",
    "reference_tree_sha256": "a02214d82e4fcecd6d8b47a382bc5a72622da6e4345ba1669f5c5c735ec4bc9e",
    "saved_spec_sha256": "667045cbfcf35e50c6a186b430e64170101138dc72aad336435033eabab5d225"
  },
  {
    "core_role_sha256": {
      "instruction": "877e38ebb6cf869514398a3de304cb610000aa68c665f29eab94725d3fe3e1ee",
      "metadata": "f8ddac76e65520f839a1db0b0df957f6a601113e0800fac6f303169b6c00a5de",
      "rubric": "f52049a9dd39c8ee564f1cf745b31321e7d4398e574575a930ed0245e99bf66e",
      "seed": "fcf24e2f7ef6362002e4c695fb6c5dfaca5482e0f474770a2c390c4a1059da72"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P075",
    "reference_tree_sha256": "f2a81bec1694fa911d4ab408b51bbf7e9ed89d4b6c8343cdfb5caafe33dd3a0d",
    "saved_spec_sha256": "535cf03184ff91764bd5969b1a2262e7b40c10c10e1c88788e6cdee299dd6cfb"
  },
  {
    "core_role_sha256": {
      "instruction": "a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4",
      "metadata": "0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3",
      "rubric": "93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37",
      "seed": "9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P076",
    "reference_tree_sha256": "075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f",
    "saved_spec_sha256": "f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8"
  },
  {
    "core_role_sha256": {
      "instruction": "942eb92d70ca4c56870a55b7bee524775671252fe2fc5638b9f56c4cb1a6a71c",
      "metadata": "26ea99e0db876c935e176eb4ed9ac82d5d9ce5af0c6ea27ca6daeff705b1eb8b",
      "rubric": "2de79324fd4e93397a730e407c9b194d9d4036cdc22a8a4f9dc38e70040b04e6",
      "seed": "64ee2cd153df1dc20c13f1472f3ccdf5c154888fbb9f6e010505d9d5a868ddaa"
    },
    "domain": "writing-comm",
    "generation_mode": "scratch",
    "public_id": "P077",
    "reference_tree_sha256": "3f63567385d18758eab6de73364c55244f044863ad1dbcdda5cf3a82d2050112",
    "saved_spec_sha256": "240f610d36b8c11511dd921bed63a20dda40142e63536bdeff4b045fc28e14f8"
  },
  {
    "core_role_sha256": {
      "instruction": "026a02cc9f2ad4e6040ccd323d59a6411280fc7472bdaccbc76f29c2243b69d0",
      "metadata": "e971f94df5f2cb4a1ce324b31fcb6d5c31002cb6547f8c70b390b70fd559b26a",
      "rubric": "5d600cb54321e0db6b886941b5e895b8beef507a55cb3fef44497fb882755d23",
      "seed": "2e1abaab46d0c7659b389637b92d0e75b38ff7e209dcdfd63847fc3b4aa33b62"
    },
    "domain": "writing-comm",
    "generation_mode": "regen",
    "public_id": "P078",
    "reference_tree_sha256": "7a4e785add01303b812c1eeb5d0a06e31aaefc4aefda3d8e9e46fec7b4d2fe61",
    "saved_spec_sha256": "645587b0d8656c96616c2a5ccbf951e2c1716e9d300e23ab34c452d2c1429a49"
  },
  {
    "core_role_sha256": {
      "instruction": "612bcf98df340ce526b84b30ee70b4a38d1ef35d5540a1107ba228c896457850",
      "metadata": "6b027e26451753622c74f19e6480ff96fadd03eafc9dd611f7c5f2a3d786bdfe",
      "rubric": "b97e2f1f2f3f7b47253ee2814b347b4df2ec128e3ea275e431f9651880d925d2",
      "seed": "04d2c8fc1819d74c697635b7159d3b708ad42e57832228d9aceddb106e4ec60d"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P079",
    "reference_tree_sha256": "dbc652e73c8bbf7e1eb68a62b77a1f31ad3b6bb4ff013686d3e183aab40b1fcf",
    "saved_spec_sha256": "02eb7825e14717b8688982258c2f4247d433add20323f039a1315e04c5739840"
  },
  {
    "core_role_sha256": {
      "instruction": "aad55bee283166483714ea41220ac7b806e18dbc320d400d2147fbc642fc0d5d",
      "metadata": "39131251030b94d4cac7069e7978247bac5a5b73360a4b0cd531b1928534be81",
      "rubric": "a633e26cb4cc9f286012e9aeb4c9b67639a5f247eeb68ef6438543050c4574b1",
      "seed": "fd0e48b21749627fdcebe0ef4f1265202feecf7fcd17fb7d9165029a5509093b"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P080",
    "reference_tree_sha256": "3d5ee0a1a55503bcac96b854b1599ccdc02670cfa72dbc79574a4e7e0674421b",
    "saved_spec_sha256": "c90b32c0ee9a8868d8f97e79371e35ce5a1599e8155a1fe6c7627c6a44338930"
  },
  {
    "core_role_sha256": {
      "instruction": "54ad594473107ddd993c7d6257afdc6bcaf49db4f8f4d80d46a9ac5f1b2233fc",
      "metadata": "52b55828c57b0f8ec721c81b33e45a167b42386e0998521ba1bbc8a3f7a6c57e",
      "rubric": "1fcf4d937057cc28d5ec4eeaf3f7e57b00accb13f3b92dc4c4d2a06e3dc08b18",
      "seed": "639d631b6096f5afaa368d000a92495b386689a29ee23eedbd0793c08b45e7cc"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P081",
    "reference_tree_sha256": "9c79ff23e47a553b009239e61fd337a0ec4e757260944c851c6c76d430b0d0df",
    "saved_spec_sha256": "f53ecd52718c457b988c1d165b98d3dfb7792771c9d52f14a02e07ca760901bc"
  },
  {
    "core_role_sha256": {
      "instruction": "e60034650a3997134351688f15b23588eae9c9fff5c2f44f9abd67327ed5a39e",
      "metadata": "26ab45ddee7311a4166443c5ecded9345d99016ca640ff0caabba8e501d0588a",
      "rubric": "8bdb4dd32f8b54d19f361ef973f324c6ff254a26de301a8f439001305ee4e725",
      "seed": "068f411893aa6b80e98e159c9b50f20d95fa303f56a30260efa6a46fdff48780"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P082",
    "reference_tree_sha256": "5c5f6fb47c2350d1e09617a0c9fbb85bf30df2a0658dd77c414662084eacbb98",
    "saved_spec_sha256": "1dd52a8a13eaedff8e250fd4f33a5ab324e19934f554541cb4d6cb7dea309247"
  },
  {
    "core_role_sha256": {
      "instruction": "d74a4357e4eee0793eaf8154c2bf02e8d2fcb612da89325c2991425b1b9ba9f3",
      "metadata": "fed031345547e8cdc12205d957b66379043631c290a4d24efb6fa1987b647ee7",
      "rubric": "c0e520baa87474f91d49f2291d09e9588334c228dc06f88ff6cad93197c9bf02",
      "seed": "e6a37bab9864cf3b061013ad2cea57a4790e74bef2f5a9f9f0ffeda6491e5f7b"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P083",
    "reference_tree_sha256": "6bcd669ec120474f6db0560a7d90fb88af0730dbed93b264f0fd1a4c8954cf23",
    "saved_spec_sha256": "7e9c5fd92227a55988f19568ca65992e53980e4f3cc6ba37ec64313d7284c661"
  },
  {
    "core_role_sha256": {
      "instruction": "93c4693fdacd484c6ea5df322cb833765a6beed7291f7b764da0ee26ee0f0202",
      "metadata": "7a55915806833af49f324f71092fc2fd52520f35ec1550fa56686aa42841e34d",
      "rubric": "a3910bf70b63fbb4f7125a171355db9238498b3283a2e4ff5b1e008c8bd45c27",
      "seed": "cb5da906ba1c1d64a838465acac59f2d539e62334b0a03aba9583f435a10d911"
    },
    "domain": "gov-admin",
    "generation_mode": "regen",
    "public_id": "P084",
    "reference_tree_sha256": "9d5f5973248443d31f9c6a9fc50ce8f505cc86f39631a03e0f3ad7d73a767d32",
    "saved_spec_sha256": "84f5ec5cb0f18cd22261ea3fa2972e3a4a95fabb45ed610b1a3ebef725cf66d7"
  },
  {
    "core_role_sha256": {
      "instruction": "1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4",
      "metadata": "660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7",
      "rubric": "d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b",
      "seed": "48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P085",
    "reference_tree_sha256": "e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47",
    "saved_spec_sha256": "e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426"
  },
  {
    "core_role_sha256": {
      "instruction": "cd2061f8f341d1560124155b4d1e177dedfdd68f30aabe5063eb0ba34d8641b0",
      "metadata": "07c04112a528ab595f36e1539162143eedd16253546bfc8b191412216eb7f9a1",
      "rubric": "2bc5299cb349786f3e63306b3ab0ec95065ad6e9b21252060363f7264ce11fbc",
      "seed": "90a60a85b487453b48fe4f32a9b03808ad92daecc0c7c87c9c3ef7a2f6776bc7"
    },
    "domain": "gov-admin",
    "generation_mode": "scratch",
    "public_id": "P086",
    "reference_tree_sha256": "0357ab87e81e0632414bda840b71c858444b4c9f6fce0b0830ca929dbd048ce9",
    "saved_spec_sha256": "6f07062e55bad295f4d1ebefa46a8a183b95663c53bbd0190d2add8c0b231fd3"
  },
  {
    "core_role_sha256": {
      "instruction": "626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb",
      "metadata": "b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862",
      "rubric": "18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5",
      "seed": "b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa"
    },
    "domain": "gov-admin",
    "generation_mode": "convert",
    "public_id": "P087",
    "reference_tree_sha256": "b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145",
    "saved_spec_sha256": "256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd"
  },
  {
    "core_role_sha256": {
      "instruction": "1096b8a7d7510214594fc8684b63a6c95c92a0e72d33d4fa835ed6e219eedd0d",
      "metadata": "b9cbc9b8bd4efa00b43328f42eec945f7754d8e78e3dd0a5c0127c146dc311c5",
      "rubric": "34e4556e16834a31133df0363d649905986d95f543451d340a422ba6562f9f70",
      "seed": "947dd61de1d18ab245b64614daf6593bd9d6568cc1defdbc08296005fed0c452"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P088",
    "reference_tree_sha256": "b45af2978cf4928f8722abc5be29ab65427edbd5fec07da2fc0bfe28acfe2657",
    "saved_spec_sha256": "5445d149ce1716860ca8a6e8adc1ef2b0c93f8d978f7b148ebf494325baea134"
  },
  {
    "core_role_sha256": {
      "instruction": "d02b55a2b6539608cd977199c5b832a617c6f0ba589fe8143b65dccfa9125383",
      "metadata": "cdfc3469bf8c23f93602c1df8668d23c8be5ab926be54938cb4fc28b7215026f",
      "rubric": "4219e075f6851179d99a50218ed0a23d43d83405ef066cd0cac90c6a7659c3c3",
      "seed": "78d60aa55663914bd08a0f6d45f423c90929a38b8d660371830e83204130f3ef"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P089",
    "reference_tree_sha256": "2817ff417e683b789d708d599800531e23713a948f70674373cbb5fc437aa61d",
    "saved_spec_sha256": "6436d438ddebbe3f4b48b1ca5f8af018e4263aaf6e2e85a593e447b2197ded92"
  },
  {
    "core_role_sha256": {
      "instruction": "1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205",
      "metadata": "2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72",
      "rubric": "def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d",
      "seed": "ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P090",
    "reference_tree_sha256": "afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089",
    "saved_spec_sha256": "4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5"
  },
  {
    "core_role_sha256": {
      "instruction": "cf689ff6ee18e41cbde8984272029e63f4c14c23d17e9df65d03dbef3d2d4690",
      "metadata": "43bcfd9cf5df76e5d313d23f127b61895595adbe6ccfd6ca3609195e512dcd69",
      "rubric": "8b2f3b2e6c1e714f0bc61daa10d4d7fbbd877835c75fcd0cc5a9ceae2b0e366b",
      "seed": "1e1125684288c39af20646424bd63f04ba1eb7119a5a7631b23b024583d2ce3e"
    },
    "domain": "events-social",
    "generation_mode": "convert",
    "public_id": "P091",
    "reference_tree_sha256": "7e6198c5bf9da31333aa45b2e520a43f4b7068eee74f91441200a8c18e4c3d15",
    "saved_spec_sha256": "6e59b97b098ffa77f14c0d93a9031468d75d1ed4460bfb62263d733d4214ff57"
  },
  {
    "core_role_sha256": {
      "instruction": "a55d2000c4367cf6b5c0d46c907fec64fbdbe111271ef3ebd8c711217cc330a4",
      "metadata": "18363eb15c66659f0adcbeb10dabede06637f330722887f7bce5203e478089e3",
      "rubric": "a06ea948d0f7ea3a6cc0f79a4036712c9c6f596e2b6ac22118b9ee2c5024b68f",
      "seed": "33c0c7e8afb9c60feaad2b4ba73f9b7e0b074800b6e5a0647574670c8c2fca8c"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P092",
    "reference_tree_sha256": "4b365cdd66057b8b823d19a8262560e96bdd77a7cadf74b7d9a4d117a403b228",
    "saved_spec_sha256": "09be22f8b75f71fec3972a33efc986bc15bfcfa87f770414c629daf372ec0cf4"
  },
  {
    "core_role_sha256": {
      "instruction": "dda9ae6c084845180f603c9287afafe8754d7a789ec8f4e33fc9af71c920e1d2",
      "metadata": "fffaf708060edec52b515a7b64cbacbd4b2ad817588b54645500a389d46d69ad",
      "rubric": "43689a517a0a26e9535d0d4f1b3389f236d624074e121177084fd426055943f3",
      "seed": "0ed2904a5543434682e8c78aedc04429ceb9ac68b91046c631faa076da934e92"
    },
    "domain": "events-social",
    "generation_mode": "regen",
    "public_id": "P093",
    "reference_tree_sha256": "db5b940199d26f33f178d5ff339f4234a7b4419d89750ef0078ef9da872dda17",
    "saved_spec_sha256": "e214376abca4f378220766167c5d0b018a6ab58594416737a5391b263d268478"
  },
  {
    "core_role_sha256": {
      "instruction": "d1a7152726876938c5560e10f08737790b848be8fefd9e46959d163060b10e78",
      "metadata": "3f11a6d349b6fb3a753ce0e0c30403a89b96e746211fe9e56c3d8fad775fc9bf",
      "rubric": "1f8a85fd6bda49ce94d288e655f5b8ac8c454b86b7518ead97c2e20f2e6fa19c",
      "seed": "c8fe31f18ee871888904f5838fd527238e7987654128e4fca99a099f5f675875"
    },
    "domain": "events-social",
    "generation_mode": "convert",
    "public_id": "P094",
    "reference_tree_sha256": "9075976f28530c2cb4695b67287b87af7d4519a0ebcf906dfff5612510728678",
    "saved_spec_sha256": "ef5455660c6ef34afb0634a6ca0433d724c1638c18fa928ffaf1ef3f13ad7244"
  },
  {
    "core_role_sha256": {
      "instruction": "d6eda2daec9ea8e475291f1868a62288467ffb813fbc3ccab0a786e777b7357d",
      "metadata": "f78960b18c418e33d94a285bddac6a7f3e47a7208fa9c3207a38a0145b4eae94",
      "rubric": "02fc460178859d2b0a7f09ff23b6def727157caae7089fc93d0dd706a2505aa2",
      "seed": "d9b74cc79d82482795bd92a90b675ccbd4d79ae136882df87d77996c20e1963f"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P095",
    "reference_tree_sha256": "a81a38e3e151a3d485d1b05f4583db396368a507cbf2f8d3708f10bd7aa788d7",
    "saved_spec_sha256": "4b6c87a8b57f3e4b8f1b429d2712f7c7baf19d744d2985510a6bc482ab809016"
  },
  {
    "core_role_sha256": {
      "instruction": "8def69f68a8eb3da4e1ff0e4c7126232fedbef010b3b7afa9f85017a10b2f170",
      "metadata": "8212fc65360cc628f23943f9c54ecc328fcb629b811823d008f5243c66d5c3b4",
      "rubric": "a891abea6793bafb92ff078336223324b3897281ef2d9804aabb378763b4e36d",
      "seed": "786381a80e2e454a41cf9ce84c30a8ff018247c2eff12558247ec0ffbd287a75"
    },
    "domain": "events-social",
    "generation_mode": "scratch",
    "public_id": "P096",
    "reference_tree_sha256": "08cefac3241df89aa4cbc936c2d821312c5b4a4355ac95b39dd73b32d36d1971",
    "saved_spec_sha256": "36d182931d477add64f169a170feb880cfce197ec403d7af2afa8042d4e6ae18"
  },
  {
    "core_role_sha256": {
      "instruction": "bc017267140bf1fc6bdfbcb7d98d7bc2be806d53d105b05a457c8c467114c501",
      "metadata": "538bdfa8835d213b6943f5921e7728ca4f886659d881a455ad64b1ace938dfc8",
      "rubric": "63c49cddb1a046c2b02c561213bb3ff1c1a263fdb0e98c92c873743ee8b13bd9",
      "seed": "408ced425d633cae3581e5dbe871cf71a957107176ebaddf034a1d4d34a3d770"
    },
    "domain": "entertainment",
    "generation_mode": "scratch",
    "public_id": "P097",
    "reference_tree_sha256": "527963020ecbf16bdaa9f78584e75915a727a831101bf7aff7a143593df361d0",
    "saved_spec_sha256": "47e39e4e906bf80a4ad0bc764dcaa939f70c306f625fd0ee1a26326840cf2dd4"
  },
  {
    "core_role_sha256": {
      "instruction": "9ffd1715c25cd48a6ff308659cf99444b98a48c1adcf34bf1fa8bdc73e23a315",
      "metadata": "ded707357c857d695ce625e89bb613db541da60c76c44d3ee59de821647d65c8",
      "rubric": "791dab25ccfc455aa92e9b90f4c41bc8720dd36b3f8c74f89e7c26295c38d735",
      "seed": "112f7a1d054f47d0dd92b3bb667831e98b0332b9cabecd8cfa092daad67b6481"
    },
    "domain": "entertainment",
    "generation_mode": "convert",
    "public_id": "P098",
    "reference_tree_sha256": "050588929892cfa1b9ca01b817d73c64cd53085122313d7a9b46bf3dcc4118b4",
    "saved_spec_sha256": "b75507c03f5e84ab81b83449b9b0357cbee0ab86a0a5f155d7d1b97c1373819b"
  },
  {
    "core_role_sha256": {
      "instruction": "6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55",
      "metadata": "d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf",
      "rubric": "e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd",
      "seed": "f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9"
    },
    "domain": "entertainment",
    "generation_mode": "convert",
    "public_id": "P099",
    "reference_tree_sha256": "58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc",
    "saved_spec_sha256": "6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884"
  },
  {
    "core_role_sha256": {
      "instruction": "6799851bb0582abe9994ca8fd548168079077011bbe6a6492150b5f333feb989",
      "metadata": "2587e19b1ee2b299eb76c86cfc59e167f7c389965c969ed784cc716a44757cd9",
      "rubric": "7e68b5caa251923ff258616f439ad33f307eda716b2f416f8c60ef9bd72b3736",
      "seed": "05f15e07aff0bdf630681bbc121ef0514e2395a85d66d675ce55f9caf8283f03"
    },
    "domain": "entertainment",
    "generation_mode": "scratch",
    "public_id": "P100",
    "reference_tree_sha256": "a387f065bfeb63382f8d9d263df5afebbbc0783f0cfd947de12edb2133533c13",
    "saved_spec_sha256": "47e68d9681548ed92ef9f7796cb76af67bd8debdc536c04840d1d71176f022fc"
  }
]


==> anc/analysis/supplement/release20/protocol.json <==
{
  "allocation_rule": "floor(target*N_h/population), remainder by descending fractional part then ascending SHA256(seed:domain:generation_mode)",
  "checks": [
    "mapping_authentication",
    "instruction_structure",
    "rubric_structure",
    "saved_spec_structure",
    "public_workspace_reachability",
    "production_local_mcp_search",
    "production_local_mcp_fetch",
    "safe_file_openability",
    "deterministic_evidence_binding",
    "deterministic_rubric_answer_consistency",
    "semantic_correctness",
    "user_dialogue",
    "external_services",
    "solver_feasibility"
  ],
  "interaction_mode": "absent in inventory; not a sampling stratum",
  "limits": "Only recorded receipts are public; raw corpus, task environments and literal query/URL/file names are not distributed. Aggregate replay does not reexecute the checks.",
  "operations": {
    "bounds": {
      "file_bytes": 67108864,
      "seconds_per_package": 35,
      "xlsx_cells": 100000,
      "xlsx_expanded_bytes": 536870912
    },
    "fetch": "Unicode-sorted union of indexed URLs and search-result URLs, at most 100 per package; nonempty returned text",
    "format": "PDF page/text parsing, strict UTF-8-sig CSV, JSON decoding, read-only XLSX cell iteration; no formula execution",
    "formats": [
      "pdf",
      "csv",
      "json",
      "xlsx"
    ],
    "missing_indices": "UNKNOWN; no substituted queries",
    "search": "literal frozen index keys, Unicode sorted, at most 100 per package; nonempty result list"
  },
  "outcome_dependent_selection": false,
  "population": 100,
  "reference_tree_hash": "SHA256 of newline-joined sorted solution-relative path + space + raw-byte SHA256, without trailing newline",
  "replacement": false,
  "seed": "r209-release20-v1",
  "selected_ids": [
    "P099",
    "P090",
    "P068",
    "P039",
    "P047",
    "P060",
    "P087",
    "P085",
    "P017",
    "P019",
    "P001",
    "P006",
    "P003",
    "P050",
    "P054",
    "P056",
    "P037",
    "P033",
    "P027",
    "P076"
  ],
  "strata": [
    {
      "N_h": 2,
      "domain": "entertainment",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P099"
      ]
    },
    {
      "N_h": 2,
      "domain": "entertainment",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "events-social",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 1,
      "domain": "events-social",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 6,
      "domain": "events-social",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P090"
      ]
    },
    {
      "N_h": 4,
      "domain": "factcheck",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P068"
      ]
    },
    {
      "N_h": 2,
      "domain": "factcheck",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "factcheck",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 5,
      "domain": "finance",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P039"
      ]
    },
    {
      "N_h": 2,
      "domain": "finance",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P047"
      ]
    },
    {
      "N_h": 2,
      "domain": "finance",
      "generation_mode": "scratch",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 2,
      "domain": "food-cooking",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 7,
      "domain": "food-cooking",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P060"
      ]
    },
    {
      "N_h": 3,
      "domain": "gov-admin",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P087"
      ]
    },
    {
      "N_h": 1,
      "domain": "gov-admin",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 5,
      "domain": "gov-admin",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P085"
      ]
    },
    {
      "N_h": 1,
      "domain": "health-fitness",
      "generation_mode": "convert",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 4,
      "domain": "health-fitness",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P017"
      ]
    },
    {
      "N_h": 5,
      "domain": "health-fitness",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P019"
      ]
    },
    {
      "N_h": 7,
      "domain": "home-howto",
      "generation_mode": "regen",
      "n_h": 2,
      "selected_ids": [
        "P001",
        "P006"
      ]
    },
    {
      "N_h": 5,
      "domain": "home-howto",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P003"
      ]
    },
    {
      "N_h": 5,
      "domain": "shopping",
      "generation_mode": "convert",
      "n_h": 1,
      "selected_ids": [
        "P050"
      ]
    },
    {
      "N_h": 2,
      "domain": "shopping",
      "generation_mode": "regen",
      "n_h": 1,
      "selected_ids": [
        "P054"
      ]
    },
    {
      "N_h": 3,
      "domain": "shopping",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P056"
      ]
    },
    {
      "N_h": 10,
      "domain": "travel",
      "generation_mode": "regen",
      "n_h": 2,
      "selected_ids": [
        "P037",
        "P033"
      ]
    },
    {
      "N_h": 6,
      "domain": "travel",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P027"
      ]
    },
    {
      "N_h": 1,
      "domain": "writing-comm",
      "generation_mode": "regen",
      "n_h": 0,
      "selected_ids": []
    },
    {
      "N_h": 3,
      "domain": "writing-comm",
      "generation_mode": "scratch",
      "n_h": 1,
      "selected_ids": [
        "P076"
      ]
    }
  ],
  "stratification": [
    "domain",
    "generation_mode"
  ],
  "study": "Frozen release mechanical audit",
  "target": 20,
  "unsampled_ids": [
    "P002",
    "P004",
    "P005",
    "P007",
    "P008",
    "P009",
    "P010",
    "P011",
    "P012",
    "P013",
    "P014",
    "P015",
    "P016",
    "P018",
    "P020",
    "P021",
    "P022",
    "P023",
    "P024",
    "P025",
    "P026",
    "P028",
    "P029",
    "P030",
    "P031",
    "P032",
    "P034",
    "P035",
    "P036",
    "P038",
    "P040",
    "P041",
    "P042",
    "P043",
    "P044",
    "P045",
    "P046",
    "P048",
    "P049",
    "P051",
    "P052",
    "P053",
    "P055",
    "P057",
    "P058",
    "P059",
    "P061",
    "P062",
    "P063",
    "P064",
    "P065",
    "P066",
    "P067",
    "P069",
    "P070",
    "P071",
    "P072",
    "P073",
    "P074",
    "P075",
    "P077",
    "P078",
    "P079",
    "P080",
    "P081",
    "P082",
    "P083",
    "P084",
    "P086",
    "P088",
    "P089",
    "P091",
    "P092",
    "P093",
    "P094",
    "P095",
    "P096",
    "P097",
    "P098",
    "P100"
  ],
  "within_stratum_order": "ascending SHA256(seed:public_id:saved_spec_sha256)"
}


==> anc/analysis/supplement/release20/receipts.jsonl <==
{"calls":{"fetch":[{"argument_utf8_sha256":"ef10a6972ee66ccedc694c2a978890477de4d88e27ed695394e09a7977982d86","call_id":"F001","called":true,"response_sha256":"72764153a264130e21f37c1c5b35508f5444711d2217a855b48705c098f2479e","returned_content_sha256":"d8e83e10442512e827e23bbe194bff4c6631fcf28d1e2aa6933a12af7cabd35f","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"36e8971daef3fc0e1d753d6b24cd81702ef02d054b050658b9826f50301a4d5d","text_characters":26370,"text_sha256":"3ce9f2adb609e959ba6d1f45078d72cd0d4fa7c5b9d4c09c02c4c66fe4d3c719"},{"argument_utf8_sha256":"1fdeb5c5277fda682b6cce9364638041ef67a323bbf72e395ac4b0bd2e444f85","call_id":"F002","called":true,"response_sha256":"4472d78a301b12483822819e6f47905c16478d2097449fe72bc10bf8fdf44e19","returned_content_sha256":"7dee13d59c6b301035c19a696f9afeb612866ce208c31522efcd61dc695c736f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","text_characters":2502,"text_sha256":"bf676cdc95bb4d8cd94b4ab77fd3c530de31fd26ed4fbb6f49d274cd32ae3441"},{"argument_utf8_sha256":"7d5911ce57f673fd91ad69e703c07eebe3f558110cd904c428015ad2ce5be711","call_id":"F003","called":true,"response_sha256":"f62a670fb1effe7df340ac3894ef01fe304f35323f2cf5112ff663b26a778424","returned_content_sha256":"a6f01a93d563eedbcff95a20436cfef9cb95327660ed4adb63cd69c0d561523f","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"077619c3ce41f59941f580a9a79eee20ff909ed063a69538a64e428186bfea7d","text_characters":26977,"text_sha256":"4633f7013f273f0b58e3467a44e8af36456528fb9c0015573f99c0d3097d4e6c"}],"search":[{"argument_utf8_sha256":"bc132cab4efea1f4506fb415e058f01bee143f92cda0f2e9c5a1508e2f3dc84d","call_id":"S001","called":true,"response_sha256":"2e702928b1ddaac586f284f6d476b4837de2587014080ba44cad60c455b9315e","result_count":1,"returned_content_sha256":"0a8d3064b4e33ad9d0c78f3df3b6a2fde1a49ba066b4d33343b6f7d815fe8514","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"310c3370e03f852ab5019e9a47f7f2d40e79caa83b07c909e411db33a434b2bc","call_id":"S002","called":true,"response_sha256":"5c2d9afb42d0faabe214b8b6cdc263bdfccee3f854237c9df1f602fa6c41928c","result_count":1,"returned_content_sha256":"9296dab282756f65c93d78d0ab930f1183317d7a8b5871b825865b001299fbcb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2402a6b0ea4766f6fcfce7da465b3a9eb9f893cdb9aa2e83c8e4ff4890fb2a81","call_id":"S003","called":true,"response_sha256":"07dbc4c3b9d1a34edc5d36fdd97686a464951b9e0af552e432f1c4ec4f02f4d0","result_count":1,"returned_content_sha256":"5e640d586122042bc41cb92325448bfca1e0f732d925ad802e1ca9f8b16591e9","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":2374,"file_id":"F0002","format":"json","input_sha256":"d4f2e15753f0facaa79417ca374ad62a31e189364c4b062e002cdcb81bd27731","parser_result":{"parsed_sha256":"5a038c25c03789508b16b0c487b69fe60dc8860f07916ab7273b74c371345145"},"status":"PASS","surface":"retrieval"},{"bytes":470,"file_id":"F0003","format":"json","input_sha256":"4daa969c1526d355167e1858f3ee1296c38f7b3867972de85dc9cbdd9e8019c2","parser_result":{"parsed_sha256":"5f858c91019b65a2c439ed23148761ea1a58100fef7af3e310d6dcf977ae1b06"},"status":"PASS","surface":"retrieval"},{"bytes":33420,"file_id":"F0004","format":"json","input_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","parser_result":{"parsed_sha256":"f76ec2157eee914ff65db21f09fe5ecb94e770be12cd74797b2b1a74efae742a"},"status":"PASS","surface":"retrieval"},{"bytes":781925,"file_id":"F0005","format":"json","input_sha256":"36e8971daef3fc0e1d753d6b24cd81702ef02d054b050658b9826f50301a4d5d","parser_result":{"parsed_sha256":"a47cd5a58b94b944f5516c05e7cb6300f4745fba3f3f15d85d9315fc06284ca6"},"status":"PASS","surface":"retrieval"},{"bytes":688347,"file_id":"F0006","format":"other","input_sha256":"077619c3ce41f59941f580a9a79eee20ff909ed063a69538a64e428186bfea7d","status":"UNKNOWN","surface":"retrieval"},{"bytes":26154,"file_id":"F0007","format":"other","input_sha256":"dbafcc231fb6e09ae811d2b090155ed8b87e073648802464a0fe47fbe3f14432","status":"UNKNOWN","surface":"retrieval"},{"bytes":1494,"file_id":"F0008","format":"other","input_sha256":"0012897c6341c773d1da9bcf8d4c3335e4997b9ee830d9b110dfa19705b2f8a6","status":"UNKNOWN","surface":"reference"},{"bytes":6767,"file_id":"F0009","format":"other","input_sha256":"2e4f07ca3e11cc046fc9dfe772e4c7a8534fd8b4f1f85df21902c07534dc0390","status":"UNKNOWN","surface":"reference"},{"bytes":1023538,"file_id":"F0010","format":"other","input_sha256":"31f3b6e0addea4e188e42e8d3cec5c59b4b417cb809e43879bbf2f82c1e27726","status":"UNKNOWN","surface":"reference"},{"bytes":4749,"file_id":"F0011","format":"other","input_sha256":"dd6e994e2eafc16f487bccc7d8e6c9e8825763d8d11fc714b5710daa7c15ab9f","status":"UNKNOWN","surface":"reference"},{"bytes":92502,"file_id":"F0012","format":"other","input_sha256":"a3be1cdce25da8f0cd732dff1b9c8490f55bcf63beef1d127e6c6932022a8700","status":"UNKNOWN","surface":"reference"},{"bytes":1782,"file_id":"F0013","format":"other","input_sha256":"a91a2abd371b6ef2b7affa9a56f2ad549b65a02f76244218646a133dbab5000a","status":"UNKNOWN","surface":"reference"},{"bytes":58,"file_id":"F0014","format":"other","input_sha256":"84bab37484487a6e40aca16534731ff064fc0b3b98520a39100b464fafd46656","status":"UNKNOWN","surface":"reference"},{"bytes":1329,"file_id":"F0015","format":"other","input_sha256":"ac09ff2c779832d9df2e3370a647bce1422ada5e0faa7195b135a03559c61b56","status":"UNKNOWN","surface":"reference"},{"bytes":3504,"file_id":"F0016","format":"other","input_sha256":"2d90992d9b2819970ac3306740f825a772186030145a9a50e7d711ad96cecd0b","status":"UNKNOWN","surface":"reference"},{"bytes":47704,"file_id":"F0017","format":"other","input_sha256":"b462af68ac8d3402f99ff2151cb7d4930fb35e9a963077447a7e3e8982064be9","status":"UNKNOWN","surface":"reference"},{"bytes":33420,"file_id":"F0018","format":"json","input_sha256":"d40783eb82f53473901cd7fd79758e094d8c90302e9b37b3565d5f26ecde2146","parser_result":{"parsed_sha256":"f76ec2157eee914ff65db21f09fe5ecb94e770be12cd74797b2b1a74efae742a"},"status":"PASS","surface":"reference"},{"bytes":800532,"file_id":"F0019","format":"json","input_sha256":"cab9784ffc7bf2c536f7e1473080913f0362ce6322aed33ef358b879a47585a7","parser_result":{"parsed_sha256":"23bcba2f1b52d54ed9785fdd78e7738a07d5fcaef115aa95cdfe5406495cf061"},"status":"PASS","surface":"reference"},{"bytes":1356,"file_id":"F0020","format":"other","input_sha256":"a1a6355f5d3038d181b35972e29964227a00c96aa7111235389f23221a5cf834","status":"UNKNOWN","surface":"reference"},{"bytes":11267,"file_id":"F0021","format":"other","input_sha256":"84207a6f03a178d818e56a013df38474efbae838ab90eb8f9c51976a6c31c103","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0022","format":"other","input_sha256":"e28b393862a9191fe08877274ebcbb34d820752593fe4923b20782e5267a4c12","status":"UNKNOWN","surface":"reference"},{"bytes":14245,"file_id":"F0023","format":"other","input_sha256":"908f66db576f5a67d69357d9a0c37271f898a1c42981bf3c6d8f2f157ed7d336","status":"UNKNOWN","surface":"reference"},{"bytes":34892,"file_id":"F0024","format":"other","input_sha256":"a1cccdfe5d41f203c5eb7975595fd04b325e89d2e1bd9c3628c81d11c36a26e5","status":"UNKNOWN","surface":"reference"},{"bytes":28518,"file_id":"F0025","format":"other","input_sha256":"3472483e35c250e148f12616446cd8dab81ec190edc4e3aafb1625607a5b5920","status":"UNKNOWN","surface":"reference"},{"bytes":95,"file_id":"F0026","format":"other","input_sha256":"66897f9cf68b725abd635d7dc7c1f4e91c80a41779c91bd25cf3a504d8f07407","status":"UNKNOWN","surface":"reference"},{"bytes":20,"file_id":"F0027","format":"other","input_sha256":"183f83b69b6f7ced023f06bc9b98b2d00c9e08b5c627c1f6e9002f48f0bbfb5c","status":"UNKNOWN","surface":"reference"},{"bytes":4933,"file_id":"F0028","format":"other","input_sha256":"3d90c0c8a0a75e95489fcb45142e5575a1d8c4056039be9d9dca3aa3b6ba5e7c","status":"UNKNOWN","surface":"reference"},{"bytes":20132,"file_id":"F0029","format":"other","input_sha256":"667b5113b3c9bc94c99c15be1ffb4693fc030c8c347520bdffa95778105792ac","status":"UNKNOWN","surface":"reference"},{"bytes":11047,"file_id":"F0030","format":"other","input_sha256":"fb4834dd8426ab42bca74128f45da61c5423a8c2a46e59789d9e137c58989718","status":"UNKNOWN","surface":"reference"},{"bytes":3347,"file_id":"F0031","format":"other","input_sha256":"17a5bcc92fc623ea30802fc2325397d4f4533193cb8ffb13766acb8a726e78fe","status":"UNKNOWN","surface":"reference"},{"bytes":1494,"file_id":"F0032","format":"other","input_sha256":"0012897c6341c773d1da9bcf8d4c3335e4997b9ee830d9b110dfa19705b2f8a6","status":"UNKNOWN","surface":"reference"},{"bytes":95,"file_id":"F0033","format":"other","input_sha256":"66897f9cf68b725abd635d7dc7c1f4e91c80a41779c91bd25cf3a504d8f07407","status":"UNKNOWN","surface":"reference"},{"bytes":20,"file_id":"F0034","format":"other","input_sha256":"183f83b69b6f7ced023f06bc9b98b2d00c9e08b5c627c1f6e9002f48f0bbfb5c","status":"UNKNOWN","surface":"reference"},{"bytes":6767,"file_id":"F0035","format":"other","input_sha256":"2e4f07ca3e11cc046fc9dfe772e4c7a8534fd8b4f1f85df21902c07534dc0390","status":"UNKNOWN","surface":"reference"},{"bytes":1023538,"file_id":"F0036","format":"other","input_sha256":"31f3b6e0addea4e188e42e8d3cec5c59b4b417cb809e43879bbf2f82c1e27726","status":"UNKNOWN","surface":"reference"},{"bytes":4749,"file_id":"F0037","format":"other","input_sha256":"dd6e994e2eafc16f487bccc7d8e6c9e8825763d8d11fc714b5710daa7c15ab9f","status":"UNKNOWN","surface":"reference"},{"bytes":92502,"file_id":"F0038","format":"other","input_sha256":"a3be1cdce25da8f0cd732dff1b9c8490f55bcf63beef1d127e6c6932022a8700","status":"UNKNOWN","surface":"reference"},{"bytes":1782,"file_id":"F0039","format":"other","input_sha256":"a91a2abd371b6ef2b7affa9a56f2ad549b65a02f76244218646a133dbab5000a","status":"UNKNOWN","surface":"reference"},{"bytes":58,"file_id":"F0040","format":"other","input_sha256":"84bab37484487a6e40aca16534731ff064fc0b3b98520a39100b464fafd46656","status":"UNKNOWN","surface":"reference"},{"bytes":1329,"file_id":"F0041","format":"other","input_sha256":"ac09ff2c779832d9df2e3370a647bce1422ada5e0faa7195b135a03559c61b56","status":"UNKNOWN","surface":"reference"},{"bytes":3504,"file_id":"F0042","format":"other","input_sha256":"2d90992d9b2819970ac3306740f825a772186030145a9a50e7d711ad96cecd0b","status":"UNKNOWN","surface":"reference"},{"bytes":47704,"file_id":"F0043","format":"other","input_sha256":"b462af68ac8d3402f99ff2151cb7d4930fb35e9a963077447a7e3e8982064be9","status":"UNKNOWN","surface":"reference"},{"bytes":1356,"file_id":"F0044","format":"other","input_sha256":"a1a6355f5d3038d181b35972e29964227a00c96aa7111235389f23221a5cf834","status":"UNKNOWN","surface":"reference"},{"bytes":11267,"file_id":"F0045","format":"other","input_sha256":"84207a6f03a178d818e56a013df38474efbae838ab90eb8f9c51976a6c31c103","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0046","format":"other","input_sha256":"e28b393862a9191fe08877274ebcbb34d820752593fe4923b20782e5267a4c12","status":"UNKNOWN","surface":"reference"},{"bytes":14245,"file_id":"F0047","format":"other","input_sha256":"908f66db576f5a67d69357d9a0c37271f898a1c42981bf3c6d8f2f157ed7d336","status":"UNKNOWN","surface":"reference"},{"bytes":34892,"file_id":"F0048","format":"other","input_sha256":"a1cccdfe5d41f203c5eb7975595fd04b325e89d2e1bd9c3628c81d11c36a26e5","status":"UNKNOWN","surface":"reference"},{"bytes":28518,"file_id":"F0049","format":"other","input_sha256":"3472483e35c250e148f12616446cd8dab81ec190edc4e3aafb1625607a5b5920","status":"UNKNOWN","surface":"reference"},{"bytes":4933,"file_id":"F0050","format":"other","input_sha256":"3d90c0c8a0a75e95489fcb45142e5575a1d8c4056039be9d9dca3aa3b6ba5e7c","status":"UNKNOWN","surface":"reference"},{"bytes":20132,"file_id":"F0051","format":"other","input_sha256":"667b5113b3c9bc94c99c15be1ffb4693fc030c8c347520bdffa95778105792ac","status":"UNKNOWN","surface":"reference"},{"bytes":11047,"file_id":"F0052","format":"other","input_sha256":"fb4834dd8426ab42bca74128f45da61c5423a8c2a46e59789d9e137c58989718","status":"UNKNOWN","surface":"reference"},{"bytes":3347,"file_id":"F0053","format":"other","input_sha256":"17a5bcc92fc623ea30802fc2325397d4f4533193cb8ffb13766acb8a726e78fe","status":"UNKNOWN","surface":"reference"},{"bytes":796,"file_id":"F0054","format":"other","input_sha256":"5dc76062acc5a80d95fdd823db908640d52dac05ad1a4899ab9e723bfa0bbbfb","status":"UNKNOWN","surface":"reference"},{"bytes":955,"file_id":"F0055","format":"other","input_sha256":"9a77f3f28078ed0f94650afcb4614404dc658f1b414eb875396f86456780fad5","status":"UNKNOWN","surface":"reference"},{"bytes":648,"file_id":"F0056","format":"other","input_sha256":"599f957846dc95a228f037e45c098849a5e3a2bc26a722eff78f42b2b0e03d1f","status":"UNKNOWN","surface":"reference"},{"bytes":720,"file_id":"F0057","format":"other","input_sha256":"0fbb9ec4c4fd72374806a194e031c2f0cae4e5f91ad4b911ad1e12f0e5832fb9","status":"UNKNOWN","surface":"reference"},{"bytes":921,"file_id":"F0058","format":"other","input_sha256":"a0b6bbb7226af9c528bffe1ecfffdb617f20cf6cd3ba15038eb35dd804c3e934","status":"UNKNOWN","surface":"reference"},{"bytes":941,"file_id":"F0059","format":"other","input_sha256":"fdb8d022c2a62992b5172f9b652d86c8a81d7643fdeca7779fc4d166f5c34a21","status":"UNKNOWN","surface":"reference"},{"bytes":640,"file_id":"F0060","format":"other","input_sha256":"9aa4a3e9dfe5a3a01d1a0036a86749f887cd2b0f5dc7238b5cbefff180f13853","status":"UNKNOWN","surface":"reference"},{"bytes":980,"file_id":"F0061","format":"other","input_sha256":"c22c89c24607d04f39094af2216b611d1d033055b31afafbc6a185990982b844","status":"UNKNOWN","surface":"reference"},{"bytes":591,"file_id":"F0062","format":"other","input_sha256":"0fc5cd0fa11b6a4acdc3a7bac6d3f6118169a00f26434a5143becef960b3010d","status":"UNKNOWN","surface":"reference"},{"bytes":693,"file_id":"F0063","format":"other","input_sha256":"7eb7c3eaa99341213f4edb4d9081224e05741118f713b58a27dd6c76f6e090dc","status":"UNKNOWN","surface":"reference"},{"bytes":1271,"file_id":"F0064","format":"other","input_sha256":"54db286d6708a9b8cdade4079873b5173d484bca2cbed87a9e1b086e22322324","status":"UNKNOWN","surface":"reference"},{"bytes":369508,"file_id":"F0065","format":"other","input_sha256":"eb41d2e5db6493b1075d5aac9dadc6e5b63ca055a793e9057a671ed01355a6af","status":"UNKNOWN","surface":"reference"},{"bytes":8217,"file_id":"F0066","format":"other","input_sha256":"98c502b64678ec4b600beb05074d3a751e9ac01d8f33af38f4b0d9f184b9a126","status":"UNKNOWN","surface":"reference"},{"bytes":929,"file_id":"F0067","format":"other","input_sha256":"49c4166bd39b3d80ae41c45841bfc67166b3daf8fe83a6866c8cfd15fefc1907","status":"UNKNOWN","surface":"reference"},{"bytes":1315,"file_id":"F0068","format":"other","input_sha256":"538fbafed58209f23d8b95080882ee811d5959be1cabee0b0972b4c74e5cbd14","status":"UNKNOWN","surface":"reference"},{"bytes":979797,"file_id":"F0069","format":"other","input_sha256":"a814ffe36b1b81b41d599720ec7f38aba29571e3c8c2e283cee0137e2dc5ab65","status":"UNKNOWN","surface":"reference"},{"bytes":20931,"file_id":"F0070","format":"other","input_sha256":"017a8883956af558906b5ab46588b5e6e7b2159c641b3a8f735099772865caa4","status":"UNKNOWN","surface":"reference"},{"bytes":18520,"file_id":"F0071","format":"other","input_sha256":"2a61bf24e491a66e76a1f15193fac37525f5f2209caba9b6883520d6e2cb7384","status":"UNKNOWN","surface":"reference"},{"bytes":236155,"file_id":"F0072","format":"other","input_sha256":"574bdcada506c088625bd90163aa149ec60acf13172e0552d0162c55d5052b07","status":"UNKNOWN","surface":"reference"},{"bytes":6705,"file_id":"F0073","format":"other","input_sha256":"1e91eb67ff584efd73d34f8bc0340fdeceac10966f0640c6426a95c0f7dba714","status":"UNKNOWN","surface":"reference"},{"bytes":102791,"file_id":"F0074","format":"other","input_sha256":"47b1981c33179a7e10c9bcf653ff964193b8048ac29265daa4bab8a02f94999c","status":"UNKNOWN","surface":"reference"},{"bytes":79362,"file_id":"F0075","format":"other","input_sha256":"cb317e98ece5b8010e11401ab77a9be1efe4fd27d2a93e1bba10dc7dcb4daec3","status":"UNKNOWN","surface":"reference"},{"bytes":86858,"file_id":"F0076","format":"other","input_sha256":"ccf0d5913d3c653d098e5ee292f22cd6cb011c04b9bb66a7184fcc2feb1c6adc","status":"UNKNOWN","surface":"reference"},{"bytes":810,"file_id":"F0077","format":"other","input_sha256":"ed960ebfc3a7d8da54b7926aeae7a3be7306c91aa9b7a7b7bf5f01fd6a4ce279","status":"UNKNOWN","surface":"reference"},{"bytes":61356,"file_id":"F0078","format":"other","input_sha256":"4a403f934527e8adcc8878dd9e17574a8351d4093d807dfff5f066ca0f171534","status":"UNKNOWN","surface":"reference"},{"bytes":1023,"file_id":"F0079","format":"other","input_sha256":"d13c8bec795a982e740123077eaa39b93f41548b6bfb8360c329124b11c0f544","status":"UNKNOWN","surface":"reference"},{"bytes":39189,"file_id":"F0080","format":"other","input_sha256":"c4106d4e715b91295f78814f5810b7168f8a7a78ffb347dd9bae8e760d1bea3d","status":"UNKNOWN","surface":"reference"},{"bytes":12175,"file_id":"F0081","format":"other","input_sha256":"93fe5c0a2d9bb6dfeede9bba54f5b16d2e2c3b063022b9a6844d19ae0642a56f","status":"UNKNOWN","surface":"reference"},{"bytes":11753,"file_id":"F0082","format":"other","input_sha256":"1136fef072e34cce9b544565076ec4ad1141ff03978983a2c0b3b1817afa2f0f","status":"UNKNOWN","surface":"reference"},{"bytes":11976,"file_id":"F0083","format":"other","input_sha256":"2bd9900697cc3744452a705010c140feb2192f39573df23ea9e18abd910f2c89","status":"UNKNOWN","surface":"reference"},{"bytes":93692,"file_id":"F0084","format":"other","input_sha256":"ced2a4bed8bfc2e3f6cd02b0e6b5f7a2825cca207e5333516067e86231d76bd2","status":"UNKNOWN","surface":"reference"},{"bytes":14832,"file_id":"F0085","format":"other","input_sha256":"4e481aa99d6a698a2c2e71e0a4049a3efaf7c191387cb64640a2cf70847b563f","status":"UNKNOWN","surface":"reference"},{"bytes":1251,"file_id":"F0086","format":"other","input_sha256":"aee2d0daed3f954f45aadf670349cebf40be628bb3f089f5427342a3c0edc34e","status":"UNKNOWN","surface":"reference"},{"bytes":1243,"file_id":"F0087","format":"other","input_sha256":"c2f82a18e7b776808a8a991ce8ef5271752dc788896d6108f891c840c1c3967a","status":"UNKNOWN","surface":"reference"},{"bytes":1260,"file_id":"F0088","format":"other","input_sha256":"93d1589b2ee01db80c0b8c8e6bf307e0065317ac2fd1247d19d3e3be22a4a214","status":"UNKNOWN","surface":"reference"},{"bytes":1315,"file_id":"F0089","format":"other","input_sha256":"41734e907dcd0e7306ebecb1b2a0ef9e032e53e9f70844510457a0170fd5b170","status":"UNKNOWN","surface":"reference"},{"bytes":834,"file_id":"F0090","format":"other","input_sha256":"790b0117900978e3cf6a486aea8cadb16de3bc0083a52fc3c22c8f6bf32eb328","status":"UNKNOWN","surface":"reference"},{"bytes":1116,"file_id":"F0091","format":"other","input_sha256":"ae4dec00a2534fb1fd52d05db1d1eb5433ac5897c4e0a091765cf305f007914d","status":"UNKNOWN","surface":"reference"},{"bytes":558,"file_id":"F0092","format":"other","input_sha256":"e906fa70cad35b6894aae18ea86f100621a70c0a2bc6fbad556595ec26c258bd","status":"UNKNOWN","surface":"reference"},{"bytes":856,"file_id":"F0093","format":"other","input_sha256":"f8c41a373f3d8541e29e8dc1b8520de6792375c661ed9f13767a8837ada5e774","status":"UNKNOWN","surface":"reference"},{"bytes":609,"file_id":"F0094","format":"other","input_sha256":"62519e66efce1c4eda4bf0d9f5ef691270f58a2baff0794d8f01c82dd0ac19af","status":"UNKNOWN","surface":"reference"},{"bytes":723,"file_id":"F0095","format":"other","input_sha256":"cb32c0df4d7f03c6438fd3e1365988778ced61dbfa74212f758d7a3168e9900f","status":"UNKNOWN","surface":"reference"},{"bytes":646,"file_id":"F0096","format":"other","input_sha256":"76913e147f4c419325959f4bdf4e91466f420361dcc93ebd7895ef68dc1540a9","status":"UNKNOWN","surface":"reference"},{"bytes":772,"file_id":"F0097","format":"other","input_sha256":"8c5956f266757c1dff82ed1440caaf3c3896972f8983f1310fca911898225d3d","status":"UNKNOWN","surface":"reference"},{"bytes":1033,"file_id":"F0098","format":"other","input_sha256":"65d4b77f53fa043c9f8969a8a4d1c6442bca3591493c292acae3e7f41bf4c424","status":"UNKNOWN","surface":"reference"},{"bytes":1527,"file_id":"F0099","format":"other","input_sha256":"7b862b842cf0ebf85a699d3e94cfa89c98d3a4d212197e528521dd0f29631842","status":"UNKNOWN","surface":"reference"},{"bytes":1091,"file_id":"F0100","format":"other","input_sha256":"3f59cfae346bf7d7d0012cc3564d1c1c73ee1cd541652bbeef6ce9402e3c613b","status":"UNKNOWN","surface":"reference"},{"bytes":1262,"file_id":"F0101","format":"other","input_sha256":"75051001faed2bddddb6c9e67ee6b62f4f6e72395d2effcaa017bd4e6970b29f","status":"UNKNOWN","surface":"reference"},{"bytes":840,"file_id":"F0102","format":"other","input_sha256":"f8345ba42d846232227c2c364b197ceda14c6c17d6a6fc4bd3a541cebfbab9de","status":"UNKNOWN","surface":"reference"},{"bytes":1033,"file_id":"F0103","format":"other","input_sha256":"3dccb64c1d5291548d5ed9df446b613c663a1ce35442826d42535b5ba629b03b","status":"UNKNOWN","surface":"reference"},{"bytes":1299,"file_id":"F0104","format":"other","input_sha256":"87ee5811e976c65a2959d8714dbc88dcdd460ec21fb837a6b29774816bcd37aa","status":"UNKNOWN","surface":"reference"},{"bytes":811,"file_id":"F0105","format":"other","input_sha256":"049c147a2e3c886e3d6a269f6d22c731b9f453999221e71da4b7c59cf8d829c3","status":"UNKNOWN","surface":"reference"},{"bytes":691,"file_id":"F0106","format":"other","input_sha256":"5f1cd692990ea7f7cb56bb8df8388be24d9550e341d8ab3e9d77d2e908ff4cce","status":"UNKNOWN","surface":"reference"},{"bytes":978,"file_id":"F0107","format":"other","input_sha256":"ed402544b4e4f781f41f314388826889618fdb9972b28212dcdf91c76673ac0c","status":"UNKNOWN","surface":"reference"},{"bytes":1010,"file_id":"F0108","format":"other","input_sha256":"b4b7f590370f26cc5dfe3d1e80849f6362614dca9f5d7ef05ad185740bb8f2b9","status":"UNKNOWN","surface":"reference"},{"bytes":983,"file_id":"F0109","format":"other","input_sha256":"3445feeb03e2b97b13c41d356b02236a729028a107fd936dd024b98c1d00cf7d","status":"UNKNOWN","surface":"reference"},{"bytes":786,"file_id":"F0110","format":"other","input_sha256":"cea523470d65f2a2a77529df0ba9dbd8b6d625e0311c3438a5a30b4dc583235d","status":"UNKNOWN","surface":"reference"},{"bytes":936,"file_id":"F0111","format":"other","input_sha256":"15bd815441d05ea3c5e905b5de384be076810413b69127d14c8f426ed178634e","status":"UNKNOWN","surface":"reference"},{"bytes":643,"file_id":"F0112","format":"other","input_sha256":"9c06d755cfea63fe7dbbd4e0f3b666fedec89b474cfc6ab0b22289d6bcde9680","status":"UNKNOWN","surface":"reference"},{"bytes":455,"file_id":"F0113","format":"other","input_sha256":"ac1daab1db4fbeec9105c359a5d58fb8519b27eb2fc8f6644ef97cf74bc2cdac","status":"UNKNOWN","surface":"reference"},{"bytes":187,"file_id":"F0114","format":"other","input_sha256":"2f35fc344d8e771b2bdbb7802f20e354f0a9c9007ea2fe6a8cc62d6b62391b32","status":"UNKNOWN","surface":"reference"},{"bytes":498,"file_id":"F0115","format":"other","input_sha256":"68da7c6dc7d9c0456174f2575abe8f8abd52cde7a4017700579519173a8a4a34","status":"UNKNOWN","surface":"reference"},{"bytes":871,"file_id":"F0116","format":"other","input_sha256":"0e96db4df869e8e4a38a76b7be66ebb1d80af768e193fcbb7e29abde3980af2a","status":"UNKNOWN","surface":"reference"},{"bytes":702,"file_id":"F0117","format":"other","input_sha256":"47fea9c90bfea7bd4990f004d7018f5c304d7423559a5ac2001caab666252d66","status":"UNKNOWN","surface":"reference"},{"bytes":21016,"file_id":"F0118","format":"other","input_sha256":"bf655c2c1f44db85644562ee1e1b571cbc4c17de1298aa95291cd33036979d76","status":"UNKNOWN","surface":"reference"},{"bytes":910,"file_id":"F0119","format":"other","input_sha256":"2f4e95eea94c9a90caf4d9f151a0f7a8d4ccb52ac9b04a63b485544e86462e31","status":"UNKNOWN","surface":"reference"},{"bytes":6139,"file_id":"F0120","format":"other","input_sha256":"495cb6750c9476564f095293bbc16b08525b11030d37c9324848ae2e873bbfc6","status":"UNKNOWN","surface":"reference"},{"bytes":843,"file_id":"F0121","format":"other","input_sha256":"f4e081a0fa8795c3b4d7ba51b7cbc72cc2a0868dbaf2039ac78ee08fe073f7b3","status":"UNKNOWN","surface":"reference"},{"bytes":1007,"file_id":"F0122","format":"other","input_sha256":"d47a27d5cd9f6a5b4a6e622b47d2d148d59eb12150350f624110ac49048443c1","status":"UNKNOWN","surface":"reference"},{"bytes":62054,"file_id":"F0123","format":"other","input_sha256":"61e8d98579b393bddd0a1713f85f8149a04bb9de8da5e4e55da2de955e21824f","status":"UNKNOWN","surface":"reference"},{"bytes":2709,"file_id":"F0124","format":"other","input_sha256":"f6b3fcf3946ae2ebb6efda6be1d7e87aa08c82a39e6baaa3d275fefd5db80090","status":"UNKNOWN","surface":"reference"},{"bytes":1633,"file_id":"F0125","format":"other","input_sha256":"a7766bd4e36d02ee9b5a7d541f493b9519f45a7cb69e4296885eb9b734e3764c","status":"UNKNOWN","surface":"reference"},{"bytes":5846,"file_id":"F0126","format":"other","input_sha256":"fa910b01b634220a43aec23b82d048fee28ddb57b2fcc47e1a03e86fd8321ab4","status":"UNKNOWN","surface":"reference"},{"bytes":1648,"file_id":"F0127","format":"other","input_sha256":"5d214b58b56e11f2d0791c8ea5f1d88339bc0337792dc7ea04c0c6c13b23301f","status":"UNKNOWN","surface":"reference"},{"bytes":1580,"file_id":"F0128","format":"other","input_sha256":"3531ac7495d77ca260b4be1348dab8dc9013c7b4083089dbcd8a17a235e4d30b","status":"UNKNOWN","surface":"reference"},{"bytes":1419,"file_id":"F0129","format":"other","input_sha256":"0b772d19555c3fa604a5c47f645ca3c740275ce8d1eac9895b693bd07ac65782","status":"UNKNOWN","surface":"reference"},{"bytes":1705,"file_id":"F0130","format":"other","input_sha256":"c9dc72209af28b3ef5a5ac46e60bff5c8a1b4ec3b21c9714bc0223dc6a6889e5","status":"UNKNOWN","surface":"reference"},{"bytes":5255,"file_id":"F0131","format":"other","input_sha256":"67a99aee7ff4269bc56bc8564e41f27e32267b7f5e8e1f5aba4f9ffde62a6260","status":"UNKNOWN","surface":"reference"},{"bytes":7531,"file_id":"F0132","format":"other","input_sha256":"b29097354872c631a31a83f513d9dea1cfcd69e11796b723858519959df012b7","status":"UNKNOWN","surface":"reference"},{"bytes":8324,"file_id":"F0133","format":"other","input_sha256":"689a527ce73b5c1b93e403439929d97c5bcc5eacf94187b4ab083bfcd1432c91","status":"UNKNOWN","surface":"reference"},{"bytes":39464,"file_id":"F0134","format":"other","input_sha256":"b53ccaa71acc12382b1d306d00f106229f34678d83714e1abee268f9b8ffc499","status":"UNKNOWN","surface":"reference"},{"bytes":1125,"file_id":"F0135","format":"other","input_sha256":"56d6e4902d9906711cdbcb39041550d353064e60afc1aee5245b263df3fd7fc1","status":"UNKNOWN","surface":"reference"},{"bytes":0,"file_id":"F0136","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"reference"},{"bytes":24,"file_id":"F0137","format":"other","input_sha256":"e56658b777098bf2bfbc05c5b76f045e6131b9da99b2b3741c10b325701476de","status":"UNKNOWN","surface":"reference"},{"bytes":27,"file_id":"F0138","format":"other","input_sha256":"b00036a024b45e1c9f3b2829621d914c8c96b176a9ee9e4147ca80405070022a","status":"UNKNOWN","surface":"reference"},{"bytes":1526,"file_id":"F0139","format":"other","input_sha256":"d17b5a35db586c02c08349d0edf2228a55175019cba6a320be5af0556d63bdd9","status":"UNKNOWN","surface":"reference"},{"bytes":2238,"file_id":"F0140","format":"other","input_sha256":"1b8c95b4bba7e9352c076849112a04b5d64cccb0fee1caaf705f4d859d1689cf","status":"UNKNOWN","surface":"reference"},{"bytes":2659,"file_id":"F0141","format":"other","input_sha256":"1ecd986b7758416b5237a2471ccf21d9285b983df6068a096ec79e01d6607e87","status":"UNKNOWN","surface":"reference"},{"bytes":667,"file_id":"F0142","format":"other","input_sha256":"0397835da8dfb6aab8ea60b5784372e8e5031eeea2f22b72f4437cbb62099f93","status":"UNKNOWN","surface":"reference"},{"bytes":1498,"file_id":"F0143","format":"other","input_sha256":"2971b1995357eee2147f18c97e5814c2659f50a7246b09c9456bdacc7f90293e","status":"UNKNOWN","surface":"reference"},{"bytes":4151,"file_id":"F0144","format":"other","input_sha256":"3eddbcfa9c38d6e910c442db637bd652f34532aa04598a6e064e563142d0af46","status":"UNKNOWN","surface":"reference"},{"bytes":3095,"file_id":"F0145","format":"other","input_sha256":"cc6f42490b5f4df76c6918a87826cdf3f6d183711eec25874ed7b2a685af5e10","status":"UNKNOWN","surface":"reference"},{"bytes":5500,"file_id":"F0146","format":"other","input_sha256":"76892af49ace4c76706650332e0ea51483b9b4dc44d0ffce2e1f28d8f3506012","status":"UNKNOWN","surface":"reference"},{"bytes":12626,"file_id":"F0147","format":"other","input_sha256":"40e8324897a3a702911011d65064ff6cfb72c80ac78b224d52c8232389e1bca6","status":"UNKNOWN","surface":"reference"},{"bytes":19256,"file_id":"F0148","format":"other","input_sha256":"a20583c81805fe64f7fa210851ce29754af9d25fd6aa5a3225a9557529602513","status":"UNKNOWN","surface":"reference"},{"bytes":99456,"file_id":"F0149","format":"other","input_sha256":"2e34a6591fa118dfd74e1b95453119ae25751f8876fea0160c33cfac29505460","status":"UNKNOWN","surface":"reference"},{"bytes":17888,"file_id":"F0150","format":"other","input_sha256":"1ec6c8546da6a3b1634ef72fcee6bb6f25f3af9059f0db78ff8d78e3442ec647","status":"UNKNOWN","surface":"reference"},{"bytes":27052,"file_id":"F0151","format":"other","input_sha256":"3faf8ab73e6603fa2f4eec188d700df5960ee4de6a4e051dc7df4df28a928047","status":"UNKNOWN","surface":"reference"},{"bytes":1484,"file_id":"F0152","format":"other","input_sha256":"e16eceaf9d021aa12c69e6db03472a356501ae50b54fd85fd981bcafd2f2c8ff","status":"UNKNOWN","surface":"reference"},{"bytes":1596,"file_id":"F0153","format":"other","input_sha256":"9b767a664205e1b6c3219bb23ced53962017e3d536403ad21f390a5a7f48c70a","status":"UNKNOWN","surface":"reference"},{"bytes":3334,"file_id":"F0154","format":"other","input_sha256":"754549d9db1c0a9019cbcb2482d92320504d569c0c2445b5f72498ec19065bba","status":"UNKNOWN","surface":"reference"},{"bytes":86454,"file_id":"F0155","format":"other","input_sha256":"4c2d105ad181a863411f630950cab197c88824c43e5be0e6d4e539b4adf1d1ce","status":"UNKNOWN","surface":"reference"},{"bytes":18921,"file_id":"F0156","format":"other","input_sha256":"3177d49c675d093923422e6bd173aa95821ecd21a97b4321d6c735bf92f245af","status":"UNKNOWN","surface":"reference"},{"bytes":2931,"file_id":"F0157","format":"other","input_sha256":"605a830b4719b7b5a2b65a895e93f2968aedfefa7211bbfa0bef8e6ce81e02e5","status":"UNKNOWN","surface":"reference"},{"bytes":5490,"file_id":"F0158","format":"other","input_sha256":"ad68cec89d8ea2a158266e3a5356d76c338c3fc14cc1b1ccb7f383b435e6f6c9","status":"UNKNOWN","surface":"reference"},{"bytes":2267,"file_id":"F0159","format":"other","input_sha256":"92a62e35d1612d1716ef4e263ecc195a185739d39bb8324b3da208d5d3de6fc9","status":"UNKNOWN","surface":"reference"},{"bytes":11225,"file_id":"F0160","format":"other","input_sha256":"1ab0ca8f08af41708eb14858161bfa6c689a4a4d7baf01f3f0faafc9823ab050","status":"UNKNOWN","surface":"reference"},{"bytes":617,"file_id":"F0161","format":"other","input_sha256":"11b779a9ea06260ce442188e808f6074df2179641b8d8043dc113e92ed79f3d0","status":"UNKNOWN","surface":"reference"},{"bytes":1511,"file_id":"F0162","format":"other","input_sha256":"81207960ee4278fd3ddd86c9e831a8833c60e6971131a0f2a933239a906cc621","status":"UNKNOWN","surface":"reference"},{"bytes":8372,"file_id":"F0163","format":"other","input_sha256":"1c01abf38c1dfd53039ff4fed81027e8f9b45eb4ad60320ae3d78fafa6e3080c","status":"UNKNOWN","surface":"reference"},{"bytes":8372,"file_id":"F0164","format":"other","input_sha256":"1c01abf38c1dfd53039ff4fed81027e8f9b45eb4ad60320ae3d78fafa6e3080c","status":"UNKNOWN","surface":"reference"},{"bytes":2214,"file_id":"F0165","format":"other","input_sha256":"e3b53b8bd1c1868da8ec1d605e31b51d0310695f8748537808bb386937bb7dfc","status":"UNKNOWN","surface":"reference"},{"bytes":159906,"file_id":"F0166","format":"other","input_sha256":"ce957d6dca6d7559f09b3602f9c6b8e27ce3954c3627a56090578f60d594929e","status":"UNKNOWN","surface":"reference"},{"bytes":307860,"file_id":"F0167","format":"other","input_sha256":"87ee028eec16918c9438b7e8948aa2abf82197eecdcc9d8060a9749e1e81da19","status":"UNKNOWN","surface":"reference"},{"bytes":1353,"file_id":"F0168","format":"other","input_sha256":"f18c87029e39ab691a90b2e0977447ae88f234fc9c78d2b449072de5e7401253","status":"UNKNOWN","surface":"reference"},{"bytes":16289,"file_id":"F0169","format":"other","input_sha256":"5946d0b1c25d8548768f9e9114c83ac4c7dbab9b2f0871a9130fb7bed31c543e","status":"UNKNOWN","surface":"reference"},{"bytes":5526,"file_id":"F0170","format":"other","input_sha256":"be9eea27c772b48e3270045ed865bf58ef5e399d95a1f853dbf79f61ae70625f","status":"UNKNOWN","surface":"reference"},{"bytes":1527,"file_id":"F0171","format":"other","input_sha256":"4261af86c5b4a063fc80dd6b00fc9ae8ff298556f84f82a8e097de7547e44b35","status":"UNKNOWN","surface":"reference"},{"bytes":1344,"file_id":"F0172","format":"other","input_sha256":"855bc1dece942827ea1798e8d9da773b00274bb01dc65f90829d0b39844cce65","status":"UNKNOWN","surface":"reference"},{"bytes":1363,"file_id":"F0173","format":"other","input_sha256":"9c768c6345fa407dc9fd2d1c14769b5e9969643779ff1866d80ce42741ae1f80","status":"UNKNOWN","surface":"reference"},{"bytes":12053,"file_id":"F0174","format":"other","input_sha256":"4c9ed080383aedaf7821491d397a9d5fd84bf196de73f6d7f2384004f198da64","status":"UNKNOWN","surface":"reference"},{"bytes":2660,"file_id":"F0175","format":"other","input_sha256":"609f3823b8120abfb0de2834e8c4738757c290792d28300552c1357e7fc453a2","status":"UNKNOWN","surface":"solution"},{"bytes":17920,"file_id":"F0176","format":"other","input_sha256":"da4622fe26e692eed230b5320f4f101306a676ab73943b32ff63168aa9c86ce5","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6dbd5b5a1c0c8672850355acd8a93001714eccc6fa295699513bc86c3a586d55","metadata":"d1cdacb0a0bef1c8aa0600e6808a8a96a549205ab0c5e99f0ad57bdc83d7aebf","rubric":"e7230455df4b131bde79a39301c3510fcba1c39ac5261d6f7656aeef0798fadd","seed":"f7eac7f4a5dbef58a8b7ba5559dda6cc583c63734b97884f27d303fb11db1fc9"},"reference_tree_sha256":"58b7b06ab29ec7a83aba759695c969d42b9db56938d86800bb0a731cc16e3acc","saved_spec_sha256":"6fc444612f3020b97b3234d39a7f1fccec11114bd8366de249b300919c801884"},"public_id":"P099"}
{"calls":{"fetch":[{"argument_utf8_sha256":"fc5e95e38e6e421c9fd707339efea97d58d874b2facfc501add1206a84cd7bea","call_id":"F001","called":true,"response_sha256":"de282e17fe8d42e0b89515f98db9479e285f49b67619868668267c7195634be7","returned_content_sha256":"59a33b54084bd074625c2c8d4a0e05c5c955540863b20d3862a6b44ede7fabc6","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","text_characters":3212,"text_sha256":"26f0968f93dbd23c65df4b25cf61be16646519c90b0634ea39185b84d4d991b9"},{"argument_utf8_sha256":"3c62e40a1b42e5e97cb5542ed5b5d9cc24bda37ad1effa2697ba14f6d500d081","call_id":"F002","called":true,"response_sha256":"4a19fc1bc10bad03551a5f1b62e1e7824723ccc0dbe9ab88bd002690eb471ac2","returned_content_sha256":"a9f4c4b10435a1647833a93be14b4b98299ccb45f23ddb727aa99f4385a425fd","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"0deedb16272c9c24a2708a48156efca56612128de203edfd1e8bb6d7d3b8ff29","text_characters":5049,"text_sha256":"040f60c1fb2477ba8a7495827a4b7c9eab4e699900bd765978eb37aefa88f395"},{"argument_utf8_sha256":"5c917960567b5480807815e5a70fc72e130c4ffe8fe40953a07e831de6ba6b22","call_id":"F003","called":true,"response_sha256":"6534b4aa5199af03f5bd90e09e004379123a3610b9f249816ca97fe96f83da70","returned_content_sha256":"08966a7090c8b717dfb098db917641dde06bc8080318f0f2879c704994b9cb21","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"ed95d6b580e019a765c5a39ef688f1fa7608eaf34ebd2492bae10971f04773cd","text_characters":307,"text_sha256":"87d09809a49ead2f02ce8125443742d5bcfc1b29e2a02c743c04f5974bb8dc04"}],"search":[{"argument_utf8_sha256":"53f25148803d5a4f7fc46a7094a4bb787db5751299eb3f201d7a95d0f6d7b55b","call_id":"S001","called":true,"response_sha256":"794fdd93e53bbff5f9fe94836af7d102d6b18f00ac3219608c91d340560af546","result_count":1,"returned_content_sha256":"a8216f2cc2a79b66f31031909b34016d253d682c2222b88ad6f5f42c4c1ab3cb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"372c4163d11f517189556b39a429c94cf88434b808dc966fc714f7cd26248cc9","call_id":"S002","called":true,"response_sha256":"c373fef340779d3528a27d77f826d8e23f46c294167a23956a74f610008e0972","result_count":1,"returned_content_sha256":"60a33afe896a344a24f08aaa4e55ee2473c22e31c21b2cbd7c212e030eac3c76","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fc5e95e38e6e421c9fd707339efea97d58d874b2facfc501add1206a84cd7bea","call_id":"S003","called":true,"response_sha256":"e91989655ccdffec57736dd8e3823459d9bbb92dc6331e7236b16c57f80bde6c","result_count":1,"returned_content_sha256":"1bad627b47b34080504a50179c37321a41c29dfccf6ff1b67461dfb01f84daef","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"45c8d10aa41bfda6eaef85794d1f90acc4a3177cb1b3bdce30d7d92820bcc01f","call_id":"S004","called":true,"response_sha256":"c308c30584d3a17c4efdca5320af5f1ba0b4dbb0b2800d6df68c18c79d90a0ba","result_count":1,"returned_content_sha256":"b7b591f307fcb2d7931da7adeabfcb4833e5cdd030d4b3c1858b951a9659c4a2","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3c62e40a1b42e5e97cb5542ed5b5d9cc24bda37ad1effa2697ba14f6d500d081","call_id":"S005","called":true,"response_sha256":"f1e868f9114a93e36e2d099398692ab6ff4d00d544e5eea9741b0780f6a86825","result_count":1,"returned_content_sha256":"c852fa93f6a006bf0ef54ac7818b4d5377dffb8af32b9dcfbe55b9d6b7dd7bfd","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d252ba87d311cceb2873014e74afa863051e7950735104cbf0e8da6df471ec95","call_id":"S006","called":true,"response_sha256":"fac9187ce9a92e02b5d4949d3d462247dc1e93c0148a4198ae167d4cbb557ff0","result_count":1,"returned_content_sha256":"521aa6d08377440703b4c37ae1c79c0eb32a230341c7a5ece5bfac4a60d3c7db","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5c917960567b5480807815e5a70fc72e130c4ffe8fe40953a07e831de6ba6b22","call_id":"S007","called":true,"response_sha256":"a1451133ed2b560e3117ab702a945e44494be8aa8532dea89724439c4c8c8ee6","result_count":1,"returned_content_sha256":"449b2908347065eb2f74439dbcd9a96737835763fc7eaf8e93bd50fef7b8ff65","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7901496d7cb421830575b3aecf58ba93151fab09b4a4891c69083fd60c26cbdf","call_id":"S008","called":true,"response_sha256":"df07a907a7d26d3bc777e1e3e8ae9025ca028b05446d3b51402937d8558ec3a4","result_count":1,"returned_content_sha256":"bbd9aa69d117e00322408fc30671bd4f64a0a7cb6daa69a245cb8fe74f2ef7c3","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1f6baa4a359d00da68e56aee3deaa07b7777e96662bb05ecd9cda1d303136023","call_id":"S009","called":true,"response_sha256":"64e3dd01d815f33b14dceda953da71e8068d45bce484a74008b6703385dd3bb6","result_count":2,"returned_content_sha256":"3c4c55001839722660621348506467a590fa7afb105929690ee86d0d7d70a263","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":7580,"file_id":"F0002","format":"csv","input_sha256":"a9c818e8a5120189173668b40882ce8bf59a7ec2b057c49d7a724a04bec727f2","parser_result":{"parsed_sha256":"9c5078db0072f1b24a311fb189e555b7ccb5854b1ce1a7298731911b2d8b9fd7","rows":343,"widths":[3]},"status":"PASS","surface":"workspace"},{"bytes":21264,"file_id":"F0003","format":"csv","input_sha256":"ea83cab199d0364e641d3ceffa1d5b0b3133a150528ad9c7dc4f4325bf5107b2","parser_result":{"parsed_sha256":"ea17246cd361207497878c9ceaed0f227c2dd4fbf347e768494ae3120ab35fab","rows":245,"widths":[7]},"status":"PASS","surface":"workspace"},{"bytes":532,"file_id":"F0004","format":"csv","input_sha256":"b17e76dab634e24e0f56021f15737c0a526dc7f0c4e39d21abeba5a8668383cd","parser_result":{"parsed_sha256":"378606b860211c16bdef342a57e78ed7df73bbd33a5149ad459835e452b74fe4","rows":32,"widths":[2]},"status":"PASS","surface":"workspace"},{"bytes":8806,"file_id":"F0005","format":"json","input_sha256":"0deedb16272c9c24a2708a48156efca56612128de203edfd1e8bb6d7d3b8ff29","parser_result":{"parsed_sha256":"6e30f928e1794884d8ab118f757bf3962893196e455b3cbc56588e9f8cb01754"},"status":"PASS","surface":"retrieval"},{"bytes":827,"file_id":"F0006","format":"json","input_sha256":"ed95d6b580e019a765c5a39ef688f1fa7608eaf34ebd2492bae10971f04773cd","parser_result":{"parsed_sha256":"b9558db691c11c4bed35747c436bac1acf081d64ec3d0e992111177e5b8f77bb"},"status":"PASS","surface":"retrieval"},{"bytes":7768,"file_id":"F0007","format":"json","input_sha256":"fa2962487c5a761fa0d87889c3c11350d0aaeb8b33c6e7741674507d92374baa","parser_result":{"parsed_sha256":"00d57ad3bd1df22966514b2448aa9887b79ac5cb93e7514a9bc00f5cf885c8f1"},"status":"PASS","surface":"retrieval"},{"bytes":940,"file_id":"F0008","format":"json","input_sha256":"5b0cf83602ab8d27377064a6c4b9a83e0d895b2cead58d303e058571ebe4cb29","parser_result":{"parsed_sha256":"ce7ba9828e240a2edf5debe1d3d3faed00292986291fa1959f359f84b79a883c"},"status":"PASS","surface":"retrieval"},{"bytes":1895646,"file_id":"F0010","format":"other","input_sha256":"1eede9bd04f6dd6dbf30b221a9432e5a01abbf8d207640644cdfa895a1349fde","status":"UNKNOWN","surface":"retrieval"},{"bytes":8049,"file_id":"F0011","format":"json","input_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","parser_result":{"parsed_sha256":"d4bc73795fc4a13c75403c3c58bf1a70e25e7cc5b2ef68ce99f21fb18d965ec9"},"status":"PASS","surface":"retrieval"},{"bytes":25581,"file_id":"F0012","format":"other","input_sha256":"0c032992b045bf0ec47143347852d3e4758278c605cd35803d46bfb9d8fcc8c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":10052,"file_id":"F0013","format":"other","input_sha256":"d4e1bb08d8f4d34fe3bb867317d99802a9e2adb25caad8f4ce76163337ae05f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":44209,"file_id":"F0014","format":"other","input_sha256":"8e82ec607c0dfeab53b8314b91ddea8c90f40efbc6fdb73e0a969f395d64b699","status":"UNKNOWN","surface":"retrieval"},{"bytes":88365,"file_id":"F0015","format":"other","input_sha256":"dc07e38fa7e0c452b8b769937c08142ceeb34aef9f5e8e769ad9fe1b678d2a65","status":"UNKNOWN","surface":"retrieval"},{"bytes":103003,"file_id":"F0016","format":"other","input_sha256":"b4ebd579d63599b07bf6ae6806e702fa1728bb84459d0bbd873657e090b37bd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":103003,"file_id":"F0017","format":"other","input_sha256":"b4ebd579d63599b07bf6ae6806e702fa1728bb84459d0bbd873657e090b37bd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":80196,"file_id":"F0018","format":"other","input_sha256":"94d824c0387024e3df89ebb2078aad0a29fa68e13cfcd5d33af49f6d1f49238e","status":"UNKNOWN","surface":"retrieval"},{"bytes":49,"file_id":"F0019","format":"other","input_sha256":"8f69e10876805b747a3ad08a818d46ac7e731b1af417ea6e259d9b6b7deb65c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":3727,"file_id":"F0020","format":"other","input_sha256":"b40eb10279eb155489c2c954a7814d3b46ec088ebce0345cadbf4fe266fee638","status":"UNKNOWN","surface":"retrieval"},{"bytes":9196,"file_id":"F0021","format":"other","input_sha256":"a0a93d0d60d60859868ef0b23a68a4f75d9089cd5877f228225471ad65375aff","status":"UNKNOWN","surface":"retrieval"},{"bytes":9337,"file_id":"F0022","format":"other","input_sha256":"913b500bbbe2cc5c17bd67a1862fe1ee87f9d060c37d17316be3b7c6570d6753","status":"UNKNOWN","surface":"retrieval"},{"bytes":8212,"file_id":"F0023","format":"other","input_sha256":"31eebc82679cfc84092e6c3177517d5c9e0b7930b9abe2ab6e7afec79e641e8c","status":"UNKNOWN","surface":"retrieval"},{"bytes":119786,"file_id":"F0024","format":"other","input_sha256":"946c71f8068fb43fe0ae5199b9028eb9289fe7850bc295f41795514ccdc18614","status":"UNKNOWN","surface":"retrieval"},{"bytes":1290,"file_id":"F0025","format":"other","input_sha256":"b01da1dd10039ee8d80beee59b440fcf7f6ff3567d6f8da3bcc27b4fa5fbba45","status":"UNKNOWN","surface":"retrieval"},{"bytes":1094,"file_id":"F0026","format":"other","input_sha256":"3dc124a9ae6eadd1c39e3b0c1e7d2bf4030d245cbc436da32bb7a605acb29f08","status":"UNKNOWN","surface":"retrieval"},{"bytes":102656,"file_id":"F0027","format":"other","input_sha256":"e10658cd56ccbcf56c956e4f83ece0b6f68fbf7d55fe1b05c227e055e5cd19c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":349774,"file_id":"F0028","format":"other","input_sha256":"472028bf2f6e9c10b24eb3f4cb8c4308071f3f2d7e37147e9a8b2d14f9b839d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":4415913,"file_id":"F0029","format":"other","input_sha256":"04190ea652bef6060703e0498a0d86f585e9eea538d600bb0edb6929202f520c","status":"UNKNOWN","surface":"retrieval"},{"bytes":3021,"file_id":"F0030","format":"other","input_sha256":"5dc0b7e81ba71bf7e303f455431697215d7fad3894ed4c8759b613f3b749b678","status":"UNKNOWN","surface":"retrieval"},{"bytes":2128,"file_id":"F0031","format":"other","input_sha256":"503aeafa6ff32a486168dec325ef89dc41f381745150e807a911009b5ea422b7","status":"UNKNOWN","surface":"retrieval"},{"bytes":10053,"file_id":"F0032","format":"other","input_sha256":"81ca845c7a7ad5c9b166d37e60590125d1e76c83c2dcdb71d0fddfab1309cef0","status":"UNKNOWN","surface":"retrieval"},{"bytes":8838,"file_id":"F0033","format":"other","input_sha256":"d1bd3503c3a87ca7cc1aff39cf6d19d475356ce0fe41fcb649b0a9073ef9b67f","status":"UNKNOWN","surface":"retrieval"},{"bytes":4946,"file_id":"F0034","format":"other","input_sha256":"94ea0ed9fc72b6df1f2aa39c94fbe59fdc08e43e08eba449300daa8c7eac0d4d","status":"UNKNOWN","surface":"retrieval"},{"bytes":374,"file_id":"F0035","format":"other","input_sha256":"c3caa8cc7391d5cc5c53d700aa2dd337ac08af5d993c0f4532a9ba2de2b72716","status":"UNKNOWN","surface":"retrieval"},{"bytes":7730,"file_id":"F0036","format":"other","input_sha256":"06a816fb1904f8de72d43c0ebb54dc38f8ae3134b647efe34e4807dcb303eb59","status":"UNKNOWN","surface":"retrieval"},{"bytes":8647,"file_id":"F0037","format":"other","input_sha256":"a29d238366a734e1d8f5035d112ce161085b025817b06e61080f0abe581a03bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":8049,"file_id":"F0009","format":"json","input_sha256":"480f130fe16ae7544753499e327cc41d89684f1feefc7a0984d59f8f87eaad3c","parser_result":{"parsed_sha256":"d4bc73795fc4a13c75403c3c58bf1a70e25e7cc5b2ef68ce99f21fb18d965ec9"},"status":"PASS","surface":"retrieval"},{"bytes":8425,"file_id":"F0038","format":"other","input_sha256":"24075af5570e9a7d98cf6c105f9ff38d8ed54a268f6f6076562279287289e73a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"1bd12bf56b099f1db5bf2a0b380ee316af42479c461f778b307929b5f04e3205","metadata":"2d1ee14a865b78379c52733de9fe9a9ef0a89abbae3cb15a12437d32a2010f72","rubric":"def2ba346ff50d81a24263b940ed771e122ff0a3646efe0e844c65eaf6412d7d","seed":"ecfde1759fddfec62d669b361ea6f1ac620e7120d17240f8ef82e2203eb810e9"},"reference_tree_sha256":"afa5828be5ef8746794a8427ba2f609d66977647a4c70c70a14514da76c68089","saved_spec_sha256":"4eb2a0bb35c1cd33536924fc8cfa757f37b016e7ebcf5e8657a3ab7bb074cfb5"},"public_id":"P090"}
{"calls":{"fetch":[{"argument_utf8_sha256":"9fcc53993f256e83478b9e09cd4bd476c9b4257c869d98d6a59d4cbcd56ce0ab","call_id":"F001","called":true,"response_sha256":"26d8b4ebc64cfaf0bd883ee94bc0e09f6a7eaafc3ae9f000874f9e26ed4cd498","returned_content_sha256":"efbc0f4f67fdc575f7be9c04c9cb7a1bf79332bf6e243fdd2b7576a4115b4518","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"de774395f7bcc85ed72fb8d6ef05ec5d62ae68d1ec2a00d28b32b57d0709320b","text_characters":1560,"text_sha256":"ebc7d766109c14da85a1ed26e9e576d700a62604021fe9f1e57d3c4b3aadf168"},{"argument_utf8_sha256":"bf248fd49a4cb55272a8111d94d8093799c375f0efa8193d23ba2fc716eb5000","call_id":"F002","called":true,"response_sha256":"4bca21917eb2a09b37a9f269bcea697955415efb9cb6b594f9ebaeb16b5d370a","returned_content_sha256":"2eaae830a81ef564eb966b4e6991b77a3f33af0a565282199fd01b1073b25862","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"3827dc27acf9a6fddee0ed3b6752ce9d6cd016992e0d78a095046f02e593f0db","text_characters":19275,"text_sha256":"7afe54b6136d1b0e693e15501dd3c199526b43554cabd06b5a46954252224ac3"},{"argument_utf8_sha256":"664a8bd9048774d534267223ea1cd2f34f17a07a3ee40bf6f739a8c6c19081da","call_id":"F003","called":true,"response_sha256":"84efebb6519177dfde856767c09b5460fee5d5ec308817b8869dc0f320d60d8a","returned_content_sha256":"90cf3dd3b74e8da6fe8a077682bde4b10db4098ceaf704dfa321bbfb47113872","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"fe793894144bfd14714b30f327420931152c22a69ea90d52feee406a3556073f","text_characters":2340,"text_sha256":"321d890609e3e091df60f9c51fdfe1e41987a4ae8adec2705e907a74c0dd65b9"},{"argument_utf8_sha256":"63d1ad5eb46d1c47980dc06929c4bce98a26d6f2d0d5a625e2d30e740de0e1c6","call_id":"F004","called":true,"response_sha256":"46fc3c1f22472b234d425fe5a3fb2bc42bc5b76aa7fe3ef04f795ffe3b8a8d8c","returned_content_sha256":"345bce36d20176b8136d1f7da93d5309047c81301ec638fe4dfbecdcb7d0d8fc","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"810170bb8642f3aa408f89ed2ec83160370f28c7933d078542dc9f309c483b29","text_characters":21450,"text_sha256":"0517a432c3ed66c50f4bd0e5709214ea35b3a85d03ef6ad24b85251a05c47d85"},{"argument_utf8_sha256":"c8a948749b96de2901cbc0d01d2c931400f955f4875ac664d46ebfc05e6aaa89","call_id":"F005","called":true,"response_sha256":"a5864e3dee89bf74f290647b3de670507fca75bbd8d520cd7a4af9e5c9f8de47","returned_content_sha256":"021dc74e1a7ddec65b8bcc43d9e530c6ffe7c224fca2e1a6d696d47c6650456f","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"362490d296716612e12344a17255d835ad988810b05ce3c99b8c05a8b7245140","text_characters":11401,"text_sha256":"1bf7f56498a6d401ad72589a1c3ed655ca01efb1dd63bb9bbe8c13390d1beb06"},{"argument_utf8_sha256":"3107485fb7f73143fd0907dbc5869d556090717a5f644c0087668bc56b469b14","call_id":"F006","called":true,"response_sha256":"68726acfc956d4d3efd203a74e063c97c0446fa4e52cbb92908b9765f42100e3","returned_content_sha256":"d94335bbf7c6aa816f26919595538a7bd2ea4d2dc4c87c82acb9953173b502bf","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"826bec82fe18ebde533898dc2d089d11f61e83fa16c40e67f3da66c46b9ffccf","text_characters":24957,"text_sha256":"ee4a45b5b8ee5224bcf26fb0a9e2c67a2549328da550e9ba5cde65d0ff493beb"},{"argument_utf8_sha256":"075fa7e243b7e5a930088a9fd9d5bffa84878fd81ab6d8a4b92d13fb7ca18eae","call_id":"F007","called":true,"response_sha256":"4297910f67194a9fa92f55ac8f65fd531f4af75f6df6d5dfd253f5fa4a5b4c72","returned_content_sha256":"98e9e12eec2c99383c7323e073b39ae13fdb3281aab2c6b93f67ac90e4876616","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"dfd83c7d4a2484cff194cda293d75aa41d17c34c1331ca72cc7034cb59275de9","text_characters":4977,"text_sha256":"32147b197b72a61bffabf4867cb15fb69c4b5f92e83f58122435baca04f04e45"}],"search":[{"argument_utf8_sha256":"d0f5b28ba08b463e2f9bc305978ce607410bf2909890b5790b785981154e3a60","call_id":"S001","called":true,"response_sha256":"2b4e0b9b6130d31e69892945a956dc8927a1412217511dd1c2c75e824ee608b8","result_count":1,"returned_content_sha256":"d16f571a50a9030a9b350817e79bdb619fd1f7b6365ca2f20620d844c217b013","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"77f9df70416a2a8cbfaa945457cf1866abb938a36801102e0297bf8d161cd60f","call_id":"S002","called":true,"response_sha256":"44d7d0ae11565ff614760a233e9cbd219fe47eec29192cae513c61375ce9ea0f","result_count":1,"returned_content_sha256":"6cde90c9a29930750c6b99a54c4c6fc8c6c5061b69cfbd18645232991ccb5946","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5cf7cba9bd4fe4060f292d2c7acbd3787ef3ea6e489ad36eafe361684d22f2ad","call_id":"S003","called":true,"response_sha256":"9f4dad6fc6a72d0f408d5deb14175c486d0601d6b68301efc509cabb78889d76","result_count":1,"returned_content_sha256":"e602823f4213ff785e1fc5119fd9ef295f79c2be10ee34b5fdf7baef14ea9193","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"002492f999cfe09594478a24a1d7f39bef3fa9418d764833defb9b8c0b77c119","call_id":"S004","called":true,"response_sha256":"608d938ab9b6e97d840db2e49349ce25bedc9f724be1707f67eb06ec38953e21","result_count":1,"returned_content_sha256":"f8ce6354e9a8f9e087829de1da5522088b9e45e6f097cd4dc97f0d50fb9b2354","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"41f5bfcd3a9e97cb832ee6e7a4a600a6a459fccbb2dd44e1c188de6336ef1727","call_id":"S005","called":true,"response_sha256":"96af69e62e805c22586961da698292181f66f555861f35be0597e1d66fa82e74","result_count":1,"returned_content_sha256":"182cb0cc67e9d62725cbfe45a0743e430cc89907b8c3622cf8f8593126dc7650","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9290f62612c86b0c099720a28f7ea0050b6612ad9ef4f898b9229f59d671488a","call_id":"S006","called":true,"response_sha256":"9112ad6b41c067c01bbb3442541da199de166a3b911b8ebd752b65c83deb632b","result_count":1,"returned_content_sha256":"b261a13b5a053b48b2bbd061b1b0e9538ac931db4e50d9c6be2d83976da39aea","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"c04d9bf6c1a2540cc1bd4b45b718f6645486c7390da662b4fae53c7e104ee430","call_id":"S007","called":true,"response_sha256":"aa81ae1cb72fa756179a132ee9031343ff688dafe68f0b4f3cfec9b0df336ed9","result_count":1,"returned_content_sha256":"f1956aaca37da1af1576f56ae2a6a904508cb4e4560f5b6cf76659fe30ed9b22","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":137311,"file_id":"F0001","format":"pdf","input_sha256":"4d38926a02bac93e9fdaaae964177d0dd7c635bb0dc404a1de643aea54ad09d8","parser_result":{"pages":6,"parsed_sha256":"64ac126ca42a3cd85098c86fd0232d6c1a03f770b077acd26acae28712de8111","text_characters":2735},"status":"PASS","surface":"workspace"},{"bytes":105064,"file_id":"F0002","format":"pdf","input_sha256":"841eea25cc18d8879a4fd6b3e3580b8d7300c2fe67b81727d1ef47dfae59a46f","parser_result":{"pages":27,"parsed_sha256":"75f2b0541d9451a83a35d31d128d53ce6c50492e2908e96a58f8df9bac774ef0","text_characters":43892},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0003","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":131459,"file_id":"F0004","format":"pdf","input_sha256":"7807c5f72163f719c64aa9a2e53ef18087b67450a7e30d8a7dc82c8aca7c3604","parser_result":{"pages":14,"parsed_sha256":"4fc1956c5fc72076f65edb34fd8670d86a6730af9171a02a2e573d3f9a342cfe","text_characters":23720},"status":"PASS","surface":"workspace"},{"bytes":19432,"file_id":"F0005","format":"other","input_sha256":"3827dc27acf9a6fddee0ed3b6752ce9d6cd016992e0d78a095046f02e593f0db","status":"UNKNOWN","surface":"retrieval"},{"bytes":4389,"file_id":"F0006","format":"json","input_sha256":"fb9a4849ab88c2f911888c5ea5a0c87a2a051002e213fad10ff86d9ea2cb26eb","parser_result":{"parsed_sha256":"c2ffea84045e5d9becd7d0f1c8fa235d9ea66f220db478428ddd65b4fd96a57f"},"status":"PASS","surface":"retrieval"},{"bytes":1365,"file_id":"F0007","format":"json","input_sha256":"27ba307b779e214c450d57c07c7a12fd086f030b101867c5632700eba95ec086","parser_result":{"parsed_sha256":"fe153bb140933e9e5f5d935a19f2f405307cffd595ec18d644ff599ddc72c8ac"},"status":"PASS","surface":"retrieval"},{"bytes":97639,"file_id":"F0008","format":"other","input_sha256":"826bec82fe18ebde533898dc2d089d11f61e83fa16c40e67f3da66c46b9ffccf","status":"UNKNOWN","surface":"retrieval"},{"bytes":56052,"file_id":"F0009","format":"other","input_sha256":"362490d296716612e12344a17255d835ad988810b05ce3c99b8c05a8b7245140","status":"UNKNOWN","surface":"retrieval"},{"bytes":288210,"file_id":"F0010","format":"other","input_sha256":"dfd83c7d4a2484cff194cda293d75aa41d17c34c1331ca72cc7034cb59275de9","status":"UNKNOWN","surface":"retrieval"},{"bytes":32615,"file_id":"F0011","format":"other","input_sha256":"fe793894144bfd14714b30f327420931152c22a69ea90d52feee406a3556073f","status":"UNKNOWN","surface":"retrieval"},{"bytes":4205,"file_id":"F0012","format":"other","input_sha256":"de774395f7bcc85ed72fb8d6ef05ec5d62ae68d1ec2a00d28b32b57d0709320b","status":"UNKNOWN","surface":"retrieval"},{"bytes":319002,"file_id":"F0013","format":"other","input_sha256":"810170bb8642f3aa408f89ed2ec83160370f28c7933d078542dc9f309c483b29","status":"UNKNOWN","surface":"retrieval"},{"bytes":97639,"file_id":"F0014","format":"other","input_sha256":"81a242e8e4c3d78dd4ca0ff34400eb1a9dd4daac88563f2ec7197ff32923b596","status":"UNKNOWN","surface":"reference"},{"bytes":55988,"file_id":"F0015","format":"other","input_sha256":"8e5ae90da49448eb2ababa5f32d21f2ca7387d9f73eba1e9d9e951b40d42d3e2","status":"UNKNOWN","surface":"reference"},{"bytes":6404,"file_id":"F0016","format":"other","input_sha256":"8c963201dc231a89038bf60c5d2a7bff230fb0b6f9dad84f0d0520b426b2146a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"48a3de3c4ba63a85b26d19d7748fdcbafba5aef148bcd5c9244db93a0584a013","metadata":"d78d77f3bcfb24c55bb4d4cdb62ab8c60eb9588693b44cbbdb10fdca77e7b559","rubric":"ac445d7e9e7c4e2d7fad62ae470cd7b27e719c0906b12888e21c73e4be970c81","seed":"070a0c128feffea1453c9e256ae17dc4b434dcff28606ba8be00daaf8342671c"},"reference_tree_sha256":"259268b65f5405a43dcd0bce0bbe1e744acfade6ae85b962dabf4ccfd0d1beb3","saved_spec_sha256":"c1be1ec1813c2c7d9da11e0f6c35d128e01bf89e5170ebea425070582f084def"},"public_id":"P068"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0438a990a4900643869e9531490716645e9467792b290b997cbc1b200b68c85a","call_id":"F001","called":true,"response_sha256":"b2c8c15181b6a8a4fa43f3b24ed7d80a16a52495e850ca7af16c1fb2ae981663","returned_content_sha256":"ec1a880925049acaa62bb98fceb3b8f5b57c36468af6163de82f724c1b8c8fb6","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"f427143816062dfc84249d69a24f0492f0c2107fa1efada9daf896b9233eb8fa","text_characters":1899,"text_sha256":"582796135d9b3a2413fa0ce0c1542c05cf9897010519a8826d47f4e2d6d8f5fd"}],"search":[{"argument_utf8_sha256":"510d8c9d84e7e432c444ec39e45a96661c44113d91f2e0a9ae9d30200f2f2dad","call_id":"S001","called":true,"response_sha256":"b5036cb5c55164f8d6b74dd6cb67b1bcfe66f5f8734d44a3d9a246c97f929a5b","result_count":1,"returned_content_sha256":"e0e20abd4ecc1bc927ccadaea52732fe8ca60a15b72664ffd46940907e0b5b93","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":557429,"file_id":"F0002","format":"pdf","input_sha256":"267f8ce1be0fbe3a430ddfc3acfa7dc4d4dc41c60d1b8201a90e39772d95e3aa","parser_result":{"pages":2,"parsed_sha256":"057f0e02efc4286934d213f230c2748088a155c1b75f471484604f8cd076ede5","text_characters":1252},"status":"PASS","surface":"workspace"},{"bytes":9023,"file_id":"F0003","format":"xlsx","input_sha256":"75d95d3eda1e59b0fe166e4b1ba0244ed2e99445558659d289084b97ea5b348d","parser_result":{"cells":14,"formula_cells":0,"parsed_sha256":"78ba7fd808e72b3b9d91cbe67b853d3a99732b4cfb57ae5e9bd2a6cfa7e2df9f","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":596624,"file_id":"F0004","format":"other","input_sha256":"1bc8a9b37527ceb9fb51be0642adb9ab2680534960075e50f2ec346e41029e56","status":"UNKNOWN","surface":"workspace"},{"bytes":337999,"file_id":"F0005","format":"other","input_sha256":"33a20bab99d038567ce85807a878660345c69221cbc00b5d2a2d9f2759060e57","status":"UNKNOWN","surface":"workspace"},{"bytes":827,"file_id":"F0006","format":"json","input_sha256":"4bf032d79b14080f375b538b53e3f7a3b3645bbbe20f4afe0f1c2c10710ef828","parser_result":{"parsed_sha256":"d4c2c75b1b9ad715e6a1add5a7c3072c3498619a98fe3d86c2dad53510cbfe77"},"status":"PASS","surface":"retrieval"},{"bytes":210,"file_id":"F0007","format":"json","input_sha256":"fb44fff6c0117258664033af62112f9197a49f934373fd9ffe5415dcd78da131","parser_result":{"parsed_sha256":"5e0628ff97622b045fa06eafc7d6af524f306ea7753303299d672b9ca8a8d64c"},"status":"PASS","surface":"retrieval"},{"bytes":31047,"file_id":"F0008","format":"json","input_sha256":"f427143816062dfc84249d69a24f0492f0c2107fa1efada9daf896b9233eb8fa","parser_result":{"parsed_sha256":"40108e81373c72ad6432af39bc5a5d165043b284c32ff89270c042cb9047d239"},"status":"PASS","surface":"retrieval"},{"bytes":26667,"file_id":"F0009","format":"other","input_sha256":"24ae9e68f44dadffef7244c9040d8c66e449844c42f962473c2b15127f10cec0","status":"UNKNOWN","surface":"retrieval"},{"bytes":157574,"file_id":"F0010","format":"other","input_sha256":"68c9f3b20e0f9b9b9ebcdc88fd3fdab2b0df890a9d5c2eec1c4342adadc19e72","status":"UNKNOWN","surface":"reference"},{"bytes":94392,"file_id":"F0011","format":"other","input_sha256":"5b4cfa3d92516f30ab8ddd1b6680d433c4074e1026c9e0003be80702542deb8c","status":"UNKNOWN","surface":"reference"},{"bytes":5628,"file_id":"F0012","format":"other","input_sha256":"31315b8d0f9479191db4331f8ac3e9d11485a538baeea7ad28cf11e13600c2de","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6a3b57808dde971c73abe384e320cde83968ff81ce8a43a36b808162e3815bde","metadata":"33c79c2b1fbd0b8709eb8b80ab1130a4d466859dde7fc847b0fb468af90f437b","rubric":"d9438d55badd348dfebfd5b6bdd9e48956e28b23b31c819860f86769d16e806e","seed":"6fd6f88b7a3b2e98ef8ee3b9cbc9546013117262fd069ca7b2c84e5142767a9d"},"reference_tree_sha256":"0764dbd8096b067e35a286df5cdcb58b7d9563f5f9e5b77bcac0229e6af568d3","saved_spec_sha256":"d6c2d73f1cad7019ea15e6330e19dc2ee5a464ee5910fb43846e5fe93d8fbafe"},"public_id":"P039"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0d2bc87990a356fdd57a42bd92c5eefe7a80b3ca9f40aef60a2ea5c7ed16c9ee","call_id":"F001","called":true,"response_sha256":"9f400f48909228917bdd75af9ee1835c32b371faf4769a2325ab50a0cd850d9e","returned_content_sha256":"e273842cc42edcf41ec65b39a33d8d838b64edb50b735db00f8df284d3a2547f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"6035a78e3100336a9a59ce26ca8c21a22555903ad680da8bb68a3cef6b72ee6a","text_characters":4763,"text_sha256":"f86ffb500972ca1c9133874fc7f12af9e53d2c00b2c67dece019edf7a439015c"},{"argument_utf8_sha256":"4e94555e4cdffb5b311ada42d2632cb3f26dd23f40069c20d0ecc7d791d5f399","call_id":"F002","called":true,"response_sha256":"158138842ea2426e1af05ba9559921b2111970f2d214a61920320815af67f940","returned_content_sha256":"bdf08be2e8198463e1fba1ee3a0c345fc774893c60abd38fafe1461a0f945c73","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"3de92e026ce50ed706ba6cc4fd6e8a7f324e9e55d2db6067233109e55481a809","text_characters":3115,"text_sha256":"52be05cfcf8f76099439686890a7a969fe90483545ce037ead820c8e21eb1c51"}],"search":[{"argument_utf8_sha256":"10b285ea332128c58db276007f75bfd0444458fcb0dcc83955d2db7ac152abdf","call_id":"S001","called":true,"response_sha256":"80f3abdde507f7a8e43de5727904135beaa670a297838ce964bcc5ca4787927f","result_count":1,"returned_content_sha256":"47626f62be1c7fed8ffe72cd5dc40b777d460f643d76dedf0392a4733a1fb523","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ac8ea638099290bf49a08c1717d128b106ada6a98b8d48278dc4a8e9a9131a1a","call_id":"S002","called":true,"response_sha256":"f0be9e19c1f3013f8bce9387ba90b552fa610b0380a1c0e62d36bf3df860f809","result_count":1,"returned_content_sha256":"3c05e10564f69e0226b2fff4b0ecb36794ee2e215b7f88f0251e8a2c41b3f563","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1525,"file_id":"F0002","format":"json","input_sha256":"f60d2a726fb4999cf34b0a1ec8dbb5cf2dd745a601b202e06dc0e7b3ac380ae7","parser_result":{"parsed_sha256":"4ceb8805eac15815d885778a494b977333fdc635f2b188c6e4c82b2ad05c9627"},"status":"PASS","surface":"retrieval"},{"bytes":269,"file_id":"F0003","format":"json","input_sha256":"9a4bb9a37459cfde19963431f89b4fdbf9c8f3581fc08ea730d90aa40a7fcbfc","parser_result":{"parsed_sha256":"bf80f292ebc2cd7e713bbaa0043f72d120dc0e9cd05021ec5462ebf041449ca5"},"status":"PASS","surface":"retrieval"},{"bytes":121860,"file_id":"F0004","format":"other","input_sha256":"6035a78e3100336a9a59ce26ca8c21a22555903ad680da8bb68a3cef6b72ee6a","status":"UNKNOWN","surface":"retrieval"},{"bytes":49288,"file_id":"F0005","format":"other","input_sha256":"3de92e026ce50ed706ba6cc4fd6e8a7f324e9e55d2db6067233109e55481a809","status":"UNKNOWN","surface":"retrieval"},{"bytes":121843,"file_id":"F0006","format":"other","input_sha256":"4835b38025a2e220b73a72e8f6051e9368ac4a9ba50c2015f59369c0eeae7b2c","status":"UNKNOWN","surface":"reference"},{"bytes":49389,"file_id":"F0007","format":"other","input_sha256":"c7ab4037151b4ea05574d9520e9c2f15a29b8eb6361e8404cf37be85299defa7","status":"UNKNOWN","surface":"reference"},{"bytes":2675,"file_id":"F0008","format":"other","input_sha256":"63df4299aaa497c5ff8098e5e8b4cd96efb499a0acf390170e517e20627b7a5c","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"bac42992ba1839b504b8d73e020aa1b09f2d4be1ab3d1d2527f39de264db64ad","metadata":"ba09983458686b5512701cdee51afe386aacea6a9c3eb8f808dc19896374fe8a","rubric":"c550f4cc3677191ad7de1a40380914d36b908135eae43a74504ab93060b21dea","seed":"007ab5c9970ac5fd1b8f3c1c67c110cc91f7232c39cd9a6b5f930d026c9db6f5"},"reference_tree_sha256":"826b1bd4b52355bc9b9282f397713098042d145557f3a631fd58a6fab3547d78","saved_spec_sha256":"14a967f21270480ffb7c2ccfff891d418a555ae318cb3375612259bc0075870c"},"public_id":"P047"}
{"calls":{"fetch":[{"argument_utf8_sha256":"68bce729f6462c2598496c52bf6715074f0b4324cad15ad44a35751238c70896","call_id":"F001","called":true,"response_sha256":"967c1a8b0e8c2aa0e19e5fe4d48d556e37761886327d878cd336b88c3b9030a6","returned_content_sha256":"66b43aebb46d00b2cc96cfcdcef319519434b32b784e622b0463a40ea5f4871d","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"841e2a935481b3acd1c7b362f78a8858762a75602e25907a01c9930b2595725f","text_characters":902,"text_sha256":"1b1c3507d15130b838ec06a069b649c69d3b54820b14a0db6b04b55533e091e6"},{"argument_utf8_sha256":"3881c011cbdcc3b03efb9b508d76cef687df288031fd56e866827e5e7c031bee","call_id":"F002","called":true,"response_sha256":"d1deddf0d3d17a930a7f313df724305bee457f233f048d10e796ddd66afe1960","returned_content_sha256":"a766c21608c2c6501c538d2a3f1df6886180fe0ae6aff4eb441ae12b1fc9343a","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","text_characters":1028,"text_sha256":"3a4189385fec57a7c6d0b0a5383431912407271636b027e3ae73272d369a43ef"}],"search":[{"argument_utf8_sha256":"a68b41a2694c421768599dd5ab14eccc0525c69035837f12ec1e007255e0d0b5","call_id":"S001","called":true,"response_sha256":"4ed28468adf965e76e6c8bdb797c77c961b45550a60032f311a5c958d9448883","result_count":1,"returned_content_sha256":"4a22b0f41a35e9e17eeb9cc95ccec045640542900c80a75d607eb26108f84290","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a331f9033b03552873b8bca4209959cfdff3d4223678729d737c2baf5c6b9e43","call_id":"S002","called":true,"response_sha256":"6ab76aba78ba25f2345f8011db486aaf43aa2bf5fb050e61a7f15e87d9ba077b","result_count":1,"returned_content_sha256":"49a0408cd66026d00edf757a76b75ec5b9af5d8a8085797f7f2c2035f64f8d43","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":358,"file_id":"F0002","format":"other","input_sha256":"c73aa041684dc2f4c6a082bf61fa2d57334cfecf6a8e8e29eee185d79973396a","status":"UNKNOWN","surface":"workspace"},{"bytes":1901025,"file_id":"F0003","format":"pdf","input_sha256":"e6c5227d95d289a810c953d895afc740ae922fc80ed4a8f1d5f4e39a9cd6c000","parser_result":{"pages":56,"parsed_sha256":"09630f1200f02adf516b8cbd76d3cec06b2011db26048763484b78685db91f86","text_characters":39443},"status":"PASS","surface":"workspace"},{"bytes":1151429,"file_id":"F0004","format":"pdf","input_sha256":"34290dde6d23d60de647a6c459ade11d9ddce1eaa2c564c9d185f074866a22b3","parser_result":{"pages":88,"parsed_sha256":"cecef3ee04b3a77259eb2fd8c3e45200139731f16940ade1fc030777aed77127","text_characters":55967},"status":"PASS","surface":"workspace"},{"bytes":1543,"file_id":"F0005","format":"json","input_sha256":"eb804f992cf83234c6495bf2157dcb2e6ddc67def76107692a2341bf249a7a9e","parser_result":{"parsed_sha256":"94965d3dc3452fe94c7e3675e939a500cf1cd1fcd1a550a099ce6362f2cc11a0"},"status":"PASS","surface":"retrieval"},{"bytes":323,"file_id":"F0006","format":"json","input_sha256":"b8534795fb160eb2eb9b3ee757ed70d5f89acc2b7aee13729d83e4de8b6d3234","parser_result":{"parsed_sha256":"9598f69ca71241be70150d3f5f7fa7ee71e5f025c8e2702eb0af86f9f7b1f845"},"status":"PASS","surface":"retrieval"},{"bytes":19105,"file_id":"F0007","format":"other","input_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","status":"UNKNOWN","surface":"retrieval"},{"bytes":16388,"file_id":"F0008","format":"other","input_sha256":"841e2a935481b3acd1c7b362f78a8858762a75602e25907a01c9930b2595725f","status":"UNKNOWN","surface":"retrieval"},{"bytes":2155,"file_id":"F0009","format":"json","input_sha256":"22a9a7953517c15963c144d315c7b3cae0ee1f975527094b98c54f235c900132","parser_result":{"parsed_sha256":"f772394be52a1f3f001726b22a41c90a4fcea60367f4fe47ee3ac8c28eb348aa"},"status":"PASS","surface":"retrieval"},{"bytes":420,"file_id":"F0010","format":"other","input_sha256":"ee35e16bc147a4adc00afcc1695f60bb14ff14fed24349db1e741f0b64fcfa60","status":"UNKNOWN","surface":"retrieval"},{"bytes":1932,"file_id":"F0011","format":"other","input_sha256":"e51365e80aeff52ade851ae99d5a111148c57086521b55aa25472ba07871fc7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":4619,"file_id":"F0012","format":"other","input_sha256":"df6e0936f45aa728a4a4f9751512d9f821b87bd60b861da5635792784289b967","status":"UNKNOWN","surface":"retrieval"},{"bytes":9285,"file_id":"F0013","format":"other","input_sha256":"a1d8861085fc106754c140d01ad6d12bcd649505f0fd065def920daa71f16413","status":"UNKNOWN","surface":"retrieval"},{"bytes":12695,"file_id":"F0014","format":"other","input_sha256":"9f4aa5b8d207ee0c2cd1df9d0edffbcd35b33d3b7da1d932f394524c7437b9da","status":"UNKNOWN","surface":"retrieval"},{"bytes":22997,"file_id":"F0015","format":"other","input_sha256":"38b32fd5c4b0bf16d74c060b5055b4b565f7eb299481fd04fb8149e656a782e2","status":"UNKNOWN","surface":"retrieval"},{"bytes":23040,"file_id":"F0016","format":"other","input_sha256":"4bfef28ebb6b9db066a438267a84108ff70c02e91db8068ecaacb9c0501a07f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":6019,"file_id":"F0017","format":"other","input_sha256":"f17f8ccf6cf41219913c3d5c9e30701bc61e29d99a6f612d321ce80c7c0be775","status":"UNKNOWN","surface":"retrieval"},{"bytes":29901,"file_id":"F0018","format":"other","input_sha256":"25512143b8580495d1b8ef523cb2f00a21dfd1bfce2f6fdb205f2d03cbc62c4b","status":"UNKNOWN","surface":"retrieval"},{"bytes":89795,"file_id":"F0019","format":"other","input_sha256":"a0fe8723dcf55da64d06b25446d0a8513e52527c45afcb37073465f9c6f352af","status":"UNKNOWN","surface":"retrieval"},{"bytes":819,"file_id":"F0020","format":"other","input_sha256":"4504a731b93f5768e8f011b8bc6f20b64825d9801c432bfc37d78dbf9ba6a38f","status":"UNKNOWN","surface":"retrieval"},{"bytes":1990,"file_id":"F0021","format":"other","input_sha256":"18612a7e8bd639b3fe808391d5615464aec6f9aac5ceba71bad37c3ee66adb04","status":"UNKNOWN","surface":"retrieval"},{"bytes":27227,"file_id":"F0022","format":"other","input_sha256":"b4337a124994ff06b2a0a5480a660505083fec35eeeef4a10aa119d44a1ab76d","status":"UNKNOWN","surface":"retrieval"},{"bytes":24915,"file_id":"F0023","format":"other","input_sha256":"dc72f59af5e970ce17562db4e63c2862bdc7e9445cde03acd81db952dea14c7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":39902,"file_id":"F0024","format":"other","input_sha256":"881caafb19f939eba912837cbf4515e819afcdf6b5feaec18e71fd85fe55fd98","status":"UNKNOWN","surface":"retrieval"},{"bytes":1217,"file_id":"F0025","format":"other","input_sha256":"b48e9d380e023062898b305a4dbab6b325302e77889152dcfbe8d39c978999dd","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"0d32d078983ec7bf459faa95bf70f7fad9a51a52579a9e0385a004e99072e527","metadata":"4a4d23a82494daecec1f9d62f60e7d32e470d12ed27093e38df9cad474cb8487","rubric":"d857b8892eafdc00716a154f0ac77dc4828a865b99503c7eff9310a92fcbf0bc","seed":"932a2486cab12df926e50c99374b529553690b1ba4c4b2459e2ec28f4061e2a3"},"reference_tree_sha256":"0fd14f0e46acc8f52bef48c5c5419af5a3afe8bfbbe4d2293e8d896e4a781165","saved_spec_sha256":"1529ee3ff0831066b0f42fca56248f639c0ee77530dba1b16f12e0f107fab433"},"public_id":"P060"}
{"calls":{"fetch":[{"argument_utf8_sha256":"23d8c490cfd3efbdaef9320839f12216cd37224abc22849b15345eea74422e4a","call_id":"F001","called":true,"response_sha256":"30d48921569a9b491f21ada1c96cfc9d39cf96b2d741482911cee3e18b0ffc5c","returned_content_sha256":"0bd7f4ea93c8049d887cdb4d6da3a0d4d181919c3c73a5cb84184ba6cdc92f26","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"2489dbacec603cbe210d6b11db053c123085aee078edaf09b07d388284fee6a7","text_characters":443,"text_sha256":"e3c6e75f03c890942b3d2f7c754a9b12312b1aa9e6fb25751a0de2fd9055c5fe"},{"argument_utf8_sha256":"c114c85f2e819530e2cc580671e29bfda3d886e6fbe13ce9c127c5baa33c2e69","call_id":"F002","called":true,"response_sha256":"4be51b76f726f4dab28ed2345d965688c3f408217922a35c2d1037f618ea10c9","returned_content_sha256":"9bdd33f0df1eaffc1bf67d633a15d72d866b40b27089622da060d419a7bb08aa","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"11f2533671fcb7843a46ed0ccb50405ab5be0df15e322d071d09b9c3cd86b5c0","text_characters":2977,"text_sha256":"ff906894a8ebcc7a705bdb444ddbc1b4622b5d9728215a7a11498ea674d69a3a"}],"search":[{"argument_utf8_sha256":"23d8c490cfd3efbdaef9320839f12216cd37224abc22849b15345eea74422e4a","call_id":"S001","called":true,"response_sha256":"201b54d2e4bc001f291524e72a882313530f599176425b7a454f539afa64233e","result_count":1,"returned_content_sha256":"fcff298d69452440ec8edcdaf75ff542fe263c86a69fcfdf29f13c78d25d654a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a41fb6ccaee583232c4b75ea00db7e6c9afc31a39e2e9e6cd12bca26bb849113","call_id":"S002","called":true,"response_sha256":"cee6b89b0d97d010e529537e7d8dac7f64cba6193c3d60b20ec49d5456fd106b","result_count":1,"returned_content_sha256":"f8c3caf22b040326a9e856fbbee611c2bc6301e7795f24bd6b874932f266bc8b","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":3476,"file_id":"F0002","format":"other","input_sha256":"604a5f01071cd8e5228d3763f672b6398a1757ee0346f9df464a2c1ee5617fa3","status":"UNKNOWN","surface":"workspace"},{"bytes":53711,"file_id":"F0003","format":"pdf","input_sha256":"3580ace657be6e515bf0852c01205cf4ed9ade76bf870c6996436c62a61630b8","parser_result":{"pages":1,"parsed_sha256":"b3b40ee4dae929705efc5b423b57b35b7ccb91701189ebda4c4d9374384fc73c","text_characters":94},"status":"PASS","surface":"workspace"},{"bytes":34556,"file_id":"F0004","format":"json","input_sha256":"11f2533671fcb7843a46ed0ccb50405ab5be0df15e322d071d09b9c3cd86b5c0","parser_result":{"parsed_sha256":"d80930c88230a416ddb3fb7ceadb80d5739d873111bdc8f8329b1e1b942a1649"},"status":"PASS","surface":"retrieval"},{"bytes":82767,"file_id":"F0005","format":"json","input_sha256":"2489dbacec603cbe210d6b11db053c123085aee078edaf09b07d388284fee6a7","parser_result":{"parsed_sha256":"4a8713449f6bd87d3f9b43c8ff149c871693251c7ded87dd22491664389561f4"},"status":"PASS","surface":"retrieval"},{"bytes":1590,"file_id":"F0006","format":"json","input_sha256":"34a2a9fa323dceebcc07c37498d1eed4743e52afb8d19d5f656b8b9539f2b70d","parser_result":{"parsed_sha256":"c631a2a2c0db956ffcc21204895307d1fae01c21cf6e7a2c4eb983851f3e1b87"},"status":"PASS","surface":"retrieval"},{"bytes":489,"file_id":"F0007","format":"json","input_sha256":"ff0dced3e261f5485a1daedf9d1854cbf783dac3bd2d43e840a95841e8725ef2","parser_result":{"parsed_sha256":"03c8e812d316186e30492091ffc67ba6d801c7f505a94c76bc6fa8486566431d"},"status":"PASS","surface":"retrieval"},{"bytes":15148,"file_id":"F0008","format":"other","input_sha256":"1ee1cd2ea3736b94dd7ccb6e2d510bcf103602336e68cd7d03383245fe9262ae","status":"UNKNOWN","surface":"retrieval"},{"bytes":30848,"file_id":"F0009","format":"other","input_sha256":"500dccfab0c6baae8411fae35b6f02de3bd4cbbc225c7fdb9570581529ec4583","status":"UNKNOWN","surface":"retrieval"},{"bytes":73670,"file_id":"F0010","format":"other","input_sha256":"d3eb9e6b0a36ff54e5749d4a66bb1d3b0ce189649d9bdf07e8336a0b95d0e387","status":"UNKNOWN","surface":"reference"},{"bytes":9109,"file_id":"F0011","format":"json","input_sha256":"ecdf68d25fdbcc50d542079b55ebf5b1125382f6344e9885876b4426175efec2","parser_result":{"parsed_sha256":"ac9f86ee7128a5198c8649ffb2c383d7c22663d333a959482853a84c0965307e"},"status":"PASS","surface":"reference"},{"bytes":374,"file_id":"F0012","format":"other","input_sha256":"75b8b34cdbaf19385382666323cfc73c3ab13147f4cc5590eb60114f38d50e8b","status":"UNKNOWN","surface":"reference"},{"bytes":73088,"file_id":"F0013","format":"other","input_sha256":"7224136482952535bc1cbfa4eb7ef40e20bb60402b2f21c23d883806608d700c","status":"UNKNOWN","surface":"reference"},{"bytes":91467,"file_id":"F0014","format":"other","input_sha256":"c88af97822297cffc39a92f29f48f5c767107ddda4c3b644573f78986e7b12e7","status":"UNKNOWN","surface":"reference"},{"bytes":20151,"file_id":"F0015","format":"other","input_sha256":"2e0c503504d11ce8bf2d3e494806fe6583cfc28498040d6c2d0b142471b341fe","status":"UNKNOWN","surface":"reference"},{"bytes":8050,"file_id":"F0016","format":"other","input_sha256":"958ee045c0e245d30125f7f6e178edffff139aa7411dc8324ec3a2ed1dc171d3","status":"UNKNOWN","surface":"reference"},{"bytes":720,"file_id":"F0017","format":"other","input_sha256":"ed71f516fd9d3648716f68b40fa442f82f16487845cbe73ec5f3d1489b89fb0d","status":"UNKNOWN","surface":"reference"},{"bytes":657,"file_id":"F0018","format":"other","input_sha256":"e922c78b340a2a2efb9aa54264fb764b58eaf86a79725618a09aec0b0139bcff","status":"UNKNOWN","surface":"reference"},{"bytes":19111,"file_id":"F0019","format":"other","input_sha256":"604b6dc2314ae454cc4267f7e29d0112fb1d802e6f8a4ab24b207da87a4779b5","status":"UNKNOWN","surface":"reference"},{"bytes":27949,"file_id":"F0020","format":"other","input_sha256":"b78fafe79ae8df64448a22e5aad5b7377fcec59d173765b6d4affe681f58e2b8","status":"UNKNOWN","surface":"reference"},{"bytes":19256,"file_id":"F0021","format":"other","input_sha256":"a20583c81805fe64f7fa210851ce29754af9d25fd6aa5a3225a9557529602513","status":"UNKNOWN","surface":"reference"},{"bytes":7100,"file_id":"F0022","format":"other","input_sha256":"bf2c9fac8de889d7e3a5930747f1306e150880297f214ec95841681ebd97b9cd","status":"UNKNOWN","surface":"reference"},{"bytes":27561,"file_id":"F0023","format":"other","input_sha256":"c2a4319b4aed52c1a1204de361e39e07280bb7181393c805fc02d158b44a4e34","status":"UNKNOWN","surface":"reference"},{"bytes":2518,"file_id":"F0024","format":"other","input_sha256":"2b5153c5149d269502452e7d304a22f4e7c0ac15ff40b6ec8ee02e5a5c198097","status":"UNKNOWN","surface":"reference"},{"bytes":31029,"file_id":"F0025","format":"other","input_sha256":"dbe73e32bd5f526236fc68f6cb9e398b165f0c3cb05770fa03473f1dd6c0d2ad","status":"UNKNOWN","surface":"reference"},{"bytes":1168,"file_id":"F0026","format":"other","input_sha256":"5ce1e969e846ced63bef4fe1e5673451a2b993b96b087d17096e377d243d01a2","status":"UNKNOWN","surface":"reference"},{"bytes":1683,"file_id":"F0027","format":"other","input_sha256":"a42f02ece25001a27a3cb5b399ceb2cc75f4a6e5fa97d54c6d3f7bf7ae3162dd","status":"UNKNOWN","surface":"reference"},{"bytes":32253,"file_id":"F0028","format":"other","input_sha256":"a1c649a712f8f3d1576574078607647e4329cff20bf5409600b3f27ceb794d7e","status":"UNKNOWN","surface":"reference"},{"bytes":684,"file_id":"F0029","format":"other","input_sha256":"882f4180a1ac6186a9b154a070b6d81ba2a1da2b7185f0865415bfd33524d526","status":"UNKNOWN","surface":"reference"},{"bytes":20112,"file_id":"F0030","format":"other","input_sha256":"96b5cee1d73890c2d9c0ef5aa54b1373b1599aa2c21bd51ba96357ca491e463f","status":"UNKNOWN","surface":"reference"},{"bytes":15522,"file_id":"F0031","format":"other","input_sha256":"be4ba20312ad1384b50ccd6168ac5b652af0f57cf69abcdb6f9852ebfa6cda40","status":"UNKNOWN","surface":"reference"},{"bytes":16312,"file_id":"F0032","format":"other","input_sha256":"d05a4950ab84cdf5897ba22412f9ed2ea8ec42de7a35d001a2cfb981a9e08af8","status":"UNKNOWN","surface":"reference"},{"bytes":38910,"file_id":"F0033","format":"other","input_sha256":"ec96ccdd724f94420a32a3485a82ab17c3228a0be20338ec45f4404e721cd798","status":"UNKNOWN","surface":"reference"},{"bytes":31324,"file_id":"F0034","format":"other","input_sha256":"7f23060f6f76c9bb38a35da04628b97bcb01bfb8c124e2056cadf558cb45978f","status":"UNKNOWN","surface":"reference"},{"bytes":6844,"file_id":"F0035","format":"other","input_sha256":"72b71af5252ee8c0ab095ccb88dd047aa7d8f3f464ba2dc302affbce0188f22d","status":"UNKNOWN","surface":"reference"},{"bytes":4197,"file_id":"F0036","format":"other","input_sha256":"7050c35b3c7e7b097ee8fd75909a96b84d26d83248c9e034b56d0b3b6394e47b","status":"UNKNOWN","surface":"reference"},{"bytes":20965,"file_id":"F0037","format":"other","input_sha256":"0416a364e92bc205145c445cafb048fa329e324766595c6cf5193c768fc16cad","status":"UNKNOWN","surface":"reference"},{"bytes":2699,"file_id":"F0038","format":"other","input_sha256":"304e9856830f796b8aa34a82f6b9b644cca2c84502ebcfcaefdeea606e576322","status":"UNKNOWN","surface":"reference"},{"bytes":1970,"file_id":"F0039","format":"other","input_sha256":"fd414cecc9e7b637a3f1b47131f948163b8f81410568a8f068c741c581c4d2ab","status":"UNKNOWN","surface":"reference"},{"bytes":7290,"file_id":"F0040","format":"other","input_sha256":"6ff55829084642ada28b9118edfec73c6c42e3e424d76f7d403c29949d9c365c","status":"UNKNOWN","surface":"reference"},{"bytes":1190,"file_id":"F0041","format":"other","input_sha256":"b2b7ea5012076f48963deb5e873756eb8e1833edcd5e99418bad0ad1aa9806f9","status":"UNKNOWN","surface":"reference"},{"bytes":29110,"file_id":"F0042","format":"other","input_sha256":"f4f9d338029f13cce18552ec5782feff4574031246bd958959cc92f12d5c1d1f","status":"UNKNOWN","surface":"reference"},{"bytes":3057,"file_id":"F0043","format":"other","input_sha256":"444093ce9d4b2d21c559abcb43edfb350fb495bfbe4594d931f52afe6ca6225d","status":"UNKNOWN","surface":"reference"},{"bytes":1161,"file_id":"F0044","format":"other","input_sha256":"b1bbb4e6d78409c1b3983da80104ff13eb391b05c74339cb980943bf526a9968","status":"UNKNOWN","surface":"reference"},{"bytes":3998,"file_id":"F0045","format":"other","input_sha256":"1ffad2e5b839a2d2c6546c3e5fab9e497049b0e21a14c073e35ec6129da7fce6","status":"UNKNOWN","surface":"reference"},{"bytes":82976,"file_id":"F0046","format":"other","input_sha256":"d643535f99ff7187c5394f149890a2027f6f28ed2e62036cec6e5c33b223605a","status":"UNKNOWN","surface":"reference"},{"bytes":93578,"file_id":"F0047","format":"other","input_sha256":"6f0a83fd18de44dd9a49c0344ca94c6ee7494f34dabfdc760534c2b089bb3185","status":"UNKNOWN","surface":"reference"},{"bytes":24259,"file_id":"F0048","format":"other","input_sha256":"8f0ae97dcd8467610e5b314487b4278cc543e6fe033d2f094619783ea7c82330","status":"UNKNOWN","surface":"reference"},{"bytes":11017,"file_id":"F0049","format":"other","input_sha256":"2b863dced2ee83dd28ba737bc3f3138259d138219c7d3fd7671b9b8c1d90b933","status":"UNKNOWN","surface":"reference"},{"bytes":646,"file_id":"F0050","format":"other","input_sha256":"f4110263d9dd5dfcfb588cd0450a707b684c0132626812ac76eb0ffcf9b84b57","status":"UNKNOWN","surface":"reference"},{"bytes":2512,"file_id":"F0051","format":"other","input_sha256":"3ff19a5b59594b43fc15ac83395256a61a041197a600b1b53c82ebb9f3b72cf5","status":"UNKNOWN","surface":"reference"},{"bytes":5334,"file_id":"F0052","format":"other","input_sha256":"042f29e785fc7520862a1efbf3c5ffc36a0b9b4c79ce26221c7f6335a12cd510","status":"UNKNOWN","surface":"reference"},{"bytes":1858,"file_id":"F0053","format":"other","input_sha256":"b4ec8f92b75609238f9baa597296a6a0c406e8c9ee7029ab90822aa515fac2c8","status":"UNKNOWN","surface":"reference"},{"bytes":872,"file_id":"F0054","format":"other","input_sha256":"66770e157dd55cd09c183ca8c93bbf9d277ef1ed48999c21e3a1467f23f6a90f","status":"UNKNOWN","surface":"reference"},{"bytes":6364,"file_id":"F0055","format":"other","input_sha256":"0183834805f884b242677ec5ce549f750f19c7a511cce9d8d76281c7888e7166","status":"UNKNOWN","surface":"reference"},{"bytes":0,"file_id":"F0056","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"reference"},{"bytes":38029,"file_id":"F0057","format":"other","input_sha256":"025807762bbc6fb62f6a25e7c19d9167c60e1f087f18f08a2d1d2289e4eba2c9","status":"UNKNOWN","surface":"reference"},{"bytes":23112,"file_id":"F0058","format":"other","input_sha256":"8e13522af67b85105627d843f0ae01d660a01de52fb56b0376fd2e84312130ee","status":"UNKNOWN","surface":"reference"},{"bytes":3922,"file_id":"F0059","format":"json","input_sha256":"e117202dcd7c200c01841630dfdf7909c80437b8f00449e8da7571f1b462c409","parser_result":{"parsed_sha256":"106722f7d640836731593c261f0eaec94207a3d12337613b6efb74159646aaf2"},"status":"PASS","surface":"reference"},{"bytes":113985,"file_id":"F0060","format":"other","input_sha256":"45b0c52a31524230be2fddb434a0685d2dad38698a276aa2e9a812f5e0c63789","status":"UNKNOWN","surface":"reference"},{"bytes":13055,"file_id":"F0061","format":"other","input_sha256":"9956c1a57a3c5ca9b5018b7cca0bf4839e7b9261057bec29068d7b608087822a","status":"UNKNOWN","surface":"reference"},{"bytes":2550,"file_id":"F0062","format":"other","input_sha256":"f1599e05a10da80444a5d019ce57c6a75c0f72f29706367dd01e7b8839cfe323","status":"UNKNOWN","surface":"reference"},{"bytes":262,"file_id":"F0063","format":"other","input_sha256":"1fca33a41512c9af4f4c1274347e53e317843241d5662d664def6300deb42c7a","status":"UNKNOWN","surface":"reference"},{"bytes":4372,"file_id":"F0064","format":"other","input_sha256":"e55bd0119acf4e558e4bc8487a90a9b0d6f5d2df6dead1b261a428332f284224","status":"UNKNOWN","surface":"reference"},{"bytes":8649,"file_id":"F0065","format":"other","input_sha256":"4edff039942acfad73ef3a8b5a6808896989f3b01cbe2778b6c2118c853a9ec7","status":"UNKNOWN","surface":"reference"},{"bytes":43670,"file_id":"F0066","format":"other","input_sha256":"74a13b9e674f0667892f0af72ca74059a804c19f3db7d9060e9625afcb9fee5b","status":"UNKNOWN","surface":"reference"},{"bytes":8581,"file_id":"F0067","format":"other","input_sha256":"8e2678cb050f8538de9b675bd5f9ab82864356421927bde73a434f8a62b9f102","status":"UNKNOWN","surface":"reference"},{"bytes":25133,"file_id":"F0068","format":"other","input_sha256":"124bb48e395bf39c0d4c49f8c0ac3b3a1da64c20bf0c68da421db6e717c273fa","status":"UNKNOWN","surface":"reference"},{"bytes":3668,"file_id":"F0069","format":"other","input_sha256":"08e4f2b64d4e4f0ed24d6c750d2481c3cbf5fdc2b4290703e1ef2c54ceab9722","status":"UNKNOWN","surface":"reference"},{"bytes":3497,"file_id":"F0070","format":"other","input_sha256":"ddb0775d34ba3232cd2f9b7017d58926c92cb754f58c16d70c5726c638f96782","status":"UNKNOWN","surface":"reference"},{"bytes":2894,"file_id":"F0071","format":"other","input_sha256":"aee6cbaa4033311ed7af38f704a12311a87f83844c71e309eb630bfc6cf99fcc","status":"UNKNOWN","surface":"reference"},{"bytes":226200,"file_id":"F0072","format":"other","input_sha256":"b9f9a57ced4fabca9451fa2c806fcd6d6d7d07d42cb76f8c0630dd6ba54c312a","status":"UNKNOWN","surface":"reference"},{"bytes":1628,"file_id":"F0073","format":"other","input_sha256":"46cd2348b88c2d0fc46283fabd5ed76d858d0567d6450fee513bfaaa1694cb12","status":"UNKNOWN","surface":"reference"},{"bytes":730,"file_id":"F0074","format":"other","input_sha256":"52ee14085df04efed12200326f96a27467244137c9c8b931a9aafb69a7cc83db","status":"UNKNOWN","surface":"reference"},{"bytes":87533,"file_id":"F0075","format":"other","input_sha256":"99e691fae5e88eb36bafb24758b35f0f990708295f8f2abe2221891e328f776a","status":"UNKNOWN","surface":"reference"},{"bytes":7784,"file_id":"F0076","format":"other","input_sha256":"50dfade8b9687fd41a9f3558be37fa41848c24ce7a46ba5bd9e1613337ed9d3f","status":"UNKNOWN","surface":"reference"},{"bytes":12439,"file_id":"F0077","format":"other","input_sha256":"78d18fd1a536d197d3c9aaa626781988103c5d2bcbdc95a2354939c9ea8798e3","status":"UNKNOWN","surface":"reference"},{"bytes":17071,"file_id":"F0078","format":"other","input_sha256":"fa32d77802a8e5261f7e7ad022f3d7659ef66c1e66f8ed8e981426b835eb621d","status":"UNKNOWN","surface":"reference"},{"bytes":43968,"file_id":"F0079","format":"other","input_sha256":"7c6bbd80c8a42519623b34dadfba4aa2316ca6558dae3bde1f43cdd2382e0188","status":"UNKNOWN","surface":"reference"},{"bytes":2123,"file_id":"F0080","format":"other","input_sha256":"8821bc2eee66539fe72309b9db337fbceed0161ce591e485aceb3cee4d100c7b","status":"UNKNOWN","surface":"reference"},{"bytes":9372,"file_id":"F0081","format":"other","input_sha256":"0fd38074ba2c9f5d19013cd994f86cc50afdb215501f592a98970aa15544bebe","status":"UNKNOWN","surface":"reference"},{"bytes":153016,"file_id":"F0082","format":"other","input_sha256":"0db0675995b58071925072ef7a39b397dc40c087ff346d9b0bc522b2a8484ce8","status":"UNKNOWN","surface":"reference"},{"bytes":4341,"file_id":"F0083","format":"other","input_sha256":"db6dd2e29a2900b08ed1540c36d38d21c3c028d0742c6f0fb8145a8ddd8619ab","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"626ad35a3fee25068a96a88e5a285ae44441c82900796f7854b39d870a7f8dfb","metadata":"b95cb69687585aba7372dc8f86a80d529502895f72470db44f94c67413bf9862","rubric":"18504275a692fafb4190261dae26b6ddd8a3157f094668163192a38f33920eb5","seed":"b643a7e4e3f51929d7e2e3ad1cf4a81b55f1ba3178ff743c277d59d570139baa"},"reference_tree_sha256":"b0b1b38a05fff9f7d6c556aee34eae5bcbfbc066aaa916e671e39d0e2ab1c145","saved_spec_sha256":"256f7e1790570273651136e0186e679aa8b3d40df1fa1fa7379fd018458d7ebd"},"public_id":"P087"}
{"calls":{"fetch":[{"argument_utf8_sha256":"d1039c04ff26abc2a67c5749b3d994a24bb4a782128efdaa1c263a774a92a8a3","call_id":"F001","called":true,"response_sha256":"a65fe079e779d4cb9359d9adf6fb525d7a1b8b8a54fb3bf46c7e7e2f78b0429b","returned_content_sha256":"77694828f9102d858eb69a41c022728f45fbb25cea6f00a85cfc19749cc0931d","returned_status":"ok","status":"PASS","target_file_id":"F0100","target_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","text_characters":6677,"text_sha256":"d42e2f04805f1069375a78acdeb5d2f08efab80b2679bdcf4f7f20a6c77a99e3"},{"argument_utf8_sha256":"5ec2f1ad8907834378ec9e66bbf2205c0db826b2176d55baa947de37336f2cb2","call_id":"F002","called":true,"response_sha256":"e8a64bf600dd06feffd8534cb5fce8a5374d8f6536f1d51082e4bf9a3a4ea0d4","returned_content_sha256":"28595be185e4d9debe2db4857fc40ecae5ef0b8f953765b9cbec9e31ddbd1a86","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"a7edc831dd742b25d6618c9007def9d54b7e1395fc9d877e4b3780387f4f3688","text_characters":1238,"text_sha256":"b4e95bb0bd19f11b8a38f79120af6951fb760e205846c0cfdc7046a959f5078e"},{"argument_utf8_sha256":"9cf91304c7d43b0df0ed237ce96c5e07807ffd148fb93815f7ad6e17936c7818","call_id":"F003","called":true,"response_sha256":"a15c2d9af6479df421bd80e9e435b2528cdfc05456f2b624b99c98d39ffc4122","returned_content_sha256":"026030cd52ac4cc5fb6d51df14e6035c3cef3679b3f14442d4a7df351e74af04","returned_status":"ok","status":"PASS","target_file_id":"F0033","target_sha256":"103caf0c5722a407a70a08df8670800d06502f16993d0d1a3bf66202a233462b","text_characters":2482,"text_sha256":"dd009d0b23cbab832cb2659d49a39e62f4e0c0dc13166f4f836ed17fbcb06d66"},{"argument_utf8_sha256":"d82aeb5f6477c044386f65206316e575df7f5448f17952c3d45d9b8b859cbb22","call_id":"F004","called":true,"response_sha256":"d3fc791438535d2e9498d2841d216d3c8b1795232a176472b72f150f3df6f9de","returned_content_sha256":"b43b6e39fe4d59c85f641c0b7b0ff3edee01599d0853f01e24cea795ba9edf20","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"2632855c74c6d05eb79eb453528f4158ce24ce757d13b2a4ee7a57a58e4383ed","text_characters":2251,"text_sha256":"ff4922632c7665fa597aca906250466424a6645eb116bc7fa355038b6d099057"},{"argument_utf8_sha256":"de8fcdae9aee2d8674e3df2767fc6d9cef9601f7250c0479fbe94e77d8c33b0a","call_id":"F005","called":true,"response_sha256":"544cc64cfbd9b3f171c4c7571231d05f43fc3012239731dcbfb8ccb96e689f09","returned_content_sha256":"5315912c41ff175a061c4a08179a5f3490d9305df81407f37f4a6b3eda165bbd","returned_status":"ok","status":"PASS","target_file_id":"F0062","target_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","text_characters":4037,"text_sha256":"4db00ffc60173f458b7a308ac024af295df87e9a66b9b0512d51f32ae1b49766"},{"argument_utf8_sha256":"6edd9fe7482b9a51e96717151f4fd04b96f91d56b89132cf80ea57319e5dd6a3","call_id":"F006","called":true,"response_sha256":"751dcbd62d1453867ddfd75b45062ed4b36dc14c75937911f7bebf87e5ed8bf1","returned_content_sha256":"24f4d6e9f423870ced6beba662990aa4c17b2d142a5a3a00606b4093365273fc","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"e1966296004a9bef9898586dfb2107aa38e150f68a4a2048538082c7102d997d","text_characters":1673,"text_sha256":"0af84be88c3eb07d3209acceafcee28bfb9928f49f4dfaa2f35062c194a05327"},{"argument_utf8_sha256":"65721ac2b548c1419132379d38a3b386f5637b21864e0691aecd7a5fb1af2dd2","call_id":"F007","called":true,"response_sha256":"cfe5c9a1ad76b378a982e89d91033151a16cbcb4763aaba89f4ade5866354a2b","returned_content_sha256":"60d2a7148aa3cb5910bb62120b6548b487193dfc536bd9a13756491dc6b9d90a","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"acaae85b8a59f29e2faedd85907c9f4d96985adaba304f4543e21757341b9091","text_characters":1528,"text_sha256":"0ca1a16fd5d80aeee70c648a2dbad364d6caf4ddb927cb3ee8a1c3029ab56a13"},{"argument_utf8_sha256":"ce411c3ff6ab9bf4f9ffcefc6403fb67372c77e99a490662d1c4ed14617fd1cb","call_id":"F008","called":true,"response_sha256":"1d865c210fad3061b9b985b31f2c24b5b28ff2cc2a921fb842c7f9b228b7aa85","returned_content_sha256":"eaf95388c73282f329457ad35ee69b6bd57735e9050a95766bab609a2b62376d","returned_status":"ok","status":"PASS","target_file_id":"F0003","target_sha256":"8f233b7bac3e756c77dc75417912578d28624f6c084e504213c2b8d189010c55","text_characters":1947,"text_sha256":"ba9485a151ebe63247903ecf55005e881c06733d84cbebe7349c229bb6273b86"},{"argument_utf8_sha256":"1ac3c197c59bf98a5077a9443613ad6ac230c81977ea812319c4292aca838dd8","call_id":"F009","called":true,"response_sha256":"866bb5b923de1d6294ad090493e1c2ae6a4095620d4b062f4d9528c44d10b265","returned_content_sha256":"a6558bd78a81b946928ca6840b7984efdb14a92172b39cf1e66f3f675dd5f1b9","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"56f2a8061c5471aadb10aa03d7071c41b83ff155cee9388a9e3ddf1cc8a8dfa4","text_characters":387,"text_sha256":"d516979a905b81c07d1a6b024fd0ef3f14b60815838423911dae0dcc03d9b6b1"}],"search":[{"argument_utf8_sha256":"b2b2f104d32c638903e151a9b20d6e27b41d8c0c84cf8458738f83ca2f1dd744","call_id":"S001","called":true,"response_sha256":"48ce2594eefb217a55590639bf1a9ff1e52edbd371a343de85e63f08ac65d7bd","result_count":2,"returned_content_sha256":"b70dc252fb8083b5c134d8eb0c1a6bb4e8520172146dff178b59ca47d3f1ac4a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"34aeafbe9d5564461584f500fb8428ac2601eaed351430cb15108074bafc193c","call_id":"S002","called":true,"response_sha256":"5ec172ab67fac9519242c00c62465dc2b5046cecc6b5f326fe2699fb602bf000","result_count":1,"returned_content_sha256":"dd9d3c4ae284239e67d83082fcc692b364d34a3fe8ad14692fd8cc35094fe646","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"023b7f76ecd219063897081d4d1a876101aa7f7a4f76e6f8fc66432d577d7184","call_id":"S003","called":true,"response_sha256":"a851a8b624597a289cba344230297213d9fa0074bc59f2c016c77b286776e5c8","result_count":1,"returned_content_sha256":"e2b4f08f678339ff086dedd0830520fc5e3f67cdba31e7ea2c8aedbdf67c6b85","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"8c7cef0c6cf411de0490556b1272f2a457ade67251606405bf72a995e1a62d0f","call_id":"S004","called":true,"response_sha256":"a8c2d8e05408492d02144d9e396c753fbc7024d57f43819d9b5f0ba5a235b7c2","result_count":1,"returned_content_sha256":"27168aacefd55640358b17b2a2381b3a23dd1e917928b7d2c3ecdd61a5164891","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d1039c04ff26abc2a67c5749b3d994a24bb4a782128efdaa1c263a774a92a8a3","call_id":"S005","called":true,"response_sha256":"2d63f380f6b6ff753ef19be5714258786280012237963934c92f3170522f2e6b","result_count":1,"returned_content_sha256":"6672de0ad90e2d2fadec1a353ccb972e6a1dee4167bb2e649db667740af5f4eb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"cc408be66cd16270e2b0bee41f4bcaaa7fd4ae3236e56d056774a7285f8047f8","call_id":"S006","called":true,"response_sha256":"4977fe56830aafd2a346ea9fb4ea2fdd5499061ddf3c10e204c7dbd86814e3ef","result_count":1,"returned_content_sha256":"70eea46de4cbed4e3046bb7d8547ed0b8a5278f4b19d062c70d9f136278b4be8","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"de8fcdae9aee2d8674e3df2767fc6d9cef9601f7250c0479fbe94e77d8c33b0a","call_id":"S007","called":true,"response_sha256":"84a19d8747198fee5975ef1ff7bbe1328d82f03b2ba7eb41e81291f58ae1af9b","result_count":1,"returned_content_sha256":"c9af1468b270986b59f178d1bb02292d3d0e8deec280b3ffdbb84222e044688b","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6edd9fe7482b9a51e96717151f4fd04b96f91d56b89132cf80ea57319e5dd6a3","call_id":"S008","called":true,"response_sha256":"b4c2411a6c2ce8d556d59b71187b177b38bc69db63d9677932fb6d7da4c07a82","result_count":1,"returned_content_sha256":"cfa7fa99ea0c87eb66681a5c4fc04056a5943e5fbf895d65e68044d8dbb4df91","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"65721ac2b548c1419132379d38a3b386f5637b21864e0691aecd7a5fb1af2dd2","call_id":"S009","called":true,"response_sha256":"86de310d66059b60e7f1123b76e2c125de3ce7cf116c0966c5806ad3d97b1eb9","result_count":1,"returned_content_sha256":"8a7cc8c373e39eece4f3be5fddc1cb2381fccb383dd7fd963644ccd5a5274df7","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"de4c486dd17f2ad2c5f3c8c3cf06ce7350e58f517167a28c6a79968769a1f10f","call_id":"S010","called":true,"response_sha256":"25bd61aa4a20fc06766ddb879e4dbd7f5b28ab589f43fe7bd2212ea980a466bd","result_count":1,"returned_content_sha256":"34da576053895fdbc3b6e426c0f4d80c0efcc897941cbbc1b390676673d23048","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ce411c3ff6ab9bf4f9ffcefc6403fb67372c77e99a490662d1c4ed14617fd1cb","call_id":"S011","called":true,"response_sha256":"301b54be1250f44c09a32871bc772ef88a8ba22cfe721ce1add307d2faa0afb4","result_count":1,"returned_content_sha256":"66f09338f9bbce09d5e52490a950473b7748f67a754b3b2cfcac691b82202945","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ef95e64efb4516e8d717ee23b9f715588c4412daa159cb7e0699e47e0e9aaf22","call_id":"S012","called":true,"response_sha256":"61c06ce7f3927f1d43e0ea1509db8fddfd989972657545601c663fba736a5845","result_count":1,"returned_content_sha256":"4667f483b0b66839154179f71f3904b4c512033555c612f639fcc45dbb87be90","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1ac3c197c59bf98a5077a9443613ad6ac230c81977ea812319c4292aca838dd8","call_id":"S013","called":true,"response_sha256":"b8cf9b9ce1620addc0c7b554257a969d8df259a92e360aad2dfbeb88af414363","result_count":1,"returned_content_sha256":"92da3b8afd2bc5774c9c63f45ae756237425743aa830e8f35fe2c1df9d129319","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"c0faea19280311aa8edb02c1f57cea53aea66db6d7d15338ea0c9562b8c911a2","call_id":"S014","called":true,"response_sha256":"f9dba174ff4b3e6072807b7d0cc0ec3c06091117219f74e5d2a6975c10ffafd1","result_count":1,"returned_content_sha256":"e8f337566ac80a2eff224bf087136642a8705dc2275703d2b2978b65c608cfed","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"04070c77c105624754a36d132561f4465ddc45499b81f16a0ecf8a6f58da224f","call_id":"S015","called":true,"response_sha256":"bb9be2054580d929b8cdfab9a41d729124c9ada8d35a05ed7664f10a158a98ce","result_count":1,"returned_content_sha256":"21dd2c89cc49e0225fb1431a6d471a7dc0c1ceb6e7fde99bd6c47f8ae5182299","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e7c8c8b223a41b4baccf1a04d0cac9e996c06fbcff10b5d2edbea0f6d08263b3","call_id":"S016","called":true,"response_sha256":"4bc2841cf45ae30aee75f5e8c1efc35b98de6ed9e8f04048c476ebc83bf662b8","result_count":1,"returned_content_sha256":"b31a62d17533a381912ea17691604f9349117cdb067711f224c581a961505db1","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"69f643b4e3b7c0cd161fb9a5b80e1a37ca8b35fde4f248944f1157f66c979668","call_id":"S017","called":true,"response_sha256":"510533de5f77da5b3cca2a8096c087d25f954908cc403fe165d509a7d4ace761","result_count":1,"returned_content_sha256":"ef0eb8459f86dfbd06c9ef43e5e0173ca80f8481c10311e81bc6d1a43d6c1b17","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d4318c1ec12c34dccb82f765f3f952ac93870ae5679d883f290cdb1cef38eae4","call_id":"S018","called":true,"response_sha256":"0819f34aea19b4da5fcc5ff0dd3ae9b1b72e7844b3904eb4730f4675bb9f36dc","result_count":1,"returned_content_sha256":"b21b1374a04927ac64384923ff078ca96e5d97687ef00e579cebd6d307eed3f0","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ef87f8eca2ab8be2141c0686a5a12292a131748d738899bdb3d41c69f38d694d","call_id":"S019","called":true,"response_sha256":"2d38cb55fd082e2855cf28fb351eb8ca325b0df7922e08d2fa94214bc0463e24","result_count":2,"returned_content_sha256":"0e28436bcd13f83b8d4231552eed1eeb549b8ab7adc2400667f630018eebfd2f","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9338bc042a5bb561e5f8a8d789affd28725b83fdd16bc4c8064a121b71ca93e5","call_id":"S020","called":true,"response_sha256":"d6d110af7f02e2755ebb4443c14cc67b3dcdbf7b15fb992f03483536c177fc09","result_count":2,"returned_content_sha256":"134ba5cabd8c91d7a676b8bae427c03011cb20e7477d40c74a7cc5b69fa4beba","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"019fea1222723614b67c351f8e7fa4f48f6fe2994f1f15c9c53f9720d27df462","call_id":"S021","called":true,"response_sha256":"ea276e82cbba6df82b62f05421e84f3c0f2134e3bda88cfc891989083c63a3e4","result_count":1,"returned_content_sha256":"5c8b8a2f6aee8f2acbd73b83744b53a49c34ebc4735769502168dc67619941aa","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fbd3fb484c745ba61386d660b2841adac407166ff5cb0e8ee9b6f507fd422ce6","call_id":"S022","called":true,"response_sha256":"70f15a48b98cf568862326815f0b92a6ab98916a14ec8ef36201c49090c819f9","result_count":1,"returned_content_sha256":"903fdf7745e9e164c96697fbf74540e224cfbf1101ecc526a2c7671f1c44e416","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"25bb1f0b7cc3b86aaa8b4a3846d2085e1a88fd0cadeaeb2b9fd12ce7c9ccf8cf","call_id":"S023","called":true,"response_sha256":"8ba980244f89701f62d495bbbe3367c60c8dd57189026ac86e80f72ebfb8cce3","result_count":2,"returned_content_sha256":"ad1e2f92ef43ceac9a1ebb766e5354a23673a33ade1565e393de8ea0a48039ed","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6ea3dd6f65e930e4b2736ea64ce06b58face1cf88af59975bc38a84648584486","call_id":"S024","called":true,"response_sha256":"27aa2f38df4977a210622868b57b473c122ac53fe4954d1cd05ccefee1b5c504","result_count":2,"returned_content_sha256":"fcf4d1ea50e5de03d21020086cf9d555400011e945badcebdc8316fb68e06001","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a97b44e9bd1dd34162bcb6a88f2ca56b7fa36fdb2217fbd45886876a093976d8","call_id":"S025","called":true,"response_sha256":"aa3d845d5c26cbfd4ea1971ee97ecb6b664dabe2ea18a755d9680fcf275a116a","result_count":2,"returned_content_sha256":"95af07104f008c0dd9468e189b6110b1bb886d7968369b97863de5631a36879e","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fb6a90c23ae52623aeee047330e05fbd5e0e04adc064d5b4c7c1e1668187b0f2","call_id":"S026","called":true,"response_sha256":"80e2fe8d455f2ddbe63ff0c3f85db8c3311522335bb2de01f248e1a828c81582","result_count":1,"returned_content_sha256":"8c2925f007c65c3cbb754c6bbd16c8b00961aed471f7fff29c79ebf96d795f84","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"631cbf105433f48029606b231d6398379294cd1acdb1e75693caa959d78891ec","call_id":"S027","called":true,"response_sha256":"31c1d5d6e4ff3107ced2c82d31e6392533e2dadbdf2773bdcc535130c9780205","result_count":1,"returned_content_sha256":"ebb4d7b281f323b136b0883f2fa816e4cb00f6bc6f2807a66ad07baad09dcd69","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9ebebcdbaaf875787334b3a3137abb2f65aeeeb78e92390fceee8cfa16bb2ae8","call_id":"S028","called":true,"response_sha256":"4a0361011ec647a8a6a9d0cdccab966448aee97816a169795773d9a1bfb71001","result_count":1,"returned_content_sha256":"f198c54e810126a8cc14f93489f4d6b4ce9cd27561fef5e6fc35aa122d485b78","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3b994a21ff925f1eb5059812d16e3170cb16554b54e8ffe22289bff9abf2baca","call_id":"S029","called":true,"response_sha256":"91bcceeebf592a9765751d540d287c9280e3fe51e06d4bd35921799459800e7b","result_count":1,"returned_content_sha256":"7965c48711ffaf7baf593863d1ed4f9146211786003e49f336df1739052eb062","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"4b4405eaa4d5e46e5ea3884a7c6346f30d9d9da7be0965a8a93a337ee135d8ee","call_id":"S030","called":true,"response_sha256":"70348901d4e66f9d3c31d2bd5e6f23037723d791c2e2f18e55eaabd6430ff0ff","result_count":1,"returned_content_sha256":"7c15ee0cf2f7ac0b9290382919eeeb83ff6de83bd2eba236e0e729b5a7a02bdc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"8de1615494b953a42c41bce9b3f1dbe6fb43b33f2c3db3120f8dfe44ba2bff30","call_id":"S031","called":true,"response_sha256":"97149b2a8fdd4abe0e1dcefef2fc4d36108c888ddb629197ca43675ddc264218","result_count":2,"returned_content_sha256":"0a37832a906e395eb649efa9df5de728c6909557c36828c6ad394715f395eadc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"4823ba2f40c80e77233b161fa64d4e206c3a5e9d7e7d19ee34da6286805c5a5d","call_id":"S032","called":true,"response_sha256":"04bee043e663ea944c06eff3d76ce8dece72deee856d654eb4ffaa792240c58e","result_count":2,"returned_content_sha256":"11be1eb0a3c461fba5db91aeb6c6aec4bc8403d405a4892cd6b62cd8398e3a2f","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1c8c26e090884ba537b4b0b0625178600a3066212544f10648336a5fd9317644","call_id":"S033","called":true,"response_sha256":"2f0483131b3a3d2ae8decca3d82346b02dd374daf9cdf97fc79ed08a7e0c2ba2","result_count":2,"returned_content_sha256":"720d8ae4fa7f36058cb476d1de50b6e360a65c1fa7f55a6b2d06f8507c427ec5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7b45a1fc88575a6f8b0dd43c00bb6946ee0a5ba46cc60130c8c27bbeb53612ec","call_id":"S034","called":true,"response_sha256":"59fd56d151bdecbf1ded8ef57568ff9a982d3b6e4d6f516cd74a04ed71e772aa","result_count":2,"returned_content_sha256":"54d48a1e957ca94a9f10063b925cdce391549796f3c63ead713f25a68635c6d6","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":15053,"file_id":"F0002","format":"json","input_sha256":"e1966296004a9bef9898586dfb2107aa38e150f68a4a2048538082c7102d997d","parser_result":{"parsed_sha256":"ef1007ec9258967bc35466c323051f7c4185bca713fc155d73dbd299bceacfd1"},"status":"PASS","surface":"retrieval"},{"bytes":52153,"file_id":"F0003","format":"json","input_sha256":"8f233b7bac3e756c77dc75417912578d28624f6c084e504213c2b8d189010c55","parser_result":{"parsed_sha256":"cc557d9361c2bd3ba23180899924f5c3f890516ef072cf0028fd14a85e8c1b9b"},"status":"PASS","surface":"retrieval"},{"bytes":35570,"file_id":"F0004","format":"json","input_sha256":"acaae85b8a59f29e2faedd85907c9f4d96985adaba304f4543e21757341b9091","parser_result":{"parsed_sha256":"70ffde2857b5a997269ecba1b2dec1e497baccc22f96996f9bbe4bdd47715bfb"},"status":"PASS","surface":"retrieval"},{"bytes":17767,"file_id":"F0005","format":"json","input_sha256":"56f2a8061c5471aadb10aa03d7071c41b83ff155cee9388a9e3ddf1cc8a8dfa4","parser_result":{"parsed_sha256":"465f9f23713c1550c2087ab8afd55adc793039f7517c80a51f2f7ad70abb6a33"},"status":"PASS","surface":"retrieval"},{"bytes":37261,"file_id":"F0006","format":"json","input_sha256":"64c289b53be27f6ba0abd6cfc858516d3b085389ed800b59a9c464531f3c6c86","parser_result":{"parsed_sha256":"02b29a24de7db664a54779a35038de771925074b27d25719f1f4c034446f6374"},"status":"PASS","surface":"retrieval"},{"bytes":2742,"file_id":"F0007","format":"json","input_sha256":"6c70ab0460987d416ad773cba184f5d2ba19a68733ffb3f4075c09b3d35fe9ab","parser_result":{"parsed_sha256":"e4eab76b37594a084a38e2f33c29e2a368c95df727b8415b9efd45265d897c0e"},"status":"PASS","surface":"retrieval"},{"bytes":12748,"file_id":"F0008","format":"other","input_sha256":"07f5c23636fcdb58ee02527b4a38d305da6bc9b09e9730969c9f639a928236b0","status":"UNKNOWN","surface":"retrieval"},{"bytes":32828,"file_id":"F0009","format":"other","input_sha256":"5ccee28a12fd5770d5a0dd5108e76f4cc177b8097ee10b9f2c032e229af3c5e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":9256,"file_id":"F0010","format":"other","input_sha256":"18e41523fdb017dcae9963c80e7e9691411dcb80e4397650d93d7a9ad13fcdbd","status":"UNKNOWN","surface":"retrieval"},{"bytes":20906,"file_id":"F0011","format":"other","input_sha256":"032bfbaf6f80192dba492b6d9860670c156553f393854977e06c9c5b56c8e657","status":"UNKNOWN","surface":"retrieval"},{"bytes":9620,"file_id":"F0012","format":"other","input_sha256":"a7edc831dd742b25d6618c9007def9d54b7e1395fc9d877e4b3780387f4f3688","status":"UNKNOWN","surface":"retrieval"},{"bytes":1668479,"file_id":"F0013","format":"other","input_sha256":"2632855c74c6d05eb79eb453528f4158ce24ce757d13b2a4ee7a57a58e4383ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":5981,"file_id":"F0014","format":"json","input_sha256":"de640b4da04099a9f787baf45098d1a1573b76368ad8263cec5384acf6678753","parser_result":{"parsed_sha256":"c60c2f96023217d3bab6cea40e8331a6f185b2e0b9644d7d81ee7407a96832fe"},"status":"PASS","surface":"retrieval"},{"bytes":36577,"file_id":"F0015","format":"other","input_sha256":"86a791b1a1a1070cdf8124d37b4942fdc10087b60355948ee34fe5cd2c08bb65","status":"UNKNOWN","surface":"retrieval"},{"bytes":4997,"file_id":"F0016","format":"other","input_sha256":"442572a28b32d85a1c15edb843599c92822497aef87668a1e993ab7e4b4eed66","status":"UNKNOWN","surface":"retrieval"},{"bytes":23655,"file_id":"F0017","format":"other","input_sha256":"4a3f1340932403b2ebffb8d1a4f38b5144e84d53c27e4a05394d257060c8a670","status":"UNKNOWN","surface":"retrieval"},{"bytes":67060,"file_id":"F0018","format":"other","input_sha256":"0d180fa3146767d0ed0285cc7f753010fa5afb281a8f34faea5cbec48aca69b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":1340,"file_id":"F0019","format":"other","input_sha256":"e2c98a72ff9107c6f9aecfdfc2ece7af362c618d04eab11ae78d37e9f5302e02","status":"UNKNOWN","surface":"retrieval"},{"bytes":15002,"file_id":"F0020","format":"other","input_sha256":"9257479c295359beba40bbbc19ee90bfccfe349b43f8028aa479e964c73c67c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":16812,"file_id":"F0021","format":"other","input_sha256":"592ab3a4c57071a7b71243d53443e25eed85c6d774f97612578615e20680a2b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":21678,"file_id":"F0022","format":"other","input_sha256":"964ef65d1cce527f0f79ea4e02185f47f2eb3fb1004bdf34448387f4d318b4d1","status":"UNKNOWN","surface":"retrieval"},{"bytes":58750,"file_id":"F0023","format":"other","input_sha256":"c7392aaa69e959ffb0937a3169247570cc0452a36eae281da8667642f09e0d65","status":"UNKNOWN","surface":"retrieval"},{"bytes":15398,"file_id":"F0024","format":"other","input_sha256":"0a00b3f7bac586a4411be1dd7eca05759611e02859e5ab954f0d0847c01755ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":54949,"file_id":"F0025","format":"other","input_sha256":"368653a30cab1c14846ed9b0b32f4560f38c8393d99b165f97edc8ae58adff4b","status":"UNKNOWN","surface":"retrieval"},{"bytes":1477,"file_id":"F0026","format":"other","input_sha256":"4e700801e15e9985c7fea258f6fdb23d845d1b00aa923ad87060481713e5a4b3","status":"UNKNOWN","surface":"retrieval"},{"bytes":78659,"file_id":"F0027","format":"other","input_sha256":"093cf45ac64aafba8692a5a58ff2df326614939a304d4146334893aa8266e15b","status":"UNKNOWN","surface":"retrieval"},{"bytes":3121,"file_id":"F0028","format":"other","input_sha256":"b84161c9fbf7520cd14e7019f92120bd87a928a074156e91a992eba9fc9436e8","status":"UNKNOWN","surface":"retrieval"},{"bytes":5065,"file_id":"F0029","format":"other","input_sha256":"f1526f61692e859cdbaa193bbc2a5346392b9156f62a20727fb03f4e4dae9837","status":"UNKNOWN","surface":"retrieval"},{"bytes":2104,"file_id":"F0030","format":"other","input_sha256":"99a002b7d69f0fb585fbab405c4c9038347a4a3ffe1b74d0f7bd69cbb018d817","status":"UNKNOWN","surface":"retrieval"},{"bytes":30037,"file_id":"F0031","format":"other","input_sha256":"b0df54dfc11e23ec18d5149af192a1efc3ffa62d52b6c57a134dc7c3f31077aa","status":"UNKNOWN","surface":"retrieval"},{"bytes":0,"file_id":"F0032","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":1670325,"file_id":"F0033","format":"other","input_sha256":"103caf0c5722a407a70a08df8670800d06502f16993d0d1a3bf66202a233462b","status":"UNKNOWN","surface":"retrieval"},{"bytes":6506,"file_id":"F0034","format":"json","input_sha256":"a3b0552f6fcc3e1fc94dc3d3dea3492823ad631f3a2bcd2082e1dbd9d7ef14dd","parser_result":{"parsed_sha256":"09f578359b544855e1cf9abf177bba93ef32a502d5e1bade38fd278039316bf7"},"status":"PASS","surface":"retrieval"},{"bytes":382220,"file_id":"F0035","format":"other","input_sha256":"0fcf108e5fad6bf3cf01dcbbac987626f507bcb9662868faf52ffe826626df44","status":"UNKNOWN","surface":"retrieval"},{"bytes":10802,"file_id":"F0036","format":"other","input_sha256":"9b39fa38d43d1710e170458681a33a88fa37c6ca5b66bb7c9e1ae7abaf11b531","status":"UNKNOWN","surface":"retrieval"},{"bytes":749,"file_id":"F0037","format":"other","input_sha256":"1658650235e1fee33500950af55c6f5a23c1ad465a4d51b7126bcc409e1aa1ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":684,"file_id":"F0038","format":"other","input_sha256":"7e5cfe08f40be2d68d31499015cfd44f18422ec046467d7e95600c5d34fc1892","status":"UNKNOWN","surface":"retrieval"},{"bytes":393,"file_id":"F0039","format":"other","input_sha256":"3644f02a6db680db43de63c738b4ca043480db8e0a50f88a7df2f04ea7a02fc6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5676,"file_id":"F0040","format":"other","input_sha256":"03f12b7f3731cee3d58331e8ce6d121eb134454252af77e14be5acba1250b765","status":"UNKNOWN","surface":"retrieval"},{"bytes":8942,"file_id":"F0041","format":"other","input_sha256":"d7614006b82f16428743da8ae57996e80a5a765cfc73dea6f8f695c80f67a387","status":"UNKNOWN","surface":"retrieval"},{"bytes":2244,"file_id":"F0042","format":"other","input_sha256":"f51b3a7cd866e8a336c48c769321b7a382ae91ee2a15e2ec17e2bf03e0fc4335","status":"UNKNOWN","surface":"retrieval"},{"bytes":6533,"file_id":"F0043","format":"other","input_sha256":"60ff126530af6d5414be7cc35542c52bc1bcc84d217503e1ac30c69606e6e8d7","status":"UNKNOWN","surface":"retrieval"},{"bytes":8456,"file_id":"F0044","format":"other","input_sha256":"e18b91880be402459aa5f4bfe6b630e9c2b31d4dfaaf9f2a66822a637c620814","status":"UNKNOWN","surface":"retrieval"},{"bytes":1482,"file_id":"F0045","format":"other","input_sha256":"73d42e39baf2b66fabb435a947a11711355945a51e7c0fc864a0946c7ee45dc3","status":"UNKNOWN","surface":"retrieval"},{"bytes":13424,"file_id":"F0046","format":"other","input_sha256":"9810aee7e6d57d8cceaa96322b88e6df46710194689ae12b284149148cabc2f3","status":"UNKNOWN","surface":"retrieval"},{"bytes":87533,"file_id":"F0047","format":"other","input_sha256":"fc9a93dd241f6b045cbff0481cf4e1901becd0e12fb45166a8f17f95823f0b1a","status":"UNKNOWN","surface":"retrieval"},{"bytes":87533,"file_id":"F0048","format":"other","input_sha256":"fc9a93dd241f6b045cbff0481cf4e1901becd0e12fb45166a8f17f95823f0b1a","status":"UNKNOWN","surface":"retrieval"},{"bytes":4541,"file_id":"F0049","format":"other","input_sha256":"ed7bcd9dce36d74b43e0c7ec3daff35f129317e6c49445fb4a6832045e87962c","status":"UNKNOWN","surface":"retrieval"},{"bytes":13995,"file_id":"F0050","format":"other","input_sha256":"f4ccf02b69092819ac24575c717a080c3b6c6d6161f1b8d82bf0bb523075032d","status":"UNKNOWN","surface":"retrieval"},{"bytes":18423,"file_id":"F0051","format":"other","input_sha256":"d032a2ed84f56f5315c4e6b23bf0a5fa55b370664cd8174316fbd3b6c0f1f478","status":"UNKNOWN","surface":"retrieval"},{"bytes":7812,"file_id":"F0052","format":"other","input_sha256":"fb88a7b1ebebb1d1b50d21dd1807942886d709efaedf26787fbb5f9d7a97d5a2","status":"UNKNOWN","surface":"retrieval"},{"bytes":41191,"file_id":"F0053","format":"other","input_sha256":"f875ada19a4994f97e8639844ec7d0fac54e57ed9951267e42d39c83a6fb2f25","status":"UNKNOWN","surface":"retrieval"},{"bytes":27820,"file_id":"F0054","format":"other","input_sha256":"45d0c6bee82f55f8ff03438329c8e1eda37c87e7842493ab370df7bc17730fe9","status":"UNKNOWN","surface":"retrieval"},{"bytes":5869,"file_id":"F0055","format":"other","input_sha256":"7256a85570ea42f74bc2ccea15994e3ee20866937e9eb6823b0d71daff3b2a54","status":"UNKNOWN","surface":"retrieval"},{"bytes":9078,"file_id":"F0056","format":"other","input_sha256":"a1524e3eaf8197103c4bd9a743385b36ada2e82efb07de9d9ab544e38f8b8de0","status":"UNKNOWN","surface":"retrieval"},{"bytes":8718,"file_id":"F0057","format":"other","input_sha256":"5354ba00a45ee8958ba4041d7fa63e7744d52c34d6e5211dfc74ede9109176de","status":"UNKNOWN","surface":"retrieval"},{"bytes":38807,"file_id":"F0058","format":"other","input_sha256":"09d1ffbc71ddb934e90c266b4bbaca7761e87ba6fe9a148793a6cdc55e001342","status":"UNKNOWN","surface":"retrieval"},{"bytes":6591,"file_id":"F0059","format":"other","input_sha256":"7f9d415d84a45da4a509d23171ebe8eef16f221f89e75cdd1c24c83321814ea9","status":"UNKNOWN","surface":"retrieval"},{"bytes":31391,"file_id":"F0060","format":"other","input_sha256":"906f9e69255f8a7642773a398ee02aaf603aec25339dc8f951880ecbf48adc74","status":"UNKNOWN","surface":"retrieval"},{"bytes":9273,"file_id":"F0061","format":"other","input_sha256":"7085df84d5445752e1ed5a0989cbeb1452657ca7fc7580f71bb78a0443e4da45","status":"UNKNOWN","surface":"retrieval"},{"bytes":2591315,"file_id":"F0063","format":"other","input_sha256":"c5855bb6137d7d1abc4e53a6ca65dcb55d0f3383ca8d2405fc11b74a15316016","status":"UNKNOWN","surface":"retrieval"},{"bytes":11661,"file_id":"F0064","format":"json","input_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","parser_result":{"parsed_sha256":"ee6f59ca3fdfd5edf3792e1ccb3b1ace77ebcc66d80cbc1e57139eb879ddb3ba"},"status":"PASS","surface":"retrieval"},{"bytes":2518,"file_id":"F0065","format":"other","input_sha256":"ec545f328f9c12183eaaa30a17a9b2d67c986cb39562b7904f3c7d7d9be4e978","status":"UNKNOWN","surface":"retrieval"},{"bytes":242608,"file_id":"F0066","format":"other","input_sha256":"fba0501a8e108bb852a325cf180c81733a4cdc807a05a0985e2a8ef45bd82307","status":"UNKNOWN","surface":"retrieval"},{"bytes":67497,"file_id":"F0067","format":"other","input_sha256":"a081b88788af7bdc28ad778e41b47cb0f934adebe5cddf8f99f0099dbb51c05b","status":"UNKNOWN","surface":"retrieval"},{"bytes":25841,"file_id":"F0068","format":"other","input_sha256":"ddc3c72dc6e733615080af2ac7722dbd265a58bc8961adfe3d30eb9aa55eda4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":8222,"file_id":"F0069","format":"other","input_sha256":"8470784aa87cb361b7cfdaa546fca6004adf12471a7398ce9b88c765b68c2e3a","status":"UNKNOWN","surface":"retrieval"},{"bytes":8199,"file_id":"F0070","format":"other","input_sha256":"b9b5c55f7ae0ec0f3d0d69c64959579d4e5dd1f735e7ebb1a50e68b399224448","status":"UNKNOWN","surface":"retrieval"},{"bytes":33706,"file_id":"F0071","format":"other","input_sha256":"d5070eb5f570d68c8ed017d90a76797003d0c5cb9d44eec5c4849875b5f3f2c2","status":"UNKNOWN","surface":"retrieval"},{"bytes":631196,"file_id":"F0072","format":"other","input_sha256":"d2515d5449d150d86cb46e9f3fc47d0a9586ba54461d0c161873e32195d69c32","status":"UNKNOWN","surface":"retrieval"},{"bytes":100156,"file_id":"F0073","format":"other","input_sha256":"490a5104187347dae50a75542312bf1e5e8dcf7a54bf51090c995c5f03e72760","status":"UNKNOWN","surface":"retrieval"},{"bytes":100764,"file_id":"F0074","format":"other","input_sha256":"6c2c73cae7cce609e372c2a34c25627d0f053f377c992fe1bf4f541f53f094bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":467,"file_id":"F0075","format":"other","input_sha256":"199e90e4867d8ff55767a7865f7c9aafaa5f2000302781cb30e4071ca2fd0aa4","status":"UNKNOWN","surface":"retrieval"},{"bytes":430616,"file_id":"F0076","format":"other","input_sha256":"360eb27cd97363d14a8d3e3414e11fe546fa47759a3572ed467b41857f8f6ded","status":"UNKNOWN","surface":"retrieval"},{"bytes":58945,"file_id":"F0077","format":"other","input_sha256":"3a6639c780ec39afd69055ec636d996b6a9653ad929523232154a58d18d20bea","status":"UNKNOWN","surface":"retrieval"},{"bytes":17742,"file_id":"F0078","format":"other","input_sha256":"8c152f31e2276c2fc97227abe4d320d413dbd7e2638077d8b52ce862b5058264","status":"UNKNOWN","surface":"retrieval"},{"bytes":132329,"file_id":"F0079","format":"other","input_sha256":"14eec1a5c2ce31c37fcec16b5f69551c0fe73bf37029949256f4b446dde6c11a","status":"UNKNOWN","surface":"retrieval"},{"bytes":5507,"file_id":"F0080","format":"other","input_sha256":"779cd8f2de7bdb4538a3332df228a86e9229ae6c2e0150fd674bf0e2ecd0a536","status":"UNKNOWN","surface":"retrieval"},{"bytes":155329,"file_id":"F0081","format":"other","input_sha256":"9d142f2ead03e2747091a830b9ffcfe95570350f774a604f9b8b0da893c34cae","status":"UNKNOWN","surface":"retrieval"},{"bytes":49719,"file_id":"F0082","format":"other","input_sha256":"89a5c7f96402ae8429edccc0e42faaadec5caf57342fcec655b4104ad331c0ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":49719,"file_id":"F0083","format":"other","input_sha256":"89a5c7f96402ae8429edccc0e42faaadec5caf57342fcec655b4104ad331c0ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":14255,"file_id":"F0084","format":"other","input_sha256":"acfa72d5ca61a6ebc867979f26f3ff5e9e7fc6deaac7cac76d9656a2fcb68597","status":"UNKNOWN","surface":"retrieval"},{"bytes":139038,"file_id":"F0085","format":"other","input_sha256":"aaefe0857c42166805b8fce8e547de91800b1ef58e0bf7ea0d0099c22247afe3","status":"UNKNOWN","surface":"retrieval"},{"bytes":600,"file_id":"F0086","format":"other","input_sha256":"eb6940680d0849e66c893f3a199bfca8706a2c20797a4ef30450df40b8c97d55","status":"UNKNOWN","surface":"retrieval"},{"bytes":2548,"file_id":"F0087","format":"other","input_sha256":"0a58245c88d09658528c38b8777c3191fbf5a50490a7baff1d157404ea57e05c","status":"UNKNOWN","surface":"retrieval"},{"bytes":323611,"file_id":"F0088","format":"other","input_sha256":"72b9c400484584abcfdd27312c114c8bc5b61b7241149fc14ba83f0ac0dcb0c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":581,"file_id":"F0089","format":"other","input_sha256":"2cdd5698252aff10379d8ad83d317083c25b282a47f11b5349832ea502616a44","status":"UNKNOWN","surface":"retrieval"},{"bytes":32547,"file_id":"F0090","format":"other","input_sha256":"19e14573cf1e7f78e91817ef45a25c59132972e97d0a5183bbf50dc781a84fd0","status":"UNKNOWN","surface":"retrieval"},{"bytes":3247,"file_id":"F0091","format":"other","input_sha256":"9d63199ba1b936d9e41708aa764b080ac17921faac1065b20194ffa5dc74785c","status":"UNKNOWN","surface":"retrieval"},{"bytes":1242,"file_id":"F0092","format":"other","input_sha256":"ae94a0faea7b25d620e5745af86d1f88a6c2aec293d2535f159bf8bc8db93289","status":"UNKNOWN","surface":"retrieval"},{"bytes":29547,"file_id":"F0093","format":"other","input_sha256":"21feed590a2a46d65a4ef8c352a5fa1567c712becc47e71ecd87a2516ea3b054","status":"UNKNOWN","surface":"retrieval"},{"bytes":29547,"file_id":"F0094","format":"other","input_sha256":"21feed590a2a46d65a4ef8c352a5fa1567c712becc47e71ecd87a2516ea3b054","status":"UNKNOWN","surface":"retrieval"},{"bytes":1363337,"file_id":"F0095","format":"other","input_sha256":"d33547fde450ec714b410b1289c9e0f2aa9236ed01ee998c92b66b085458cd8e","status":"UNKNOWN","surface":"retrieval"},{"bytes":187864,"file_id":"F0096","format":"other","input_sha256":"d162d07343b00e7e13e24e2ce919a19e90ed3727831c85befd4c0f2313f2b482","status":"UNKNOWN","surface":"retrieval"},{"bytes":39843,"file_id":"F0097","format":"other","input_sha256":"550c0f6ee407f0a026aaf2f3b583672968337227f3bfd3b8e87c4e04c3588165","status":"UNKNOWN","surface":"retrieval"},{"bytes":15207,"file_id":"F0098","format":"other","input_sha256":"345343c32ec885e904924a558ec3ea42d88ef452a4f64ed3e6f96f362832ac6e","status":"UNKNOWN","surface":"retrieval"},{"bytes":120379,"file_id":"F0099","format":"other","input_sha256":"5d0dc97cd03bf656f29d0573eedd52f9c856bccc5862f73c5e345dedf3d6faf0","status":"UNKNOWN","surface":"retrieval"},{"bytes":11661,"file_id":"F0062","format":"json","input_sha256":"a1df5882bef080f4537d964d176a43c8f0c2b2239b0f61c4b91a10ef7e65c4ec","parser_result":{"parsed_sha256":"ee6f59ca3fdfd5edf3792e1ccb3b1ace77ebcc66d80cbc1e57139eb879ddb3ba"},"status":"PASS","surface":"retrieval"},{"bytes":1715608,"file_id":"F0101","format":"other","input_sha256":"f57488c85747858e6b6ffb8bc3b7cde237f3479241d021c8b989d2b86b615992","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0102","format":"json","input_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","parser_result":{"parsed_sha256":"998024523d66be440eb91d36fa2ec26b99fca63ed460ba902e1c8454b3f0bb5c"},"status":"PASS","surface":"retrieval"},{"bytes":19974,"file_id":"F0103","format":"other","input_sha256":"609292752b96293850147b450936f71e3a8e2dcbfd68b3f1a84ac50f62668be1","status":"UNKNOWN","surface":"retrieval"},{"bytes":18355,"file_id":"F0104","format":"other","input_sha256":"047c1c677794709fd8a725a0e1e60c826f4e137239c84316bcddfbdde381abf8","status":"UNKNOWN","surface":"retrieval"},{"bytes":15341,"file_id":"F0105","format":"other","input_sha256":"ce6e069540432be5f62af4bc1bb8835be51df19155c675cfed47bf5f9425de6c","status":"UNKNOWN","surface":"retrieval"},{"bytes":54229,"file_id":"F0106","format":"other","input_sha256":"d697d0dd4d5c897884e0ab02a5f4a5d2f2dbe70ec16ad18dd2b40d88d98b0d92","status":"UNKNOWN","surface":"retrieval"},{"bytes":18254,"file_id":"F0107","format":"other","input_sha256":"7bfc3a58fd0221515e22e7ea625d8fa4069a836b89eb0623595880a0604122ca","status":"UNKNOWN","surface":"retrieval"},{"bytes":30147,"file_id":"F0108","format":"other","input_sha256":"b5851753192b304138e377d90adc67aac7708e8f4d9e80efc41a8a105250c9d4","status":"UNKNOWN","surface":"retrieval"},{"bytes":25926,"file_id":"F0109","format":"other","input_sha256":"9fff2abff8bd1ebce1b9aa56f27f41f6573f6d786c073798e539a558b49ac9ae","status":"UNKNOWN","surface":"retrieval"},{"bytes":17804,"file_id":"F0110","format":"other","input_sha256":"78042bd3326c3c899c0c934937351337da05086dcba4f13f4ff31df14ee43415","status":"UNKNOWN","surface":"retrieval"},{"bytes":18460,"file_id":"F0111","format":"other","input_sha256":"4fd45adf28b87896bc45c537f955d6b034fa6d46d3e738be5c393d34f81b6b17","status":"UNKNOWN","surface":"retrieval"},{"bytes":52469,"file_id":"F0112","format":"other","input_sha256":"bea641a5cfda8e2927b46cf452cfffb825cc52fc642996a98a832acd57777ad5","status":"UNKNOWN","surface":"retrieval"},{"bytes":22938,"file_id":"F0113","format":"other","input_sha256":"99fd941bca530b0fc658fcd0e6153f799345cb4d8cd67600c6134a2915560961","status":"UNKNOWN","surface":"retrieval"},{"bytes":47985,"file_id":"F0114","format":"other","input_sha256":"0254595138e807a3fc3c9e45e8cdfbb6b48c90461ad5668a4f4201532b53a0b9","status":"UNKNOWN","surface":"retrieval"},{"bytes":34784,"file_id":"F0115","format":"other","input_sha256":"8ad9b2d29e0ff5e9b33a0d287647c1900e1e4f9c2ee8b4a7ae0cf45e32e97967","status":"UNKNOWN","surface":"retrieval"},{"bytes":5423,"file_id":"F0116","format":"other","input_sha256":"55b57784453673ab8a54583be1059302b49af763000a472218db1c291aed84a8","status":"UNKNOWN","surface":"retrieval"},{"bytes":17130,"file_id":"F0117","format":"other","input_sha256":"d486d9cfd8ac8926b7ba5be41495780db447c183ef283eec68e3e1a9cf047ce1","status":"UNKNOWN","surface":"retrieval"},{"bytes":14022,"file_id":"F0118","format":"other","input_sha256":"e6b5d097fa879640fe701e19bf0e2ec417d7062dbbc25f4cb09b943f259cf11a","status":"UNKNOWN","surface":"retrieval"},{"bytes":49,"file_id":"F0119","format":"other","input_sha256":"8f69e10876805b747a3ad08a818d46ac7e731b1af417ea6e259d9b6b7deb65c5","status":"UNKNOWN","surface":"retrieval"},{"bytes":4296,"file_id":"F0120","format":"other","input_sha256":"737190d37f8345a2f05db36d531622119e444edb7de08c52ebe4dcd3d2eccbbc","status":"UNKNOWN","surface":"retrieval"},{"bytes":84773,"file_id":"F0121","format":"other","input_sha256":"c381318f13879aa144a17115e3a1f071b92584e45c23d3d66ff39b382928c94b","status":"UNKNOWN","surface":"retrieval"},{"bytes":18479,"file_id":"F0122","format":"other","input_sha256":"a1904e8a2e457f3055b66fc579c930251a59771ead92b1050e9baddafdb4ff32","status":"UNKNOWN","surface":"retrieval"},{"bytes":36333,"file_id":"F0123","format":"other","input_sha256":"02fb5888e0bbd514859f3172baaa51349b895d9398f79de75d57d02ed031d996","status":"UNKNOWN","surface":"retrieval"},{"bytes":36333,"file_id":"F0124","format":"other","input_sha256":"02fb5888e0bbd514859f3172baaa51349b895d9398f79de75d57d02ed031d996","status":"UNKNOWN","surface":"retrieval"},{"bytes":12013,"file_id":"F0125","format":"other","input_sha256":"ce7914cbc0b8f7b05131bc27020abd4dc645b6b128cc15d02ce341e7667947c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":44346,"file_id":"F0126","format":"other","input_sha256":"17bae803adcfe7391da56d14ba249083997551af28b5cb3ec5ca5e83e1028c55","status":"UNKNOWN","surface":"retrieval"},{"bytes":30124,"file_id":"F0127","format":"other","input_sha256":"c4c59647bf1e1923551df7729c64eabcc2d93eb2e7e27cb42388d877314f057b","status":"UNKNOWN","surface":"retrieval"},{"bytes":5832,"file_id":"F0128","format":"other","input_sha256":"2a6c2f62f5f050f17b0a70548f324acd7571a27b9a2fe1d00b687563bccd0c6d","status":"UNKNOWN","surface":"retrieval"},{"bytes":27309,"file_id":"F0129","format":"other","input_sha256":"da9fcaf63ed8147f3ba614bab19af5377a3e1cdf9a764c42ef89c521c0cbcb7d","status":"UNKNOWN","surface":"retrieval"},{"bytes":2128,"file_id":"F0130","format":"other","input_sha256":"503aeafa6ff32a486168dec325ef89dc41f381745150e807a911009b5ea422b7","status":"UNKNOWN","surface":"retrieval"},{"bytes":10053,"file_id":"F0131","format":"other","input_sha256":"81ca845c7a7ad5c9b166d37e60590125d1e76c83c2dcdb71d0fddfab1309cef0","status":"UNKNOWN","surface":"retrieval"},{"bytes":119820,"file_id":"F0132","format":"other","input_sha256":"b7f2a9b13ad8fcee4a91575d513ba9ad8d1c9f208a98e5066712752cc292e243","status":"UNKNOWN","surface":"retrieval"},{"bytes":15975,"file_id":"F0133","format":"other","input_sha256":"642f4361a1bee0e794b0e79b1cfad35b1e18b328853b6461b49c8449c65966af","status":"UNKNOWN","surface":"retrieval"},{"bytes":15553,"file_id":"F0134","format":"other","input_sha256":"b7e188e98300333a5abecd98690947e4319c2e50be1ed1dade7601b73885a92e","status":"UNKNOWN","surface":"retrieval"},{"bytes":26613,"file_id":"F0135","format":"other","input_sha256":"a4a61eab36b8dd9c806afca5562d27642521ff9d69b4f63daa7d4e47abd0d0a0","status":"UNKNOWN","surface":"retrieval"},{"bytes":24279,"file_id":"F0136","format":"other","input_sha256":"8fa21421b0f1e2ca76a4d750fd571eafd110ed8352f1ddb4fe69ce531363bd3c","status":"UNKNOWN","surface":"retrieval"},{"bytes":14556,"file_id":"F0137","format":"other","input_sha256":"394d9823e101f619d9749aca49c4a6204b0d2c85384cb362461b8a3755a37d42","status":"UNKNOWN","surface":"retrieval"},{"bytes":255,"file_id":"F0138","format":"other","input_sha256":"f012f754c1f5e78fb4b99e0b0fc3f56297c1654488072f7a39bcb3ef37b58c14","status":"UNKNOWN","surface":"retrieval"},{"bytes":357,"file_id":"F0139","format":"other","input_sha256":"76fe1175f0b9100429f6e06ee61f795e83c496c5700d0d897fb92137ccd31c54","status":"UNKNOWN","surface":"retrieval"},{"bytes":46786,"file_id":"F0140","format":"other","input_sha256":"3ce192172f4b5dbecd9edc9c517c084fbb16b5e36340114b027c105334bdf889","status":"UNKNOWN","surface":"retrieval"},{"bytes":347,"file_id":"F0141","format":"other","input_sha256":"bbfe42e4b54aa90c2ef1d9111aa2b290cb21f182e0bf7f513e75ae5ab11b6dd8","status":"UNKNOWN","surface":"retrieval"},{"bytes":21689,"file_id":"F0142","format":"other","input_sha256":"ec2b24acb6b7955505802d856e7a6dee3213157000fc015cbe0fff74c9930885","status":"UNKNOWN","surface":"retrieval"},{"bytes":2915,"file_id":"F0143","format":"other","input_sha256":"f3f12972198a346f9fbd2cd5b530cd59c47f0d2f8fb248dc9af810ff1c6a6f67","status":"UNKNOWN","surface":"retrieval"},{"bytes":74104,"file_id":"F0144","format":"other","input_sha256":"dae1f328980412069b716278a28901e4661eacaff29ea51726c7c207fdd9a5ff","status":"UNKNOWN","surface":"retrieval"},{"bytes":23819,"file_id":"F0145","format":"other","input_sha256":"cdd9e9af0eaaaa1a35dc71c477963de20ef3e27d8eee82ec147619f49ae8fec2","status":"UNKNOWN","surface":"retrieval"},{"bytes":11798,"file_id":"F0146","format":"other","input_sha256":"0ad0d2614a1d27e047708fb323236f4f343713e5b14de7e30e7ec023cd78cff0","status":"UNKNOWN","surface":"retrieval"},{"bytes":6218,"file_id":"F0147","format":"other","input_sha256":"2f7b28df7f6cf8a34d564fc3360e5b5353d9b8446bb53c3c6d5b1ccd251c8c12","status":"UNKNOWN","surface":"retrieval"},{"bytes":127991,"file_id":"F0148","format":"other","input_sha256":"33e75702a7a809f007a77aeba459ac005a516e655c59884bf118a33bc285b241","status":"UNKNOWN","surface":"retrieval"},{"bytes":67499,"file_id":"F0149","format":"other","input_sha256":"24cdf237b0b65f30be09c273c78229bd235f24678e58f3f4274ac4296cb1951d","status":"UNKNOWN","surface":"retrieval"},{"bytes":21940,"file_id":"F0150","format":"other","input_sha256":"c9bf88891d2122f866062eaf78d51cc3cc29e8525157a7f37cd3e8389e0b407e","status":"UNKNOWN","surface":"retrieval"},{"bytes":40661,"file_id":"F0151","format":"other","input_sha256":"c8a4d71b5fb4d8f35dab0a69c8cb868a38f227aea43ad4c6b25b3b3ced0afa68","status":"UNKNOWN","surface":"retrieval"},{"bytes":5937,"file_id":"F0152","format":"other","input_sha256":"f1dc3e6d41736db50636780775f1268686c2bc531d6bc5f8c4537936c0a50167","status":"UNKNOWN","surface":"retrieval"},{"bytes":20290,"file_id":"F0153","format":"other","input_sha256":"736c12e2c7a8eaa57a132806b8fa11c9b41c3374d6b22488bf180506abc0ea31","status":"UNKNOWN","surface":"retrieval"},{"bytes":3314,"file_id":"F0154","format":"other","input_sha256":"7051275d6bccb983726e2a4d55d62bc63083d8cf4e26281c3cf15814370ad126","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0100","format":"json","input_sha256":"c63aaffe2ee6d2257f0f96563702f72dc2eb17bcdbaad780459c050deb7e4d0b","parser_result":{"parsed_sha256":"998024523d66be440eb91d36fa2ec26b99fca63ed460ba902e1c8454b3f0bb5c"},"status":"PASS","surface":"retrieval"},{"bytes":12748,"file_id":"F0155","format":"other","input_sha256":"07f5c23636fcdb58ee02527b4a38d305da6bc9b09e9730969c9f639a928236b0","status":"UNKNOWN","surface":"reference"},{"bytes":109022,"file_id":"F0156","format":"other","input_sha256":"058f41682fe3f7a161ee0a6865b0063cb4e88b91ee013cf41ca6304af5324e47","status":"UNKNOWN","surface":"reference"},{"bytes":32828,"file_id":"F0157","format":"other","input_sha256":"5ccee28a12fd5770d5a0dd5108e76f4cc177b8097ee10b9f2c032e229af3c5e5","status":"UNKNOWN","surface":"reference"},{"bytes":9256,"file_id":"F0158","format":"other","input_sha256":"18e41523fdb017dcae9963c80e7e9691411dcb80e4397650d93d7a9ad13fcdbd","status":"UNKNOWN","surface":"reference"},{"bytes":20906,"file_id":"F0159","format":"other","input_sha256":"d02f7ce866054fe92955e57b37d74c99bfa421e44929058d3235e8ab255b145f","status":"UNKNOWN","surface":"reference"},{"bytes":6562,"file_id":"F0160","format":"other","input_sha256":"e59ed1b3b9c27cb474ca652820ecf0a5399c74ffc4d5f8d29e82d3d482bcd9d6","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"1d534e926e9d93de0ca601980aae90a0e6901df7983df9d117f980417b619fb4","metadata":"660437061265bf78c5e571e750283e3ba8ee018a20e647e72ec1a8f47d1352b7","rubric":"d39b6d4fc9e85b14a0ba47827beb86b1bc61df7cdf3b26ceddc510453929412b","seed":"48e92e950ddb40e3d02df91c7ca8d6c81fe40041a60cb9d475d410b8713c5209"},"reference_tree_sha256":"e3cc66b2f6daaebe4753717a91558f9e9f03c6043bf52cb4883c342e33936e47","saved_spec_sha256":"e6ad6f0edf56a87b493283ae5916b6739fa12d532494b77061375e1599946426"},"public_id":"P085"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":3144,"file_id":"F0002","format":"csv","input_sha256":"dce6b04b264bc3f5d209c7e5fa74ea5c7ae29b21309eeea8031ad829e78b7482","parser_result":{"parsed_sha256":"e223f6058f53196dac7b33ee7d747672ebeb0674778ad6806d2d04d6d875970d","rows":22,"widths":[17]},"status":"PASS","surface":"workspace"},{"bytes":1817,"file_id":"F0003","format":"other","input_sha256":"9498f2b6c2f9f8171774f6da69bcdb3e246f68e073aa9a67f8ccacc4a56dee70","status":"UNKNOWN","surface":"workspace"},{"bytes":828638,"file_id":"F0004","format":"pdf","input_sha256":"7a801bfd1cb5a40653a99f731aeaf7c061be63d7d983ff35415d450eeef3d02c","parser_result":{"pages":30,"parsed_sha256":"25da31caed7dde0657c531b115ce88d7ad9a21dea64688a71107b404fbbf1054","text_characters":16505},"status":"PASS","surface":"workspace"},{"bytes":16189887,"file_id":"F0005","format":"pdf","input_sha256":"ef851966343cd94ab50cd167db23508306ba0e0efeba1ac250c9ad145294206e","parser_result":{"pages":97,"parsed_sha256":"226472dc5ef1fa6ad87af9c94c480d621ce5922ac9a3d537728b9629c9fc1284","text_characters":68499},"status":"PASS","surface":"workspace"},{"bytes":19105,"file_id":"F0006","format":"other","input_sha256":"b4e1ccefe28a65e86cbac6f8073ff79aaef1a0bfef24d3712924a28d5f6711b6","status":"UNKNOWN","surface":"reference"},{"bytes":69206,"file_id":"F0007","format":"other","input_sha256":"daa7424f68f485253eb3f47bfe92d3a0883eff881b4eb5c75cc009464fe43072","status":"UNKNOWN","surface":"reference"},{"bytes":2116,"file_id":"F0008","format":"other","input_sha256":"5299e588c50aec8415e3741f7d22a24e69e100a47113d8219b354763b17c5cfe","status":"UNKNOWN","surface":"reference"},{"bytes":934,"file_id":"F0009","format":"json","input_sha256":"593e6eac19bdc7de1d906ee1ac395803e2fce9045811f3db8b80a5ceff041e97","parser_result":{"parsed_sha256":"4e82ff69d910bd038a3634024da96d64fc07e624b0f5c9b63421c3d18702878a"},"status":"PASS","surface":"solution"},{"bytes":39502,"file_id":"F0010","format":"other","input_sha256":"5f9a39e993afcbed40f8211de794e253933a502bd4e6838556ea41418ede527b","status":"UNKNOWN","surface":"solution"},{"bytes":40693,"file_id":"F0011","format":"other","input_sha256":"6d327eb564b2e5c01d8bf4e94acdcfec611a02d4d5e12f6d0748356e614ae27e","status":"UNKNOWN","surface":"solution"},{"bytes":13241,"file_id":"F0012","format":"xlsx","input_sha256":"a2d78fe12f8f53d165a765def13ba0ac45f879029e97b73750c3ca01669d9985","parser_result":{"cells":570,"formula_cells":0,"parsed_sha256":"cc483bf6acd9d024f9c5da87660ab8fd3a3b9b6f10939950c1934946e38d2380","sheet_count":4},"status":"PASS","surface":"solution"},{"bytes":11816,"file_id":"F0013","format":"xlsx","input_sha256":"57edd10f547e5865651ed8667d1543cb1720836f888283361f0eaad46cf3e16a","parser_result":{"cells":607,"formula_cells":0,"parsed_sha256":"a46a4ed40616addc3444b0238fe7faa5b17bc1719f2a1d623c74183f08085d2f","sheet_count":4},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"e0373d4f09e12feecf56bd16975faa5be94021687328b9694467cd8bed13bcb3","metadata":"fd40bb686b8da7898e6a18d5d9695aa08ba6591f6e29c2dbfc366bb984771348","rubric":"d5b83738c772888eba397d8a6a06bafd36ebcebd92d99cd1b933b15ca7a9f007","seed":"3bfb82f3c76a139629a26c3cf358a5cf62b74b9f0699347ab5d3c9eec3d928ec"},"reference_tree_sha256":"bb304e8248f1ab167a65ea3ab1960d6bb72931cc9d5acb05dbdee9378b4001ad","saved_spec_sha256":"0f69b21bcaf5849ca848bcc7ce2ef4739b490d75c1033e7325ce15a3e14f505b"},"public_id":"P017"}
{"calls":{"fetch":[{"argument_utf8_sha256":"719c1a5840ef657c4a1d140c00e250c094199c71e85a479333d0e07c8461e763","call_id":"F001","called":true,"response_sha256":"f4499b8b3959f770f4ce917912e48495d2c1ae5db7dd4db65ec4b2027b9508e8","returned_content_sha256":"f4f9cd33e365ebb85a4ce7ba53bfdc5ce30ec1e39d445a3dd2979d6b6370fcc2","returned_status":"ok","status":"PASS","target_file_id":"F0133","target_sha256":"e21b8c1ad36a610721fbbf23e20e9e42fdc8da21228a19a91ce30163b5dbbc0f","text_characters":4798,"text_sha256":"58e27229175af489b0954a9c5f50a15a4f43b6e644fc03a6f48e248692df75ae"},{"argument_utf8_sha256":"a2d89410e6d0c2839c39dc3f16820ba1b4ccb37bb1419de22463a7c7dbe33f6f","call_id":"F002","called":true,"response_sha256":"bdd56191e8a77fe67bb74f335b09a7d271a7ace45be1c91a0d122eca7207ca46","returned_content_sha256":"2746b595eeb937c022307c6ce080a865acf9c03c873cf09f220e1cf69812d22d","returned_status":"ok","status":"PASS","target_file_id":"F0109","target_sha256":"e72242cdb88666faf90f0466b3f0e358c79dcd74ab8876224a736cf59e896186","text_characters":15590,"text_sha256":"d65bafa46ee00c25be67277cb30aff129c110715f59fd95f2026f799c5f2ad86"},{"argument_utf8_sha256":"e4015ca011b3e9d1e355db1bedd23ee313719337cc3307a71e8c1b3d400318ea","call_id":"F003","called":true,"response_sha256":"0073d9d316a1cdf1d7a70f7fc09c766a96c94bff5a586af337746b6465bc963f","returned_content_sha256":"2e42a3d9e3479b830aeff90289a090140dca2c41e3e632cd3592a164e062c47a","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"afc25c9ab5f7a5ba6a751b5ec52edfbc03be9c2bae1fd2b0c845416d9b30c041","text_characters":82,"text_sha256":"c15be9d074cb304d8bd4d3bcd9b6a544be4abb9c7312debc3ec4357b439ad5a5"}],"search":[{"argument_utf8_sha256":"96584e7783450d721843cc4237ac310ac50afe64c5a9427a58b2a606f0ba8aef","call_id":"S001","called":true,"response_sha256":"8110bfdc9a229a1f58856de36d0b6403a09c1e821fde4d962b13bdf5214344c3","result_count":1,"returned_content_sha256":"9c53fd82f62f1bb7721b660dccf6585043abac1d46a5b15b1e895fbc145da0f8","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5981c69aa3b4611edfe13bfcc13f601f92ff97a558c1c4af9c6e94d6065bd84f","call_id":"S002","called":true,"response_sha256":"95804bc83349dbb33f0527f7958da35c40d0d09c057601b7ad7969f75a04099b","result_count":1,"returned_content_sha256":"9fdecdde4972b64956efd755d099158245e45723c946b103e7e5c563e971780d","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"cc6c08ce294aeb7d24ec270028a15976e7d458ad264188b581b74ae14a2f2e37","call_id":"S003","called":true,"response_sha256":"c9ee1179b727f3a711ed0167e5afcbafed9cfe9f8101e41bfc43719434f0ac9c","result_count":1,"returned_content_sha256":"d0eb6d4b11e06dceb907605ecc60e9f6f13bf15fc0dc6d601c2f8efa99bf3335","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6fbf3d4f5a912706bf34d26a1c8ac058bf74e75617b79b5d61b1da49fe5386d5","call_id":"S004","called":true,"response_sha256":"2444b1f9edbc83b410921afdb7b0a75495bd9d558a58afe7ffeb0509b1ea6403","result_count":1,"returned_content_sha256":"500adfbbca23d3412f7ae80dffd020f6a66b3620b031cc4cb00be996454cfee4","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e4015ca011b3e9d1e355db1bedd23ee313719337cc3307a71e8c1b3d400318ea","call_id":"S005","called":true,"response_sha256":"6da9f9e8361a109628988121e59d96e2fcd886aca3729c05fa08b7be00e69127","result_count":1,"returned_content_sha256":"8aba1e299e800ff2b36746b840c2780b6ee3257cf9f2e7e05fdcbdac06b97c3c","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":63314,"file_id":"F0001","format":"pdf","input_sha256":"35ff4d140b9a4addd5634a95a5e0d0199cd639650266cb262f1b11efee2fe4b8","parser_result":{"pages":14,"parsed_sha256":"1dcc035190116c10a0be6f273ac465eda1c7d3d93f7b7a09dc272601953d2ed1","text_characters":41243},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1221,"file_id":"F0003","format":"csv","input_sha256":"b52df9bfcfa9ec506cb79bd6db1e5c9f032bec3abf756faac81e5981c4593e3c","parser_result":{"parsed_sha256":"f36db4ea61fb5920bb9a2e708271901b16c35f4ba345093ca646c0932e8f322d","rows":16,"widths":[7]},"status":"PASS","surface":"workspace"},{"bytes":2448,"file_id":"F0004","format":"csv","input_sha256":"a2a2dd788356d08e9c420e1f25887903be9a60b1b42f9d89e072ae68523b78c4","parser_result":{"parsed_sha256":"62f225a9d47fd425641c52633d693a5778e6409938eb3fb74bb91d2980476ad4","rows":21,"widths":[8]},"status":"PASS","surface":"workspace"},{"bytes":1198,"file_id":"F0005","format":"json","input_sha256":"afc25c9ab5f7a5ba6a751b5ec52edfbc03be9c2bae1fd2b0c845416d9b30c041","parser_result":{"parsed_sha256":"af0469b14ca02c3192b07216fa7577145b80dd18893e106746f7d5913d331e69"},"status":"PASS","surface":"retrieval"},{"bytes":0,"file_id":"F0006","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":7844,"file_id":"F0007","format":"other","input_sha256":"bce7a47516e48a678c34f0d6cb35c9b54dd954d806511e8d5b154e67df67f037","status":"UNKNOWN","surface":"retrieval"},{"bytes":4254,"file_id":"F0008","format":"other","input_sha256":"4e837bce50ab6d77697ef32d874ce615029ad225e875130cb4610b54eb9b57fb","status":"UNKNOWN","surface":"retrieval"},{"bytes":2602,"file_id":"F0009","format":"other","input_sha256":"2d977dd5c76c53d5294a49a59ae8c5baa9c27e7f4a43b8979496171b92106fa4","status":"UNKNOWN","surface":"retrieval"},{"bytes":95152,"file_id":"F0010","format":"other","input_sha256":"bb372e883dc37db075d26f10f4cfd8d49fb3aa194901eb1ec0208f4cc4b159cf","status":"UNKNOWN","surface":"retrieval"},{"bytes":531935,"file_id":"F0011","format":"other","input_sha256":"d98a5c44ad99fc4f92295020b23e8d767ce8c2f7c406a62379699063696361ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":56671,"file_id":"F0012","format":"other","input_sha256":"59021ff9179b2188639daca45c54fe527b3af0f60370ebf61e5e5182f924521f","status":"UNKNOWN","surface":"retrieval"},{"bytes":269476,"file_id":"F0013","format":"other","input_sha256":"21e19c9bce6c80f4606382cc1d1ea3395f6d72f1162270c7a629d7c62410cd18","status":"UNKNOWN","surface":"retrieval"},{"bytes":44361,"file_id":"F0014","format":"other","input_sha256":"6c5d56e869aa25c3d876c97faacbca401ec519e4a02bf6dc62a49b75ea42d7ce","status":"UNKNOWN","surface":"retrieval"},{"bytes":700,"file_id":"F0015","format":"other","input_sha256":"98baeb73469a42a271317de9dde7b9aefeabd9a95d75498ae496f55105694a29","status":"UNKNOWN","surface":"retrieval"},{"bytes":492,"file_id":"F0016","format":"other","input_sha256":"e86292eaba0e95bcd034ae78861608e6b7c6043c03bcbde8cbd40535d5c3b551","status":"UNKNOWN","surface":"retrieval"},{"bytes":969,"file_id":"F0017","format":"other","input_sha256":"775c48d914f92a77ff0c92b5ec0a9599661ebb6d6167a15bddd0c8551baa8719","status":"UNKNOWN","surface":"retrieval"},{"bytes":392,"file_id":"F0018","format":"other","input_sha256":"40b6414cf7aecf1454ca77f591f3269faab7f818eff3e6a4d71851ec6fff2dfe","status":"UNKNOWN","surface":"retrieval"},{"bytes":2338,"file_id":"F0019","format":"other","input_sha256":"8275052f490af8176200ecaca45de18c78f119b9879a6a1cc355fb5f599d06da","status":"UNKNOWN","surface":"retrieval"},{"bytes":3013,"file_id":"F0020","format":"other","input_sha256":"035c44bf473f677b762a9ac05be095749c1e0bb61ad768edad924a8433608ec4","status":"UNKNOWN","surface":"retrieval"},{"bytes":1184,"file_id":"F0021","format":"other","input_sha256":"497da770fd48bfe83c650838d3f5edd997ab5e07925a0be4ce94099b75f7b95f","status":"UNKNOWN","surface":"retrieval"},{"bytes":828,"file_id":"F0022","format":"other","input_sha256":"7a6487c8b813036c88d201cbfbf4d0ff56ad38f3ef996035d87fd25678c41cc2","status":"UNKNOWN","surface":"retrieval"},{"bytes":375,"file_id":"F0023","format":"other","input_sha256":"46feac88b4962dc98a3cdfe3cc5d02a625d66f7d44ea3bea8615200a3e3fce66","status":"UNKNOWN","surface":"retrieval"},{"bytes":3094,"file_id":"F0024","format":"other","input_sha256":"5f0d1658837c216e7a98533b843f62f586a0c37fbedf720d9ddfc402fdbbfb5f","status":"UNKNOWN","surface":"retrieval"},{"bytes":752,"file_id":"F0025","format":"other","input_sha256":"241cb6299b2104e71151d06942f5563f41f244cd5f9d0fa2505a6c70e16f0a40","status":"UNKNOWN","surface":"retrieval"},{"bytes":654,"file_id":"F0026","format":"other","input_sha256":"0ab1feba257860ad24929b919e97b9cf7f7a3dcbdc5669eaaf20b1ea1a9564f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":600,"file_id":"F0027","format":"other","input_sha256":"584695e8eab28421dbfdb546a240fd77fcc8cf4ca7e29db90e278995ce75383a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1096,"file_id":"F0028","format":"other","input_sha256":"e72af40a0243eeed872c65d1bf7f125c64889afe447d25d68a91e4e69e987b9d","status":"UNKNOWN","surface":"retrieval"},{"bytes":651,"file_id":"F0029","format":"other","input_sha256":"fc3658d72ecca66d06f126a30761a32222c4320aa84d4cc1371bf2c38e5424b1","status":"UNKNOWN","surface":"retrieval"},{"bytes":4205,"file_id":"F0030","format":"other","input_sha256":"d3b1e4cb0374a60c77baac845e68c597ed5823368a65a1eed4def086d9d97dd3","status":"UNKNOWN","surface":"retrieval"},{"bytes":360,"file_id":"F0031","format":"other","input_sha256":"ff54bc0e0e8e452e4ee6b8848e99e60ec2754453770f9a2cd47b88c2277adbc9","status":"UNKNOWN","surface":"retrieval"},{"bytes":986,"file_id":"F0032","format":"other","input_sha256":"492723f7ed590d6019aba9303b375d3bcbf2a28d6ee065609dfac8b52866d551","status":"UNKNOWN","surface":"retrieval"},{"bytes":7099,"file_id":"F0033","format":"other","input_sha256":"7ea53dc9fe83d14922045571ddb37c334ec8943470d392d7563915256aa38bc4","status":"UNKNOWN","surface":"retrieval"},{"bytes":113760,"file_id":"F0034","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"retrieval"},{"bytes":52310,"file_id":"F0035","format":"other","input_sha256":"f1a61277e3f902f50ab42015d8b07218db9b7601bb0967e54a52bfdcb4fa7e81","status":"UNKNOWN","surface":"retrieval"},{"bytes":366912,"file_id":"F0036","format":"other","input_sha256":"dc075af1346f927bdf7081980852653db1d31f94e5c60002403ac70c9da1ee71","status":"UNKNOWN","surface":"retrieval"},{"bytes":44760,"file_id":"F0037","format":"other","input_sha256":"509bab29d115c19619c254e641abc2bf4e640635b28f8e2df7f729ee069af844","status":"UNKNOWN","surface":"retrieval"},{"bytes":55262,"file_id":"F0038","format":"other","input_sha256":"855230e1321917153b6859521e1ccfab0dce7497f88645e73d7e6db9c4bbe3b1","status":"UNKNOWN","surface":"retrieval"},{"bytes":1769614,"file_id":"F0039","format":"other","input_sha256":"a2dd3e9a7f821e56d48850605771af7be3759996f726e77dc7ea4221fdd01ecb","status":"UNKNOWN","surface":"retrieval"},{"bytes":5006,"file_id":"F0040","format":"other","input_sha256":"dc3e093bd66763138e153913e2e73ff47e855be8ee280655f2ce189a1755e9d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":19433,"file_id":"F0041","format":"other","input_sha256":"5c902438ffb5fbe0f47330c8adab49d11c82572d4f03372afd71d6e6d8d2dcf4","status":"UNKNOWN","surface":"retrieval"},{"bytes":11482,"file_id":"F0042","format":"other","input_sha256":"342d35b4879a62e460ad37317e4bccd347d03e0ad1bcb98e16f7e566dc5505ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":13283,"file_id":"F0043","format":"other","input_sha256":"60ffaa3c6c9941ac17a516571598022bd600533e5bb482000ddb71fc21c56c18","status":"UNKNOWN","surface":"retrieval"},{"bytes":78187,"file_id":"F0044","format":"other","input_sha256":"8e12800b7eb8475cc0c87a36c188ce3874ceeca1f9d6d72d271c558f43f16d87","status":"UNKNOWN","surface":"retrieval"},{"bytes":225543,"file_id":"F0045","format":"other","input_sha256":"ec0a8b788df307e65126cb31d19d8f255b315f367a574d116ff991fda6698769","status":"UNKNOWN","surface":"retrieval"},{"bytes":72927,"file_id":"F0046","format":"other","input_sha256":"67d4d49c9815036a850d409a2c3c927c46d2922f05b22d4713aa644dc8b494fa","status":"UNKNOWN","surface":"retrieval"},{"bytes":7858,"file_id":"F0047","format":"other","input_sha256":"9ff1dfee55a40092401ae61bd0f21b0ddc12624f635360d986a437cf0bc822e6","status":"UNKNOWN","surface":"retrieval"},{"bytes":78630,"file_id":"F0048","format":"other","input_sha256":"284bc0ed069dd98d4a9c76ea355edcbe1634e87f415b69c10348beab788a9d15","status":"UNKNOWN","surface":"retrieval"},{"bytes":5629,"file_id":"F0049","format":"other","input_sha256":"7e4d3e227b17cc46068fd660d87e13c317e0df31ae2ce7da0b5cc2f491b70801","status":"UNKNOWN","surface":"retrieval"},{"bytes":4373,"file_id":"F0050","format":"other","input_sha256":"9b9895184787fbb8ced7cd52a0b3c2093c4a11e61dd4691a5c20a5599227dddb","status":"UNKNOWN","surface":"retrieval"},{"bytes":15521,"file_id":"F0051","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"retrieval"},{"bytes":687,"file_id":"F0052","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"retrieval"},{"bytes":83140,"file_id":"F0053","format":"other","input_sha256":"a1e7a06256e49efd64c28af40bf41ccedf510a1e735b86b99c7e72f7d75910e2","status":"UNKNOWN","surface":"retrieval"},{"bytes":16713,"file_id":"F0054","format":"other","input_sha256":"581ae3f1887e32f9d29c16c6f7349e0baa0cd9f513c3864c344660c35d00ee70","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0055","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0056","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0057","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0058","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0059","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0060","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0061","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":43,"file_id":"F0062","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"retrieval"},{"bytes":649,"file_id":"F0063","format":"other","input_sha256":"c4772b2f36fe6086474dc30ffdd4f2d7d6d4ad5c518d965f18294bf751f74209","status":"UNKNOWN","surface":"retrieval"},{"bytes":13448,"file_id":"F0064","format":"other","input_sha256":"bb3769ef214e5f4970c95c4847c41a45ba45ee15f09d9ec29e44c005fd237c49","status":"UNKNOWN","surface":"retrieval"},{"bytes":29966,"file_id":"F0065","format":"other","input_sha256":"a5a283901486bb2386ccd931a4aaa16127e7000d515145cc842758d1ed526700","status":"UNKNOWN","surface":"retrieval"},{"bytes":27662,"file_id":"F0066","format":"other","input_sha256":"55ce53b4c5376fbb6da1de424f061d163953f2d813961887bd75c9364de79bd1","status":"UNKNOWN","surface":"retrieval"},{"bytes":54852,"file_id":"F0067","format":"other","input_sha256":"6e187798f38903d98819498dfa7d58da47db4e8fcfd5f76bb27e6abe90bda262","status":"UNKNOWN","surface":"retrieval"},{"bytes":1308,"file_id":"F0068","format":"other","input_sha256":"fc53aac73ee391488841f99d65a6a4ff8d017dba4b9ae174c583ccc5d9e55476","status":"UNKNOWN","surface":"retrieval"},{"bytes":476723,"file_id":"F0069","format":"other","input_sha256":"08e09c3024750f955bbd02077f41e4b8d3de4fb955aac8434e082c119342ba94","status":"UNKNOWN","surface":"retrieval"},{"bytes":587897,"file_id":"F0070","format":"other","input_sha256":"2d491bfbcc87f2804cf68b0972b4874c41e44bb8b9230c3e097c07fad838461a","status":"UNKNOWN","surface":"retrieval"},{"bytes":408843,"file_id":"F0071","format":"other","input_sha256":"cd845e7425dc36cd3a5ab011721f17af3f0f36fdb49cc9dd1f90ae2d2056f377","status":"UNKNOWN","surface":"retrieval"},{"bytes":56589,"file_id":"F0072","format":"other","input_sha256":"028c63b49b641f564aaa1d135703fe0b24f37da342cb5812bcd886232ed0897f","status":"UNKNOWN","surface":"retrieval"},{"bytes":7694,"file_id":"F0073","format":"other","input_sha256":"0158c90cef246be3cd10cbf369024afc14bacc2a9efc5b40f94b4d8f7f350d7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":839446,"file_id":"F0074","format":"other","input_sha256":"2c21470e44b1a7286d8d69e5f77b8c8d5027c771a73d90d8e39cea3153aae8dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":7826,"file_id":"F0075","format":"other","input_sha256":"c3dcd895326199e94d6fc069f7c980f2a5e36b611be8028e3b73d78b6973e9b4","status":"UNKNOWN","surface":"retrieval"},{"bytes":313131,"file_id":"F0076","format":"other","input_sha256":"10e1cd133468a4ce41603d05c258fdb74cb0060fbdfaa3b896bfa78386241c63","status":"UNKNOWN","surface":"retrieval"},{"bytes":3457,"file_id":"F0077","format":"other","input_sha256":"8afdd81790c4628524f0d259e64a174f77ca9d67806a850e4425d8e78e15a42d","status":"UNKNOWN","surface":"retrieval"},{"bytes":3535,"file_id":"F0078","format":"other","input_sha256":"dae9014f3491d0ce19b0de97a7e20748b62d64dca480d7519450d3de708b3310","status":"UNKNOWN","surface":"retrieval"},{"bytes":1500,"file_id":"F0079","format":"other","input_sha256":"1863b5f323a64c5cce3487592894c0fd7b9a36e557484ccf0b591b468bb61116","status":"UNKNOWN","surface":"retrieval"},{"bytes":6201,"file_id":"F0080","format":"other","input_sha256":"eaf4caaf3f98cb9b3e156c3f0c9af4e9aff90a968e82b6f638adcb48a35280f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":505,"file_id":"F0081","format":"other","input_sha256":"3f2f27533a0ed6149b43b833b9e4a258a083bca3cc8701f835701c32b3cfe541","status":"UNKNOWN","surface":"retrieval"},{"bytes":456,"file_id":"F0082","format":"other","input_sha256":"34b30a4545c3ed08a255a0b906423dc75eea8463891c0de76706e2caf905a1df","status":"UNKNOWN","surface":"retrieval"},{"bytes":57464,"file_id":"F0083","format":"other","input_sha256":"4aa49ee6936f9a850014d91583ec6c265274fea75ba443bd4c1054392398ee43","status":"UNKNOWN","surface":"retrieval"},{"bytes":230,"file_id":"F0084","format":"other","input_sha256":"832006250a558ee6f4a36e65f8dec0a30d9e5cf68ecfdaef4bb0997cab4db637","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0085","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0086","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":246,"file_id":"F0087","format":"other","input_sha256":"26b885078a3f8dc98357eb0123f2ed765a3fde720bf926b8dea6795ebb47c3d6","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0088","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":485,"file_id":"F0089","format":"other","input_sha256":"f5b713ea1f36bc41838b5b1ba89192d0110168cf960ca046f934852b456f93d8","status":"UNKNOWN","surface":"retrieval"},{"bytes":3585,"file_id":"F0090","format":"other","input_sha256":"e19b9123c1473e691f795c1eca629f8b5dec7227b694a1a8b1418a1f3d4498dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":1494,"file_id":"F0091","format":"other","input_sha256":"4cd59867d2d9b57a14213c9a083dd695f4185e56cb034c50c216bca55006e54e","status":"UNKNOWN","surface":"retrieval"},{"bytes":16578,"file_id":"F0092","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"retrieval"},{"bytes":16578,"file_id":"F0093","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"retrieval"},{"bytes":8332,"file_id":"F0094","format":"other","input_sha256":"16b88adfaf67c642fdaa5aaa47a0e26cecfe464c2454929bb1f334ba0ded5c94","status":"UNKNOWN","surface":"retrieval"},{"bytes":5464,"file_id":"F0095","format":"other","input_sha256":"f0fbaf64cb4c99d5ba4a5597ec5c7b2817e616f68cdb7c1e6d4bfd93dbcf48da","status":"UNKNOWN","surface":"retrieval"},{"bytes":2790,"file_id":"F0096","format":"other","input_sha256":"7b67381abb1b9962025172c81a5c33a2a8535a2a8acb87ff6c2edbe25fb923ec","status":"UNKNOWN","surface":"retrieval"},{"bytes":5528,"file_id":"F0097","format":"other","input_sha256":"2393bd48d80440c9765bc4672bbdeb0b13e5895c8d729b185bad2327bf23f725","status":"UNKNOWN","surface":"retrieval"},{"bytes":5655,"file_id":"F0098","format":"other","input_sha256":"95d8de0b1251c1a1f9c60fe799be14f4bc5bbe22492f0f3264c9eee1002552cf","status":"UNKNOWN","surface":"retrieval"},{"bytes":47988,"file_id":"F0099","format":"other","input_sha256":"ce9a3d62d7e9010bd2d3c82bccebb92257c2a96a0755137efece18498f2b20b9","status":"UNKNOWN","surface":"retrieval"},{"bytes":31612,"file_id":"F0100","format":"other","input_sha256":"e1ac4849b9d4a498b68f8aca01e6ed99a11d94b35a2cec533b3916b8fb722fd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":46242,"file_id":"F0101","format":"other","input_sha256":"2552eae170c5ede1545db1ab3f3d38ed3ad8dd29b8d12e5a799b382a282858b2","status":"UNKNOWN","surface":"retrieval"},{"bytes":20988,"file_id":"F0102","format":"other","input_sha256":"a28ae9272b925baf130de8e832f53f4a93c538f7e0993f19334a5b2a428cb57b","status":"UNKNOWN","surface":"retrieval"},{"bytes":78251,"file_id":"F0103","format":"other","input_sha256":"25a788d6767fb584219780a50cede47c0ce06a382765186faf2e87c413eafc0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":15070,"file_id":"F0104","format":"other","input_sha256":"ed784d129cb2ce1eca99c380cdf323c256d5669b846070643c62425a7a2fd1bb","status":"UNKNOWN","surface":"retrieval"},{"bytes":12549,"file_id":"F0105","format":"other","input_sha256":"093dd8d158f721898fc27994160da36e42241353cc8b07890edf407c50824033","status":"UNKNOWN","surface":"retrieval"},{"bytes":24609,"file_id":"F0106","format":"other","input_sha256":"edf50e0dedd46c669363e716f263ca691749c3f4d554f8db7a6f4841285c46bf","status":"UNKNOWN","surface":"retrieval"},{"bytes":411257,"file_id":"F0107","format":"other","input_sha256":"00fc34a80d07d39df0667769e8e282612efecfd9fcd859c9d1333b1102b7e695","status":"UNKNOWN","surface":"retrieval"},{"bytes":1532,"file_id":"F0108","format":"other","input_sha256":"0cef54cfbc7be5dd57be279b853f93fe5b9a935ad17ae63fc563ecb0eb5d9795","status":"UNKNOWN","surface":"retrieval"},{"bytes":936010,"file_id":"F0109","format":"other","input_sha256":"e72242cdb88666faf90f0466b3f0e358c79dcd74ab8876224a736cf59e896186","status":"UNKNOWN","surface":"retrieval"},{"bytes":16737,"file_id":"F0110","format":"json","input_sha256":"1ac3fa73c1d2d701c368d533f92941bcd97206ddf252e8da1c041f2eceaea4a7","parser_result":{"parsed_sha256":"28a4b63bd4a3b971b7f40baa5f108bbad1b9f1393c25d77cb39a14217be9c7d1"},"status":"PASS","surface":"retrieval"},{"bytes":0,"file_id":"F0111","format":"other","input_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855","status":"UNKNOWN","surface":"retrieval"},{"bytes":838131,"file_id":"F0112","format":"other","input_sha256":"d5b467fcfa3383d9575fc0e13d100ea8be82a03eb8f1928a13253a5ee9cb65ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":113760,"file_id":"F0113","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"retrieval"},{"bytes":17231,"file_id":"F0114","format":"other","input_sha256":"ea7f389d8b42ae46d8ce622a4476c291007c4cc33b71ee10a7fb6f47d8e1ee08","status":"UNKNOWN","surface":"retrieval"},{"bytes":7464,"file_id":"F0115","format":"other","input_sha256":"fb0d8e9ea1a16bd0b9aeb108d8adf326fc1a6a1e2337dfd8649eae855de70e6b","status":"UNKNOWN","surface":"retrieval"},{"bytes":232018,"file_id":"F0116","format":"other","input_sha256":"cd1826581e4f2b80af4f1e05897b316c7698441063cffaefbbdeec382ee4cd72","status":"UNKNOWN","surface":"retrieval"},{"bytes":60775,"file_id":"F0117","format":"other","input_sha256":"95e979ec98a6d7f096e08d621246877b12bf27d87f6519de78e44a890b8d3888","status":"UNKNOWN","surface":"retrieval"},{"bytes":2919,"file_id":"F0118","format":"other","input_sha256":"8d8e4a9928bc0b693cacb6d034aa1eb817ae46a407cb71d193b2ca7054a4d4a2","status":"UNKNOWN","surface":"retrieval"},{"bytes":15521,"file_id":"F0119","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"retrieval"},{"bytes":687,"file_id":"F0120","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"retrieval"},{"bytes":31000,"file_id":"F0121","format":"other","input_sha256":"799aeb25cc0373fdee0e1b1db7ad6c2f6a0e058dfadaa3379689f583213190bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":354947,"file_id":"F0122","format":"other","input_sha256":"c3ecea44fcd36b6115e6ad0d467d698c43ed06e899a870b785ee9c283caa4353","status":"UNKNOWN","surface":"retrieval"},{"bytes":213213,"file_id":"F0123","format":"other","input_sha256":"ffc81c79e7b8364756ca3b417dc8dcc33de527b8e1396ddf64dd874a40c66156","status":"UNKNOWN","surface":"retrieval"},{"bytes":571174,"file_id":"F0124","format":"other","input_sha256":"5c319231d80785b632016e718d0142be4e004daa08af95a9ca2e44b79760bf6d","status":"UNKNOWN","surface":"retrieval"},{"bytes":26578,"file_id":"F0125","format":"other","input_sha256":"e0dc0f2c2b6053e08bcaf54fed36660cd737ea710d9200b7bc95e365a537fb63","status":"UNKNOWN","surface":"retrieval"},{"bytes":3482,"file_id":"F0126","format":"other","input_sha256":"6a6eecab78a92ec9fcc73da115a26ba5263191abdfd6de9952cf01dc58f00e23","status":"UNKNOWN","surface":"retrieval"},{"bytes":20122,"file_id":"F0127","format":"other","input_sha256":"c212f4b505a86352aed62b24a8f16f999f821ecbe6456c7f3c8a04bc87968782","status":"UNKNOWN","surface":"retrieval"},{"bytes":5445,"file_id":"F0128","format":"other","input_sha256":"cddd450a33be5e50d6f27aea78d2e278beae2762678b22fc2dcee8de29cbc0be","status":"UNKNOWN","surface":"retrieval"},{"bytes":131177,"file_id":"F0129","format":"other","input_sha256":"d5953c8478b9d95f90adaed1d94a6937925ec62cc027882c3269b311a8e82c77","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0130","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":149,"file_id":"F0131","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"retrieval"},{"bytes":47866,"file_id":"F0132","format":"other","input_sha256":"cae0b9ad3ba16cd35a03b2a68731a73df412438e5a09f3e61a4fc91311c19c31","status":"UNKNOWN","surface":"retrieval"},{"bytes":416997,"file_id":"F0133","format":"other","input_sha256":"e21b8c1ad36a610721fbbf23e20e9e42fdc8da21228a19a91ce30163b5dbbc0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":5073,"file_id":"F0134","format":"json","input_sha256":"28886c5953e66c899a792889889a6d420704c43d5340ef0bcaf97dab43eff693","parser_result":{"parsed_sha256":"1a0f4adcf271a153999694379388d1eafbc451397aa61b8c255723b5e4b93051"},"status":"PASS","surface":"retrieval"},{"bytes":2826,"file_id":"F0135","format":"json","input_sha256":"af053c15272a23cfed85ef3e7e3a908a571538930761ae848d2d608acd6c7bf5","parser_result":{"parsed_sha256":"6f34f196add799f071e7d2cf09267d1c8dd0e43ab1510110bc546d539adadb71"},"status":"PASS","surface":"retrieval"},{"bytes":827,"file_id":"F0136","format":"json","input_sha256":"0c0cecc8791540c0de426b3bed38e61af77481c17a2e1b8fc3371c48b8dc9f5c","parser_result":{"parsed_sha256":"1ece2d740729bf9876c8dbbdcd3da464f07598bcf8f1f473cae575456ac20a6e"},"status":"PASS","surface":"retrieval"},{"bytes":7844,"file_id":"F0137","format":"other","input_sha256":"bce7a47516e48a678c34f0d6cb35c9b54dd954d806511e8d5b154e67df67f037","status":"UNKNOWN","surface":"reference"},{"bytes":4254,"file_id":"F0138","format":"other","input_sha256":"4e837bce50ab6d77697ef32d874ce615029ad225e875130cb4610b54eb9b57fb","status":"UNKNOWN","surface":"reference"},{"bytes":2602,"file_id":"F0139","format":"other","input_sha256":"2d977dd5c76c53d5294a49a59ae8c5baa9c27e7f4a43b8979496171b92106fa4","status":"UNKNOWN","surface":"reference"},{"bytes":95152,"file_id":"F0140","format":"other","input_sha256":"bb372e883dc37db075d26f10f4cfd8d49fb3aa194901eb1ec0208f4cc4b159cf","status":"UNKNOWN","surface":"reference"},{"bytes":531935,"file_id":"F0141","format":"other","input_sha256":"d98a5c44ad99fc4f92295020b23e8d767ce8c2f7c406a62379699063696361ef","status":"UNKNOWN","surface":"reference"},{"bytes":56671,"file_id":"F0142","format":"other","input_sha256":"59021ff9179b2188639daca45c54fe527b3af0f60370ebf61e5e5182f924521f","status":"UNKNOWN","surface":"reference"},{"bytes":269476,"file_id":"F0143","format":"other","input_sha256":"21e19c9bce6c80f4606382cc1d1ea3395f6d72f1162270c7a629d7c62410cd18","status":"UNKNOWN","surface":"reference"},{"bytes":44361,"file_id":"F0144","format":"other","input_sha256":"6c5d56e869aa25c3d876c97faacbca401ec519e4a02bf6dc62a49b75ea42d7ce","status":"UNKNOWN","surface":"reference"},{"bytes":700,"file_id":"F0145","format":"other","input_sha256":"98baeb73469a42a271317de9dde7b9aefeabd9a95d75498ae496f55105694a29","status":"UNKNOWN","surface":"reference"},{"bytes":492,"file_id":"F0146","format":"other","input_sha256":"e86292eaba0e95bcd034ae78861608e6b7c6043c03bcbde8cbd40535d5c3b551","status":"UNKNOWN","surface":"reference"},{"bytes":969,"file_id":"F0147","format":"other","input_sha256":"775c48d914f92a77ff0c92b5ec0a9599661ebb6d6167a15bddd0c8551baa8719","status":"UNKNOWN","surface":"reference"},{"bytes":392,"file_id":"F0148","format":"other","input_sha256":"40b6414cf7aecf1454ca77f591f3269faab7f818eff3e6a4d71851ec6fff2dfe","status":"UNKNOWN","surface":"reference"},{"bytes":2338,"file_id":"F0149","format":"other","input_sha256":"8275052f490af8176200ecaca45de18c78f119b9879a6a1cc355fb5f599d06da","status":"UNKNOWN","surface":"reference"},{"bytes":3013,"file_id":"F0150","format":"other","input_sha256":"035c44bf473f677b762a9ac05be095749c1e0bb61ad768edad924a8433608ec4","status":"UNKNOWN","surface":"reference"},{"bytes":1184,"file_id":"F0151","format":"other","input_sha256":"497da770fd48bfe83c650838d3f5edd997ab5e07925a0be4ce94099b75f7b95f","status":"UNKNOWN","surface":"reference"},{"bytes":828,"file_id":"F0152","format":"other","input_sha256":"7a6487c8b813036c88d201cbfbf4d0ff56ad38f3ef996035d87fd25678c41cc2","status":"UNKNOWN","surface":"reference"},{"bytes":375,"file_id":"F0153","format":"other","input_sha256":"46feac88b4962dc98a3cdfe3cc5d02a625d66f7d44ea3bea8615200a3e3fce66","status":"UNKNOWN","surface":"reference"},{"bytes":3094,"file_id":"F0154","format":"other","input_sha256":"5f0d1658837c216e7a98533b843f62f586a0c37fbedf720d9ddfc402fdbbfb5f","status":"UNKNOWN","surface":"reference"},{"bytes":752,"file_id":"F0155","format":"other","input_sha256":"241cb6299b2104e71151d06942f5563f41f244cd5f9d0fa2505a6c70e16f0a40","status":"UNKNOWN","surface":"reference"},{"bytes":654,"file_id":"F0156","format":"other","input_sha256":"0ab1feba257860ad24929b919e97b9cf7f7a3dcbdc5669eaaf20b1ea1a9564f0","status":"UNKNOWN","surface":"reference"},{"bytes":600,"file_id":"F0157","format":"other","input_sha256":"584695e8eab28421dbfdb546a240fd77fcc8cf4ca7e29db90e278995ce75383a","status":"UNKNOWN","surface":"reference"},{"bytes":1096,"file_id":"F0158","format":"other","input_sha256":"e72af40a0243eeed872c65d1bf7f125c64889afe447d25d68a91e4e69e987b9d","status":"UNKNOWN","surface":"reference"},{"bytes":651,"file_id":"F0159","format":"other","input_sha256":"fc3658d72ecca66d06f126a30761a32222c4320aa84d4cc1371bf2c38e5424b1","status":"UNKNOWN","surface":"reference"},{"bytes":4205,"file_id":"F0160","format":"other","input_sha256":"d3b1e4cb0374a60c77baac845e68c597ed5823368a65a1eed4def086d9d97dd3","status":"UNKNOWN","surface":"reference"},{"bytes":360,"file_id":"F0161","format":"other","input_sha256":"ff54bc0e0e8e452e4ee6b8848e99e60ec2754453770f9a2cd47b88c2277adbc9","status":"UNKNOWN","surface":"reference"},{"bytes":986,"file_id":"F0162","format":"other","input_sha256":"492723f7ed590d6019aba9303b375d3bcbf2a28d6ee065609dfac8b52866d551","status":"UNKNOWN","surface":"reference"},{"bytes":7099,"file_id":"F0163","format":"other","input_sha256":"7ea53dc9fe83d14922045571ddb37c334ec8943470d392d7563915256aa38bc4","status":"UNKNOWN","surface":"reference"},{"bytes":113760,"file_id":"F0164","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"reference"},{"bytes":52310,"file_id":"F0165","format":"other","input_sha256":"f1a61277e3f902f50ab42015d8b07218db9b7601bb0967e54a52bfdcb4fa7e81","status":"UNKNOWN","surface":"reference"},{"bytes":366912,"file_id":"F0166","format":"other","input_sha256":"dc075af1346f927bdf7081980852653db1d31f94e5c60002403ac70c9da1ee71","status":"UNKNOWN","surface":"reference"},{"bytes":44760,"file_id":"F0167","format":"other","input_sha256":"509bab29d115c19619c254e641abc2bf4e640635b28f8e2df7f729ee069af844","status":"UNKNOWN","surface":"reference"},{"bytes":55262,"file_id":"F0168","format":"other","input_sha256":"855230e1321917153b6859521e1ccfab0dce7497f88645e73d7e6db9c4bbe3b1","status":"UNKNOWN","surface":"reference"},{"bytes":1769614,"file_id":"F0169","format":"other","input_sha256":"a2dd3e9a7f821e56d48850605771af7be3759996f726e77dc7ea4221fdd01ecb","status":"UNKNOWN","surface":"reference"},{"bytes":5006,"file_id":"F0170","format":"other","input_sha256":"dc3e093bd66763138e153913e2e73ff47e855be8ee280655f2ce189a1755e9d8","status":"UNKNOWN","surface":"reference"},{"bytes":19433,"file_id":"F0171","format":"other","input_sha256":"5c902438ffb5fbe0f47330c8adab49d11c82572d4f03372afd71d6e6d8d2dcf4","status":"UNKNOWN","surface":"reference"},{"bytes":11482,"file_id":"F0172","format":"other","input_sha256":"342d35b4879a62e460ad37317e4bccd347d03e0ad1bcb98e16f7e566dc5505ba","status":"UNKNOWN","surface":"reference"},{"bytes":13283,"file_id":"F0173","format":"other","input_sha256":"60ffaa3c6c9941ac17a516571598022bd600533e5bb482000ddb71fc21c56c18","status":"UNKNOWN","surface":"reference"},{"bytes":78187,"file_id":"F0174","format":"other","input_sha256":"8e12800b7eb8475cc0c87a36c188ce3874ceeca1f9d6d72d271c558f43f16d87","status":"UNKNOWN","surface":"reference"},{"bytes":225543,"file_id":"F0175","format":"other","input_sha256":"ec0a8b788df307e65126cb31d19d8f255b315f367a574d116ff991fda6698769","status":"UNKNOWN","surface":"reference"},{"bytes":72927,"file_id":"F0176","format":"other","input_sha256":"67d4d49c9815036a850d409a2c3c927c46d2922f05b22d4713aa644dc8b494fa","status":"UNKNOWN","surface":"reference"},{"bytes":7858,"file_id":"F0177","format":"other","input_sha256":"9ff1dfee55a40092401ae61bd0f21b0ddc12624f635360d986a437cf0bc822e6","status":"UNKNOWN","surface":"reference"},{"bytes":78630,"file_id":"F0178","format":"other","input_sha256":"284bc0ed069dd98d4a9c76ea355edcbe1634e87f415b69c10348beab788a9d15","status":"UNKNOWN","surface":"reference"},{"bytes":5629,"file_id":"F0179","format":"other","input_sha256":"7e4d3e227b17cc46068fd660d87e13c317e0df31ae2ce7da0b5cc2f491b70801","status":"UNKNOWN","surface":"reference"},{"bytes":4373,"file_id":"F0180","format":"other","input_sha256":"9b9895184787fbb8ced7cd52a0b3c2093c4a11e61dd4691a5c20a5599227dddb","status":"UNKNOWN","surface":"reference"},{"bytes":15521,"file_id":"F0181","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"reference"},{"bytes":687,"file_id":"F0182","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"reference"},{"bytes":83140,"file_id":"F0183","format":"other","input_sha256":"a1e7a06256e49efd64c28af40bf41ccedf510a1e735b86b99c7e72f7d75910e2","status":"UNKNOWN","surface":"reference"},{"bytes":16713,"file_id":"F0184","format":"other","input_sha256":"581ae3f1887e32f9d29c16c6f7349e0baa0cd9f513c3864c344660c35d00ee70","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0185","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0186","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0187","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0188","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0189","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0190","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0191","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":43,"file_id":"F0192","format":"other","input_sha256":"77d5fe96defd6c8c1e3b0466b4827cf83dc7e5c727a10177e115d25132fa86f6","status":"UNKNOWN","surface":"reference"},{"bytes":649,"file_id":"F0193","format":"other","input_sha256":"c4772b2f36fe6086474dc30ffdd4f2d7d6d4ad5c518d965f18294bf751f74209","status":"UNKNOWN","surface":"reference"},{"bytes":13448,"file_id":"F0194","format":"other","input_sha256":"bb3769ef214e5f4970c95c4847c41a45ba45ee15f09d9ec29e44c005fd237c49","status":"UNKNOWN","surface":"reference"},{"bytes":29966,"file_id":"F0195","format":"other","input_sha256":"a5a283901486bb2386ccd931a4aaa16127e7000d515145cc842758d1ed526700","status":"UNKNOWN","surface":"reference"},{"bytes":27662,"file_id":"F0196","format":"other","input_sha256":"55ce53b4c5376fbb6da1de424f061d163953f2d813961887bd75c9364de79bd1","status":"UNKNOWN","surface":"reference"},{"bytes":54852,"file_id":"F0197","format":"other","input_sha256":"6e187798f38903d98819498dfa7d58da47db4e8fcfd5f76bb27e6abe90bda262","status":"UNKNOWN","surface":"reference"},{"bytes":1308,"file_id":"F0198","format":"other","input_sha256":"fc53aac73ee391488841f99d65a6a4ff8d017dba4b9ae174c583ccc5d9e55476","status":"UNKNOWN","surface":"reference"},{"bytes":476723,"file_id":"F0199","format":"other","input_sha256":"08e09c3024750f955bbd02077f41e4b8d3de4fb955aac8434e082c119342ba94","status":"UNKNOWN","surface":"reference"},{"bytes":587897,"file_id":"F0200","format":"other","input_sha256":"2d491bfbcc87f2804cf68b0972b4874c41e44bb8b9230c3e097c07fad838461a","status":"UNKNOWN","surface":"reference"},{"bytes":408843,"file_id":"F0201","format":"other","input_sha256":"cd845e7425dc36cd3a5ab011721f17af3f0f36fdb49cc9dd1f90ae2d2056f377","status":"UNKNOWN","surface":"reference"},{"bytes":56589,"file_id":"F0202","format":"other","input_sha256":"028c63b49b641f564aaa1d135703fe0b24f37da342cb5812bcd886232ed0897f","status":"UNKNOWN","surface":"reference"},{"bytes":7694,"file_id":"F0203","format":"other","input_sha256":"0158c90cef246be3cd10cbf369024afc14bacc2a9efc5b40f94b4d8f7f350d7e","status":"UNKNOWN","surface":"reference"},{"bytes":839446,"file_id":"F0204","format":"other","input_sha256":"2c21470e44b1a7286d8d69e5f77b8c8d5027c771a73d90d8e39cea3153aae8dd","status":"UNKNOWN","surface":"reference"},{"bytes":7826,"file_id":"F0205","format":"other","input_sha256":"c3dcd895326199e94d6fc069f7c980f2a5e36b611be8028e3b73d78b6973e9b4","status":"UNKNOWN","surface":"reference"},{"bytes":313131,"file_id":"F0206","format":"other","input_sha256":"10e1cd133468a4ce41603d05c258fdb74cb0060fbdfaa3b896bfa78386241c63","status":"UNKNOWN","surface":"reference"},{"bytes":3457,"file_id":"F0207","format":"other","input_sha256":"8afdd81790c4628524f0d259e64a174f77ca9d67806a850e4425d8e78e15a42d","status":"UNKNOWN","surface":"reference"},{"bytes":3535,"file_id":"F0208","format":"other","input_sha256":"dae9014f3491d0ce19b0de97a7e20748b62d64dca480d7519450d3de708b3310","status":"UNKNOWN","surface":"reference"},{"bytes":1500,"file_id":"F0209","format":"other","input_sha256":"1863b5f323a64c5cce3487592894c0fd7b9a36e557484ccf0b591b468bb61116","status":"UNKNOWN","surface":"reference"},{"bytes":6201,"file_id":"F0210","format":"other","input_sha256":"eaf4caaf3f98cb9b3e156c3f0c9af4e9aff90a968e82b6f638adcb48a35280f0","status":"UNKNOWN","surface":"reference"},{"bytes":505,"file_id":"F0211","format":"other","input_sha256":"3f2f27533a0ed6149b43b833b9e4a258a083bca3cc8701f835701c32b3cfe541","status":"UNKNOWN","surface":"reference"},{"bytes":456,"file_id":"F0212","format":"other","input_sha256":"34b30a4545c3ed08a255a0b906423dc75eea8463891c0de76706e2caf905a1df","status":"UNKNOWN","surface":"reference"},{"bytes":57464,"file_id":"F0213","format":"other","input_sha256":"4aa49ee6936f9a850014d91583ec6c265274fea75ba443bd4c1054392398ee43","status":"UNKNOWN","surface":"reference"},{"bytes":230,"file_id":"F0214","format":"other","input_sha256":"832006250a558ee6f4a36e65f8dec0a30d9e5cf68ecfdaef4bb0997cab4db637","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0215","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0216","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":246,"file_id":"F0217","format":"other","input_sha256":"26b885078a3f8dc98357eb0123f2ed765a3fde720bf926b8dea6795ebb47c3d6","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0218","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":485,"file_id":"F0219","format":"other","input_sha256":"f5b713ea1f36bc41838b5b1ba89192d0110168cf960ca046f934852b456f93d8","status":"UNKNOWN","surface":"reference"},{"bytes":3585,"file_id":"F0220","format":"other","input_sha256":"e19b9123c1473e691f795c1eca629f8b5dec7227b694a1a8b1418a1f3d4498dc","status":"UNKNOWN","surface":"reference"},{"bytes":1494,"file_id":"F0221","format":"other","input_sha256":"4cd59867d2d9b57a14213c9a083dd695f4185e56cb034c50c216bca55006e54e","status":"UNKNOWN","surface":"reference"},{"bytes":16578,"file_id":"F0222","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"reference"},{"bytes":16578,"file_id":"F0223","format":"other","input_sha256":"92b993a80dbcd2176cce02fddb62d4c65a86b3a6aa7bf280c6f8bf91082d3436","status":"UNKNOWN","surface":"reference"},{"bytes":8332,"file_id":"F0224","format":"other","input_sha256":"16b88adfaf67c642fdaa5aaa47a0e26cecfe464c2454929bb1f334ba0ded5c94","status":"UNKNOWN","surface":"reference"},{"bytes":5464,"file_id":"F0225","format":"other","input_sha256":"f0fbaf64cb4c99d5ba4a5597ec5c7b2817e616f68cdb7c1e6d4bfd93dbcf48da","status":"UNKNOWN","surface":"reference"},{"bytes":2790,"file_id":"F0226","format":"other","input_sha256":"7b67381abb1b9962025172c81a5c33a2a8535a2a8acb87ff6c2edbe25fb923ec","status":"UNKNOWN","surface":"reference"},{"bytes":5528,"file_id":"F0227","format":"other","input_sha256":"2393bd48d80440c9765bc4672bbdeb0b13e5895c8d729b185bad2327bf23f725","status":"UNKNOWN","surface":"reference"},{"bytes":5655,"file_id":"F0228","format":"other","input_sha256":"95d8de0b1251c1a1f9c60fe799be14f4bc5bbe22492f0f3264c9eee1002552cf","status":"UNKNOWN","surface":"reference"},{"bytes":47988,"file_id":"F0229","format":"other","input_sha256":"ce9a3d62d7e9010bd2d3c82bccebb92257c2a96a0755137efece18498f2b20b9","status":"UNKNOWN","surface":"reference"},{"bytes":31612,"file_id":"F0230","format":"other","input_sha256":"e1ac4849b9d4a498b68f8aca01e6ed99a11d94b35a2cec533b3916b8fb722fd6","status":"UNKNOWN","surface":"reference"},{"bytes":46242,"file_id":"F0231","format":"other","input_sha256":"2552eae170c5ede1545db1ab3f3d38ed3ad8dd29b8d12e5a799b382a282858b2","status":"UNKNOWN","surface":"reference"},{"bytes":20988,"file_id":"F0232","format":"other","input_sha256":"a28ae9272b925baf130de8e832f53f4a93c538f7e0993f19334a5b2a428cb57b","status":"UNKNOWN","surface":"reference"},{"bytes":78251,"file_id":"F0233","format":"other","input_sha256":"25a788d6767fb584219780a50cede47c0ce06a382765186faf2e87c413eafc0f","status":"UNKNOWN","surface":"reference"},{"bytes":15070,"file_id":"F0234","format":"other","input_sha256":"ed784d129cb2ce1eca99c380cdf323c256d5669b846070643c62425a7a2fd1bb","status":"UNKNOWN","surface":"reference"},{"bytes":12549,"file_id":"F0235","format":"other","input_sha256":"093dd8d158f721898fc27994160da36e42241353cc8b07890edf407c50824033","status":"UNKNOWN","surface":"reference"},{"bytes":24609,"file_id":"F0236","format":"other","input_sha256":"edf50e0dedd46c669363e716f263ca691749c3f4d554f8db7a6f4841285c46bf","status":"UNKNOWN","surface":"reference"},{"bytes":411257,"file_id":"F0237","format":"other","input_sha256":"00fc34a80d07d39df0667769e8e282612efecfd9fcd859c9d1333b1102b7e695","status":"UNKNOWN","surface":"reference"},{"bytes":1532,"file_id":"F0238","format":"other","input_sha256":"0cef54cfbc7be5dd57be279b853f93fe5b9a935ad17ae63fc563ecb0eb5d9795","status":"UNKNOWN","surface":"reference"},{"bytes":936010,"file_id":"F0239","format":"other","input_sha256":"e89fd53f65e8e8fd7a91e1c44d22ac17e6d6b6c8d245b41aff27fcaf035a48ab","status":"UNKNOWN","surface":"reference"},{"bytes":16737,"file_id":"F0240","format":"json","input_sha256":"1ac3fa73c1d2d701c368d533f92941bcd97206ddf252e8da1c041f2eceaea4a7","parser_result":{"parsed_sha256":"28a4b63bd4a3b971b7f40baa5f108bbad1b9f1393c25d77cb39a14217be9c7d1"},"status":"PASS","surface":"reference"},{"bytes":838131,"file_id":"F0241","format":"other","input_sha256":"d5b467fcfa3383d9575fc0e13d100ea8be82a03eb8f1928a13253a5ee9cb65ba","status":"UNKNOWN","surface":"reference"},{"bytes":113760,"file_id":"F0242","format":"other","input_sha256":"2da224ec11638e16bee0ac85ecd117ad9910f4aff3178a6799d6c599a2f6da88","status":"UNKNOWN","surface":"reference"},{"bytes":17231,"file_id":"F0243","format":"other","input_sha256":"ea7f389d8b42ae46d8ce622a4476c291007c4cc33b71ee10a7fb6f47d8e1ee08","status":"UNKNOWN","surface":"reference"},{"bytes":7464,"file_id":"F0244","format":"other","input_sha256":"fb0d8e9ea1a16bd0b9aeb108d8adf326fc1a6a1e2337dfd8649eae855de70e6b","status":"UNKNOWN","surface":"reference"},{"bytes":232018,"file_id":"F0245","format":"other","input_sha256":"cd1826581e4f2b80af4f1e05897b316c7698441063cffaefbbdeec382ee4cd72","status":"UNKNOWN","surface":"reference"},{"bytes":60775,"file_id":"F0246","format":"other","input_sha256":"95e979ec98a6d7f096e08d621246877b12bf27d87f6519de78e44a890b8d3888","status":"UNKNOWN","surface":"reference"},{"bytes":2919,"file_id":"F0247","format":"other","input_sha256":"8d8e4a9928bc0b693cacb6d034aa1eb817ae46a407cb71d193b2ca7054a4d4a2","status":"UNKNOWN","surface":"reference"},{"bytes":15521,"file_id":"F0248","format":"other","input_sha256":"50393ea0e7b12a4795c4c699489d68f9fda61bbc1de493b52991885c11cbcebe","status":"UNKNOWN","surface":"reference"},{"bytes":687,"file_id":"F0249","format":"other","input_sha256":"640737706c682bb5f97a86f0b5f141477b37d28eedf4c86706cf2f4253ef7fed","status":"UNKNOWN","surface":"reference"},{"bytes":31000,"file_id":"F0250","format":"other","input_sha256":"799aeb25cc0373fdee0e1b1db7ad6c2f6a0e058dfadaa3379689f583213190bd","status":"UNKNOWN","surface":"reference"},{"bytes":354947,"file_id":"F0251","format":"other","input_sha256":"c3ecea44fcd36b6115e6ad0d467d698c43ed06e899a870b785ee9c283caa4353","status":"UNKNOWN","surface":"reference"},{"bytes":213213,"file_id":"F0252","format":"other","input_sha256":"ffc81c79e7b8364756ca3b417dc8dcc33de527b8e1396ddf64dd874a40c66156","status":"UNKNOWN","surface":"reference"},{"bytes":571174,"file_id":"F0253","format":"other","input_sha256":"5c319231d80785b632016e718d0142be4e004daa08af95a9ca2e44b79760bf6d","status":"UNKNOWN","surface":"reference"},{"bytes":26578,"file_id":"F0254","format":"other","input_sha256":"e0dc0f2c2b6053e08bcaf54fed36660cd737ea710d9200b7bc95e365a537fb63","status":"UNKNOWN","surface":"reference"},{"bytes":3482,"file_id":"F0255","format":"other","input_sha256":"6a6eecab78a92ec9fcc73da115a26ba5263191abdfd6de9952cf01dc58f00e23","status":"UNKNOWN","surface":"reference"},{"bytes":20122,"file_id":"F0256","format":"other","input_sha256":"c212f4b505a86352aed62b24a8f16f999f821ecbe6456c7f3c8a04bc87968782","status":"UNKNOWN","surface":"reference"},{"bytes":5445,"file_id":"F0257","format":"other","input_sha256":"cddd450a33be5e50d6f27aea78d2e278beae2762678b22fc2dcee8de29cbc0be","status":"UNKNOWN","surface":"reference"},{"bytes":131177,"file_id":"F0258","format":"other","input_sha256":"d5953c8478b9d95f90adaed1d94a6937925ec62cc027882c3269b311a8e82c77","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0259","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":149,"file_id":"F0260","format":"other","input_sha256":"97f9b10039b05e1af4a3c9b778fc72ba44cf68a376e4ec1d55f2558f16cf3e50","status":"UNKNOWN","surface":"reference"},{"bytes":47866,"file_id":"F0261","format":"other","input_sha256":"cae0b9ad3ba16cd35a03b2a68731a73df412438e5a09f3e61a4fc91311c19c31","status":"UNKNOWN","surface":"reference"},{"bytes":416997,"file_id":"F0262","format":"other","input_sha256":"368a255c9b0a113fd7f9a1a011d76bdb9bd28936020ac83f43a22c4b3eef8bad","status":"UNKNOWN","surface":"reference"},{"bytes":5073,"file_id":"F0263","format":"json","input_sha256":"28886c5953e66c899a792889889a6d420704c43d5340ef0bcaf97dab43eff693","parser_result":{"parsed_sha256":"1a0f4adcf271a153999694379388d1eafbc451397aa61b8c255723b5e4b93051"},"status":"PASS","surface":"reference"},{"bytes":6122,"file_id":"F0264","format":"other","input_sha256":"a826e5da7eb764cb4664716069bb7d195c81cdd01c5e175b3522bd86f621e254","status":"UNKNOWN","surface":"solution"},{"bytes":5776,"file_id":"F0265","format":"other","input_sha256":"e420bb52edf850c556d76e0ff05b4bd6b23524641c7bf335a19b155b6073d065","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"4ed253a3355e4ad7c8687516fce7f131ed61eedd299ebe60a53795d05b8dc805","metadata":"4de058f680ac42114a48089039ae8e832ddb889b745e2ef529ce5dbe90de1c79","rubric":"8c5cdabe968d7688f36fe7da9e1ad95ceb250aff78dc750f38832f33f1952a77","seed":"a30dd635b0d2912d0a5177ead4ff2b396f656685aa56abaf5303bcb1bc322099"},"reference_tree_sha256":"2e6edf403b94b4ad5fd4dc812ef4605115f0720a99a4f2ed6c72e8930b9f9d27","saved_spec_sha256":"42f83bf7562cc5a3f194e584310b069c89dbf704fc86fc9cf63d8b7f4d32d3cc"},"public_id":"P019"}
{"calls":{"fetch":[{"argument_utf8_sha256":"6559cc3501caa9928a6aecf4f309b2e86e8c34af3f73a423434ce260d1829291","call_id":"F001","called":true,"response_sha256":"7beee36d8d6e4a9466b632a2b15699d85f1b5351e19777a2626a51a17310f556","returned_content_sha256":"8f31837558a6ea9fc8d9534f06d91a7c018d9c3bea2c11b51e7f453d41d63cac","returned_status":"ok","status":"PASS","target_file_id":"F0096","target_sha256":"c108329dc8cd25e795c0e3dbca4a075f7a01ab48448305ea8030e7bf25c8b881","text_characters":1874,"text_sha256":"f14a536e7b896ab403b9e19a6847a8d1e53728fa253186068aaf0f9f4e3ca9bc"},{"argument_utf8_sha256":"512ab7016088e55d9e7a49e5be43b79523c204557d68c547aa02d5580954c29e","call_id":"F002","called":true,"response_sha256":"d1d13c32b9e53d5a1ba8189b75861d714dded4d02d77df77308a0b8022dd7df0","returned_content_sha256":"0b3b2f741e02f81a445226e60a244296b0e9cce485abc2e6bd45789d232ce5c6","returned_status":"ok","status":"PASS","target_file_id":"F0092","target_sha256":"310d3d493857d3f7713e8305a05908287d5ea2606be47fd8227fde316cb07002","text_characters":2198,"text_sha256":"2995f0f32c57269046b500198fc85d78bf3db9da1ccdb8e76502fb515a69d87d"}],"search":[{"argument_utf8_sha256":"e46c74ff22ecf560b54ff31a62a6470d4eaec27aa07d263d64f10306e3dd55c7","call_id":"S001","called":true,"response_sha256":"5f91f3622a337c5d3561d7eb73780c5337951d48363d99caca1d73c9e5186019","result_count":1,"returned_content_sha256":"d8c2b419ac1a10103fcb31402546232e554b73680cd8bba8e39c317fe8e685ac","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1821dc7cac1767084027fa37ac8c8821082b9adfae1e1a27f8b822c33c240134","call_id":"S002","called":true,"response_sha256":"61339d0860ff145a6796b743df11b725df6abfbab733b62385206bb0888f8493","result_count":1,"returned_content_sha256":"863a32dcede132e1c8deab468f88ed836f4f2690d6f4059fc56748a704c1287a","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":120520,"file_id":"F0002","format":"other","input_sha256":"6aea986511be95ec8806b15d883e4378f73be3fc5782249eda23b8eef507bfd2","status":"UNKNOWN","surface":"workspace"},{"bytes":2826,"file_id":"F0003","format":"other","input_sha256":"65339b927bc7279262762195c3cc467fc5d58e8456b6fa71ac82dbe866cd9055","status":"UNKNOWN","surface":"retrieval"},{"bytes":518180,"file_id":"F0004","format":"other","input_sha256":"eded86414e5d120f7f9702433ef459f72999286010d903f2af1b94c122414bae","status":"UNKNOWN","surface":"retrieval"},{"bytes":32170,"file_id":"F0005","format":"other","input_sha256":"997eb06bc0724a9491cfb6d44a82c61527baffbebf0a530ce74f8ecabe80427c","status":"UNKNOWN","surface":"retrieval"},{"bytes":56740,"file_id":"F0006","format":"other","input_sha256":"fccd6f027bf79f238daa840a1b8d646721794405d1c82845d038114ac4c7ebad","status":"UNKNOWN","surface":"retrieval"},{"bytes":908,"file_id":"F0007","format":"other","input_sha256":"c779a2182dc6796a8a1e8dc60461d2a4b6fe6732694edf5b25eb65bc8cf558dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":10567,"file_id":"F0008","format":"other","input_sha256":"5feffb25ca4ad3fc09da89c9dcfa5539ab1c17197293422e4e1770c052a879ed","status":"UNKNOWN","surface":"retrieval"},{"bytes":7872,"file_id":"F0009","format":"other","input_sha256":"6c7edd3242324149b68d618b4466c8d55a1aa98cc9770a2ff1d688ac983981c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":40934,"file_id":"F0010","format":"other","input_sha256":"2210564d8cc19eb60bc5878c7d81b5252007184918e9846f112c45bcb07041f5","status":"UNKNOWN","surface":"retrieval"},{"bytes":67,"file_id":"F0011","format":"other","input_sha256":"79af00510fe7fe1e674e53bcf4eb86e377a3b8736db760b7b42bdf707cf31144","status":"UNKNOWN","surface":"retrieval"},{"bytes":3764,"file_id":"F0012","format":"other","input_sha256":"af3e80cb85e341e8ead7320097a12d841866869bafa63e4aeaa019349f1f1fb3","status":"UNKNOWN","surface":"retrieval"},{"bytes":311212,"file_id":"F0013","format":"other","input_sha256":"686054b1a91d99078f09ec028eca821f511118e7c7dca813e791c5c93c1e5a35","status":"UNKNOWN","surface":"retrieval"},{"bytes":605,"file_id":"F0014","format":"other","input_sha256":"e797a107a72e850a0c0723d0a23b509eea123b9e23a36d980a5aad5d4443ce68","status":"UNKNOWN","surface":"retrieval"},{"bytes":5669,"file_id":"F0015","format":"other","input_sha256":"8b80282033b4d24e4d80023548d81bc77bd808501b8bbaaddfc6e26d7d6e192f","status":"UNKNOWN","surface":"retrieval"},{"bytes":283506,"file_id":"F0016","format":"other","input_sha256":"d854006251b43e8e346a28c97a7d65d30d9a3e4fe28a4ba9a63921fe052d099a","status":"UNKNOWN","surface":"retrieval"},{"bytes":510311,"file_id":"F0017","format":"other","input_sha256":"edd27515344bb4346d3a23065e9fbc74d04777da5e0a900a39b90870b4b83c68","status":"UNKNOWN","surface":"retrieval"},{"bytes":28499,"file_id":"F0018","format":"other","input_sha256":"ae939a596bccec66cf8950aa7900645e7c7f108713451d712aba51389f05cef6","status":"UNKNOWN","surface":"retrieval"},{"bytes":75457,"file_id":"F0019","format":"other","input_sha256":"6973b02fa64d7458296e3865d4eb48e859cdc629c35d69a854dbbda77f3d9331","status":"UNKNOWN","surface":"retrieval"},{"bytes":36010,"file_id":"F0020","format":"other","input_sha256":"dccdf2575540a1b4a6c81ddc37b045b9e6dcea718cb4ada9f9f16c7deb510358","status":"UNKNOWN","surface":"retrieval"},{"bytes":2994,"file_id":"F0021","format":"other","input_sha256":"7b1ab12e0f3c3376f49959a02ca974a2116cca8c4c295ae1205d9b08a9ec4b7b","status":"UNKNOWN","surface":"retrieval"},{"bytes":2079,"file_id":"F0022","format":"other","input_sha256":"b28a3fd55e693adc21abc873723f4ab23526b49b295920ddc4ead4ba6107caf3","status":"UNKNOWN","surface":"retrieval"},{"bytes":32715,"file_id":"F0023","format":"other","input_sha256":"b78ac043366ddcd1c161b0b317aed4e991ef7ad8c4f3429f7fa1605ab6ebb0a3","status":"UNKNOWN","surface":"retrieval"},{"bytes":11178,"file_id":"F0024","format":"other","input_sha256":"6509b3bbe075b9c33d8f9219bc8eeb93cedb058f5c5e50cde16fbcda0b539611","status":"UNKNOWN","surface":"retrieval"},{"bytes":1736,"file_id":"F0025","format":"other","input_sha256":"0288fe7123188282f32e9044b32676dbe05340a57aecdee071651f818ca10fc8","status":"UNKNOWN","surface":"retrieval"},{"bytes":102162,"file_id":"F0026","format":"other","input_sha256":"b802f27c2c79c87b30efca4127cf626f4a2f942477ce2c465efeac8fef518ed3","status":"UNKNOWN","surface":"retrieval"},{"bytes":36916,"file_id":"F0027","format":"other","input_sha256":"bdbe6553e01283e967862da725cafb52eb4b3a26fa1f4d2e64f512ff65667704","status":"UNKNOWN","surface":"retrieval"},{"bytes":7318,"file_id":"F0028","format":"other","input_sha256":"ccc75880ab8086f1eb64b3958f533366ba77a37455064607144f76ef5c81a7c0","status":"UNKNOWN","surface":"retrieval"},{"bytes":292164,"file_id":"F0029","format":"other","input_sha256":"fd5b5a6486b3ab45c50961649af393be6d6728d85bce9238a34b1b63e6e421c2","status":"UNKNOWN","surface":"retrieval"},{"bytes":6474,"file_id":"F0030","format":"other","input_sha256":"4ef5b789e8676b01bc729d7d26d99a790064efa7bd7b1f85a2d362c011f1e042","status":"UNKNOWN","surface":"retrieval"},{"bytes":15598,"file_id":"F0031","format":"other","input_sha256":"f77b0557948a9c910b71d7bce60145b3e937009cdade74e48de3c36fb9720381","status":"UNKNOWN","surface":"retrieval"},{"bytes":7150,"file_id":"F0032","format":"other","input_sha256":"582603cb85a8974543a81e2c2b24a3d9f82b6060409b0a85b1199f709f80a553","status":"UNKNOWN","surface":"retrieval"},{"bytes":140039,"file_id":"F0033","format":"other","input_sha256":"7c83ba50d1b8425c9fc8c1efd61e99b00ab7defdb471b9c4684f27060db138af","status":"UNKNOWN","surface":"retrieval"},{"bytes":43737,"file_id":"F0034","format":"other","input_sha256":"f32ade892652895a89d51f8ab507fa67064a5492fd1b74c71466d62b613ae48b","status":"UNKNOWN","surface":"retrieval"},{"bytes":19436,"file_id":"F0035","format":"other","input_sha256":"393ffbf93692fdfc4e770a2ecd89495946a6797a19c2e6f8b8a4763ef848bfc4","status":"UNKNOWN","surface":"retrieval"},{"bytes":891,"file_id":"F0036","format":"other","input_sha256":"3477808db1e02a6870bccbd193673ed20ea0b8cec5770b72abc3df495409c7eb","status":"UNKNOWN","surface":"retrieval"},{"bytes":10518,"file_id":"F0037","format":"other","input_sha256":"de5246661d826d7956fa736285b26c703d3e246e798d9ca2bdb25daae729cf0f","status":"UNKNOWN","surface":"retrieval"},{"bytes":401430,"file_id":"F0038","format":"other","input_sha256":"843aece2b7b3802e6abe90fc95068356e80f8a9b08f71d0516c4501c1082edf6","status":"UNKNOWN","surface":"retrieval"},{"bytes":419246,"file_id":"F0039","format":"other","input_sha256":"556d93bccd5b9036f24a593202f20e7ef38959f4a775eb79257a532621815ff1","status":"UNKNOWN","surface":"retrieval"},{"bytes":1483,"file_id":"F0040","format":"other","input_sha256":"151918e6992efc4ef7e4bcdf41e1675ed6479dbda2f11044bed78d93a925e82a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1695,"file_id":"F0041","format":"other","input_sha256":"9c9992f0ad078d63418324aef261e843a64e121b6a73561e8c869794429f02d9","status":"UNKNOWN","surface":"retrieval"},{"bytes":35023,"file_id":"F0042","format":"other","input_sha256":"6de836d9ddd6e1526dc009dfbb6437dfa2c42d7861edae69a43eee88821d057e","status":"UNKNOWN","surface":"retrieval"},{"bytes":19879,"file_id":"F0043","format":"other","input_sha256":"15bd982fc9501db2a2177332efd3bf6a734776577f3571e21bffdb257bb1fa8a","status":"UNKNOWN","surface":"retrieval"},{"bytes":23385,"file_id":"F0044","format":"other","input_sha256":"9455fc31f104c36af4137278ea7befdbdc4c805d0d100f1d75f20ec32f5ecf2b","status":"UNKNOWN","surface":"retrieval"},{"bytes":26948,"file_id":"F0045","format":"other","input_sha256":"f2a299e93ba481b1903d471db91ebaeb364ee5863acea251370621bfe2d1fd36","status":"UNKNOWN","surface":"retrieval"},{"bytes":7594,"file_id":"F0046","format":"other","input_sha256":"6eac5fa514d14e44b2838340f5c52360f764218253ec3f80fb62d6ece42edc20","status":"UNKNOWN","surface":"retrieval"},{"bytes":3088,"file_id":"F0047","format":"other","input_sha256":"53972115ebce213a6634f6117d11a79074dd7636c05558184a08e881b5077b7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2068,"file_id":"F0048","format":"other","input_sha256":"3a4007640a1106d03563fc40a7da9d702d1766a3aede8a53b8ba013460681d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":15565,"file_id":"F0049","format":"other","input_sha256":"5bb657e8424bd3ef518fd596dbe47dcc269780ac09b671d54a7e4fbd96b90197","status":"UNKNOWN","surface":"retrieval"},{"bytes":16679,"file_id":"F0050","format":"other","input_sha256":"e12009b30e6b26246fd4c61504efa5ff58c27bbad488f9d30e78fb68fd216a77","status":"UNKNOWN","surface":"retrieval"},{"bytes":11418,"file_id":"F0051","format":"other","input_sha256":"53ff1724b2b5e44182ed6400c735d5d9a96f233f29466870ffb35adc7a37cbe7","status":"UNKNOWN","surface":"retrieval"},{"bytes":13909,"file_id":"F0052","format":"other","input_sha256":"c2c442bf4a9c2f0b60e393f6f9e66a7fb0e438b012e710eea7f511ae6996fa30","status":"UNKNOWN","surface":"retrieval"},{"bytes":30380,"file_id":"F0053","format":"other","input_sha256":"c9cd1c85c965bf232ebb7990fb12b704faae642fe8cc59e0fc0012ad8fe018d2","status":"UNKNOWN","surface":"retrieval"},{"bytes":2886,"file_id":"F0054","format":"other","input_sha256":"c236831971d855b9a1076ee8017f8337624cc465c3a2aa312cd627a48b97ce80","status":"UNKNOWN","surface":"retrieval"},{"bytes":26935,"file_id":"F0055","format":"other","input_sha256":"1581cc0b4d222a7987dc33d23d6d2c838d52188236f7fdeaa2f7062ae4d8d8cc","status":"UNKNOWN","surface":"retrieval"},{"bytes":36914,"file_id":"F0056","format":"other","input_sha256":"40f9e07bc83b5457ae701d41d00d69297a03fc982539d756f3e8108a1d78d39c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2395,"file_id":"F0057","format":"other","input_sha256":"2d2291fd53efbc690ab6081403499fa7a349067853e5b82b2aa569baec6bb455","status":"UNKNOWN","surface":"retrieval"},{"bytes":324,"file_id":"F0058","format":"other","input_sha256":"8518278e6aeed154ebd83edfaf469cf3c3b3407191654acfceffc920888612ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":672,"file_id":"F0059","format":"other","input_sha256":"6fe8155f7b419afe25a48a2a983a55276c4bb1064bbb785d7e63ab0787cfbd19","status":"UNKNOWN","surface":"retrieval"},{"bytes":1364,"file_id":"F0060","format":"other","input_sha256":"6ab8c22da01678d75e8e37c3af0cf7c699ca2a779b6072787cecac64dcf575dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":3518,"file_id":"F0061","format":"other","input_sha256":"15d969c5024d5bdaa7ca82de580baf4b4b9e5c86a280b8580cbe35e415d999c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":111511,"file_id":"F0062","format":"other","input_sha256":"d636283061612abbf119857dddccbc76b3c794e88203c248ecc54f25b6ae3d1b","status":"UNKNOWN","surface":"retrieval"},{"bytes":74750,"file_id":"F0063","format":"other","input_sha256":"5d9ade34a7ddcc75539474782f9f829925dcc3fa9f0cf611e0f56e6ae55288bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0064","format":"other","input_sha256":"170488aedb813869eeb7f0e6c22132fcbfc7375228786cbd45aa4f0819d81eaa","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0065","format":"other","input_sha256":"170488aedb813869eeb7f0e6c22132fcbfc7375228786cbd45aa4f0819d81eaa","status":"UNKNOWN","surface":"retrieval"},{"bytes":382346,"file_id":"F0066","format":"other","input_sha256":"963f8ed8cefda4ead19c35c2fdf43c8fa755a2c6929e9132bdaefe229243d2dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":284,"file_id":"F0067","format":"other","input_sha256":"ecb64e5d56d719285f768f76044f405ef902c6c9ac8ddc944906cfaf753f6c7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":550996,"file_id":"F0068","format":"other","input_sha256":"7b011c7d48ea0a7ddc87a430c6b087471cd9bd5d7901a30b262f511354ff30f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":580,"file_id":"F0069","format":"other","input_sha256":"a2aa77872218e585430282664c7b5e257eba0eff10d69a7e260f39ea8c0fe2f1","status":"UNKNOWN","surface":"retrieval"},{"bytes":17528,"file_id":"F0070","format":"other","input_sha256":"d405b4514a5ebc7c14eb1cbeaf879c200e73b9a0cac4db734d89d5c6232e0500","status":"UNKNOWN","surface":"retrieval"},{"bytes":418436,"file_id":"F0071","format":"other","input_sha256":"3d84cb7e29db24c50df905ec18561920c16aa5ae7d343e092f57512463929cd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5520,"file_id":"F0072","format":"other","input_sha256":"814995d7518a98f1aba8b615754fd72e5cce0e9cafadbca06ccf5d7dc704b723","status":"UNKNOWN","surface":"retrieval"},{"bytes":10392,"file_id":"F0073","format":"other","input_sha256":"0eff07294d43b72fa792e0cd2f38e85c8b7692118d164712543d5fe47f5f299a","status":"UNKNOWN","surface":"retrieval"},{"bytes":292245,"file_id":"F0074","format":"other","input_sha256":"b6c192c4ea5506a0bbd0dec4231b25869d2845f8f015da51d13df29adaf25606","status":"UNKNOWN","surface":"retrieval"},{"bytes":405347,"file_id":"F0075","format":"other","input_sha256":"fd71e999b614d92e3e1a30c933df715ca196cc9401d436b09f81075c6dea0588","status":"UNKNOWN","surface":"retrieval"},{"bytes":16459,"file_id":"F0076","format":"other","input_sha256":"7e78607a71dee9bab9e2609ff7763389ca899419f8b9ea87d7d93c2ecb112c34","status":"UNKNOWN","surface":"retrieval"},{"bytes":151367,"file_id":"F0077","format":"other","input_sha256":"46ba28399db5b7f92f616a8542bffcffaf37d248526f7d971cc65daef8871f9b","status":"UNKNOWN","surface":"retrieval"},{"bytes":445,"file_id":"F0078","format":"other","input_sha256":"25a56d3b1810789aa8f6145cf1451bf426c2ffb35867ab689fe169b70467a27c","status":"UNKNOWN","surface":"retrieval"},{"bytes":251238,"file_id":"F0079","format":"other","input_sha256":"554c24657aacd3ab4e7767f2f7b98459c0ea5f98506b19799161ecb70b0d9b27","status":"UNKNOWN","surface":"retrieval"},{"bytes":202060,"file_id":"F0080","format":"other","input_sha256":"834b30271914206fc3194e99c47600455a5fd103bca7eef7c2a5c2c59ee9070c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2468055,"file_id":"F0081","format":"other","input_sha256":"863d42fa735d84a5574f005c0cbf1c392b20c05db8c2eb00afa8ad0e83d49238","status":"UNKNOWN","surface":"retrieval"},{"bytes":13626,"file_id":"F0082","format":"other","input_sha256":"d9bc62b7c7f9ab8ae54294b6220c7e2efa8be35937cbedfcae5f346ed3ea2d76","status":"UNKNOWN","surface":"retrieval"},{"bytes":2533,"file_id":"F0083","format":"other","input_sha256":"64389b599463cfc41f2e0406b82bec1a6160cd952177927536ed8ec4072b853a","status":"UNKNOWN","surface":"retrieval"},{"bytes":37374,"file_id":"F0084","format":"other","input_sha256":"65fef21fbe3258592f83014d9e24d04098070b28fb21538d220ac2f38fe2f348","status":"UNKNOWN","surface":"retrieval"},{"bytes":99276,"file_id":"F0085","format":"other","input_sha256":"0cfe60c763e1913c287406bb509ffcfe9959794334cfc6c2b9c1c6e97cfc7e4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":32539,"file_id":"F0086","format":"other","input_sha256":"be41630d217fdfeaee87b8feca43be830cb4dfca60992f3d50c58eea7ee282c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":172367,"file_id":"F0087","format":"other","input_sha256":"05b123817ad07e9b3ddd5cccfbd147ac8d97c98f0babbc83c81eac09006d6d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":44408,"file_id":"F0088","format":"other","input_sha256":"46624e18141a00b3ce7961dd1f163652564632b235a0d23460e8543402a7b254","status":"UNKNOWN","surface":"retrieval"},{"bytes":664,"file_id":"F0089","format":"other","input_sha256":"2fbc11c24493303c51a7596a24d0caf74da6136f35d29b6645c92606e50287a7","status":"UNKNOWN","surface":"retrieval"},{"bytes":7004,"file_id":"F0090","format":"other","input_sha256":"1a767fe89d3ed41de7c1d44eadb27e2f14429ccd20afedb0a5c6cb3ba0bc05ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":35981,"file_id":"F0091","format":"other","input_sha256":"c6b6122afce6e20f0118138a3f10a6b0138fa5ce77f2a9ae56c5eafe873b1200","status":"UNKNOWN","surface":"retrieval"},{"bytes":1697822,"file_id":"F0092","format":"other","input_sha256":"310d3d493857d3f7713e8305a05908287d5ea2606be47fd8227fde316cb07002","status":"UNKNOWN","surface":"retrieval"},{"bytes":5290,"file_id":"F0093","format":"json","input_sha256":"8aee5fbc637185d6d634957129a6332f22123a9d719fe06bf0acd5b5f4740621","parser_result":{"parsed_sha256":"f708944a0c9c4c33337336e60e1efe9abbc77de56c61b1d6fe11efd2ce061da9"},"status":"PASS","surface":"retrieval"},{"bytes":2202,"file_id":"F0094","format":"json","input_sha256":"e1ff5b8b69a210f5d619ee46e500fd409f893d4ce65d96ed4209ba631719df2d","parser_result":{"parsed_sha256":"d3d816073dc6daf8f34d61726c6a1509ee82d42a4a7ca9f28c2482bda263de0f"},"status":"PASS","surface":"retrieval"},{"bytes":814,"file_id":"F0095","format":"json","input_sha256":"1dba905fff06b87aff7d78f52d221a5b6d941227711ffa60df642c40d8a49fb4","parser_result":{"parsed_sha256":"32854d708090310873a1ee2c28ccce6d7a6cf9b4c91c35b6ff8e3703b920e83a"},"status":"PASS","surface":"retrieval"},{"bytes":1691805,"file_id":"F0096","format":"other","input_sha256":"c108329dc8cd25e795c0e3dbca4a075f7a01ab48448305ea8030e7bf25c8b881","status":"UNKNOWN","surface":"retrieval"},{"bytes":4580,"file_id":"F0097","format":"json","input_sha256":"227537f721ca21cad74b5e37a92866524340a3ed3e5cf8d121a96fb45e19ec7c","parser_result":{"parsed_sha256":"dddc4dba04c2db18e545c7ae8f727ad9e323f57660759d195b974ff6438255f2"},"status":"PASS","surface":"retrieval"},{"bytes":2826,"file_id":"F0098","format":"other","input_sha256":"65339b927bc7279262762195c3cc467fc5d58e8456b6fa71ac82dbe866cd9055","status":"UNKNOWN","surface":"retrieval"},{"bytes":518180,"file_id":"F0099","format":"other","input_sha256":"eded86414e5d120f7f9702433ef459f72999286010d903f2af1b94c122414bae","status":"UNKNOWN","surface":"retrieval"},{"bytes":285714,"file_id":"F0100","format":"other","input_sha256":"f499cfeb305234725acac289b1ae23e0b06f22e8c3f4e56065fd0dfdc07ab91e","status":"UNKNOWN","surface":"retrieval"},{"bytes":56740,"file_id":"F0101","format":"other","input_sha256":"fccd6f027bf79f238daa840a1b8d646721794405d1c82845d038114ac4c7ebad","status":"UNKNOWN","surface":"retrieval"},{"bytes":908,"file_id":"F0102","format":"other","input_sha256":"c779a2182dc6796a8a1e8dc60461d2a4b6fe6732694edf5b25eb65bc8cf558dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":166638,"file_id":"F0103","format":"other","input_sha256":"9edfe5f572f2968b200362ce50e78db451a76e285cb0d49ed0e56128fc7e4b9e","status":"UNKNOWN","surface":"retrieval"},{"bytes":127818,"file_id":"F0104","format":"other","input_sha256":"d1b80cb440583aa210279945fb74290b2465cd4cd125c8596426ab446e7c7dbe","status":"UNKNOWN","surface":"retrieval"},{"bytes":67,"file_id":"F0105","format":"other","input_sha256":"79af00510fe7fe1e674e53bcf4eb86e377a3b8736db760b7b42bdf707cf31144","status":"UNKNOWN","surface":"retrieval"},{"bytes":311212,"file_id":"F0106","format":"other","input_sha256":"686054b1a91d99078f09ec028eca821f511118e7c7dca813e791c5c93c1e5a35","status":"UNKNOWN","surface":"retrieval"},{"bytes":605,"file_id":"F0107","format":"other","input_sha256":"e797a107a72e850a0c0723d0a23b509eea123b9e23a36d980a5aad5d4443ce68","status":"UNKNOWN","surface":"retrieval"},{"bytes":340191,"file_id":"F0108","format":"other","input_sha256":"2bb566b144cdd81cb6655f6394f45bbe2994b1a5012ad008dc912a1022b0688e","status":"UNKNOWN","surface":"retrieval"},{"bytes":22320,"file_id":"F0109","format":"other","input_sha256":"5a953f43b7edcccf0c3d251680554c557511b8029f5f6186e9112d5f73d4e1c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":54725,"file_id":"F0110","format":"other","input_sha256":"21c5e1e6f0adbf2981f4659634d20860e5aba707e75c377d8ecf75ae1a2903ac","status":"UNKNOWN","surface":"retrieval"},{"bytes":51833,"file_id":"F0111","format":"other","input_sha256":"32cde0578307fa81f649b51010c9b8305d0e237f18e91427f244d97b813ef50e","status":"UNKNOWN","surface":"retrieval"},{"bytes":460455,"file_id":"F0112","format":"other","input_sha256":"17cddc7241fb7a8091e7534a01b1bef8a4302fafd00209852f7b35c47e8d4ebf","status":"UNKNOWN","surface":"retrieval"},{"bytes":5669,"file_id":"F0113","format":"other","input_sha256":"8b80282033b4d24e4d80023548d81bc77bd808501b8bbaaddfc6e26d7d6e192f","status":"UNKNOWN","surface":"retrieval"},{"bytes":193983,"file_id":"F0114","format":"other","input_sha256":"3ac30efd31ff5ec581ce19dfca05e953b1fcd55fc9fa80d5f7bf7af91845b90a","status":"UNKNOWN","surface":"retrieval"},{"bytes":45208,"file_id":"F0115","format":"other","input_sha256":"70857b0ea81abcd45bff47a1f4a576ab6494f2e4c0517428519a76f4d5996181","status":"UNKNOWN","surface":"retrieval"},{"bytes":88490,"file_id":"F0116","format":"other","input_sha256":"3282287aadc2cb4ba4b960ababfe00ebc8af69ef8c09122345981910600b2fdb","status":"UNKNOWN","surface":"retrieval"},{"bytes":2243,"file_id":"F0117","format":"other","input_sha256":"fec72389994d65ed64b2fadacc431f90e0fcfc8de0a16ed8561c1e4d43ab19a1","status":"UNKNOWN","surface":"retrieval"},{"bytes":340231,"file_id":"F0118","format":"other","input_sha256":"a032d09645e4bffec2e9a600226cf8760e998c692db80bd842dd428e405deed7","status":"UNKNOWN","surface":"retrieval"},{"bytes":2509403,"file_id":"F0119","format":"other","input_sha256":"238db09b51380f31347eb7aef08da24068b9341d9eb7aa71a2412f29145b9638","status":"UNKNOWN","surface":"retrieval"},{"bytes":284863,"file_id":"F0120","format":"other","input_sha256":"757bd5935e45f60c172b25ba59e574f7c28f13140366a52dc431ef28b4242cbf","status":"UNKNOWN","surface":"retrieval"},{"bytes":2994,"file_id":"F0121","format":"other","input_sha256":"7b1ab12e0f3c3376f49959a02ca974a2116cca8c4c295ae1205d9b08a9ec4b7b","status":"UNKNOWN","surface":"retrieval"},{"bytes":39052,"file_id":"F0122","format":"other","input_sha256":"5f9cf5aa6bf05d6f83ff27099731433697480364ba213c7f6420a754e6fadc1e","status":"UNKNOWN","surface":"retrieval"},{"bytes":42966,"file_id":"F0123","format":"other","input_sha256":"68d72440bed97a85c9aa4a5cfaf19fd95abd40d7d8b1ca92df39987ca79ae25e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2079,"file_id":"F0124","format":"other","input_sha256":"b28a3fd55e693adc21abc873723f4ab23526b49b295920ddc4ead4ba6107caf3","status":"UNKNOWN","surface":"retrieval"},{"bytes":264717,"file_id":"F0125","format":"other","input_sha256":"5a150dafd20d41257ccb62dc3541e13ce27728a91a9894835f480019f80cf7e3","status":"UNKNOWN","surface":"retrieval"},{"bytes":54184,"file_id":"F0126","format":"other","input_sha256":"5ea3fb1c059410303b35de871a277cd8d32e5de88c6d1b35f0fd730a7e9ec2af","status":"UNKNOWN","surface":"retrieval"},{"bytes":51140,"file_id":"F0127","format":"other","input_sha256":"c0509d73e89096f9739ae80e93c4e69d1b048f72bf20d0cde8e4b19ec1be96e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":52132,"file_id":"F0128","format":"other","input_sha256":"0ebffa262394d9ca6ce19213e911d78ce7ba8da8a3622b7cdca62352897be29f","status":"UNKNOWN","surface":"retrieval"},{"bytes":70949,"file_id":"F0129","format":"other","input_sha256":"e392428d6efd9f582c2248474a1fdb425521084f731b2497a3153c42e9a3bd7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":102162,"file_id":"F0130","format":"other","input_sha256":"b802f27c2c79c87b30efca4127cf626f4a2f942477ce2c465efeac8fef518ed3","status":"UNKNOWN","surface":"retrieval"},{"bytes":374062,"file_id":"F0131","format":"other","input_sha256":"bc76cdc6af239ac1cc5ff8a623725fb7ba4423f57480ba5293222d6e7a0a485b","status":"UNKNOWN","surface":"retrieval"},{"bytes":50832,"file_id":"F0132","format":"other","input_sha256":"05fcc191afb3497b38faccfc97a1d2bdabf79824312e8b3c63db7cfa56d361c6","status":"UNKNOWN","surface":"retrieval"},{"bytes":338415,"file_id":"F0133","format":"other","input_sha256":"be2cd8e378ebf005c8f05554f351cfb14c116afcb0560826f5e793516764aaad","status":"UNKNOWN","surface":"retrieval"},{"bytes":66048,"file_id":"F0134","format":"other","input_sha256":"c9717fc3788a52f698a69eefada6181e224e2b22ea1f69fa2590cb8f626a5d9c","status":"UNKNOWN","surface":"retrieval"},{"bytes":891,"file_id":"F0135","format":"other","input_sha256":"3477808db1e02a6870bccbd193673ed20ea0b8cec5770b72abc3df495409c7eb","status":"UNKNOWN","surface":"retrieval"},{"bytes":15586,"file_id":"F0136","format":"other","input_sha256":"f3a2a0e4a735a33d4fc41ee02c9deab51180e16845b5c9d7b1de6b369b8e5209","status":"UNKNOWN","surface":"retrieval"},{"bytes":310232,"file_id":"F0137","format":"other","input_sha256":"65d481d3364568bf807cfce2dd0e6660deb18fda99c46d1fdf33a2635fb8d995","status":"UNKNOWN","surface":"retrieval"},{"bytes":49034,"file_id":"F0138","format":"other","input_sha256":"16d13416831b119de623938c3b283b55e2be2b7f9ea96f4088d3a384cb4c2f8b","status":"UNKNOWN","surface":"retrieval"},{"bytes":28048,"file_id":"F0139","format":"other","input_sha256":"7a0d3f0d4c99d1b20a8636c76b66e402f3da228a967df944e16090dd2b5b65fe","status":"UNKNOWN","surface":"retrieval"},{"bytes":58796,"file_id":"F0140","format":"other","input_sha256":"b314eabc1da803a601542221affadb2310bc7511ffd39590e6d9c25a2c04ea9a","status":"UNKNOWN","surface":"retrieval"},{"bytes":44550,"file_id":"F0141","format":"other","input_sha256":"b4911a7d263b45dee5854fb2d901cf6648427429267498263911409b10c8effb","status":"UNKNOWN","surface":"retrieval"},{"bytes":435328,"file_id":"F0142","format":"other","input_sha256":"87dfb88a9a41816b925e12ac824fba37475b3d59125a4ff3d8e0653fba9366b6","status":"UNKNOWN","surface":"retrieval"},{"bytes":1483,"file_id":"F0143","format":"other","input_sha256":"151918e6992efc4ef7e4bcdf41e1675ed6479dbda2f11044bed78d93a925e82a","status":"UNKNOWN","surface":"retrieval"},{"bytes":1695,"file_id":"F0144","format":"other","input_sha256":"9c9992f0ad078d63418324aef261e843a64e121b6a73561e8c869794429f02d9","status":"UNKNOWN","surface":"retrieval"},{"bytes":103130,"file_id":"F0145","format":"other","input_sha256":"f41e15a48aab46bf58eb4db848d113a0abd4c12e7eb93d3d277f05805fdf9176","status":"UNKNOWN","surface":"retrieval"},{"bytes":280668,"file_id":"F0146","format":"other","input_sha256":"7618698e5b814c9ea797c05fce955f7d018a0fff5ffcd8a602481bd0c5dea1aa","status":"UNKNOWN","surface":"retrieval"},{"bytes":259152,"file_id":"F0147","format":"other","input_sha256":"f90bdd89a3b3de035777904d2aca52c65863b2ce8807f6c7e9480cbfefb8ab24","status":"UNKNOWN","surface":"retrieval"},{"bytes":36885,"file_id":"F0148","format":"other","input_sha256":"14c9791c2cd281bcd4367f9ae10393528b80f321a5ad2489397c95d18ad0cb2d","status":"UNKNOWN","surface":"retrieval"},{"bytes":424386,"file_id":"F0149","format":"other","input_sha256":"de3f66ac6227427f5101567ca1b649af6e201e8b01c5a404fb233215daa5d09a","status":"UNKNOWN","surface":"retrieval"},{"bytes":51960,"file_id":"F0150","format":"other","input_sha256":"13380b83629b30261bdc416b36aa0417ae3dcfb5f1fc1731cd649f2e39f9e396","status":"UNKNOWN","surface":"retrieval"},{"bytes":5282,"file_id":"F0151","format":"other","input_sha256":"dcab1f00f5290af69f780566a225724babc37d1c3883f91b84ee08ce7443f05b","status":"UNKNOWN","surface":"retrieval"},{"bytes":234078,"file_id":"F0152","format":"other","input_sha256":"8275c6b2214a41543e77e9e2507ac430678f796ee408162530e5a82a8a80e2e9","status":"UNKNOWN","surface":"retrieval"},{"bytes":3088,"file_id":"F0153","format":"other","input_sha256":"53972115ebce213a6634f6117d11a79074dd7636c05558184a08e881b5077b7e","status":"UNKNOWN","surface":"retrieval"},{"bytes":9288,"file_id":"F0154","format":"other","input_sha256":"b260e63bc1917731965f725e8c29d3b046ecdf9a8f8c39cc2ff6ecd4f05cb398","status":"UNKNOWN","surface":"retrieval"},{"bytes":409,"file_id":"F0155","format":"other","input_sha256":"86a874c9b04e588e9c04d2a7cf1c5caff867ad566862a218a502ed8af514492e","status":"UNKNOWN","surface":"retrieval"},{"bytes":2746,"file_id":"F0156","format":"other","input_sha256":"7d30a59e94d0b5b01aa5f092c03f329d49d768ca6a607e127cd4c17d998978fe","status":"UNKNOWN","surface":"retrieval"},{"bytes":2068,"file_id":"F0157","format":"other","input_sha256":"3a4007640a1106d03563fc40a7da9d702d1766a3aede8a53b8ba013460681d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":15565,"file_id":"F0158","format":"other","input_sha256":"5bb657e8424bd3ef518fd596dbe47dcc269780ac09b671d54a7e4fbd96b90197","status":"UNKNOWN","surface":"retrieval"},{"bytes":16679,"file_id":"F0159","format":"other","input_sha256":"e12009b30e6b26246fd4c61504efa5ff58c27bbad488f9d30e78fb68fd216a77","status":"UNKNOWN","surface":"retrieval"},{"bytes":11418,"file_id":"F0160","format":"other","input_sha256":"53ff1724b2b5e44182ed6400c735d5d9a96f233f29466870ffb35adc7a37cbe7","status":"UNKNOWN","surface":"retrieval"},{"bytes":13909,"file_id":"F0161","format":"other","input_sha256":"c2c442bf4a9c2f0b60e393f6f9e66a7fb0e438b012e710eea7f511ae6996fa30","status":"UNKNOWN","surface":"retrieval"},{"bytes":30380,"file_id":"F0162","format":"other","input_sha256":"c9cd1c85c965bf232ebb7990fb12b704faae642fe8cc59e0fc0012ad8fe018d2","status":"UNKNOWN","surface":"retrieval"},{"bytes":2886,"file_id":"F0163","format":"other","input_sha256":"c236831971d855b9a1076ee8017f8337624cc465c3a2aa312cd627a48b97ce80","status":"UNKNOWN","surface":"retrieval"},{"bytes":26935,"file_id":"F0164","format":"other","input_sha256":"1581cc0b4d222a7987dc33d23d6d2c838d52188236f7fdeaa2f7062ae4d8d8cc","status":"UNKNOWN","surface":"retrieval"},{"bytes":36914,"file_id":"F0165","format":"other","input_sha256":"40f9e07bc83b5457ae701d41d00d69297a03fc982539d756f3e8108a1d78d39c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2395,"file_id":"F0166","format":"other","input_sha256":"2d2291fd53efbc690ab6081403499fa7a349067853e5b82b2aa569baec6bb455","status":"UNKNOWN","surface":"retrieval"},{"bytes":324,"file_id":"F0167","format":"other","input_sha256":"8518278e6aeed154ebd83edfaf469cf3c3b3407191654acfceffc920888612ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":672,"file_id":"F0168","format":"other","input_sha256":"6fe8155f7b419afe25a48a2a983a55276c4bb1064bbb785d7e63ab0787cfbd19","status":"UNKNOWN","surface":"retrieval"},{"bytes":1364,"file_id":"F0169","format":"other","input_sha256":"6ab8c22da01678d75e8e37c3af0cf7c699ca2a779b6072787cecac64dcf575dd","status":"UNKNOWN","surface":"retrieval"},{"bytes":3518,"file_id":"F0170","format":"other","input_sha256":"15d969c5024d5bdaa7ca82de580baf4b4b9e5c86a280b8580cbe35e415d999c7","status":"UNKNOWN","surface":"retrieval"},{"bytes":111511,"file_id":"F0171","format":"other","input_sha256":"d636283061612abbf119857dddccbc76b3c794e88203c248ecc54f25b6ae3d1b","status":"UNKNOWN","surface":"retrieval"},{"bytes":74750,"file_id":"F0172","format":"other","input_sha256":"5d9ade34a7ddcc75539474782f9f829925dcc3fa9f0cf611e0f56e6ae55288bd","status":"UNKNOWN","surface":"retrieval"},{"bytes":91,"file_id":"F0173","format":"other","input_sha256":"981aa579d8f7d27edb6df966924be89850c19842b62bc65a684d44834f986b08","status":"UNKNOWN","surface":"retrieval"},{"bytes":382346,"file_id":"F0174","format":"other","input_sha256":"963f8ed8cefda4ead19c35c2fdf43c8fa755a2c6929e9132bdaefe229243d2dc","status":"UNKNOWN","surface":"retrieval"},{"bytes":284,"file_id":"F0175","format":"other","input_sha256":"ecb64e5d56d719285f768f76044f405ef902c6c9ac8ddc944906cfaf753f6c7f","status":"UNKNOWN","surface":"retrieval"},{"bytes":550996,"file_id":"F0176","format":"other","input_sha256":"7b011c7d48ea0a7ddc87a430c6b087471cd9bd5d7901a30b262f511354ff30f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":580,"file_id":"F0177","format":"other","input_sha256":"a2aa77872218e585430282664c7b5e257eba0eff10d69a7e260f39ea8c0fe2f1","status":"UNKNOWN","surface":"retrieval"},{"bytes":17528,"file_id":"F0178","format":"other","input_sha256":"d405b4514a5ebc7c14eb1cbeaf879c200e73b9a0cac4db734d89d5c6232e0500","status":"UNKNOWN","surface":"retrieval"},{"bytes":418436,"file_id":"F0179","format":"other","input_sha256":"3d84cb7e29db24c50df905ec18561920c16aa5ae7d343e092f57512463929cd6","status":"UNKNOWN","surface":"retrieval"},{"bytes":5520,"file_id":"F0180","format":"other","input_sha256":"814995d7518a98f1aba8b615754fd72e5cce0e9cafadbca06ccf5d7dc704b723","status":"UNKNOWN","surface":"retrieval"},{"bytes":10392,"file_id":"F0181","format":"other","input_sha256":"0eff07294d43b72fa792e0cd2f38e85c8b7692118d164712543d5fe47f5f299a","status":"UNKNOWN","surface":"retrieval"},{"bytes":292245,"file_id":"F0182","format":"other","input_sha256":"b6c192c4ea5506a0bbd0dec4231b25869d2845f8f015da51d13df29adaf25606","status":"UNKNOWN","surface":"retrieval"},{"bytes":405347,"file_id":"F0183","format":"other","input_sha256":"fd71e999b614d92e3e1a30c933df715ca196cc9401d436b09f81075c6dea0588","status":"UNKNOWN","surface":"retrieval"},{"bytes":16459,"file_id":"F0184","format":"other","input_sha256":"7e78607a71dee9bab9e2609ff7763389ca899419f8b9ea87d7d93c2ecb112c34","status":"UNKNOWN","surface":"retrieval"},{"bytes":151233,"file_id":"F0185","format":"other","input_sha256":"6119149f61728d3fcc75867565fc38745d25bcbb8095335c7157fe178c3f3d9a","status":"UNKNOWN","surface":"retrieval"},{"bytes":445,"file_id":"F0186","format":"other","input_sha256":"25a56d3b1810789aa8f6145cf1451bf426c2ffb35867ab689fe169b70467a27c","status":"UNKNOWN","surface":"retrieval"},{"bytes":251238,"file_id":"F0187","format":"other","input_sha256":"554c24657aacd3ab4e7767f2f7b98459c0ea5f98506b19799161ecb70b0d9b27","status":"UNKNOWN","surface":"retrieval"},{"bytes":202060,"file_id":"F0188","format":"other","input_sha256":"834b30271914206fc3194e99c47600455a5fd103bca7eef7c2a5c2c59ee9070c","status":"UNKNOWN","surface":"retrieval"},{"bytes":2468055,"file_id":"F0189","format":"other","input_sha256":"863d42fa735d84a5574f005c0cbf1c392b20c05db8c2eb00afa8ad0e83d49238","status":"UNKNOWN","surface":"retrieval"},{"bytes":13626,"file_id":"F0190","format":"other","input_sha256":"d9bc62b7c7f9ab8ae54294b6220c7e2efa8be35937cbedfcae5f346ed3ea2d76","status":"UNKNOWN","surface":"retrieval"},{"bytes":2533,"file_id":"F0191","format":"other","input_sha256":"64389b599463cfc41f2e0406b82bec1a6160cd952177927536ed8ec4072b853a","status":"UNKNOWN","surface":"retrieval"},{"bytes":37374,"file_id":"F0192","format":"other","input_sha256":"65fef21fbe3258592f83014d9e24d04098070b28fb21538d220ac2f38fe2f348","status":"UNKNOWN","surface":"retrieval"},{"bytes":99276,"file_id":"F0193","format":"other","input_sha256":"0cfe60c763e1913c287406bb509ffcfe9959794334cfc6c2b9c1c6e97cfc7e4e","status":"UNKNOWN","surface":"retrieval"},{"bytes":32539,"file_id":"F0194","format":"other","input_sha256":"be41630d217fdfeaee87b8feca43be830cb4dfca60992f3d50c58eea7ee282c9","status":"UNKNOWN","surface":"retrieval"},{"bytes":172367,"file_id":"F0195","format":"other","input_sha256":"05b123817ad07e9b3ddd5cccfbd147ac8d97c98f0babbc83c81eac09006d6d01","status":"UNKNOWN","surface":"retrieval"},{"bytes":44408,"file_id":"F0196","format":"other","input_sha256":"46624e18141a00b3ce7961dd1f163652564632b235a0d23460e8543402a7b254","status":"UNKNOWN","surface":"retrieval"},{"bytes":664,"file_id":"F0197","format":"other","input_sha256":"2fbc11c24493303c51a7596a24d0caf74da6136f35d29b6645c92606e50287a7","status":"UNKNOWN","surface":"retrieval"},{"bytes":11011,"file_id":"F0198","format":"other","input_sha256":"513e27d0ed55bde43fd2f6b0be07bd151a6e5b8e6c18b6dcae6ebde845c475c4","status":"UNKNOWN","surface":"retrieval"},{"bytes":2045,"file_id":"F0199","format":"other","input_sha256":"0f14c92d7e87fae3ba9504d76ef795daea02feb462beb88900217d1ed2b9da5c","status":"UNKNOWN","surface":"retrieval"},{"bytes":35981,"file_id":"F0200","format":"other","input_sha256":"c6b6122afce6e20f0118138a3f10a6b0138fa5ce77f2a9ae56c5eafe873b1200","status":"UNKNOWN","surface":"retrieval"},{"bytes":500471,"file_id":"F0201","format":"other","input_sha256":"3bd36f733fd4dd462915bbd7158b6a607fc5c8d0e047c5a7e7d629508b44af1c","status":"UNKNOWN","surface":"reference"},{"bytes":53356,"file_id":"F0202","format":"other","input_sha256":"cc43b473bf46681f44a6fab57737b789e9bbb28af59d2ddfd6d189c7f6902044","status":"UNKNOWN","surface":"reference"},{"bytes":53287,"file_id":"F0203","format":"other","input_sha256":"84d22c16da4f90771cfc6d9ae18e9017ffd9c47a17173bd75d82f94b05087d36","status":"UNKNOWN","surface":"reference"},{"bytes":3327,"file_id":"F0204","format":"other","input_sha256":"2033f9cf2b62df2a2016b28ba3b5dd07e3e47aa8ab7557323d1f795411300822","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"e6107c9add2d49079add31c055b1ac6a96cadef3e9a98a06b69a38d42b218b1d","metadata":"399eee88e2ddb69b798326dbcfb7df15d9d63492886ff939f4211aaae20ed879","rubric":"22266d2311f355aee66e5693aa995569bfe1f1676feb4b8f5665e0a89fbb2ed5","seed":"97c6c39bd4b2625c348f5ae4825615d18ac024d0dba35fbd8fa816742b253649"},"reference_tree_sha256":"6718f76d82297fade3975bbd3ba087ac74aa7c6bef02ec9c03858f60f494ce5e","saved_spec_sha256":"74b9fe311f4b8561773e7588525b4bfbf1ca951df071bedc8a38606ac881cb74"},"public_id":"P001"}
{"calls":{"fetch":[{"argument_utf8_sha256":"382d83935f54c979a73159ac90b01215024552cf74d815a48ba0cd05346a44e5","call_id":"F001","called":true,"response_sha256":"b862c68fd058f96b8735c86a6254583f1b4dc5b153edbfc91f5570aca94fbd49","returned_content_sha256":"a04d7b16fe46dd391efa94a0d6dbfbab2f636622bc84aefa4e1d369b46aa8ad8","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"2efdab5afef25e149f1e58ceca9e45606d024b3d6e51eb07aba2616e2e6c4cdf","text_characters":3561,"text_sha256":"d1da83bf6a2b987d3d8a79b54b99d9eb3a0d5127ed1ff4638ed9b0d7fa9ec6ed"},{"argument_utf8_sha256":"c2e8edb5c134df23254d186aacd7c449cad40364af810281610ed07b2a896116","call_id":"F002","called":true,"response_sha256":"cd372c48bdc4a7ef7ed38b5b88450cc29d5555384cba95907ba3b86459ce6639","returned_content_sha256":"bbf0192bf944f3ae4028bd8a7a703df11cd0630c9be83e582cd13b141a7b5d03","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"dbabbf5ec3dfc6a7e854b4c8d4fc32bf139ce87e7cc8d14b8d68597d2669fee2","text_characters":14176,"text_sha256":"66aa65d922458a086789b1946d5adf4783685760ff480d501fba057551400374"}],"search":[{"argument_utf8_sha256":"25f79eefc998ea68295b79b3ff90bb625b7f351960c24e19d3647d35c63d9f1a","call_id":"S001","called":true,"response_sha256":"2c57a784c97d04a36723aa050f51ff930080e2872a7c3d91155b9f7e9e268781","result_count":1,"returned_content_sha256":"67e32b074e73aee3b9b60f11596b044173b19ae2ca8064a2133ea80e27326ee4","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"277c0501502434ecd64f61fd61b18579b9fd5468a1e54781a66a09fac951f500","call_id":"S002","called":true,"response_sha256":"6c5f434f1203c489442d39dfa42b4f79e9b215bbd9e36ce22f6d5d17a06e9b44","result_count":1,"returned_content_sha256":"a83090feba48db5ec6a233db75b7d9e03f46e15f3311dab83080f515e0d95741","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":84650,"file_id":"F0002","format":"other","input_sha256":"2efdab5afef25e149f1e58ceca9e45606d024b3d6e51eb07aba2616e2e6c4cdf","status":"UNKNOWN","surface":"retrieval"},{"bytes":1403,"file_id":"F0003","format":"json","input_sha256":"3e73a9645ed946a0bf835cebe781936c62d579865235f20377bf76a946ac0981","parser_result":{"parsed_sha256":"153703390ba5554def3e64b2859cf3b5daf450e4584e5d6a827e0ca1313a6458"},"status":"PASS","surface":"retrieval"},{"bytes":301,"file_id":"F0004","format":"json","input_sha256":"473c53b1a361890005e67ac05b3a39d9f28debfd51fa735d9c01a2e7b0828419","parser_result":{"parsed_sha256":"7287eecc5a811e461ce6e6c8f6e405458e90e9907b7ea77ec843a4ff003164f9"},"status":"PASS","surface":"retrieval"},{"bytes":181499,"file_id":"F0005","format":"other","input_sha256":"dbabbf5ec3dfc6a7e854b4c8d4fc32bf139ce87e7cc8d14b8d68597d2669fee2","status":"UNKNOWN","surface":"retrieval"},{"bytes":84640,"file_id":"F0006","format":"other","input_sha256":"c044f7bec680d2a902cf43408fea6e3b87c595c82fa859c0a16f5f9f47084af6","status":"UNKNOWN","surface":"reference"},{"bytes":92352,"file_id":"F0007","format":"other","input_sha256":"acb6a5f0cacc1c3e8db737e32d8cd2806935dfe12958843db6e4b1a516514b88","status":"UNKNOWN","surface":"reference"},{"bytes":2439,"file_id":"F0008","format":"other","input_sha256":"ac273550d226e658f77cf15685884aea68c7d5e805250c1d869828acc580fe10","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"0e06b01dadd225f6c4b19dadc231582cb366d28924a416b6883978693a9dfeac","metadata":"377e3d1c3fc3ad437dfdadc15921363ed040442ff1e83f2d89e50f59dc603f45","rubric":"76486af3eaee0b01dea71f005a78592fd7a971c948f83458cd9e5c3f206cf8a2","seed":"c61f154150dc8827771a033592f202d4268f8f11cdac589ec85b99799815b9b2"},"reference_tree_sha256":"fc34f6260f9db67c42acbf4a433e98bf50075b3f27ecb861312b6e3fe0d37f97","saved_spec_sha256":"574e15de76b4e56b43d25d9635b25db5453a8d72cf67eea53be927b89a4985d6"},"public_id":"P006"}
{"calls":{"fetch":[{"argument_utf8_sha256":"f042ad1d222e7660cc5b39489390b040eaccae6de08d14df3a0065610a6f01cd","call_id":"F001","called":true,"response_sha256":"bba7a9422f25ce49f01e86016901b0eb53d599541a3bd1b35f17ff5505cd5093","returned_content_sha256":"68855963356461047f530110daaf04f066df18f2cd65402f74afed4e56efa051","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"1718045ddaa7f3d84924b1495982c3259075a8069838acc2677cd78d947adff0","text_characters":3619,"text_sha256":"de0913123434ee9dc8f1767bd64fbbd796a69ec12c641773300398c862e74022"},{"argument_utf8_sha256":"31715b28333807e415c41c467d0407f228e06d16c0d2eb859405893f488ef69f","call_id":"F002","called":true,"response_sha256":"9488d47f509336afcb61167d05c3ae4bed27f1ccc7960bbc2d31ef0a6c683a52","returned_content_sha256":"fd8ed3bb0a07c845c68c43cd0921f9516def5ced9b3589597b4ed5a925f0bb7f","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"59c3fb3d43fe36033b8c0fc8330322f328c184f978f0d5f77ef9839b07834b50","text_characters":1573,"text_sha256":"3144a19152ec7bbd4931c77ff5dcbe28aa7c4b05c5bfb59128503f3c73b49b17"},{"argument_utf8_sha256":"185c62e46739390d392d3e32176dde7ef83a9c7e8ed553f934be58b5bca0e32f","call_id":"F003","called":true,"response_sha256":"8b9e5a617f80b228f75e89f073c96257b8592e095de067ec79bf342ff10bbdd9","returned_content_sha256":"3be4757c81b262b9dd1498dd9ffdbe7928f6be10b0ab304cc96ead760011efed","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"8bdab10eecd2f24512f568346627f9d0aa7678e849e32fdacd135a3de942a0fc","text_characters":3018,"text_sha256":"50f30ca7ee3ad03fe04ad372834e8a8b2fde16a4a1688218c1b333a580d1d14d"},{"argument_utf8_sha256":"921d8bee72460b1110bfe3a99dabcc8f1d21ebe000599ce7974db7b6964b8e2b","call_id":"F004","called":true,"response_sha256":"a3a6ab3c6006531a159aa1f208cf9e77bc7f5dbd347bb2c4217443a854aa3b43","returned_content_sha256":"9df9be51aaa44820be4a661d1575a5e1a40bbed918c22f8d82b10e9002e7cc46","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"466278f3b86090db8d977373aff6500858e1d04f506623f6bdbc5f767d5dd110","text_characters":2532,"text_sha256":"b448d07beba88fdb2c1d7cc148c670c6e154e6248ad6254609446594863f389d"}],"search":[{"argument_utf8_sha256":"0a5cfbb1844dad9b2743fee84e7ac3362ad21299727e83d18c9a6ca2f7efd948","call_id":"S001","called":true,"response_sha256":"6d4a7bf5c0eacec4fd3bab155564cf8d1bff21be82b860de9059aaa4d160d9ff","result_count":1,"returned_content_sha256":"1e9a6a497a910d75bf014425e963ab52b14ae347dca298dff9b6770d5d24263e","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"717b29fdd37fc2f6e802537ca94c9e37b5ab76de98ce48e07447e663cca29d10","call_id":"S002","called":true,"response_sha256":"f0930e513a7c8800aeca9c53961edd4a73e1f5c259d628cd845609677a5a6f48","result_count":1,"returned_content_sha256":"a427bee634339468e22ba60a075a68ba8e6cbea0f80598d26d8a113b2192e174","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"db33b6b3ddaae6471e90efb0a0e7dbf7462486216f3f1f128afd2ff54eb469ae","call_id":"S003","called":true,"response_sha256":"22e9c77a15504268201964adef877e06d9e9c88fb6c36fd53b46a8c5a1102bdf","result_count":1,"returned_content_sha256":"4c2915c3ef9e7be8e76e361f124b4fbfb2d8a26417c68531bcac5c5a3d57a074","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"9d168eda012b677b5e2e6466ee55e274d57530bb2999146e1af44624946fbffa","call_id":"S004","called":true,"response_sha256":"bd184446e098d77661c36b76857f06b82ae99cfbd176c4e0744baf11eb46532c","result_count":1,"returned_content_sha256":"c182829872f22a5fc2fdf7e1ee81cf9014b4d2080ee4da372b1fadf376ce9965","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":2520276,"file_id":"F0002","format":"pdf","input_sha256":"ac1c2efd2ed794670bcaf4d344848fc179711bfb7cb694b246bff8ea06c7968b","parser_result":{"pages":7,"parsed_sha256":"ee03ab38bc9714e4ec4c2a4191a2f6dab7da45796cecfe13bd1c5c3442804da8","text_characters":3893},"status":"PASS","surface":"workspace"},{"bytes":3413128,"file_id":"F0003","format":"pdf","input_sha256":"1fa79c3ae59286d8b595e8e36c7c04898e083ec5078e6931cbeceafbb796efa1","parser_result":{"pages":39,"parsed_sha256":"b85dae3dd3910cd52b88bd9597cdf5e465197f2df2584364ba8f1e872795bfd1","text_characters":16998},"status":"PASS","surface":"workspace"},{"bytes":499,"file_id":"F0004","format":"other","input_sha256":"48fbfee1b86b2dafe9e8383f517ac5ae29abd768894b7d837812ef2b8dec09b8","status":"UNKNOWN","surface":"workspace"},{"bytes":95,"file_id":"F0005","format":"other","input_sha256":"3dba9ac4986d98924018e20ebe9f921a76da4e59d5be770a7899994a808c7892","status":"UNKNOWN","surface":"workspace"},{"bytes":262667,"file_id":"F0006","format":"other","input_sha256":"82bcbdb72b391845a184da5ae48110d19a4be5988878fdb35610c5aa3815c84d","status":"UNKNOWN","surface":"workspace"},{"bytes":163,"file_id":"F0007","format":"other","input_sha256":"0bdb11cb72d7b85b74afda7623c88eba61653c7924dc5fd97ce41c040645c19f","status":"UNKNOWN","surface":"workspace"},{"bytes":27516,"file_id":"F0008","format":"other","input_sha256":"33fb151bc1291ec8efcb7d29432f4dd2b604935bbcfc504cd336bd97b44d2636","status":"UNKNOWN","surface":"retrieval"},{"bytes":61004,"file_id":"F0009","format":"other","input_sha256":"8bdab10eecd2f24512f568346627f9d0aa7678e849e32fdacd135a3de942a0fc","status":"UNKNOWN","surface":"retrieval"},{"bytes":25667,"file_id":"F0010","format":"other","input_sha256":"1718045ddaa7f3d84924b1495982c3259075a8069838acc2677cd78d947adff0","status":"UNKNOWN","surface":"retrieval"},{"bytes":19235,"file_id":"F0011","format":"other","input_sha256":"4281b3a0cb676f5e50ddf946f3bbe2528754ce894255a30098c4c84432cd90e3","status":"UNKNOWN","surface":"retrieval"},{"bytes":3186,"file_id":"F0012","format":"json","input_sha256":"304d0ee74a49b7771111950d11b56034f954c01fa2241339f6555fb23f554ae9","parser_result":{"parsed_sha256":"70647c1c8b9a8e94ff38426487bc4d03a7cfa4cdf0432d70e6d9676475d54f6f"},"status":"PASS","surface":"retrieval"},{"bytes":967,"file_id":"F0013","format":"json","input_sha256":"7000a294aa822c2e140cfe44a0db132d980d1ad66b0f70510ae49235845a35a2","parser_result":{"parsed_sha256":"4f31ed4430a9448f61fcc5cbe72a88fa51d6265adfe45b47ed4cc5b776953fc7"},"status":"PASS","surface":"retrieval"},{"bytes":23096,"file_id":"F0014","format":"json","input_sha256":"466278f3b86090db8d977373aff6500858e1d04f506623f6bdbc5f767d5dd110","parser_result":{"parsed_sha256":"6f8b849d4c34c07e95268eb52cee16bbddd0c160dfeafcaa7535caca879fab43"},"status":"PASS","surface":"retrieval"},{"bytes":40443,"file_id":"F0015","format":"json","input_sha256":"59c3fb3d43fe36033b8c0fc8330322f328c184f978f0d5f77ef9839b07834b50","parser_result":{"parsed_sha256":"c2f1e1cf5c1d9ca19a58cfc8003540017552702dc57a8eb498515e80d0151d31"},"status":"PASS","surface":"retrieval"},{"bytes":3310,"file_id":"F0016","format":"other","input_sha256":"0408191997341f2f217be044ecf534243b308d929959997aec8ffa99d5e601c0","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"397845d05f8faf7ef85c3148e6c1976cb09d11344a7d267703b19c3f13e3890b","metadata":"86e6a77719e8a2d04227f4e3153f6a63bfcc8e5779370cb189cc07252ba6d43d","rubric":"b450f0782e96b6721aa494d424682f42b7c0dbcffe76fd44e2e272a4944e591f","seed":"b070f71404d4aec1e740a2706ee4492a8fb24dfff4fda68db5903ac6dba723e8"},"reference_tree_sha256":"eba5f7619bd235b44d2b740f535f39268fa73eb65a312d139617fb1a742cfbec","saved_spec_sha256":"0eb1ed458f3eee776cfba25cf0b62b8a375d2a921254f65a6935e8249f410d43"},"public_id":"P003"}
{"calls":{"fetch":[{"argument_utf8_sha256":"0688bd526c1c3a026fa642ef583ee119d716bf9a1e24849bdf3857c47ba13b1f","call_id":"F001","called":true,"response_sha256":"8d1ce6612576d3ca971b84412432d70cb0165df6326de19f84e3c6483891ec19","returned_content_sha256":"e71add8c007f8a04726932d0edec87698f7d6e965941e83b5e350eff912c174f","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"79a4cacb122af2b96659c4089bf9568af32c8b8a090b4a5e442eabbe1847e568","text_characters":19929,"text_sha256":"29ed56fbc00dcc94477b842f0011a6f50a28725787b4efdf68a3f337f26dc337"},{"argument_utf8_sha256":"4d3300b4ff09e415c9dc269b0408b994833b0c8b09d20861ef63815b62ce312e","call_id":"F002","called":true,"response_sha256":"5a3afe0da93ec74993b719d43fecf3dd39e59c1dd73e3e2b5270bc77a42d8ba1","returned_content_sha256":"b8491d2b52cac21f4abc971b32d74efec0539d73e97439afa776e4cfd93c1c7f","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"246a4e75030e1a630e4e29a3b1d01ffe2595094d346560cb8e49886645dcc01d","text_characters":21427,"text_sha256":"303b7cbb561140fdac5052fca0c015247c250d4a9f9239067f4cee10906a732f"},{"argument_utf8_sha256":"a926e9d13a731ec48bd546fb0ef01dac48caddc53d197653449fa60d3ad4974b","call_id":"F003","called":true,"response_sha256":"f12f8bd85e09ac4437822dae65318f928e4f4505045b4bb2bdddff9059d1e51d","returned_content_sha256":"f95ab1efb512ea4b9f718f8e33fcb807ebfb9474d4e6e4c4b1680ccc7bb6e0ee","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"8713de07a08f4edc04875af56e959aef06f88f05c4cac7a91234c916f8fb2b58","text_characters":21427,"text_sha256":"303b7cbb561140fdac5052fca0c015247c250d4a9f9239067f4cee10906a732f"},{"argument_utf8_sha256":"ae5864a8027fa6d74159b44ae104724f1bb557697b8465288497121cfbaabff7","call_id":"F004","called":true,"response_sha256":"edb3410174b9f38d2ad5161fb4f3d3ebde9518dce4a529905f4974d26289c6fe","returned_content_sha256":"f88bff46c06cb03148335f347da42f7a759ec161f6aa427f4e5760c3108acc7e","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"7347b7946f45a700c894dda52df6f0d80a3d9527a7120df608e0ad59742830b8","text_characters":19929,"text_sha256":"29ed56fbc00dcc94477b842f0011a6f50a28725787b4efdf68a3f337f26dc337"}],"search":[{"argument_utf8_sha256":"4143049983bc21b7aa609525a8d28877b0e9fe0cbd55825add15730f25e7cabe","call_id":"S001","called":true,"response_sha256":"f3096ee902cee8c351477e5dc88fed6404856e846594658bccccdf55fb6218b5","result_count":1,"returned_content_sha256":"0afe6bd609c67d0c1d5015906af66da343ed5e861647f06310529c3bad015b68","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"73305387c0303e4f25844cba80935124c6209b8a597e7b51288be75555889c7e","call_id":"S002","called":true,"response_sha256":"4760d00c37e1ce368dfa4eaef61b0dcb3df68fac2514bcf4191297346fa47796","result_count":1,"returned_content_sha256":"fa62278bb7cf53fb1fb5bc3cff319ee703054036799b81fe8af976bd9c13c735","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1290,"file_id":"F0002","format":"json","input_sha256":"03e5f5f748104116e1149ee2e3faaec242fbeb542145ab48dfa5df1ea3323e61","parser_result":{"parsed_sha256":"f41a49e9804d1b5c48deacb0026169f0e682d875352a24c54db61a70a3f57812"},"status":"PASS","surface":"retrieval"},{"bytes":568,"file_id":"F0003","format":"json","input_sha256":"34fdfb9da5654b3689dd735f07af909bcb355ebeeb52ee36dab54106a811538e","parser_result":{"parsed_sha256":"eb186c81365bb3941d730ccde07e896e6ba2be0390455e1da0ebd33e44d91f36"},"status":"PASS","surface":"retrieval"},{"bytes":85306,"file_id":"F0005","format":"other","input_sha256":"7347b7946f45a700c894dda52df6f0d80a3d9527a7120df608e0ad59742830b8","status":"UNKNOWN","surface":"retrieval"},{"bytes":153364,"file_id":"F0004","format":"other","input_sha256":"79a4cacb122af2b96659c4089bf9568af32c8b8a090b4a5e442eabbe1847e568","status":"UNKNOWN","surface":"retrieval"},{"bytes":86736,"file_id":"F0007","format":"other","input_sha256":"8713de07a08f4edc04875af56e959aef06f88f05c4cac7a91234c916f8fb2b58","status":"UNKNOWN","surface":"retrieval"},{"bytes":164668,"file_id":"F0006","format":"other","input_sha256":"246a4e75030e1a630e4e29a3b1d01ffe2595094d346560cb8e49886645dcc01d","status":"UNKNOWN","surface":"retrieval"},{"bytes":22440,"file_id":"F0009","format":"other","input_sha256":"a1eb2cd89fb4d726cfab7ee629f24a531b294f1300b483df8f3aae6456b297e8","status":"UNKNOWN","surface":"reference"},{"bytes":98042,"file_id":"F0008","format":"other","input_sha256":"c8c88168a4b4bca201e4c5c384aa0338c05be4290089b775d783b97ebbceb75f","status":"UNKNOWN","surface":"reference"},{"bytes":2279,"file_id":"F0010","format":"other","input_sha256":"cc45720a56184d38dfe8682a34278b3d96ef66258db21ccb52e8cdaa4361e22c","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"6909382f4b4bca42a3e05c47e1ef4a18251e49078756a707c1d9432d7872d09d","metadata":"c8de45096fc98608cb6be02fc629f0de33dcbf66782b07623962b5ecbd6ddea9","rubric":"345d311a29162e7d6e965929260dedcd046bc0d7e6bce8de576ba2771f8250a5","seed":"1d086d71cd8a3d6caa272d248e57b6d81e78cc7dd51f258cc4614fcf652de85b"},"reference_tree_sha256":"8331846698a79d797019cc7618c1f04877ed10092df6b3bd6568173dd8f2799a","saved_spec_sha256":"ef937ee3c0b90d5bfabcf06004062b6eb353e41e3a50e4022d7873ab7ce20b0c"},"public_id":"P050"}
{"calls":{"fetch":[{"argument_utf8_sha256":"c3e7efaab24a596edf43d88fb67505ad7f798bc98ba9fb54b6a3014a00f86197","call_id":"F001","called":true,"response_sha256":"838b0349416b4172b7ea5ba2897bc6e5e0d671d3733ed424997b69ed0ef2449f","returned_content_sha256":"8d3804f73c08cb9a082e3fccdb9d12c7ce857de7758bbc3d4e7afe90e17872bc","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","text_characters":1443,"text_sha256":"027f26e5326b32dbf4abbc752678aebae92c7e99fa13c9b665ea927b0e385264"},{"argument_utf8_sha256":"a2b8fe9fd9852e287aee78ae8c966bd12f9f7e90cd5563870035c94967bcce61","call_id":"F002","called":true,"response_sha256":"8de1769d4d4585be6f3c4c8af8e88a3d45082879ea3583bb081c838aeb078ac0","returned_content_sha256":"3470bc0957bb2ef1533b1a2b865b14401d2ece31be14ab89f7d50700533db98b","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","text_characters":1529,"text_sha256":"10622ace532351f771daf1f852e9422fcf3274ad7beeee16afcf40710df1e2f3"},{"argument_utf8_sha256":"68d8afd3419b85ae9dbdfd05a5e817daba85e137e16b8500efaca1263ae3dfcd","call_id":"F003","called":true,"response_sha256":"07328b7195de523a33ef867af2fc8e264b79ce4fee02ad837e85ea9608a9923a","returned_content_sha256":"502c79090ff598b5b173fe5247bd609f4348060bd4f29a5ce8ef79080baca5c3","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","text_characters":997,"text_sha256":"ce2462009c9a3e132138c761323b3a97d10ccfd620f22530077f524c5535244a"},{"argument_utf8_sha256":"e402a44334376e2456286a6236c4ec7b92a297431bbf29fbc94181db80e222cf","call_id":"F004","called":true,"response_sha256":"73352af73ad93080409d413a515bbcfaa11a7e281728ea5a79ec0aa6f5feaac4","returned_content_sha256":"8b2bb548bad93de3543cc3162b9385028208e7c534185d05861ed7576ed1ace7","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","text_characters":3023,"text_sha256":"6f269af9521a16f4101fe7a6076889203176b4df25a02251e45167907c33c6f4"},{"argument_utf8_sha256":"9768635cbc914185dfdb950c854f82f34ac5cbcfd0f4884dc986cb96aa42f170","call_id":"F005","called":true,"response_sha256":"2899477c69e2c37e425a41c78bbd84e44ea93fc809218c773b4956f43b8bba40","returned_content_sha256":"d7859967c005fa4b6328a2931385cf03b560d9c0900d47362f0249f8c9b4c8bc","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"906ea796d392140fb97d51b6494fc0aabed41a0d62df5fed468fd9736a0590a5","text_characters":4380,"text_sha256":"c55b5ce85b046960933861805e8355fe442af9533031014b4cdd87be6e28d2f8"},{"argument_utf8_sha256":"e0bef45d638528773a1ac391a29275709f4702eb3bef922833b5c3434c12f118","call_id":"F006","called":true,"response_sha256":"913c6d0c72ec9566ce84df464ed1270bad06f39305ebde3f4d5158d0d6bb3b2e","returned_content_sha256":"ddb1599c0ee14f6e30c5bd9a464e09ca5551d0af9e5acd324c8009a76ab2f2d4","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"da5ff78beafaf21ca9e4fa9747f22a7c90af73f8c2f7dc618ce6c7988286b9b8","text_characters":1669,"text_sha256":"83ff2fa28a0a7148ec4b359e59543718c69989645d632d50999f505d29c41d38"},{"argument_utf8_sha256":"6a718b1fd189e88b9d657994afab50b70b90ad560ff7e3b2289e91a9f98a10c8","call_id":"F007","called":true,"response_sha256":"5af7369c4d962fd8132a16e527573510fb989229e9dff30a3936497d431ee0a2","returned_content_sha256":"2c20d35ac83ee94bf7ed367bf0062c3386f8d27464e0292a8abee2762813441a","returned_status":"ok","status":"PASS","target_file_id":"F0016","target_sha256":"811d85b6520ccd37e18ef52d552eae2c21940abb0245c11ddf8d2f5eb6361706","text_characters":2985,"text_sha256":"801030e7df993e06ecde7d1b8d2fd1955938c75bc208c225e2f18c5c642a6b54"},{"argument_utf8_sha256":"f3880aea3af8f696e742e3c153de454aaf4ed8e28756123cf2930594912b83b0","call_id":"F008","called":true,"response_sha256":"fe39c05bb1007d58ab1e2d8d731ded32ce0ab62d18a9edd5213c1e8ac28129dd","returned_content_sha256":"29be17af7336459f462afe4ed4c17b58b6d1a6ba601eefe6fa2b643d62305f92","returned_status":"ok","status":"PASS","target_file_id":"F0017","target_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","text_characters":1204,"text_sha256":"43e5d7a48f486fa6aa928017473edbba8cf98a9391aad1430142c1de900f7cc1"},{"argument_utf8_sha256":"0df6e78894023c00f847e2952b0453336a428810cff59ad005a25d0126f0b2d9","call_id":"F009","called":true,"response_sha256":"0e779098e947a21f3aec6ce4a29ad85b7a66af0d45e3319418653bca1a9043d1","returned_content_sha256":"0ef0a6bd9aaeb8139c9a3821f033dbc13fe9397e6aed0d1f6679e147d4d10202","returned_status":"ok","status":"PASS","target_file_id":"F0018","target_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","text_characters":615,"text_sha256":"3fd8ec6b3a3d257622b9f911cb824e73edcb6506f4300df78409cb45b072ad6c"},{"argument_utf8_sha256":"d72521459ba7815d45146595906601a45262ae8b5aa26269c4ad3fc038302da1","call_id":"F010","called":true,"response_sha256":"26e12c76efb00ab3a2ee09037037a1075f263fd179412d4360aa780432a9c41b","returned_content_sha256":"b16ba66e377e0aefdd64907f2149cb253f9828f71c5e0af58d449431c50f1482","returned_status":"ok","status":"PASS","target_file_id":"F0019","target_sha256":"c3fd1ddac0345b6c72578dbbbfdee0d53fee87ca62ffe6e5d00e386b08f1e7ba","text_characters":77439,"text_sha256":"0108bf915971a73498e99544a0561d8f8006c76d9ded7dfddee26916090ebd94"}],"search":[{"argument_utf8_sha256":"5e0cd9dc2e0bd81bb1b115b0b7b15089fd0a16fd3dd34027cac95f433c8a2e20","call_id":"S001","called":true,"response_sha256":"29ea62216c1122d59c66bc6d60043c355afe4ab9fdc168e12b36d15b98082ced","result_count":1,"returned_content_sha256":"fff17feee1dbd1db866f87b7ca86e3eaab9d6e7d853b425bdba9486ed8b1fd69","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3668e1beb365dc9120031c51d12f26800fe1d98ef29b894acff88ed495492f27","call_id":"S002","called":true,"response_sha256":"c7ab67f96ea2ac29526e3b20a258fe39b104acb1b11d83e0ee51098b109e6c8a","result_count":1,"returned_content_sha256":"2b132ef5a07df68df8f7212d169a4a723503e7ce5bdc56adabe93a4b036f445b","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"1f45a543fa8aeefd8f5be866f2867181173f2ec8d42e8a78e7e97f512dfd9918","call_id":"S003","called":true,"response_sha256":"b0a1689e3a206f7510ffd3b808af9dac4a56e653fc9e54dce2a8c45e062515c0","result_count":1,"returned_content_sha256":"63bdd3ea70e359811fd4d55c1fc82fedd5cdbda7c4e4cee70d29dd7c2c321d47","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e76a38d083b3e443b3fd4d1a325d81ddaa530caeff0785f6af8d2e08cf275ceb","call_id":"S004","called":true,"response_sha256":"90e40e7b94a649d0a11b3da01dc12ad64e96cfb604060b40b20f6ac29f6903b2","result_count":1,"returned_content_sha256":"fa0210fe565263812531c9733c17294f78fe5e3444908082d6e65e33a639eddb","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"6fecac809041b463407df671cac1e3b3868aeb67d03c9454fb1aa8ee0e3ab328","call_id":"S005","called":true,"response_sha256":"4aed47680c472a49939ee4239dffe28d1abd7f87f7e6c3ae29015e70d98c2ab7","result_count":1,"returned_content_sha256":"9a61948fc928eb7a351a47e187cbcceac356ebf7a6a996430b2cf6b86a8c6a3a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"bb7929d8ab2c6661d7b5ca71dc048468ee02b9f027627e1aa0bf522513c66d8b","call_id":"S006","called":true,"response_sha256":"990c4f74f1937e727c17a77cbe537e747a59b26cd434cf20558aa3a61eff6f6a","result_count":1,"returned_content_sha256":"d62d441d96d5d3237d1e39d21777df774687f48adb20d07cc427c6ed72b42d65","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"a1ae07f891c9a030aea22b835ba7df2fc67f0e5baf375d93b785c43d7c51e71a","call_id":"S007","called":true,"response_sha256":"48fd8e713f3ac9944ea8acc1e3eb540a442d8a1f011f0f7f7f1ae38e5d0af0b8","result_count":1,"returned_content_sha256":"235b3239f775290944501f127533e41c304b9984abed2f665c80b323b6d86f23","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"e9bbdc50021b426a76a1d873f43bcdea48393120fc3d6a078b259bee04e47a11","call_id":"S008","called":true,"response_sha256":"14a5a647e21b70ed3da5e4420e9eaa66be6989996920d457d0e7191f69cd97a0","result_count":1,"returned_content_sha256":"0b02763a425c9377d49f5b451125b669fb432e449d677ed1349ae5ea73b50565","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5ea77b2fcf4b506b1d8f37290a9ee2b5fb79ef1c86fdbdf904a4a4ef20e0cf1e","call_id":"S009","called":true,"response_sha256":"8b80ac3547ae6702f883a67725e734f71c10f3d0dc2a374d6f07a3853ffc1115","result_count":1,"returned_content_sha256":"5f7dd9ea4847aa0932bd5782f21fd01ab0dcf649536c8a142e7eb104b0b363bd","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"ae88fcdac8b6578b0118a01ecea1b6607862a676402a848cf61f1e4f69b85904","call_id":"S010","called":true,"response_sha256":"8bc8ae0a8d30b70a0e616acce8ce62ff2788df85508a6963886ea1067a586fb8","result_count":1,"returned_content_sha256":"7810b115151b7605cdc353af523eabde5265eda3948dd379b307b475f97055d9","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"FAIL","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":10065,"file_id":"F0001","format":"xlsx","input_sha256":"568a936ef7cf9409f87d9a139dcafc6ffcd156aa0711509abfa2f4d0fd2f22d6","parser_result":{"cells":132,"formula_cells":0,"parsed_sha256":"c1afc5dc2e4ca1b011c23013af9400e8423642badc3df90aabfb82f32e206cd4","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":1119,"error_type":"UnicodeDecodeError","file_id":"F0002","format":"csv","input_sha256":"877a2d871c342071d8a59593014d1562844db12e72307057ad6e9a19c972246a","status":"FAIL","surface":"workspace"},{"bytes":11382,"file_id":"F0003","format":"xlsx","input_sha256":"5de40e114efcab4946faffca04c7a6815685dd1d91f02e684d1c8007565997e8","parser_result":{"cells":108,"formula_cells":0,"parsed_sha256":"60769fce1f17162366b79a1a3dd4e35a18d93567529afbd9705a6a105ccc48c1","sheet_count":1},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0004","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":793,"file_id":"F0005","format":"json","input_sha256":"99132e235dcf6c4b63200395bf23928f3c5212a354058cf65a16736710afefe6","parser_result":{"parsed_sha256":"4e3b73294152980be40091d55a6f477f1477e6a247a8942e428d402144317920"},"status":"PASS","surface":"workspace"},{"bytes":413680,"file_id":"F0006","format":"other","input_sha256":"ceb777cb7e61f7d31bc069dc524c9c875fccbcece46450916617f702a8e876eb","status":"UNKNOWN","surface":"workspace"},{"bytes":7434,"file_id":"F0007","format":"json","input_sha256":"a11d9bd6534a1fa26aa0ecffe998495b371ff995f79fa49c7a05434b8f2581b9","parser_result":{"parsed_sha256":"34ed57cea24851cca8313c2ee834caa746e599c12b67ff5e06020b4c07e3a3ad"},"status":"PASS","surface":"retrieval"},{"bytes":1689,"file_id":"F0008","format":"json","input_sha256":"42d2ca6816085780dc03ced8130ee8a65b9afce41d3b8a265cf03d88160a4c5c","parser_result":{"parsed_sha256":"d75b33530d5e2994ff0710f046c78ec3f8798e636431139d06053d13ff3a1f85"},"status":"PASS","surface":"retrieval"},{"bytes":2341,"file_id":"F0009","format":"json","input_sha256":"d31a2d203e2ed58058b71f590279bfaecfb6cbf19c0cdae76f2e16a745c8de41","parser_result":{"parsed_sha256":"ddff6a509c5d9bdc92b54864f318302b38e71c109683e4792540aab8054d65cf"},"status":"PASS","surface":"retrieval"},{"bytes":2376,"file_id":"F0010","format":"json","input_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","parser_result":{"parsed_sha256":"379dcaae9d39b315d5be4487b3dc674cf7a09cc53930f4ad1e470a822a6b6c4f"},"status":"PASS","surface":"retrieval"},{"bytes":2153,"file_id":"F0011","format":"json","input_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","parser_result":{"parsed_sha256":"051881f91ccf384df52e262d01874d4dcc0f47770cd0851c2d5ece1cb48bae89"},"status":"PASS","surface":"retrieval"},{"bytes":2052,"file_id":"F0012","format":"json","input_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","parser_result":{"parsed_sha256":"0e2a746950efbfad17861cf825278e6bb3e3bef9bc97eba8326a022adaaa28a0"},"status":"PASS","surface":"retrieval"},{"bytes":43158,"file_id":"F0013","format":"other","input_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","status":"UNKNOWN","surface":"retrieval"},{"bytes":1935288,"file_id":"F0014","format":"other","input_sha256":"906ea796d392140fb97d51b6494fc0aabed41a0d62df5fed468fd9736a0590a5","status":"UNKNOWN","surface":"retrieval"},{"bytes":52863,"file_id":"F0015","format":"other","input_sha256":"da5ff78beafaf21ca9e4fa9747f22a7c90af73f8c2f7dc618ce6c7988286b9b8","status":"UNKNOWN","surface":"retrieval"},{"bytes":147913,"file_id":"F0016","format":"other","input_sha256":"811d85b6520ccd37e18ef52d552eae2c21940abb0245c11ddf8d2f5eb6361706","status":"UNKNOWN","surface":"retrieval"},{"bytes":89900,"file_id":"F0017","format":"other","input_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","status":"UNKNOWN","surface":"retrieval"},{"bytes":36289,"file_id":"F0018","format":"other","input_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","status":"UNKNOWN","surface":"retrieval"},{"bytes":612046,"file_id":"F0019","format":"other","input_sha256":"c3fd1ddac0345b6c72578dbbbfdee0d53fee87ca62ffe6e5d00e386b08f1e7ba","status":"UNKNOWN","surface":"retrieval"},{"bytes":2376,"file_id":"F0020","format":"json","input_sha256":"697981140a42be576baf31956a7c789eba96cb967abed476532a439965abc8e8","parser_result":{"parsed_sha256":"379dcaae9d39b315d5be4487b3dc674cf7a09cc53930f4ad1e470a822a6b6c4f"},"status":"PASS","surface":"reference"},{"bytes":2153,"file_id":"F0021","format":"json","input_sha256":"f8923b7c9122f3a94f4e842dc7cc065c1f5b8d1f9c88934cfdb7ffbc050aa234","parser_result":{"parsed_sha256":"051881f91ccf384df52e262d01874d4dcc0f47770cd0851c2d5ece1cb48bae89"},"status":"PASS","surface":"reference"},{"bytes":2052,"file_id":"F0022","format":"json","input_sha256":"779f04cc1cc21b0f26c96710b51d0140181eb362906733d7b3b8cf3ef5a326d3","parser_result":{"parsed_sha256":"0e2a746950efbfad17861cf825278e6bb3e3bef9bc97eba8326a022adaaa28a0"},"status":"PASS","surface":"reference"},{"bytes":43158,"file_id":"F0023","format":"other","input_sha256":"89595b3038046a4a3dd09476b313dbdbde48bab9001dbf1948610791bf1cff76","status":"UNKNOWN","surface":"reference"},{"bytes":1935298,"file_id":"F0024","format":"other","input_sha256":"b94fc0c98e977a887e0c00659db4b97aa233ac08b08ff2f6bb16afa09948a2f0","status":"UNKNOWN","surface":"reference"},{"bytes":52863,"file_id":"F0025","format":"other","input_sha256":"6be794f89627f852cc6d5d72769fca1e61e2017058ac8061a5c4969c3b644732","status":"UNKNOWN","surface":"reference"},{"bytes":145708,"file_id":"F0026","format":"other","input_sha256":"df04fb4f1d2237f47d65a2722737cbade26a7253f7fac9af86d809b1f44389c0","status":"UNKNOWN","surface":"reference"},{"bytes":89900,"file_id":"F0027","format":"other","input_sha256":"d8e373e9c7aa193719dc1954eab7ea548f324886fac00887b22b0ac6b3e0d7ec","status":"UNKNOWN","surface":"reference"},{"bytes":36289,"file_id":"F0028","format":"other","input_sha256":"bd599044357e6ecaca31f86128a64944e4cf3e3b8bba50ddc4facb62986153a0","status":"UNKNOWN","surface":"reference"},{"bytes":612046,"file_id":"F0029","format":"other","input_sha256":"42a21ba6d3f7ef395dbf3ebd3c94e92284c4a8e54b3a3156d62fac86d8c2f065","status":"UNKNOWN","surface":"reference"},{"bytes":402165,"file_id":"F0030","format":"other","input_sha256":"76a33431fa782749c2ce042031b8345e8c1ade93737caee8df71a26d28babab0","status":"UNKNOWN","surface":"reference"},{"bytes":402165,"file_id":"F0031","format":"other","input_sha256":"26a098c4d8dd46ab788040da3a48dd67cd085e3d7a7491d6c05e561d3f05a92c","status":"UNKNOWN","surface":"reference"},{"bytes":1775,"file_id":"F0032","format":"other","input_sha256":"f69270da2d7391739e7a68dad1708f36d7e306f1b0520f083fab01d53ed04e9d","status":"UNKNOWN","surface":"solution"},{"bytes":693,"file_id":"F0033","format":"csv","input_sha256":"1cf105a5d44c27ef345ddd5131e8c9f90941bba9b9463b440fd3d59f1954c4e4","parser_result":{"parsed_sha256":"db326c0204ed574ca1b45d8ea4839784496f6d0f5db3acd8c5f0e7828f8548bc","rows":4,"widths":[7,8]},"status":"PASS","surface":"solution"},{"bytes":500,"file_id":"F0034","format":"json","input_sha256":"41d8a49f0b8b6ef79c64aed7824d52b804208842a6a51bf3fc5560e3dd89c085","parser_result":{"parsed_sha256":"a9a46f55eae626ab81bef4c19e5b772b7092b3eaea8296ee0eb3e702246b0d85"},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"c21efb303afd727308b3f8cbebf748275e206c1576a180adb69837bdc790b0e5","metadata":"6cc2ddf3ac82cdf9573440a2bc4a67fb2c26519f4f39baf55e771704205fb9f6","rubric":"30ae0d241b0a326beb59776a4e0a314dca8d14d094b2f2d976badeb681ea2ed9","seed":"45c4fac555a5aadece33c1b0b3fcf065f11962d1df78cce6f6f0940a16feac7e"},"reference_tree_sha256":"141665a1b931858c5645027ff5874ed9586de060c0ce6da052b716e0fb4d1b39","saved_spec_sha256":"05f443e6755b04ab8650d9a5c7440c3d518af076573a0464a85b0d9681036271"},"public_id":"P054"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":1905247,"file_id":"F0002","format":"other","input_sha256":"59148a85ee6e03a92d608e61462b60945301b2d84f2a8824d8c9836b2fb08c80","status":"UNKNOWN","surface":"workspace"},{"bytes":1255071,"file_id":"F0003","format":"other","input_sha256":"ca30b06605ee55d6ebf42c4539808db7b84561594dfbfa974a98593381fc7285","status":"UNKNOWN","surface":"workspace"},{"bytes":1522465,"file_id":"F0004","format":"other","input_sha256":"44056e7f99efc9c9fd17081b2e9f06e962fa245c536aa2e7c783184035237c64","status":"UNKNOWN","surface":"workspace"},{"bytes":1224366,"file_id":"F0005","format":"other","input_sha256":"4860f6949d9cbfa197a9058d2ccdb6bafbec636d421c4f821aad9820dad0182f","status":"UNKNOWN","surface":"workspace"},{"bytes":1089651,"file_id":"F0006","format":"other","input_sha256":"f5d0f20d4219705259be8d30e164824344193b282c657b9c7b3a9e00f4e47b8d","status":"UNKNOWN","surface":"workspace"},{"bytes":1227618,"file_id":"F0007","format":"other","input_sha256":"3284859ca4f2b865d134a43b3dcb17b270893f60fd1fa79f9fe7703be4a71f3b","status":"UNKNOWN","surface":"workspace"},{"bytes":15019,"file_id":"F0008","format":"xlsx","input_sha256":"792f9180a722ef64db5c10fbc34b45ded8d748b307b393f236752089b98646be","parser_result":{"cells":271,"formula_cells":0,"parsed_sha256":"2b6c2257aace3886c188c416981719a622fd80957ba5881c91b4a9e36f982c7f","sheet_count":2},"status":"PASS","surface":"workspace"},{"bytes":545632,"file_id":"F0009","format":"pdf","input_sha256":"a0e470a85be2dc4bb4afc915b16530889a42823f15261b3078a453de01ea2f6b","parser_result":{"pages":2,"parsed_sha256":"fb2259590e7af5caa21a431c16891e8ccc7fd24d0e77cdcd6a852bed6eb334d8","text_characters":2},"status":"PASS","surface":"workspace"},{"bytes":4487,"file_id":"F0010","format":"json","input_sha256":"621f04635b8ae18204338ce1dcb0f55d472c64aed9678dcac8bfc7120d7081da","parser_result":{"parsed_sha256":"8d77744e3fd9d678e5fdb4b50716a8046310459fe4addce7330344b68b7f5b66"},"status":"PASS","surface":"reference"},{"bytes":3636,"file_id":"F0011","format":"json","input_sha256":"50d921214508ab4fb052d4a8c8df093fd5533f26a5109776cc95fa90725b87cf","parser_result":{"parsed_sha256":"56b15b79644d2a01d6fe9ae568b0ed1b2d512eb4fbe428fdc81ffc938278678c"},"status":"PASS","surface":"reference"},{"bytes":270619,"file_id":"F0012","format":"other","input_sha256":"edb0a51d65339a1516e0fd344d1c1d6fa56df30475920eb8e6b0b8fa99f77532","status":"UNKNOWN","surface":"reference"},{"bytes":545632,"file_id":"F0013","format":"pdf","input_sha256":"a0e470a85be2dc4bb4afc915b16530889a42823f15261b3078a453de01ea2f6b","parser_result":{"pages":2,"parsed_sha256":"fb2259590e7af5caa21a431c16891e8ccc7fd24d0e77cdcd6a852bed6eb334d8","text_characters":2},"status":"PASS","surface":"reference"},{"bytes":3380,"file_id":"F0014","format":"other","input_sha256":"b7fb65945a6bf7b04b43af0fcb92767bfd954750655794d5f03be8d1c77cdae8","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"95d7d26dfb9d78aa123be1d37cc6c42f53000e84153b0347d35ccbd4436e9053","metadata":"e58d273f782a7429b9ec86b4e5e3eb0073b45c0c982d2f40c5d525d5990a3399","rubric":"53779db2a04e1f4ab9921a959c237b42cfac63d9da656ff4d0487a708f694ba1","seed":"53490904edb67ea0b8e7d680d079cfd5cbc75d41c3e5b4658c0f0f252de97555"},"reference_tree_sha256":"fcd9f852914f26b6a24f85b7aba5b9f658045fb44196a74fca2a89357ce559ec","saved_spec_sha256":"d347f8beb659603ab569578d89dd9b2a9ea1c0aea798c6bacb41068db0b671b2"},"public_id":"P056"}
{"calls":{"fetch":[{"argument_utf8_sha256":"c39b5c2d1018d0dfa67fb6d2bfb769661257275d98ff39f5ae381918f7b7ea71","call_id":"F001","called":true,"response_sha256":"0ecdaeb6ecb56858fd87733e601232cf11da95fc2f827d2d359985511ee54643","returned_content_sha256":"b3b346cd748c683229c239bf958d91a59e76685789021ee8dd2cae2b7659af61","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"2c651d4538bfb15de1083283b97a3992617111c1a8cb6942c075a1b9bfa824ef","text_characters":11271,"text_sha256":"80b4d487018aad8a80b1c126e6ad5da3ca8ad96e84d0580d8e553a9df69267d4"},{"argument_utf8_sha256":"df6e3f90d1e33cb2cb60b3065a871a96808e0694dae2ba49d6bbe4c1f30a7dbe","call_id":"F002","called":true,"response_sha256":"a129430af0b5b1bfed5a6ef033b54a6d954703bfd44db41ef943da6f09d91d59","returned_content_sha256":"9a5c942e6d852c83dd655503b55ce2796bcc7a793093b5266c556fab67f83dca","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"58bfb9898905066c0230f129d9957ff6eb38a0f4520f56055ed8e5308c2158de","text_characters":2866,"text_sha256":"c3c19e30e9b8d1120b1558c4bc68e17d7767f710835786daa4860541474b4f9c"},{"argument_utf8_sha256":"6c9c2288df2c77bbd5d2c6069654cb63c580ac30537cae2174f878864d1d73a4","call_id":"F003","called":true,"response_sha256":"9bf9903e255a1dea53065700e26613f21d1f0bc68f17f1951968305305286fb6","returned_content_sha256":"d780dce383ac7b410ffa3b6b1105648e88b2a315b723effff512d9610dc58508","returned_status":"ok","status":"PASS","target_file_id":"F0014","target_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","text_characters":2076,"text_sha256":"0b9b8b93fb4473551e5b6890204031d53dbb5a501dc6c07aa90615a9363cad06"},{"argument_utf8_sha256":"8d34ca7b9e3a7e58f8aabeabc790943549377b3b0def7ad8fea75f7e7f29e4ba","call_id":"F004","called":true,"response_sha256":"1e5efe9fd28bf851e13a2c0215313e99be406b3e4bc54ae8d15767bce342d9b2","returned_content_sha256":"5558143296fa6c7eed3cd25a908839e794245eff82f4671ddba863e4a84ccc4b","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"0fb1dab8ca1af928393ad9a03d758153792511de49b96a02098a6c357bf44e3b","text_characters":7380,"text_sha256":"ffc6c1292590ed331c385661c767c973b407b113899965a7be2a215ac96d2102"},{"argument_utf8_sha256":"4dced44d852ac0d264030c43500547e03726845a91392d8f76a8d87c8558f5a6","call_id":"F005","called":true,"response_sha256":"08278e4ac63058615e4928f52b3811706caa1834ae623ab4d29d6fa23037436a","returned_content_sha256":"edacf289692e7c766be0b1ceea11b5c23c39ead227cb40b3b710367f3aff7b7c","returned_status":"ok","status":"PASS","target_file_id":"F0015","target_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","text_characters":618,"text_sha256":"1d97a513c744ee741fcff6e746023a68b2bf0501808bdb4ddd1cd0bb3cc24922"},{"argument_utf8_sha256":"e9305daba7597de33f08b4b4bb7fc68041ca6d67e89f7ec0fa7cf8c77b08b68b","call_id":"F006","called":true,"response_sha256":"1f731921ab3213372a5de942c0f8896aac7a007d2ce0ad8bc01e38a4c733b00d","returned_content_sha256":"f1744a1bbb3432f49649651cc290187fe8f630602863adc590775f3c87c9c1c2","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"1859d0f6660621aabbc8d1e8d84f6d1eb4116ec12a25714b3a6acb79a9d659c6","text_characters":1536,"text_sha256":"0d545cf792277f58881ad3a628ae1e407b67b1e7f9d63b13fdc2321768ec3a87"},{"argument_utf8_sha256":"f8ded420b65fe520bab26059f94c83dc5d4a548fb135d278b7ec9f4eea410dfa","call_id":"F007","called":true,"response_sha256":"11c6b8d5180e5dfbbc3e7fb9ca122aece481d73c8bcf31d35a99be7d2114d8d9","returned_content_sha256":"c275b7135dab0d1834fde3d02ade2b5e91e8cc9f5a507fcedcaf15dcaa573152","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"02cbab13925a04bdc2b6373037d045c6d1879a71d6ee544446c88dabd011b19d","text_characters":5029,"text_sha256":"20d1cc8e6f7689adfce8b76509b7e36cc54ebac26b76b6f4ca8fc611a0bcb2de"},{"argument_utf8_sha256":"aa3b959fe6dd568aa87cd8b90e3b0c74ca13e683e3e6709d51b7c5388775dafe","call_id":"F008","called":true,"response_sha256":"b4dd2ca980cc0452b016105f1ac28a55055134674ed35deb77379e446d5fbdb7","returned_content_sha256":"fd955a5d4e89e9db9b1497ce706ff28fb41870c3d990e2150f52ac5b47c7d3c5","returned_status":"ok","status":"PASS","target_file_id":"F0009","target_sha256":"2603271ee558a5d02126dae6413d741501e4e7ad84afcc05e17268fd895321e5","text_characters":5123,"text_sha256":"b4119ae0635ab3409bee12dffe39cdb668a4b1fb6b7048d3b67c529c67594513"},{"argument_utf8_sha256":"0e866a3fe146b68c6fcff2c69661fb308fd5323dd6471cf6bd57806c88012455","call_id":"F009","called":true,"response_sha256":"1468ae724daebb92724d8568277c735d4b8f49b58acd35a667cf55dfabec19de","returned_content_sha256":"c0321efd739303d45a26fe10c3bdcecd190db9bc4fd15af749cd3709ff8b6973","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"496dc4c7d46593c81c5acc5f599a751a58f1657b487fce482d25b8cbbae4914e","text_characters":4781,"text_sha256":"3dbc6d31644bca39ad5b1b1d7b8fa4d26d7c6b2a7703b3a67dc5cb46e7f3af17"},{"argument_utf8_sha256":"e4a3d48603947a8b5e358e8e2603cb99cf3006c35b65853bbcc80cecafb4e4a3","call_id":"F010","called":true,"response_sha256":"c732ef5610169d6207c2b0eae450022822c38298536e5d352dab5e0866558bc6","returned_content_sha256":"bf65a186ed83f1c74a58c38cee9e3599f18e99332b9052f52bca2e56ae1f2d23","returned_status":"ok","status":"PASS","target_file_id":"F0011","target_sha256":"488af32e183f14a6447a698f6ed2c7a2e70438e8cd9181e74d92f1ce56cf66e6","text_characters":6204,"text_sha256":"9254cd11c59c9ac0711a79c8b65231ef5d9d827084474bed307694f41151fff1"},{"argument_utf8_sha256":"4eab4364e7c89883c9536e068cadaaae9d27d31e5117b56abd76d616e59ab510","call_id":"F011","called":true,"response_sha256":"4d2c9b01caa4a555e1c7288650b10765b018d3f29742201bf675bd3ad64b37d8","returned_content_sha256":"0ca847f6948bd0ec88fa7e62ba6eb6f957f9a80df34f59c08ba51af8a259828b","returned_status":"ok","status":"PASS","target_file_id":"F0013","target_sha256":"4d5912520aaac818260e83326a1fa65530147cc836f4effa06f184ac0fdf1d73","text_characters":3751,"text_sha256":"6f10bae31dac3f5763b730ae86f645850df9dfd1e216cb12539194b3739e6532"},{"argument_utf8_sha256":"a1f7b5778d0345c1aeac6848e215e842c451144aa5eb044058f8ff4b85e45eaf","call_id":"F012","called":true,"response_sha256":"09c97c8a6b56eb749f7e393b0a848c2bd290747a6d480fecf9a74172364bf3b2","returned_content_sha256":"967520d81fc16177cc8d044ad6cb0e32a0f734afe919cb562170a9f7ca8f2eb6","returned_status":"ok","status":"PASS","target_file_id":"F0012","target_sha256":"c569201fea7786d74be2231ceb1a5769d63c6128257853adcdce0920e2a3daff","text_characters":5444,"text_sha256":"9cc4b3984916cd7c4a6028db4de08fa97544f4094327f5f5e606e206389c1544"}],"search":[{"argument_utf8_sha256":"d9aaa064ea4f18fe80ab72b8de5286aa67a8d264726d24ff1e60cdfe0947a81e","call_id":"S001","called":true,"response_sha256":"f2f43fbee6d3c733c8b229c035013371cb5604bc04abae29c22dc32b89b1bf19","result_count":1,"returned_content_sha256":"f09c4508f48f74b46c3a3a38449030ddcad9dd4b724bd285122351416b16fe7c","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"467ebd9c6d00e2e32d507b3d40e717235ee76f565d4425ce196be54b9a77a750","call_id":"S002","called":true,"response_sha256":"80cade974b71364daa9dcf3ed88cb157de9b8e9ff48f0f4bfa3287411a616e23","result_count":1,"returned_content_sha256":"e9e010456eddadc2e738b516cbea7cf22331f92d0f2136dc0a11d2ba879f3973","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"963469c7c433b1163a8c8d909dbe14c1a058d1371fc842386e7e1d05f79754c9","call_id":"S003","called":true,"response_sha256":"023e858bcdda4eae988528aa47376ea9acdf1553eef04fc6340015b45c7252a7","result_count":1,"returned_content_sha256":"aac3e8ee0da66927abca6d7deb2cf1a4f0df5ff611e42063fb0db3d348401095","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"0772fcab00e333b241c381646cc0ff2b709d48d685c6b080921284fc73a8dd00","call_id":"S004","called":true,"response_sha256":"322990e0903e2d852e3879a38f346d24503c2982c04dacb2d39e5b283c2791b8","result_count":1,"returned_content_sha256":"96291ae529f11b96d397f9863bd0cb7d40b5f18b47ff96f5d30acf65ba8d2627","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"abd9d7b9042c5b22175e12665bb5dfb5d9a04fcbcfcdce7165a1010588f1a9cc","call_id":"S005","called":true,"response_sha256":"05a365b4b65d9eabe91d0c0c7cd3f63b5ff924b1974bcf3e07f3875aa4cc65da","result_count":1,"returned_content_sha256":"201fec06182b9a21364189ddb998f527d17b1966c6cc9973d0e40bb437952707","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"f2cc76e24af835bc0c37ba0c1efd076c2fa480e0311ddeaf0f5315c614e4ca6d","call_id":"S006","called":true,"response_sha256":"1a1dbcb0ae367d3aa99014c8659233d505b6175a434126e2d382a8e46b68ab4b","result_count":1,"returned_content_sha256":"1225f7ab536e6c411a25bb23701fba78c02262ceef7023dd09e0a3dc6a0df60d","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"604a7229314c9a8727ccd41ec28584b7466ce6d6c98df6236246dbe4b5f6f399","call_id":"S007","called":true,"response_sha256":"74e0381e4235336eb17619d877f0a1c0e13224cc6dd153bcb5d500ef5a47bd1b","result_count":1,"returned_content_sha256":"5043f3a0f613b92225a44f170a3cbe4a9132ede89c90668d696c97578d6ecad5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"d6146aefab8e93af25274a9d8ff76a5c3119f602798a078af88cb5339d5b9a27","call_id":"S008","called":true,"response_sha256":"78cb62d66745743b063a6664696142b391848507feae3148592d27232ca53787","result_count":1,"returned_content_sha256":"53b47853b10f39535577574f416679783995e2255b1b5a18d0ffce19e97c14a3","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"109872571986bb23445ca912c39c170eba73e3b0c288a540233d04c828a046ac","call_id":"S009","called":true,"response_sha256":"ed90b49ba1e8f89802fb2c59ebc32d592f1857af5b4fde0a7b2c9180c2119fa7","result_count":1,"returned_content_sha256":"fee02d8628c02c1d102afe294ab14344c110f74784f3bd18ccaf6ac17160fd29","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"0f1cb9c0fcbf0dbb2924cfaf1b714996bbef54853e223814f0691a7753f5cff4","call_id":"S010","called":true,"response_sha256":"9fde91a8aab3583991f9e3ed8f33a1f723db897511b3fbb4f9ff8cb2399848ee","result_count":1,"returned_content_sha256":"970687e87d16eba80f1073cf906b8865a8a3b40023d52e765dda4e7347a74239","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":5642,"file_id":"F0002","format":"json","input_sha256":"1a1e19581c448850a486cc8c8a853fce39fbd135945695cca8925dc1cc6ebd4a","parser_result":{"parsed_sha256":"ea40b239ed3380f4a7ffb6e1da91f42b492f50062e9efb0311d24b8d0d16c550"},"status":"PASS","surface":"retrieval"},{"bytes":2130,"file_id":"F0003","format":"json","input_sha256":"c72bbd4802591eb7a62ef4f54f6d79384f88162885ffd145a685383eae363be3","parser_result":{"parsed_sha256":"c876b1f3ef5a3df182fe54cd3b9ce2c560e251981027cd113fbfc8dabf891390"},"status":"PASS","surface":"retrieval"},{"bytes":47821,"file_id":"F0004","format":"other","input_sha256":"2c651d4538bfb15de1083283b97a3992617111c1a8cb6942c075a1b9bfa824ef","status":"UNKNOWN","surface":"retrieval"},{"bytes":58137,"file_id":"F0005","format":"other","input_sha256":"58bfb9898905066c0230f129d9957ff6eb38a0f4520f56055ed8e5308c2158de","status":"UNKNOWN","surface":"retrieval"},{"bytes":42086,"file_id":"F0006","format":"other","input_sha256":"0fb1dab8ca1af928393ad9a03d758153792511de49b96a02098a6c357bf44e3b","status":"UNKNOWN","surface":"retrieval"},{"bytes":41373,"file_id":"F0007","format":"other","input_sha256":"1859d0f6660621aabbc8d1e8d84f6d1eb4116ec12a25714b3a6acb79a9d659c6","status":"UNKNOWN","surface":"retrieval"},{"bytes":79347,"file_id":"F0008","format":"other","input_sha256":"02cbab13925a04bdc2b6373037d045c6d1879a71d6ee544446c88dabd011b19d","status":"UNKNOWN","surface":"retrieval"},{"bytes":80926,"file_id":"F0009","format":"other","input_sha256":"2603271ee558a5d02126dae6413d741501e4e7ad84afcc05e17268fd895321e5","status":"UNKNOWN","surface":"retrieval"},{"bytes":73459,"file_id":"F0010","format":"other","input_sha256":"496dc4c7d46593c81c5acc5f599a751a58f1657b487fce482d25b8cbbae4914e","status":"UNKNOWN","surface":"retrieval"},{"bytes":106567,"file_id":"F0011","format":"other","input_sha256":"488af32e183f14a6447a698f6ed2c7a2e70438e8cd9181e74d92f1ce56cf66e6","status":"UNKNOWN","surface":"retrieval"},{"bytes":86283,"file_id":"F0012","format":"other","input_sha256":"c569201fea7786d74be2231ceb1a5769d63c6128257853adcdce0920e2a3daff","status":"UNKNOWN","surface":"retrieval"},{"bytes":100967,"file_id":"F0013","format":"other","input_sha256":"4d5912520aaac818260e83326a1fa65530147cc836f4effa06f184ac0fdf1d73","status":"UNKNOWN","surface":"retrieval"},{"bytes":73395,"file_id":"F0014","format":"other","input_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","status":"UNKNOWN","surface":"retrieval"},{"bytes":5426,"file_id":"F0015","format":"other","input_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","status":"UNKNOWN","surface":"retrieval"},{"bytes":47821,"file_id":"F0016","format":"other","input_sha256":"1d6a46ee9f05866eb2b768a81659b344d1335402c9489027148230cbb9ebf378","status":"UNKNOWN","surface":"reference"},{"bytes":58137,"file_id":"F0017","format":"other","input_sha256":"04dc0db427444d73485458fba4b815903e067ec9c4de3634e82d96e785274abe","status":"UNKNOWN","surface":"reference"},{"bytes":42086,"file_id":"F0018","format":"other","input_sha256":"b69760d2f3ed9063f6d3ff4b800407f4deb80c2b65d03afcc4c9d45a06b5eb00","status":"UNKNOWN","surface":"reference"},{"bytes":29371,"file_id":"F0019","format":"other","input_sha256":"39ceb944307fb8e11a0db065ec306c223827f2ecab6d77d01cee9fbf5ccc8f1c","status":"UNKNOWN","surface":"reference"},{"bytes":76287,"file_id":"F0020","format":"other","input_sha256":"f7a68d09ce640cb60752545dd575b0e4e21ba490619cf68a8dd1ce03e97e59b7","status":"UNKNOWN","surface":"reference"},{"bytes":79028,"file_id":"F0021","format":"other","input_sha256":"b131e21fde8a23630722b590ba8c067fec737044af3a08d22e57b89f7162e39d","status":"UNKNOWN","surface":"reference"},{"bytes":74742,"file_id":"F0022","format":"other","input_sha256":"2332e4c2346e879f01cfebe8c3641dfebf7cefbedc471ee4b037e3f44349a180","status":"UNKNOWN","surface":"reference"},{"bytes":106598,"file_id":"F0023","format":"other","input_sha256":"892b1afd3407dca62649674e208d8ddf7c4714e2e3d9fd15565c67f408815319","status":"UNKNOWN","surface":"reference"},{"bytes":86283,"file_id":"F0024","format":"other","input_sha256":"04d89cf6c08d4b49bf47125585c4bd70d5e94f521e6492f887faf58844ad5a60","status":"UNKNOWN","surface":"reference"},{"bytes":101110,"file_id":"F0025","format":"other","input_sha256":"ed574186f4f061510a8b1814fb341e02f9c6732101584e722776099b412fbcd2","status":"UNKNOWN","surface":"reference"},{"bytes":73395,"file_id":"F0026","format":"other","input_sha256":"554b325500289cf997ea247945abf8fc982aebc40c96b322330d4138e8dfaabb","status":"UNKNOWN","surface":"reference"},{"bytes":5426,"file_id":"F0027","format":"other","input_sha256":"709276a4d3b8689803bddde6fe02baaa9f2b8cdd83b34fcf502f801e18d93c10","status":"UNKNOWN","surface":"reference"},{"bytes":5755,"file_id":"F0028","format":"other","input_sha256":"5a511ca87c6e8ef8aad638941ee7932e724f204e9ea6c826d84e21ed2b598231","status":"UNKNOWN","surface":"solution"},{"bytes":1872,"file_id":"F0029","format":"json","input_sha256":"b112ce3e7dbbeee0c4d26e418ac40a6e4c138019b63a333018e030b062a7eca0","parser_result":{"parsed_sha256":"d841b48f99b700dd1500095516611cb0799767dad50505e29f5c5740d9c3cf9d"},"status":"PASS","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"e75beb17b8f1c11302032b1c1d574be73a6b6ca9cf877a9245428f3653c582dc","metadata":"ace9f38146aa011df78c69bab3558c6b4a03e0cfa75ccec8a30577077c96c182","rubric":"243be69c926e63b7bc44264149b8a8a40d7cd348bf0961e07a15970cd7923429","seed":"7a6fa7258bc6090a05d85915d879113ab2b191069c4ab379e27bfeae3ef2d836"},"reference_tree_sha256":"ea16c07af86fbf20d8e83ae4a017f21f1cd9df4bf37b87981b0c9e8f201e1af1","saved_spec_sha256":"979969de523f4c4adfe680d5403047c004af3460079800b6bcf1eab57ea70842"},"public_id":"P037"}
{"calls":{"fetch":[{"argument_utf8_sha256":"8b6494416d2fb67c685e540804f3152dad073fc4424c5a113114eeac4561716f","call_id":"F001","called":true,"response_sha256":"069216b12a4f87dd8f92c498b2a72b2b1344fe9f55db21d86a130f89a2bb64c2","returned_content_sha256":"bb598f5e48b5e699f891df4651138a3a7087a11f0081b2a7a6ea37c75dd83ff2","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"0c79160764cf2e038c9d087b3ccac98cec788a21d4e98f6ee6a181b1ccebd774","text_characters":3948,"text_sha256":"b35febce5ba31235561d395b5fab875a29ac6e96647d40b6e3095ceb02f86bbc"},{"argument_utf8_sha256":"3e0c060ab67b2ff6cfb7465c04a0f6030177679f131c1d571e51c7c1188f34f1","call_id":"F002","called":true,"response_sha256":"5f1d0846459d7ac095473ff26aef7d82cb28776ef0fce9d0cddb27a0575afeab","returned_content_sha256":"cb112a7e9fd13dc7fde26f2b854d46cef269703856c64b939512705df893b2a9","returned_status":"ok","status":"PASS","target_file_id":"F0003","target_sha256":"bc3a438a9df3fe8c4b0df29874340f41d3494f6d9774656a37817ee17b559091","text_characters":6995,"text_sha256":"f2aede41bce3568b2ca1bb5d98d8840d53f4fe47a7edd2cc0ee135a6730eadc4"},{"argument_utf8_sha256":"388447ba017d47651c065b0afe06eaace2fd857512da396b3a42a76fabcc7890","call_id":"F003","called":true,"response_sha256":"1ef186e4c20edb73e602be0d641002af8f1e91cd5ba615a0583e02f8ab06e8a5","returned_content_sha256":"4c791a87dac19a883ad41a7222e74f972a74d0d534bb6ca5fd8a2af4b2a3ab83","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"f11cea2f6f4a3e4d8eccf9eea9502004cde197f863f417271f64285dbb8044f0","text_characters":10711,"text_sha256":"e27b019b35a4cb480f14a62a2893942b624dc4de11642549cd7d426a63d2f4c4"},{"argument_utf8_sha256":"b642f8136a849d150e14906d61ba308a55a09d406109f2d5aa845ad46edb0359","call_id":"F004","called":true,"response_sha256":"2774990ea44d6a5e6f8838da5c88195e18b8b1e42922ee1701de62fe3468d5bf","returned_content_sha256":"23772b8a4c7611eef174dd12ca70b1b446b290be7a1e15f866db8d3ef674bb82","returned_status":"ok","status":"PASS","target_file_id":"F0004","target_sha256":"015818eb1a4e91eed6d92eb1a62214e69c566e864233fff02fa6058fbf73112d","text_characters":10212,"text_sha256":"c67b26e5cb9007a295404e80ab3736c7925783ad279f48d61f83afa2d2d0a439"},{"argument_utf8_sha256":"9e4ed018434558eaed56836c12c681e589466a36c5b0312e4aa8353c1b53e5a7","call_id":"F005","called":true,"response_sha256":"29b515ae4ff86ad6caaa7930555c17e2b7887148ec96a95f4b3c6d393c2f4738","returned_content_sha256":"6e772e4c70a06b91562e89ba96318adee1aa536d4d11a02dd7213b9132ac0274","returned_status":"ok","status":"PASS","target_file_id":"F0002","target_sha256":"e5ff8f654961266629d2423eab9cb81b868ea77e6caf720233b639b913db2148","text_characters":13970,"text_sha256":"02c236490196e55cf45784230c15413748e54f760fbcb9cfd6b7a188f124d4fa"}],"search":[{"argument_utf8_sha256":"fa0fc34170582a433d9878d0d06dfaae5170c28461d7c02800b94c396aec1fd1","call_id":"S001","called":true,"response_sha256":"ff1272e7ac007443e592741470e6c64f3192e1bcdf62e60fd175ef00b943e9c3","result_count":1,"returned_content_sha256":"3f68353f9ce6b6d91e401176d210e6ef4ceaf5ed4caaf40951af7bdbbd49815a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"7262d06cdae6c10f96b4633ad2b903e150c2cf3aea90b0cbae5c93be6839f141","call_id":"S002","called":true,"response_sha256":"d416a523aedf1faa89ed21e8ace7b2220e69217ab01038990e059e20d662f1d6","result_count":1,"returned_content_sha256":"e20f44859675caf6892fc215f953467d449f9bba9021a8a0b96e04a18a989793","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2650fc76c6bbb2e78d3314a3ae28d5717995acfcee6f1e960568b957d6a527df","call_id":"S003","called":true,"response_sha256":"3d01053d55f0995dc9c31e3be37c745deb90e7d3f725e1d953854739e76588f4","result_count":1,"returned_content_sha256":"c31cf36513ab6961763f2ab8a82c3b1add2b04b3671999e5004a793dd7bd809a","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"098bcb559fcd371061a0f691d3d898448e9ad121b2b8cbb80c076c12d2fd96a4","call_id":"S004","called":true,"response_sha256":"a91cd10809ade0c62d10b736c3fe84728483a8b583744534f8024d1610a78122","result_count":1,"returned_content_sha256":"dd50a7fd3214d6099989a1778a373172ba7ac60db75994c67f656ea1bb6e2711","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"b00882adba3cbf95674a32c049008842f92ba1031eae111e6d5dd4aea2a39c26","call_id":"S005","called":true,"response_sha256":"29fafac0aa3ff79fc66bea2af1efe4d6bb50d66da75453508bd0bd89e3de3000","result_count":1,"returned_content_sha256":"99d066308bd6925f48a4bea30be62a8dd1f77cc31dec71ab6fa23c75d93e84b8","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"PASS","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":1242,"file_id":"F0001","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":14206,"file_id":"F0002","format":"other","input_sha256":"e5ff8f654961266629d2423eab9cb81b868ea77e6caf720233b639b913db2148","status":"UNKNOWN","surface":"retrieval"},{"bytes":7059,"file_id":"F0003","format":"other","input_sha256":"bc3a438a9df3fe8c4b0df29874340f41d3494f6d9774656a37817ee17b559091","status":"UNKNOWN","surface":"retrieval"},{"bytes":10350,"file_id":"F0004","format":"other","input_sha256":"015818eb1a4e91eed6d92eb1a62214e69c566e864233fff02fa6058fbf73112d","status":"UNKNOWN","surface":"retrieval"},{"bytes":10975,"file_id":"F0005","format":"other","input_sha256":"f11cea2f6f4a3e4d8eccf9eea9502004cde197f863f417271f64285dbb8044f0","status":"UNKNOWN","surface":"retrieval"},{"bytes":4040,"file_id":"F0006","format":"other","input_sha256":"0c79160764cf2e038c9d087b3ccac98cec788a21d4e98f6ee6a181b1ccebd774","status":"UNKNOWN","surface":"retrieval"},{"bytes":2359,"file_id":"F0007","format":"json","input_sha256":"e0fccb655b8346ccb1ec17acaafb212d513db90729ecbe869f3e300d81d866b2","parser_result":{"parsed_sha256":"241836f3b87da37f1b4e81cfc4b2381d5fac1c7d7a904c3aad7d0a9eee59e465"},"status":"PASS","surface":"retrieval"},{"bytes":758,"file_id":"F0008","format":"json","input_sha256":"0221df18ab7658a219357a08187b77741bcdf0e27ad9290138930a341a01a307","parser_result":{"parsed_sha256":"894deee1f6350c983ba2cc71e377f0f93973b1fa3fd53af6ae3d5392f68a4bb8"},"status":"PASS","surface":"retrieval"},{"bytes":868,"file_id":"F0009","format":"csv","input_sha256":"741dc7c7c252412b1acc3ccf7c698455b24409361e5dbed31daadf0dc0434f4c","parser_result":{"parsed_sha256":"d9abba20a74ef47b6238f6a1e731a0a5dc5929ae94020ddfbb68b2425e51b832","rows":5,"widths":[6]},"status":"PASS","surface":"solution"},{"bytes":4069,"file_id":"F0010","format":"json","input_sha256":"21946e053be523c4910f7792e421169515a1327d214fd22c489f920bcc3b1349","parser_result":{"parsed_sha256":"982a08675a5a820d8968c8791064024d468fb2fffe4c3e415d503a87221ee06b"},"status":"PASS","surface":"solution"},{"bytes":2549,"file_id":"F0011","format":"other","input_sha256":"8d1a06a8294c17579f4b94f240aa9308600881afc00d1f640bc69977fd71b001","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"24f100472b7927466d156c93710c8089d86a0cd78c6a959ba1caeff9615fa4de","metadata":"00e1f6beddc6a455221b76414b3cb6f5b915505eb025bc396258eaeaca413574","rubric":"eb1930b46b11c66176dc51fedd382e1450b7c24bf4788455092bc984d5e5411b","seed":"1f28d1ff3c6bc41c0b36a4311b34fa0cad01e9b9e72b9e1115183ca295e4fa98"},"reference_tree_sha256":"8b1859980d13cb9246ff0dfbaf5593aba6c4284be204add1317073b509038416","saved_spec_sha256":"9997c05d26cfc259abc329ebdf9e9caa54456ac3ccba6e2869d2682029966ab9"},"public_id":"P033"}
{"calls":{"fetch":[{"argument_utf8_sha256":"08283a9b5c9aa6ad1ce32d8b9001207cd21d23dc4c32ef212b7e995370970018","call_id":"F001","called":true,"response_sha256":"d55233b9cd9c6e7e134d6ebab56bce9577e4b00e9981099f2e0bb6e5cf22bd17","returned_content_sha256":"3ae8522c92ef03a9aba957b60f5010aa1c1588674a332690f942b4345dc27a5c","returned_status":"ok","status":"PASS","target_file_id":"F0005","target_sha256":"752732c3b7a699060ec1925c7478745a9d3cd4c29e2b4439a5e0e8603c24ddc9","text_characters":651,"text_sha256":"e4d38aa35dbe35254e04b8f36dc94bda41c2faef4b08e784ebef327393df0e01"},{"argument_utf8_sha256":"2aeada90c39ef39b31ddb91408b22fe0419ad028059b3a523f2a10345e97fcab","call_id":"F002","called":true,"response_sha256":"5ad88e3ca97cbe226f5436dac0a7f82ba9fd484ff330f9834a6b5924d50afe1a","returned_content_sha256":"13f4a2d5ed5a2098903d16e48e75ebc7b32422e3aee2d658bd5bdceaf0b41467","returned_status":"ok","status":"PASS","target_file_id":"F0008","target_sha256":"49c62ab4eba0126056ba15342a946150a40e1273886bbd72d64ba31fd7a52837","text_characters":5807,"text_sha256":"1510af162f5f485230c4cb39f982e9afed13067cdbb514065fc0c243cee688a2"},{"argument_utf8_sha256":"9d18dffb9ed4626fcd6bb00ee951c6101c02c2b69cef9ab9b906db792696da61","call_id":"F003","called":true,"response_sha256":"f1c555c13c063a264c19335dcc106a04f206018756442290feb5048e370f7950","returned_content_sha256":"004087f7691b78c72b7e7ca713795f89a68f217d2f926349a8c1e8ab502ba4df","returned_status":"ok","status":"PASS","target_file_id":"F0010","target_sha256":"96254844b12a3883b72364b4ec91582843844f3b71f7382dca43a39f4d20376d","text_characters":5807,"text_sha256":"1510af162f5f485230c4cb39f982e9afed13067cdbb514065fc0c243cee688a2"},{"argument_utf8_sha256":"d13f0f3b00edc6d473536c24ae2f4d0ad6b7f44dd25a93df9909d56bb5559039","call_id":"F004","called":true,"response_sha256":"588a7d17839aad968015ee8a14798ab52a22b2b2cf658dfe0f3c95e126c379e5","returned_content_sha256":"825ff11fa61ed454ae552f50789bf26c95eb4886998e7b34384d7daf21e3c8d9","returned_status":"ok","status":"PASS","target_file_id":"F0007","target_sha256":"ea1b17ac1cfe90f02a43323408ea48a5dcb21b9c57b71ed3fb5a4bb9dfa8f9f2","text_characters":11758,"text_sha256":"2321021a8c5d19d27c3e32ab003705031e2ea691d7602f1bc8f495455ca6cf10"},{"argument_utf8_sha256":"6b9b6e80244bb45f4202228fe41937cf7bdc0e74e7675d45930f4695da704ed6","call_id":"F005","called":true,"response_sha256":"22d2671db63a0a8b8f2898806cb2c12cb3fbd75ccd50b8584699b5c3575988f9","returned_content_sha256":"35f4038e50adfbd3834ac1b4d1342ea3167652e225c0fd2893bdff013216075b","returned_status":"ok","status":"PASS","target_file_id":"F0006","target_sha256":"2572ae50ce228211fcadafb0842579c8142d1789bb8b94858ba785eca58a991a","text_characters":9135,"text_sha256":"4e08c68a3e1a11836f688a0244310fa6641afb02b9df5171dc7c8e5796dbca3e"},{"argument_utf8_sha256":"c058b1d451fbc8171b5feba9c303721db190e49462985d85dc54063d6f2f655b","call_id":"F006","called":true,"response_sha256":"403a8a374121fa7868c06250c00d6a4660eaa8f0c72c36c900fdc505eeed252e","returned_content_sha256":"aa2c04de25bd0898176f15886319fca6b6d38673c41d604a9a904b4614dadfe0","returned_status":"ok","status":"FAIL","target_file_id":"F0012","target_sha256":"00a81d32feddbbf03ae41541237371bef73440e84f1058b9173532ebe5b37171","text_characters":0,"text_sha256":"e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"}],"search":[{"argument_utf8_sha256":"fd34e9563ffee2262297e5e43e6b11c397031068166aff683f0f507cf865398e","call_id":"S001","called":true,"response_sha256":"5d75764a8a140e6e6304579ee409ecc859181545fe91a10d8d97dade27641f31","result_count":1,"returned_content_sha256":"a24302cfab6cd6457705cb1e8275f125f8519a50b807014513b1698f5fe75fd5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"2671f95a158a83451b3d18e18ca4bb595d6117a8f0dd0390eb2ceae72b52e080","call_id":"S002","called":true,"response_sha256":"0b382d73c13296323246390184881670087b58dd44ed21b337d543b6289279b7","result_count":1,"returned_content_sha256":"d308e900bc75bc1c8940b40f18062953e32a58b91c4e3d0feb6f9abb045ef5fc","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"fa985a3b96870f4c5091a894ac08459cf056ac28b2ffaa2f8a614c709b5c7587","call_id":"S003","called":true,"response_sha256":"cf1b703a01758c748519c2c3252bc9a846a37490a18466b70bd0261fa13c58ff","result_count":1,"returned_content_sha256":"a213220d96c124fd7cc90b87fd08d87c361d72f05690556a4b99743775556472","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"602dfd2f81656678fdc024aa54955dd387130dd5ddb8031c70cd69483c228b86","call_id":"S004","called":true,"response_sha256":"0ed58aeeee098c343da748d88413e167c1c151a4427bc4aa6eab34f0ca031f1b","result_count":1,"returned_content_sha256":"36af240c4d09f15839a23f6d8002003edfd0fd26a90ada0fb2e2cffd3e1696b5","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"5d7a94ffe503bf9e1039529e35558cd3161ed9f553dabdc0b346d71b6db407e2","call_id":"S005","called":true,"response_sha256":"05731500030ca1340acfe5c7b4fe9f2a41f808c956f3e4ed63954f1b7d459355","result_count":1,"returned_content_sha256":"c15dcfba3fe0415da4bd0d89b6e48888040794f303904c37027b3281306e1882","returned_status":"ok","status":"PASS"},{"argument_utf8_sha256":"3b76418aa14059a252776b8ea96c6dbbaa0aed3488fee3bba4f9f4fb04d96c23","call_id":"S006","called":true,"response_sha256":"5e5ecd282c992e62d2c9cc6c01368052bd1602f385d6d8107d8367357715fbb6","result_count":1,"returned_content_sha256":"5e8134063c79d94b7827d911e7779e3b2f73936b62ec3cf4b7770373f8c3cfa4","returned_status":"ok","status":"PASS"}]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"FAIL","production_local_mcp_search":"PASS","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":120723,"file_id":"F0001","format":"other","input_sha256":"2386cad482c41390879b3dc1c57e6b4a368c1a6cecf7cdfeed982c28690e2765","status":"UNKNOWN","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":4358,"file_id":"F0003","format":"json","input_sha256":"37bd2de18c0009b09fdc192e611e17b450291675712680f24550a7cb8fe58702","parser_result":{"parsed_sha256":"1113d997d9a8b29623beed4e2a38124904d34bb55f0b7201b95a9c78a5608127"},"status":"PASS","surface":"retrieval"},{"bytes":1163,"file_id":"F0004","format":"json","input_sha256":"dde3e156a27f6cd4acfb738a92002e0ad3fb6b71dd9d1e841aa6a52730f5d4fd","parser_result":{"parsed_sha256":"ccb956f83c8de68005cba6690ad2581bbbf210745cdd123984ba7860280da7c2"},"status":"PASS","surface":"retrieval"},{"bytes":1826,"file_id":"F0005","format":"json","input_sha256":"752732c3b7a699060ec1925c7478745a9d3cd4c29e2b4439a5e0e8603c24ddc9","parser_result":{"parsed_sha256":"9a9f6c765c8fe6dd38fc4d8f6ffa7bdebc26da480f251bcc6aa427352c4e1626"},"status":"PASS","surface":"retrieval"},{"bytes":164113,"file_id":"F0006","format":"json","input_sha256":"2572ae50ce228211fcadafb0842579c8142d1789bb8b94858ba785eca58a991a","parser_result":{"parsed_sha256":"8376e5bb6a33f6d24c86c24fd2cc5ad9f365b62e3f1fc1007e19340e66a125c0"},"status":"PASS","surface":"retrieval"},{"bytes":171695,"file_id":"F0007","format":"json","input_sha256":"ea1b17ac1cfe90f02a43323408ea48a5dcb21b9c57b71ed3fb5a4bb9dfa8f9f2","parser_result":{"parsed_sha256":"61e9f37beb36862694bb7e4a791bb25f8f0ace62bd4ba1f367017ff08203c155"},"status":"PASS","surface":"retrieval"},{"bytes":87830,"file_id":"F0008","format":"other","input_sha256":"49c62ab4eba0126056ba15342a946150a40e1273886bbd72d64ba31fd7a52837","status":"UNKNOWN","surface":"retrieval"},{"bytes":122405,"file_id":"F0009","format":"other","input_sha256":"a3e21854202c3c1bd9ddaaf2fc9836f7ce56c2a3cefeb683adb6e924519c6200","status":"UNKNOWN","surface":"retrieval"},{"bytes":87830,"file_id":"F0010","format":"other","input_sha256":"96254844b12a3883b72364b4ec91582843844f3b71f7382dca43a39f4d20376d","status":"UNKNOWN","surface":"retrieval"},{"bytes":114907,"file_id":"F0011","format":"other","input_sha256":"c993a02e403833fe54e7bc3cebbd223d4db48303897cdd8e3a582a37c12449f8","status":"UNKNOWN","surface":"retrieval"},{"bytes":65,"file_id":"F0012","format":"other","input_sha256":"00a81d32feddbbf03ae41541237371bef73440e84f1058b9173532ebe5b37171","status":"UNKNOWN","surface":"retrieval"},{"bytes":1382,"file_id":"F0013","format":"other","input_sha256":"cb6e1569ecd337856b89dc747984535578f69313e1c95e43ecfe710ae5a2836a","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"PASS"},"observed_bindings":{"core_role_sha256":{"instruction":"25f514bd3d77e0a0c3f26531ceda72b6f7f3511088281dea9cbb4d404970ef52","metadata":"4ca88832a637e5b84282fb7fc16def0debe26a895e8f9a8090e3c28f69a092b0","rubric":"07d7a3d905b3cefb094273174edf3bc0a0836324d13206cd15ad6a21c0d67e96","seed":"b50cdce2ad91c6923889b9a4c2f369b00d8895662e3d8a6ac8b68a4ea088bdc9"},"reference_tree_sha256":"2554e2f89fedbce43cc28cb76bb160ac7e2aac50ad223df7cd69e976b2953bf7","saved_spec_sha256":"817965ba4d52b6ff0992c9059a553d394d7b119161e3ae73726c9a2814af5007"},"public_id":"P027"}
{"calls":{"fetch":[],"search":[]},"checks":{"deterministic_evidence_binding":"UNKNOWN","deterministic_rubric_answer_consistency":"UNKNOWN","external_services":"UNKNOWN","instruction_structure":"PASS","mapping_authentication":"PASS","production_local_mcp_fetch":"UNKNOWN","production_local_mcp_search":"UNKNOWN","public_workspace_reachability":"UNKNOWN","rubric_structure":"PASS","safe_file_openability":"UNKNOWN","saved_spec_structure":"PASS","semantic_correctness":"UNKNOWN","solver_feasibility":"UNKNOWN","user_dialogue":"UNKNOWN"},"files":[{"bytes":630655,"file_id":"F0001","format":"pdf","input_sha256":"09221ea0ec46c9880819efbefa3b3b4fff8de8bcbac3521a11ded564c4261934","parser_result":{"pages":25,"parsed_sha256":"7868978e18e864ed3fb340d63e59510e2ec7a076229fad3f00da25d096b877c2","text_characters":23415},"status":"PASS","surface":"workspace"},{"bytes":1242,"file_id":"F0002","format":"other","input_sha256":"1d099244138d27f09ecf0d9026913d9a3fc13edba1382b141627a33a081ca3b2","status":"UNKNOWN","surface":"workspace"},{"bytes":83642,"file_id":"F0003","format":"pdf","input_sha256":"0a78077575b9bc1acf3bc9fa2a3e6ca4cdfddf349a09a4e6dc69733f3cf362c5","parser_result":{"pages":3,"parsed_sha256":"658e55a01f479298f225ddc00b0aa4aa99bfd029404c53d2df95b412de5ee79d","text_characters":520},"status":"PASS","surface":"workspace"},{"bytes":81322,"file_id":"F0004","format":"pdf","input_sha256":"7edf0bffdb197f1a16f1f9991eb4788beb200db34838a2cac1d0c915d0a9f76c","parser_result":{"pages":3,"parsed_sha256":"72edf93a54df35e4328d2d110bb30b26ee2b35c0127fa8a56eaa99911b7ee0f5","text_characters":519},"status":"PASS","surface":"workspace"},{"bytes":96191,"file_id":"F0005","format":"pdf","input_sha256":"7ee429adea010ffa95d9761a7036c8391eddcb68d39022707d4ca951d6f6fafc","parser_result":{"pages":3,"parsed_sha256":"785134ae02bf644facffc4b08b8af3b1fb1e4815517c913e9c7f9431bbfa0606","text_characters":577},"status":"PASS","surface":"workspace"},{"bytes":20618661,"file_id":"F0006","format":"pdf","input_sha256":"3ef0ec8a30b5a950211202658df07d99f5427f750f8ba0c3cfda12736b7bd71a","parser_result":{"pages":109,"parsed_sha256":"8aecba17838fcb6d255c7ea5beb9744ec8ecb78a933eb961838dee331ac1bd8a","text_characters":0},"status":"PASS","surface":"reference"},{"bytes":17357,"file_id":"F0007","format":"other","input_sha256":"a02a48a3cbb185ef097bbb46e03f17d904f2173fb9c8faf711be792bae41b24f","status":"UNKNOWN","surface":"reference"},{"bytes":6085,"file_id":"F0008","format":"other","input_sha256":"a8e7d5886e95d550a6974451d8b4cf9ae42798f8dab63bbc095aecb0c0d31c02","status":"UNKNOWN","surface":"solution"}],"inherited_uniqueness_diagnostic":{"interpretation":"Repeated capability IDs were not a schema violation; the original checker diagnostic is preserved separately from structural parsing.","status":"FAIL"},"observed_bindings":{"core_role_sha256":{"instruction":"a0e746d07857b388115bc50d591f1b304cf30825cd94124769d577c13804e5f4","metadata":"0b7ba2c91754e562b196019e05a2124deb15ac7de2cbdf8f16eabbf7b2970fa3","rubric":"93d9eb4fd462a7e41cf0dd6ab932275664a8a9d421e8e7a9b704bd4c91d34e37","seed":"9b0d9786525ab3804284a0b6ab4c2016b0161808b72fe64fe7506d9591630126"},"reference_tree_sha256":"075993c3a3d82013b4d708819ca8011f0e8a67f48ca9fbae40d7f0c28252012f","saved_spec_sha256":"f9981f9a59ae62d8f5fffd1af06c897810e84cf566139d5b718fb308480bddf8"},"public_id":"P076"}


==> anc/analysis/supplement/release20/reproduce.py <==
#!/usr/bin/env python3
"""Reaggregate anonymous recorded receipts; does not execute task environments.

Standard library only. Run: python -B reproduce.py --check
Raw task/corpus files are not distributed. Hashes cannot replace those inputs.
"""
import argparse
import collections
import csv
import hashlib
import io
import json
from pathlib import Path

BASE = Path(__file__).resolve().parent
STATUSES = ("PASS", "FAIL", "UNKNOWN", "NOT_RUN")

def sha(b):
    return hashlib.sha256(b).hexdigest()

def encoded(obj):
    return (json.dumps(obj, ensure_ascii=False, sort_keys=True, indent=2) + "\n").encode()

def counts(values):
    c = collections.Counter(values)
    assert set(c) <= set(STATUSES)
    return {k: c[k] for k in STATUSES}

def select(inventory, protocol):
    groups = collections.defaultdict(list)
    for r in inventory:
        groups[(r["domain"], r["generation_mode"])].append(r)
    n, target, seed = len(inventory), protocol["target"], protocol["seed"]
    allocation = {h: target * len(v) // n for h, v in groups.items()}
    order = sorted(groups, key=lambda h: (-(target * len(groups[h]) % n), sha((seed + ":" + ":".join(h)).encode())))
    for h in order[:target - sum(allocation.values())]:
        allocation[h] += 1
    chosen, strata = [], []
    for h in sorted(groups):
        ranked = sorted(groups[h], key=lambda r: sha((seed + ":" + r["public_id"] + ":" + r["saved_spec_sha256"]).encode()))
        ids = [r["public_id"] for r in ranked[:allocation[h]]]
        chosen.extend(ids)
        strata.append({"domain": h[0], "generation_mode": h[1], "N_h": len(ranked), "n_h": allocation[h], "selected_ids": ids})
    return chosen, strata

def load(base=BASE):
    manifest = json.loads((base / "SHA256SUMS.json").read_text())
    for name, digest in manifest.items():
        p = (base / name).resolve()
        assert p.is_relative_to(base.resolve())
        assert sha(p.read_bytes()) == digest, name
    inventory = json.loads((base / "inventory.json").read_text())
    protocol = json.loads((base / "protocol.json").read_text())
    packages = [json.loads(line) for line in (base / "receipts.jsonl").read_text().splitlines()]
    return inventory, protocol, packages

def aggregate(inventory, protocol, packages):
    ids = [r["public_id"] for r in inventory]
    assert len(ids) == 100 and len(set(ids)) == 100
    chosen, strata = select(inventory, protocol)
    assert chosen == protocol["selected_ids"] and strata == protocol["strata"]
    assert sorted(set(ids) - set(chosen)) == protocol["unsampled_ids"]
    assert [p["public_id"] for p in packages] == chosen
    inv = {r["public_id"]: r for r in inventory}
    checks = protocol["checks"]
    all_calls = {"search": [], "fetch": []}
    files, failures = [], []
    for p in packages:
        pid = p["public_id"]
        assert set(p["checks"]) == set(checks)
        assert set(p["checks"].values()) <= set(STATUSES)
        for key in ("core_role_sha256", "saved_spec_sha256", "reference_tree_sha256"):
            assert p["observed_bindings"][key] == inv[pid][key]
        for kind in ("search", "fetch"):
            calls = p["calls"][kind]
            assert len({c["call_id"] for c in calls}) == len(calls)
            for c in calls:
                assert c["called"] is True
                size = c["result_count"] if kind == "search" else c["text_characters"]
                observed = "PASS" if c["returned_status"] == "ok" and size > 0 else "FAIL"
                assert observed == c["status"]
                if observed == "FAIL":
                    failures.append({"public_id": pid, "check": kind, "receipt_id": c["call_id"], "reason": "empty_returned_text" if kind == "fetch" and size == 0 else "recorded_call_failure"})
            package_status = "UNKNOWN" if not calls else "FAIL" if any(c["status"] == "FAIL" for c in calls) else "PASS"
            assert p["checks"]["production_local_mcp_" + kind] == package_status
            all_calls[kind].extend(calls)
        assert len({f["file_id"] for f in p["files"]}) == len(p["files"])
        for f in p["files"]:
            assert f["status"] in STATUSES
            assert f["format"] != "other" or f["status"] == "UNKNOWN"
            if f["status"] == "FAIL":
                failures.append({"public_id": pid, "check": "format", "receipt_id": f["file_id"], "reason": f["error_type"]})
        file_status = "FAIL" if any(f["status"] == "FAIL" for f in p["files"]) else "UNKNOWN" if any(f["status"] == "UNKNOWN" for f in p["files"]) else "PASS"
        assert p["checks"]["safe_file_openability"] == file_status
        files.extend(p["files"])
    supported = [f for f in files if f["format"] != "other"]
    return {
        "population": len(inventory), "sampled": len(packages), "unsampled": len(ids) - len(packages),
        "package_checks": {k: counts(p["checks"][k] for p in packages) for k in checks},
        "operations": {kind: {"total": len(v), **counts(c["status"] for c in v)} for kind, v in all_calls.items()},
        "formats": {"supported_locations": len(supported), "unsupported_locations": len(files) - len(supported), **counts(f["status"] for f in supported)},
        "formats_by_type": {fmt: counts(f["status"] for f in files if f["format"] == fmt) for fmt in ("pdf", "csv", "json", "xlsx", "other")},
        "missing_index_packages": [p["public_id"] for p in packages if not p["calls"]["search"] and not p["calls"]["fetch"]],
        "failures": failures,
        "scope": "Recorded literal mechanical checks; operations and file locations are not independent tasks. Raw corpus unavailable; no full-environment replay or semantic usability claim."
    }

def status_csv(inventory, protocol, packages):
    per = {p["public_id"]: p for p in packages}
    stream = io.StringIO(newline="")
    writer = csv.writer(stream, lineterminator="\n")
    writer.writerow(["public_id", "domain", "generation_mode", "sample_status", *protocol["checks"]])
    for r in inventory:
        p = per.get(r["public_id"])
        writer.writerow([r["public_id"], r["domain"], r["generation_mode"], "SAMPLED" if p else "UNSAMPLED", *[p["checks"][k] if p else "NOT_RUN" for k in protocol["checks"]]])
    return stream.getvalue().encode()

def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--check", action="store_true")
    ap.add_argument("--output", type=Path)
    args = ap.parse_args()
    inventory, protocol, packages = load()
    summary = aggregate(inventory, protocol, packages)
    if args.check:
        assert encoded(summary) == (BASE / "summary.json").read_bytes()
        assert status_csv(inventory, protocol, packages) == (BASE / "sample-status.csv").read_bytes()
    if args.output:
        args.output.write_bytes(encoded(summary))
    print(encoded(summary).decode(), end="")

if __name__ == "__main__":
    main()


==> anc/analysis/supplement/release20/sample-status.csv <==
public_id,domain,generation_mode,sample_status,mapping_authentication,instruction_structure,rubric_structure,saved_spec_structure,public_workspace_reachability,production_local_mcp_search,production_local_mcp_fetch,safe_file_openability,deterministic_evidence_binding,deterministic_rubric_answer_consistency,semantic_correctness,user_dialogue,external_services,solver_feasibility
P001,home-howto,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P002,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P003,home-howto,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P004,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P005,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P006,home-howto,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P007,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P008,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P009,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P010,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P011,home-howto,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P012,home-howto,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P013,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P014,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P015,health-fitness,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P016,health-fitness,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P017,health-fitness,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P018,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P019,health-fitness,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P020,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P021,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P022,health-fitness,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P023,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P024,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P025,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P026,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P027,travel,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,FAIL,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P028,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P029,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P030,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P031,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P032,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P033,travel,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P034,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P035,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P036,travel,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P037,travel,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P038,travel,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P039,finance,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P040,finance,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P041,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P042,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P043,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P044,finance,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P045,finance,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P046,finance,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P047,finance,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P048,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P049,shopping,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P050,shopping,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P051,shopping,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P052,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P053,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P054,shopping,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,FAIL,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P055,shopping,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P056,shopping,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P057,shopping,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P058,food-cooking,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P059,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P060,food-cooking,regen,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P061,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P062,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P063,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P064,food-cooking,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P065,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P066,food-cooking,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P067,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P068,factcheck,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P069,factcheck,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P070,factcheck,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P071,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P072,factcheck,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P073,factcheck,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P074,factcheck,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P075,writing-comm,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P076,writing-comm,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P077,writing-comm,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P078,writing-comm,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P079,gov-admin,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P080,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P081,gov-admin,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P082,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P083,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P084,gov-admin,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P085,gov-admin,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P086,gov-admin,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P087,gov-admin,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P088,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P089,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P090,events-social,scratch,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P091,events-social,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P092,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P093,events-social,regen,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P094,events-social,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P095,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P096,events-social,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P097,entertainment,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P098,entertainment,convert,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN
P099,entertainment,convert,SAMPLED,PASS,PASS,PASS,PASS,UNKNOWN,PASS,PASS,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN,UNKNOWN
P100,entertainment,scratch,UNSAMPLED,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN,NOT_RUN


==> anc/analysis/supplement/release20/summary.json <==
{
  "failures": [
    {
      "check": "format",
      "public_id": "P054",
      "reason": "UnicodeDecodeError",
      "receipt_id": "F0002"
    },
    {
      "check": "fetch",
      "public_id": "P027",
      "reason": "empty_returned_text",
      "receipt_id": "F006"
    }
  ],
  "formats": {
    "FAIL": 1,
    "NOT_RUN": 0,
    "PASS": 117,
    "UNKNOWN": 0,
    "supported_locations": 118,
    "unsupported_locations": 1025
  },
  "formats_by_type": {
    "csv": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 8,
      "UNKNOWN": 0
    },
    "json": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 84,
      "UNKNOWN": 0
    },
    "other": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 1025
    },
    "pdf": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 19,
      "UNKNOWN": 0
    },
    "xlsx": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 6,
      "UNKNOWN": 0
    }
  },
  "missing_index_packages": [
    "P017",
    "P056",
    "P076"
  ],
  "operations": {
    "fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 76,
      "UNKNOWN": 0,
      "total": 77
    },
    "search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 106,
      "UNKNOWN": 0,
      "total": 106
    }
  },
  "package_checks": {
    "deterministic_evidence_binding": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "deterministic_rubric_answer_consistency": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "external_services": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "instruction_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "mapping_authentication": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "production_local_mcp_fetch": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 16,
      "UNKNOWN": 3
    },
    "production_local_mcp_search": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 17,
      "UNKNOWN": 3
    },
    "public_workspace_reachability": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "rubric_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "safe_file_openability": {
      "FAIL": 1,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 19
    },
    "saved_spec_structure": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 20,
      "UNKNOWN": 0
    },
    "semantic_correctness": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "solver_feasibility": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    },
    "user_dialogue": {
      "FAIL": 0,
      "NOT_RUN": 0,
      "PASS": 0,
      "UNKNOWN": 20
    }
  },
  "population": 100,
  "sampled": 20,
  "scope": "Recorded literal mechanical checks; operations and file locations are not independent tasks. Raw corpus unavailable; no full-environment replay or semantic usability claim.",
  "unsampled": 80
}


==> anc/analysis/supplement/release20/test_reproduce.py <==
import copy
import unittest
import reproduce as r

class RecordedReceiptTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.inventory, cls.protocol, cls.packages = r.load()

    def test_exact_accepted_counts_and_all_missingness(self):
        s = r.aggregate(self.inventory, self.protocol, self.packages)
        self.assertEqual((s["population"], s["sampled"], s["unsampled"]), (100, 20, 80))
        self.assertEqual((s["operations"]["search"]["total"], s["operations"]["search"]["PASS"]), (106, 106))
        self.assertEqual((s["operations"]["fetch"]["total"], s["operations"]["fetch"]["PASS"], s["operations"]["fetch"]["FAIL"]), (77, 76, 1))
        self.assertEqual((s["formats"]["supported_locations"], s["formats"]["PASS"], s["formats"]["FAIL"], s["formats"]["unsupported_locations"]), (118, 117, 1, 1025))
        self.assertEqual(s["missing_index_packages"], ["P017", "P056", "P076"])
        self.assertEqual({f["public_id"] for f in s["failures"]}, {"P027", "P054"})

    def test_exact_sampling_and_full_status_table(self):
        selected, strata = r.select(self.inventory, self.protocol)
        self.assertEqual(selected, self.protocol["selected_ids"])
        self.assertEqual(strata, self.protocol["strata"])
        self.assertEqual(r.status_csv(self.inventory, self.protocol, self.packages), (r.BASE / "sample-status.csv").read_bytes())

    def test_missingness_cannot_be_relabelled_pass(self):
        packages = copy.deepcopy(self.packages)
        row = next(p for p in packages if p["public_id"] == "P017")
        row["checks"]["production_local_mcp_search"] = "PASS"
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

    def test_empty_fetch_cannot_be_relabelled_pass(self):
        packages = copy.deepcopy(self.packages)
        row = next(p for p in packages if p["public_id"] == "P027")
        call = next(c for c in row["calls"]["fetch"] if c["status"] == "FAIL")
        call["status"] = "PASS"
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

    def test_no_selection_replacement(self):
        packages = copy.deepcopy(self.packages)
        packages[0]["public_id"] = self.protocol["unsampled_ids"][0]
        with self.assertRaises(AssertionError):
            r.aggregate(self.inventory, self.protocol, packages)

if __name__ == "__main__":
    unittest.main()


==> anc/analysis/supplement/worked_obligation/COMPANION-FILES.json <==
{
  "schema": "aab.worked-diagnostic-companion-files.v1",
  "scope": "Already recorded anonymous synthetic controls and redacted observations; local prepared review subset, not new data or a general redistribution license",
  "original_controls_preserved": true,
  "new_scientific_calls": 0,
  "claims": [
    {
      "label": "sec:saved-contract / app:worked-obligation",
      "supported": "Worked J7 final-artifact audit"
    },
    {
      "label": "app:judge-controls",
      "supported": "Original five variants and 24 criterion-ballot slots, including one UNKNOWN"
    }
  ],
  "members": [
    {
      "path": "analysis_source/scorer_controls/DEPENDENCIES.md",
      "sha256": "e7decf9fb3b68526b86d78b39259925c1cbce3ed6130ccfb08842a1ef976b296",
      "bytes": 1045,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/PRIVACY-REVIEW.json",
      "sha256": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
      "bytes": 680,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/PROTOCOL.md",
      "sha256": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
      "bytes": 3578,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/README.md",
      "sha256": "0b3db3831581fa116d2713a801891cf504841eaf52a3e250416e38d9e91725e7",
      "bytes": 4660,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/RECORDED-CHECKS.json",
      "sha256": "1c03e17a623d6ecf6a3c3fd0d42b5e196ff0ddf2c15100dd9e846ff790dc0ee4",
      "bytes": 7923,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/REPRODUCIBILITY.json",
      "sha256": "e405f0ff448c042df47b154be1d9a8f40aa3a0b5f7f3838eb4e3149ec6bc6cb5",
      "bytes": 2498,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/TRANSFORMATIONS.json",
      "sha256": "06ad59e05b6316c3e575f8f3cfcec2edeae3e525a5cd77070940691b3bc92f7e",
      "bytes": 17469,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/output/report.pdf",
      "sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
      "bytes": 3970,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0001.png",
      "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
      "bytes": 45525,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/001-00-421af5369d74/pages/page-0002.png",
      "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
      "bytes": 44570,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/evidence_manifest.json",
      "sha256": "176971615c9e85bf136f348292f9cb1a3b380f1ecfc3c3a03c6acf15dd47904f",
      "bytes": 1754,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-002/workspace/index.html",
      "sha256": "4669fbe5d79492b963d53cb4af09571254317c72ad62f114c16061ff27e5f372",
      "bytes": 602,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-002/workspace/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-000-load.png",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/000-00-4669fbe5d794/states/state-001-click.png",
      "sha256": "91350dee586dc6c53e5d062d3a8845e2901ddebf47c682fcb7286b3d1f18ac96",
      "bytes": 31798,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-002/workspace/visual_renders/evidence_manifest.json",
      "sha256": "e527e60562d001cfc1f46c36fe2d1e316f8e8e29ed74511d94746a9221133ecf",
      "bytes": 1562,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/output/report.pdf",
      "sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
      "bytes": 4068,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0001.png",
      "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
      "bytes": 43471,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/001-00-a6f168683412/pages/page-0002.png",
      "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
      "bytes": 42498,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/evidence_manifest.json",
      "sha256": "db5bd9e4119aa4c4e93f1b262cab7172766d4a760df72f34a3dd3accd3d81577",
      "bytes": 1754,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/output/report.pdf",
      "sha256": "2612034b4940fa59c1b90f3f5467ce480179a2c9f06af0df0df80f03095924f1",
      "bytes": 3568,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0001.png",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/000-00-2612034b4940/pages/page-0002.png",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0001.png",
      "sha256": "821c5926dfc101039313ab7cf21c117554328df7c0f512921bba733ee6272b07",
      "bytes": 36588,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/001-00-2612034b4940/pages/page-0002.png",
      "sha256": "5605859efe642a7c039ba2d9b413cff075d9f45fee46fda25c2aef9e29b4e22a",
      "bytes": 35984,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-004/workspace/visual_renders/evidence_manifest.json",
      "sha256": "75ffee02f14c6785d288f309d00b4ac2039dd3bd4277fd6b2b8f6fb2ab6135a3",
      "bytes": 1754,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-005/workspace/index.html",
      "sha256": "e94fc5e1153d8e5da4c56b5a8d1fc425988dcc2a98a46a11f0b5324e0b25abbc",
      "bytes": 549,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-005/workspace/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-000-load.png",
      "sha256": "30f71532c87420680a4b98608ae019fa27a20def3de530178d120ccf17de4be9",
      "bytes": 35829,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/000-00-e94fc5e1153d/states/state-001-click.png",
      "sha256": "0cda2b155d00df5174fbbaac28de663633c12c4c7297cf7f8cd352ac336fd44a",
      "bytes": 35817,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/cases/case-005/workspace/visual_renders/evidence_manifest.json",
      "sha256": "48b374392aa33163bd2ac822f80d1aab431c91220b048bfc70f847036f7f3d3e",
      "bytes": 1562,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/doc/evaluation/judge_config.yaml",
      "sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
      "bytes": 106,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/doc/evaluation/rubric.yaml",
      "sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "bytes": 1096,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/doc/instruction.md",
      "sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "bytes": 520,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/doc/meta.yaml",
      "sha256": "0866864a38c59cc328216eaddbff39cb4172156284a97dc6ee451bea61ae7834",
      "bytes": 43,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/doc/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/web/evaluation/judge_config.yaml",
      "sha256": "29c371ccba85035b8c660eeebd1d5315f3faffeff9d76b55cb3a392d6922f80a",
      "bytes": 106,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/web/evaluation/rubric.yaml",
      "sha256": "8510ccbcc1a5410e96c94081d0f7ce6611d4817c9d32cd585f931d54823129ab",
      "bytes": 839,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/web/instruction.md",
      "sha256": "3a0ef4839c74513321762388da6db2be909aa0e10aced9412ea8766c85e25f9f",
      "bytes": 276,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/web/meta.yaml",
      "sha256": "7697d57bac5045674554ea0316b8a2489c445d279c2f90671b8cb301b50975f6",
      "bytes": 43,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/items/web/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-001/judge-invocations.jsonl",
      "sha256": "8dbdd6986e792a38704940e2523c307327a583cb6c1aba89478c447d593052b3",
      "bytes": 38469,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-001/verdict.json",
      "sha256": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
      "bytes": 29058,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-002/judge-invocations.jsonl",
      "sha256": "0754d17ce07b9970b688e5cee11f495e10f76d6ebded2d96ede2370a6d7dc5cb",
      "bytes": 43124,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-002/verdict.json",
      "sha256": "8bb6cd88e8c058fde715638209b805685f990b0adfd4d57fe86bb7c286c8787f",
      "bytes": 19681,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-003/judge-invocations.jsonl",
      "sha256": "bbf01efe4b0e0ca1f1335e908fd2e40e82630551022c880f24d84d1337ddd22b",
      "bytes": 38497,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-003/verdict.json",
      "sha256": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
      "bytes": 29210,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-004/judge-invocations.jsonl",
      "sha256": "1dc7dd0976a3602ce269a6ced53206c242bf08f1610233bf8f4d34feb31d9a06",
      "bytes": 34731,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-004/verdict.json",
      "sha256": "9d7ea93f98160b2757b3f1fa8182ed88fd72c3900032ffb2f2d560908b9ec3b2",
      "bytes": 27331,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-005/judge-invocations.jsonl",
      "sha256": "73075ad9caaa7758ff87de27f0bf2306bb268f93b2d944d3ba4439bec83ad34a",
      "bytes": 29136,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/observations/case-005/verdict.json",
      "sha256": "ce62da3c965700b427a65f570af0599849a9a98e33ec3c67b9f26c80bdf1d1bb",
      "bytes": 11199,
      "distribution_class": "existing_redacted_native_observation"
    },
    {
      "path": "analysis_source/scorer_controls/published-contrast.json",
      "sha256": "09c098784dd2245a955f57707dc8e93bebd2be46df6f638f87d4fb8de53db7ef",
      "bytes": 5154,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/recorded-ballots.csv",
      "sha256": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
      "bytes": 535,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/requirements.txt",
      "sha256": "95d970c1cdcec8d5d760a54bcf3299b1a8867cecfda811ac9f37887b3a2b6f86",
      "bytes": 223,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/verify.py",
      "sha256": "6a1787743fb46ea9cf901ed6002fa82a55679000921857a18914c85c3ec222c7",
      "bytes": 10256,
      "distribution_class": "existing_anonymous_control_or_support"
    },
    {
      "path": "analysis_source/scorer_controls/SHA256SUMS.json",
      "sha256": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
      "bytes": 7517,
      "distribution_class": "integrity_manifest"
    }
  ],
  "not_included": [
    "private original observations and custody maps",
    "human individual records",
    "restricted consultation notes",
    "private corpus or runnable real-task subset",
    "review reports or scores",
    "author/controller histories"
  ],
  "reviewer_delivery_status": "NOT_DISPATCHED",
  "independent_reproduction_status": "NOT_CLAIMED"
}


==> anc/analysis/supplement/worked_obligation/README.md <==
# Worked final-obligation diagnostic companion

This subset makes the recorded two-page-document J7 audit inspectable. It contains the original synthetic instructions, rubric, inventory CSV, fixed PDFs/HTML, prepared images, and already-redacted native observations. It adds an evidence map in `WORKED-AUDIT.json`; it does not add experiments, task samples, independent reference assessments, or accepted real-task scores.

Start with `WORKED-AUDIT.json`. Its J7 visibility predicate is derived from the supplied instruction and rubric. Compare the two page renders for normal `case-001` and masked `case-003`, then follow the recorded ballots. J8 section markers are a separate criterion. The full retained inventory includes the other three variants and all 24 planned criterion ballots: 15 pass, 8 fail, and 1 unknown. Missing outcomes remain missing.

`COMPANION-FILES.json` lists every original companion file and digest. The original `analysis_source/scorer_controls/README.md`, `PROTOCOL.md`, `REPRODUCIBILITY.json`, and `PRIVACY-REVIEW.json` define provenance, redaction, inspection instructions, and limits. Historical checks are retained as historical records; they were not rerun for this revision.

The companion is not a full native execution stack or a rights-cleared real-task benchmark release. Private originals, human records, consultation notes, host mappings, and review histories are excluded. New blinded evaluation, broader construction-benefit claims, and governance determinations remain separate requirements. Existing anonymization controls are not a blanket source license.


==> anc/analysis/supplement/worked_obligation/WORKED-AUDIT.json <==
{
  "schema": "aab.worked-final-obligation-documentary-trace.v1",
  "example": "Existing synthetic two-page document control; retrospective evidence mapping, not a new experimental unit",
  "created_utc": "2026-10-19T03:24:24.052Z",
  "scope": {
    "new_scientific_calls": 0,
    "new_task_samples": 0,
    "independent_reference_assessments": 0,
    "accepted_real_task_score": null,
    "original_controls_and_missing_ballots_preserved": true
  },
  "obligation": {
    "id": "J7",
    "weight": 10,
    "statement": "All report body text and inventory table cells are inside the visible page and unobscured.",
    "required_surface": "both rendered PDF pages",
    "instruction": {
      "path": "analysis_source/scorer_controls/items/doc/instruction.md",
      "sha256": "fe730010b5ae048daf4899e6ff4606dabd9a72632c0c09b7714180d3f804a087",
      "bytes": 520
    },
    "rubric": {
      "path": "analysis_source/scorer_controls/items/doc/evaluation/rubric.yaml",
      "sha256": "8d8289887c0402d310f60e724553381efe4124318001f3c06efdb2108b3f4579",
      "bytes": 1096
    },
    "companion_obligation": {
      "id": "J8",
      "weight": 10,
      "scope": "specified headings and section boundaries; not the J7 visibility predicate"
    }
  },
  "public_input": {
    "artifact": {
      "path": "analysis_source/scorer_controls/items/doc/source_materials/stock.csv",
      "sha256": "bbc6e8a0a4a8d1a7a1b5a8b66e88a93bd3b40d03ab8a17f432d8a6de87d28782",
      "bytes": 20
    },
    "meaning": "Synthetic inventory A=12 and B=7; direct source for document contents, not an independent human truth set",
    "placement": "source_materials/stock.csv in the supplied task",
    "actual_solver_runtime_reexecuted": false
  },
  "reference_derivation": {
    "kind": "directly stated observable predicate",
    "basis": "Instruction and original rubric require unobscured body text and table cells on both final PDF pages.",
    "decision_rule": "A covered body-text line or table data cell contradicts J7 even if its text remains extractable; J8 is assessed separately.",
    "derived_from_judge_labels": false,
    "new_external_reference_claim": false
  },
  "final_versions": [
    {
      "condition": "case-001",
      "artifact": {
        "path": "analysis_source/scorer_controls/cases/case-001/workspace/output/report.pdf",
        "sha256": "421af5369d742e02ce1dbe20880a5361d46e515922bd1b9b25ff749c1b48f53c",
        "bytes": 3970
      },
      "prepared_renders": [
        {
          "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0001.png",
          "sha256": "91d98677a3e13d29bf46b11189dbf9eef635c224f44193c7209d99e88043e886",
          "bytes": 45525
        },
        {
          "path": "analysis_source/scorer_controls/cases/case-001/workspace/visual_renders/000-00-421af5369d74/pages/page-0002.png",
          "sha256": "389cb079452796b3a2d9292ea6ded005fba47ed24b845ec61e1f605762328c30",
          "bytes": 44570
        }
      ],
      "original_redacted_verdict": {
        "path": "analysis_source/scorer_controls/observations/case-001/verdict.json",
        "sha256": "1784ebc1d304eeb90a9dbb18eb0022df019586edf3a9c9bf23d323bcea4b746a",
        "bytes": 29058
      },
      "J7_recorded_ballots": {
        "PASS": 3,
        "FAIL": 0,
        "UNKNOWN": 0
      },
      "J8_recorded_ballots": {
        "PASS": 3,
        "FAIL": 0,
        "UNKNOWN": 0
      },
      "audit_decision": "J7 supported by visible unobscured cells in this fixed control."
    },
    {
      "condition": "case-003",
      "artifact": {
        "path": "analysis_source/scorer_controls/cases/case-003/workspace/output/report.pdf",
        "sha256": "a6f168683412354518eb69f668c3e755f77ed4bc40911988d42c30109739e3a2",
        "bytes": 4068
      },
      "prepared_renders": [
        {
          "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0001.png",
          "sha256": "3d1ed625e52fe8b31f0dd3ccec1e865dbef7a05d4b513dd5dab29f35a3a5d0ba",
          "bytes": 43471
        },
        {
          "path": "analysis_source/scorer_controls/cases/case-003/workspace/visual_renders/000-00-a6f168683412/pages/page-0002.png",
          "sha256": "a232dd7fee20e321755eed84bca66f2096c13e52976d019f8070708f98e712b5",
          "bytes": 42498
        }
      ],
      "original_redacted_verdict": {
        "path": "analysis_source/scorer_controls/observations/case-003/verdict.json",
        "sha256": "a0f840c6be30d5713c4956e585f68eb51baef8fd2f7bc465addcde6706f31e8d",
        "bytes": 29210
      },
      "J7_recorded_ballots": {
        "PASS": 0,
        "FAIL": 3,
        "UNKNOWN": 0
      },
      "J8_recorded_ballots": {
        "PASS": 3,
        "FAIL": 0,
        "UNKNOWN": 0
      },
      "audit_decision": "J7 contradicted by an opaque layer covering data cells on both pages; this is not source unavailability or a J8 failure."
    }
  ],
  "all_original_ballots": {
    "path": "analysis_source/scorer_controls/recorded-ballots.csv",
    "sha256": "ee5b994c45735f74c0d2e18c140e91739c6c99a962941e83856647090650cbf1",
    "bytes": 535
  },
  "original_full_control_denominator": {
    "variants": 5,
    "tasks": 2,
    "criterion_ballots_planned": 24,
    "valid": 23,
    "PASS": 15,
    "FAIL": 8,
    "UNKNOWN": 1
  },
  "configuration": {
    "path": "analysis_source/scorer_controls/items/doc/evaluation/judge_config.yaml",
    "sha256": "cf70d35ff18ec52407e4d8a46ac343725bc068d3c67a248fb6c4b97ceecc7641",
    "bytes": 106
  },
  "historical_protocol": {
    "path": "analysis_source/scorer_controls/PROTOCOL.md",
    "sha256": "f8d9815b185471a7d2d9b3ede2291f31c91cc48ebcbd895df9ca773cd1948db8",
    "bytes": 3578
  },
  "original_integrity_manifest": {
    "path": "analysis_source/scorer_controls/SHA256SUMS.json",
    "sha256": "539a9635268605d419709a47857ffb5a21e53489cc16fd16426db4cc46a5ef1b",
    "bytes": 7517
  },
  "lawful_material_scope": {
    "privacy_and_distribution_control": {
      "path": "analysis_source/scorer_controls/PRIVACY-REVIEW.json",
      "sha256": "0f88840f4781d0e0c08bac8842480d5bf972c15b32ac795dec2550143796ef1b",
      "bytes": 680
    },
    "scope": "Existing anonymous original synthetic controls and already redacted native observations only; original custody, source host paths, private raw receipts and human records excluded.",
    "external_public_release_authorization_not_created": true
  },
  "owner_readback": {
    "four_prepared_page_images_opened": true,
    "original_source_and_rubric_read": true,
    "original_ballot_table_read": true,
    "matched_recorded_file_hashes": 62,
    "old_verifier_suite_rerun": false,
    "new_blinded_assessor": false
  },
  "remaining_boundary": "This is an inspectable final-artifact obligation trace on previously exposed synthetic material. It neither supplies a new real-task package nor establishes end-to-end construction benefit, independent final-version calibration or broad validity."
}


==> anc/analysis/verify.py <==
from pathlib import Path
import hashlib,json
root=Path(__file__).resolve().parent
expected=json.loads((root/'SHA256SUMS.json').read_text())
for name,digest in expected.items():
 assert hashlib.sha256((root/name).read_bytes()).hexdigest()==digest,name
actual=json.loads((root/'outputs/public-data.json').read_text())
frozen=json.loads((root/'reference/public-data.json').read_text())
assert actual==frozen,'Scientific values differ'
print('PASS: file hashes, 24 x 12 published scores, all pairwise overlap counts and nominal tests match.')

# The release audit is a recorded-receipt replay, not raw-environment execution.
import importlib.util
required = {"README.md", "SHA256SUMS.json", "inventory.json", "protocol.json",
            "receipts.jsonl", "reproduce.py", "sample-status.csv", "summary.json",
            "test_reproduce.py"}
assert {"release20/" + n for n in required} <= set(expected)
spec = importlib.util.spec_from_file_location("release20_replay", root / "release20/reproduce.py")
release20 = importlib.util.module_from_spec(spec)
spec.loader.exec_module(release20)
inventory, protocol, packages = release20.load(root / "release20")
assert release20.encoded(release20.aggregate(inventory, protocol, packages)) == (root / "release20/summary.json").read_bytes()
assert release20.status_csv(inventory, protocol, packages) == (root / "release20/sample-status.csv").read_bytes()
original_inventory = json.loads((root / "reference/release-inventory.json").read_text())["records"]
assert inventory == [{k: row[k] for k in inventory[0]} for row in original_inventory]
print("PASS: all release20 files, fixed sample and recorded-receipt aggregates match; full-task environments are not replayed.")


==> anc/analysis/verify_integration.py <==
#!/usr/bin/env python3
"""Standard-library verifier for the corrected integration (no network, no deps).

Checks the current manifest against every distributed file, the absence of a stale
manuscript PDF, the R310 payload digests, the R310 claim slices against the recomputed
R310 verifier output, and the recorded baseline inventory diff.
"""
import hashlib, json, re, subprocess, sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
TAG = 'prospective.judge_controls_r310_20260928'
fail = []

def check(cond, msg):
    if not cond:
        fail.append(msg)
    return cond

sums = json.loads((ROOT / 'SHA256SUMS.json').read_text())
GENERATED = ('outputs/', 'raw-outputs/', 'LOCAL_CHECKS.json', '__pycache__/',
             'controller_checks/synthetic_fixture/')
def is_generated(rel):
    return rel.endswith('.pyc') or any(part in rel for part in GENERATED)

distributed = sorted(p.relative_to(ROOT).as_posix()
                     for p in ROOT.rglob('*')
                     if p.is_file() and not is_generated(p.relative_to(ROOT).as_posix()))
expected_cov = set(distributed) - {'SHA256SUMS.json'}
check(set(sums) == expected_cov,
      'manifest must cover every distributed file except itself: '
      f'missing={sorted(expected_cov - set(sums))[:5]} extra={sorted(set(sums) - expected_cov)[:5]}')
for name, digest in sums.items():
    p = ROOT / name
    check(not Path(name).is_absolute() and '..' not in Path(name).parts, f'unsafe path {name}')
    check(p.is_file() and hashlib.sha256(p.read_bytes()).hexdigest() == digest,
          f'hash mismatch: {name}')

check(not (ROOT / 'paper.pdf').exists(), 'analysis-only attachment must not embed an obsolete manuscript PDF')

r310 = ROOT / 'scorer_controls_r310'
declared = json.loads((r310 / 'SHA256SUMS.json').read_text())['files']
check(len(declared) == 6, 'R310 payload manifest must declare 6 files')
for name, digest in declared.items():
    check(hashlib.sha256((r310 / name).read_bytes()).hexdigest() == digest,
          f'R310 payload hash mismatch: {name}')
r310_public = sorted(p.name for p in r310.iterdir() if p.is_file())
check(len(r310_public) == 7, f'expected 7 R310 top-level public files, found {len(r310_public)}')

proc = subprocess.run([sys.executable, '-B', str(r310 / 'verify.py')],
                      capture_output=True, text=True)
check(proc.returncode == 0, f'R310 verifier exited {proc.returncode}')
recomputed = json.loads(proc.stdout) if proc.returncode == 0 else {}

led = json.loads((r310 / 'claims/claim-ledger-public.json').read_text())
claims = {c['claim_id']: c['value'] for c in led['claims']}
check(len(led['claims']) == 47, f"expected 47 R310 ledger claims, found {len(led['claims'])}")
check(all(cid.startswith(TAG) for cid in claims), 'ledger slice must contain R310 claims only')
if recomputed:
    b = recomputed['ballots']
    c = recomputed['criteria']
    for key, value in ((f'{TAG}.planned_ballots', b['planned']),
                       (f'{TAG}.valid_ballots', b['valid']),
                       (f'{TAG}.pass_ballots', b['pass']),
                       (f'{TAG}.fail_ballots', b['fail']),
                       (f'{TAG}.unknown_ballots', b['unknown']),
                       (f'{TAG}.criteria_total', c['criteria']),
                       (f'{TAG}.criteria_complete', c['complete']),
                       (f'{TAG}.cases_complete', c['cases_complete'])):
        check(str(value) == str(claims.get(key)),
              f'ledger value disagrees with recomputed {key}: {claims.get(key)} vs {value}')

num = (r310 / 'claims/numbers-public.tex').read_text()
defs = dict(re.findall(r'csname claimval@([^\\]+?)\\endcsname\{([^}]*)\}', num))
check(len(defs) == 47, f'expected 47 claim values in numbers-public.tex, found {len(defs)}')
check(all(k.startswith(TAG) for k in defs), 'numbers slice must contain R310 claims only')
for key, value in defs.items():
    check(str(claims.get(key)) == value, f'numbers/ledger disagree for {key}')

BAD = re.compile(r'/tmp/|/home/|/Users/|(?<![A-Za-z])sk-[A-Za-z0-9]{20,}|127\.0\.0\.1'
                 r'|[\w.+-]+@[\w-]+\.(?:com|org|net|edu|io)')
TEXT = {'.md', '.json', '.py', '.tex', '.csv', '.txt', '.yaml', '.yml', '.jsonl', '.html'}
for name in sums:
    p = ROOT / name
    if p.suffix.lower() in TEXT and p.name != Path(__file__).name:
        hits = BAD.findall(p.read_text(errors='replace'))
        check(not hits, f'private path/secret pattern in {name}: {sorted(set(hits))[:3]}')

# BASELINE-DIFF describes the preserved historical integration, not this public repack.
historical_sums = json.loads((ROOT / 'HISTORICAL-SHA256SUMS.json').read_text())
diff = json.loads((ROOT / 'BASELINE-DIFF.json').read_text())
counts = diff['counts']
check(counts['deleted'] == 0 and diff['deleted'] == [], 'baseline diff must record zero deletions')
check(len(diff['added']) == counts['new_added'], 'added count disagrees with added list')
check(len(diff['old_unchanged']) == counts['old_unchanged'], 'unchanged count disagrees with list')
check(counts['old_unchanged'] + counts['new_added'] + counts['modified']
      == counts['final_files'], 'diff counts do not reconcile with the final file count')
check(counts['modified'] == len(diff['modified']), 'modified count disagrees with modified list')
check(counts['final_files'] == len(historical_sums) + 1,
      'recorded historical file count disagrees with the preserved historical manifest')
for entry in diff['modified']:
    if 'new_sha256' in entry:
        check(historical_sums.get(entry['path'].split('/', 1)[1]) == entry['new_sha256'],
              f"modified entry {entry['path']} does not match the manifest")

if fail:
    print('FAIL')
    for m in fail:
        print(' -', m)
    raise SystemExit(1)
print(f'PASS: {len(sums)} manifest entries over {len(distributed)} distributed files; '
      'analysis-only packaging, R310 payload digests, 47 R310 claim values recomputed from the '
      'distributed bytes, privacy-pattern scan and preserved historical baseline diff all consistent.')
print('Not established: no human agreement, no independent usability label, no general scoring '
      'accuracy, no construction or repair benefit, no authenticated backend identity, no native '
      'replay. Digests cover the distributed bytes only.')


==> anc/boundary-support/construct_boundary_support.py <==
#!/usr/bin/env python3
"""Exact parametric application of a finite-cohort boundary-support theorem.

This standalone entry uses qualified portable reader data and the retained
nonnegative support witnesses. It computes new uniform deficits and rational
weight recipes; it does not optimize support, replay old certificate tests,
instantiate a real perturbation table, or infer a score range.
"""

from __future__ import annotations

import argparse
from fractions import Fraction as F
from hashlib import sha256
import json
import os
from pathlib import Path
import signal

MAX_INPUT_BYTES = 64 * 1024 * 1024
MAX_CONFIGURATIONS = 4096
MAX_DIMENSION = 256
MAX_OPERATIONS = 5_000_000
MAX_TOKEN_CHARS = 8192


class ConstructionError(Exception):
    pass


def require(condition, code):
    if not condition:
        raise ConstructionError(code)


def rational(token):
    require(type(token) is str and 0 < len(token) <= MAX_TOKEN_CHARS, "EXACT_TOKEN_REQUIRED")
    try:
        return F(token)
    except (ValueError, ZeroDivisionError):
        raise ConstructionError("INVALID_EXACT_TOKEN") from None


def exact_json(value):
    if isinstance(value, F):
        return str(value)
    if isinstance(value, dict):
        return {key: exact_json(child) for key, child in value.items()}
    if isinstance(value, list):
        return [exact_json(child) for child in value]
    return value


def construct_case(vectors, uniform_scores, target, support):
    count, dimension = len(vectors), len(vectors[target])
    require(isinstance(support, dict) and isinstance(support.get("weights"), list)
            and len(support["weights"]) == dimension, "RETAINED_SUPPORT_WITNESS_SHAPE")
    q = [rational(token) for token in support["weights"]]
    require(all(weight >= 0 for weight in q) and sum(q, F(0)) == 1,
            "RETAINED_WITNESS_SIMPLEX_REQUIRED")
    uniform = F(1, dimension)
    group = [index for index, vector in enumerate(vectors) if vector == vectors[target]]
    outside = [index for index in range(count) if index not in group]
    deficits = {index: uniform_scores[index] - uniform_scores[target] for index in outside}
    margin = max([F(0), *deficits.values()])
    denominator = [4 * margin, F(4)]
    numerator_constant = [4 * margin * weight for weight in q]
    numerator_linear = [3 * weight + uniform for weight in q]
    checks = {
        "positive_denominator_for_every_positive_epsilon": denominator[0] >= 0 and denominator[1] > 0,
        "every_weight_numerator_positive_for_every_positive_epsilon": all(value >= 0 for value in numerator_constant) and all(value > 0 for value in numerator_linear),
        "normalization_constant_coefficient_identity": sum(numerator_constant, F(0)) == denominator[0],
        "normalization_linear_coefficient_identity": sum(numerator_linear, F(0)) == denominator[1],
        "uniform_deficit_residuals_nonnegative_for_every_outside_competitor": all(margin - value >= 0 for value in deficits.values()),
        "lower_bound_numerator_positive_for_every_positive_epsilon": margin >= 0,
        "shift_is_strictly_inside_requested_neighborhood": F(0) < F(1, 2) < F(1),
        "target_present_and_all_identities_partitioned_without_merging": target in group and sorted(group + outside) == list(range(count)),
    }
    require(all(checks.values()), "NEW_PARAMETRIC_CONSTRUCTION_IDENTITY_FAILED")
    comparisons = []
    for competitor in range(count):
        if competitor in group:
            comparisons.append({"competitor_cohort_index": competitor,
                                "relation": "equal vector preserved by the same group shift",
                                "weighted_score_gap": "identically zero for every positive epsilon"})
        else:
            comparisons.append({
                "competitor_cohort_index": competitor,
                "uniform_competitor_advantage": deficits[competitor],
                "new_uniform_residual_M_minus_advantage": margin - deficits[competitor],
                "inherited_nonnegative_support_gap": "q dot original target-minus-competitor vector is nonnegative by the retained verified support certificate",
                "old_support_gap_numerically_recomputed": False,
                "new_gap_decomposition": "denominator times new gap equals (4 M + 3 epsilon) times inherited gap plus epsilon times uniform residual plus epsilon (M + 2 epsilon)",
                "strictly_positive_new_gap_for_every_positive_epsilon": True,
            })
    return {
        "status": "parametric_positive_support_construction_certified",
        "retained_support_certificate": support,
        "new_M": margin,
        "M_definition": "maximum of zero and every outside competitor uniform-score advantage over the target",
        "M_attaining_competitor_indices": [index for index, value in deficits.items() if value == margin],
        "zero_floor_attains_M": margin == 0,
        "equal_vector_group_indices": group,
        "stationary_outside_indices": outside,
        "all_original_equal_vector_relations_preserved": True,
        "hypothetical_table": {
            "parameter": "epsilon", "parameter_domain": "every real epsilon strictly positive",
            "shifted_indices": group,
            "each_shifted_coordinate_change_coefficients": [F(0), F(1, 2)],
            "outside_coordinates_unchanged": True,
            "table_maximum_absolute_change_coefficients": [F(0), F(1, 2)],
            "actual_perturbed_table_instantiated": False,
        },
        "positive_weight_recipe": {
            "formula": "v(epsilon) equals ((4 M + 3 epsilon) q + epsilon u) / (4 M + 4 epsilon)",
            "owner_eta_formula": "epsilon / (4 (M + epsilon))",
            "owner_formula_exact_alignment": True,
            "u": [uniform for _ in range(dimension)],
            "denominator_coefficients_constant_then_epsilon": denominator,
            "numerator_constant_coefficients_by_coordinate": numerator_constant,
            "numerator_epsilon_coefficients_by_coordinate": numerator_linear,
            "strictly_positive_for_each_positive_epsilon": True,
            "sums_to_one_identically": True,
            "one_common_weight_vector_for_all_competitors_in_this_case": True,
            "epsilon_independent_positive_weight_floor_not_asserted": True,
            "actual_new_weight_vector_instantiated": False,
        },
        "outside_competitor_gap_lower_bound": {
            "formula": "epsilon (M + 2 epsilon) / (4 M + 4 epsilon)",
            "numerator_coefficients_constant_epsilon_epsilon_squared": [F(0), margin, F(2)],
            "denominator_coefficients_constant_then_epsilon": denominator,
            "also_strictly_greater_than_epsilon_over_four": True,
            "conditional_on_inherited_nonnegative_support_gaps": True,
        },
        "competitor_comparisons": comparisons,
        "new_symbolic_checks": checks,
        "conclusion": {
            "target_and_equal_vector_group_co_lead_in_every_constructed_table": True,
            "strictly_leads_every_outside_vector": True,
            "unique_identity_leader": len(group) == 1,
            "every_positive_neighborhood_contains_a_positive_support_table": True,
            "no_positive_ambient_radius_preserves_this_target_exclusion_for_all_perturbations": True,
            "target_wise_not_a_simultaneous_all_target_construction": True,
            "original_reported_vector_exclusion_unchanged": True,
        },
    }


def calculate(source):
    cohort = source["cohort"]
    count, dimension = cohort["configuration_count"], cohort["dimension"]
    require(type(count) is int and 1 <= count <= MAX_CONFIGURATIONS, "COHORT_SIZE_LIMIT")
    require(type(dimension) is int and 1 <= dimension <= MAX_DIMENSION, "DIMENSION_LIMIT")
    require(cohort["coordinate_direction"] == "larger recorded domain score is the declared comparison direction", "COORDINATE_DIRECTION_CHANGED")
    raw_vectors = cohort["exact_domain_vectors"]
    require(len(raw_vectors) == count and all(len(vector) == dimension for vector in raw_vectors), "COHORT_VECTOR_SHAPE")
    vectors = [[rational(token) for token in vector] for vector in raw_vectors]
    uniform_scores = [sum(vector, F(0)) / dimension for vector in vectors]
    original_rows = source["configurations"]
    rows = {row["cohort_index"]: row for row in original_rows}
    require(len(original_rows) == count and set(rows) == set(range(count)), "CONFIGURATION_COVERAGE")
    applicable = source["pairwise_reference"]["newly_excluded_from_pairwise_nondominated"]
    require(isinstance(applicable, list) and all(type(index) is int and index in rows for index in applicable)
            and len(set(applicable)) == len(applicable), "APPLICABLE_MEMBERSHIP_SHAPE")
    require(count * dimension + len(applicable) * count * dimension <= MAX_OPERATIONS, "CONSTRUCTION_OPERATION_LIMIT")
    output_rows = []
    for row in original_rows:
        index = row["cohort_index"]
        record = {
            "cohort_index": index, "configuration_identity": cohort["configuration_identities"][index],
            "original_classification": row["classification"],
            "original_certificates": row["certificates"],
            "applicable_member": index in applicable, "construction": None,
        }
        if index in applicable:
            if row["classification"] != "boundary_only":
                record["construction"] = {"status": "outside_retained_boundary_only_witness_scope"}
            elif not isinstance(row["certificates"].get("support"), dict):
                record["construction"] = {"status": "retained_nonnegative_support_witness_missing"}
            else:
                record["construction"] = construct_case(vectors, uniform_scores, index, row["certificates"]["support"])
        output_rows.append(record)
    cases = [row for row in output_rows if row["applicable_member"]]
    constructed = [row for row in cases if row["construction"]["status"] == "parametric_positive_support_construction_certified"]
    return {
        "schema": "agent-autobench-constructive-boundary-support/v1", "project": "Agent-Autobench", "ok": True,
        "cohort": cohort, "original_pairwise_reference": source["pairwise_reference"],
        "configurations": output_rows,
        "summary": {
            "applicable_cohort_indices": applicable,
            "constructed_cohort_indices": [row["cohort_index"] for row in constructed],
            "unconstructed_cohort_indices": [row["cohort_index"] for row in cases if row not in constructed],
            "applicable_count": len(cases), "constructed_count": len(constructed),
            "all_applicable_targets_have_parametric_construction": bool(cases) and len(cases) == len(constructed),
            "every_current_target_retained_without_favorable_selection": True,
            "arbitrary_neighborhood_claim_is_from_proof_not_a_perturbation_grid": True,
        },
        "construction_scope": {
            "ambient_domain": "hypothetical independent real coordinate perturbations in the original recorded units",
            "coordinate_direction": cohort["coordinate_direction"],
            "target_group_shift": "all coordinates of exact equal-vector identities shift together; every other row is unchanged",
            "each_target_has_its_own_hypothetical_table_and_common_weighting": True,
            "simultaneous_all_target_leadership_not_claimed": True,
            "whole_strict_subset_disappears_in_a_common_table_not_claimed": True,
            "existing_exact_source_support_premises_reused": True,
            "original_support_inequalities_recomputed": False,
            "original_optimizer_verifier_or_method_suite_invoked": False,
            "old_inconclusive_margin_not_used_as_proof_of_instability": True,
            "perturbation_grid_or_simulation_run": False,
            "actual_new_tables_or_weights_instantiated": False,
            "real_score_box_assumed_or_inferred": False,
            "box_variant_applied_to_actual_data": False,
            "rounding_grid_noise_distribution_or_evaluation_effect_claimed": False,
            "original_data_classifications_or_reader_archive_modified": False,
            "native_provider_or_publisher_action_performed": False,
        },
    }


def limits():
    try:
        import resource
    except ImportError:
        resource = None
    if resource is not None:
        for kind, bound in ((resource.RLIMIT_CPU, 50), (resource.RLIMIT_AS, 1024 * 1024 * 1024)):
            _soft, hard = resource.getrlimit(kind)
            resource.setrlimit(kind, (bound if hard == resource.RLIM_INFINITY else min(bound, hard), hard))
    if hasattr(signal, "SIGALRM"):
        def stop(_signal, _frame):
            raise ConstructionError("CONSTRUCTION_WALL_LIMIT")
        signal.signal(signal.SIGALRM, stop)
        signal.alarm(55)


def main():
    os.umask(0o077)
    error = None
    try:
        parser = argparse.ArgumentParser(description=__doc__)
        parser.add_argument("--input", type=Path, required=True)
        parser.add_argument("--output", type=Path, required=True)
        args = parser.parse_args()
        limits()
        require(not args.output.exists(), "OUTPUT_MUST_BE_NEW")
        require(args.input.is_file() and args.input.stat().st_size <= MAX_INPUT_BYTES, "INPUT_UNAVAILABLE_OR_SIZE_LIMIT")
        raw = args.input.read_bytes()
        def pairs(items):
            output = {}
            for key, value in items:
                require(key not in output, "DUPLICATE_JSON_KEY")
                output[key] = value
            return output
        def reject_constant(_token):
            raise ConstructionError("NONFINITE_JSON_NUMBER")
        source = json.loads(raw.decode("utf-8"), object_pairs_hook=pairs, parse_constant=reject_constant)
        require(source.get("schema") == "agent-autobench-positive-linear-support/v1" and source.get("input_bindings") == {}, "QUALIFIED_PORTABLE_SOURCE_REQUIRED")
        require(isinstance(source.get("verification_evidence"), dict), "RETAINED_VERIFICATION_EVIDENCE_REQUIRED")
        result = calculate(source)
        code = Path(__file__).read_bytes()
        result["source_data_binding"] = {"sha256": sha256(raw).hexdigest(), "bytes": len(raw)}
        result["code_binding"] = {"sha256": sha256(code).hexdigest(), "bytes": len(code)}
        result["source_provenance"] = source.get("source_provenance")
        result["retained_verification_evidence"] = source["verification_evidence"]
        with args.output.open("x", encoding="utf-8") as handle:
            json.dump(exact_json(result), handle, ensure_ascii=False, indent=2, sort_keys=True, allow_nan=False)
            handle.write("\n")
            handle.flush()
            os.fsync(handle.fileno())
    except ConstructionError as exception:
        error = str(exception)
    except Exception:
        error = "CONSTRUCTION_LOCAL_INTERFACE_FAILURE"
    finally:
        if hasattr(signal, "alarm"):
            signal.alarm(0)
    if error is not None:
        print(json.dumps({"ok": False, "status": "failed", "action": "Constructive interface did not complete", "error": error}))
        return 1
    print(json.dumps({"ok": True, "status": "complete", "action": "Completed exact parametric boundary-support application",
                      "notes": ["All current applicable targets have a source-bound conditional construction." if result["summary"]["all_applicable_targets_have_parametric_construction"] else "All targets are accounted for; some lack the required inherited witness scope.",
                                "The arbitrary-neighborhood conclusion is symbolic and target-wise, not inferred from a perturbation grid or empirical noise."]}))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/domain-support/FIELD-GUIDE.md <==
# Field guide

## Cohort and original measurements

`cohort.configuration_identities` preserves every qualified configuration identity, including its harness, date or revision, original matrix position and scientific provenance identity. `cohort.configuration_records` retains the full original scientific records and their `source_lexemes`. The scientific provenance identity is a data identity, not an execution identifier.

`cohort.exact_domain_vectors` stores the reported domain-score strings without rounding, rescaling or binary-float conversion. Each row has the same position as its configuration identity and record. `coordinate_metadata` preserves the original domain identities, versions and order; `coordinate_direction` gives the declared larger-score comparison direction. These are the retained score coordinates, not a newly chosen normalization.

`configuration_count` and `dimension` describe the retained complete-domain cohort. `retained_cohort_accounting` preserves its original selection and missingness accounting, including excluded or incomplete records and the original published/selected counts. Only originally qualified complete-domain configurations enter the support calculation; missing coordinates were not imputed. `retained_input_numeric_representation` preserves the original score-encoding description.

Any `official_overall` value in an original record is retained as source metadata. It is not substituted for a domain coordinate and was not used to infer or reconstruct the official aggregate formula.

## Classification records

`configurations` preserves all result rows in source order. A row's `cohort_index` is its zero-based position in the cohort arrays, not its original matrix position. Equal vectors are not deduplicated.

| Classification | Meaning | Required stored evidence |
| --- | --- | --- |
| `positive_supported` | Some normalized domain-weight vector with every weight strictly positive makes the candidate co-leading against the complete cohort. | A `support` certificate whose minimum weight is strictly positive. |
| `boundary_only` | The candidate can be co-leading with nonnegative normalized weights, but cannot be co-leading when every domain must have positive weight. | A nonnegative `support` certificate and a `weak_dominance` mixture certificate. |
| `unsupported_nonnegative` | No nonnegative normalized domain-weight vector supports the candidate, even on the weight-simplex boundary. | A `strict_dominance` mixture certificate. |
| `unclassified` | The result does not establish a definitive support class. | It remains explicitly unresolved and must not be treated as excluded or supported. |

For a given candidate, the same support weights compare it with every retained configuration. Different candidates may have different supporting weights. Co-leading permits ties; it does not assert unique leadership. A strictly positive witness may contain a very small positive weight, which must not be rounded to zero or replaced by an arbitrary lower bound.

## Exact certificates

All certificate numbers remain canonical rational strings, with integers unadorned. Decimal score strings and rational certificate strings have different roles; preserve both exactly.

- `support.weights` follows the original coordinate order. The weights are nonnegative and normalized. `minimum_weight` is the exact minimum coordinate weight. Weighted candidate scores must be at least those of every retained configuration.
- `weak_dominance.mixture_coefficients` follows the full cohort order. The nonnegative normalized mixture is at least as high as the candidate in every coordinate and strictly higher in at least one. `coordinate_improvements` stores the exact coordinatewise gains, and `total_improvement` stores their exact sum.
- `strict_dominance.mixture_coefficients` uses the same cohort order but improves every coordinate strictly. `minimum_improvement` stores the exact smallest coordinatewise gain.

The original successful mixture certificates exclude their target configuration. All coefficients, including unused positions, are retained. A missing certificate type is represented as `null`; no alternate certificate was fitted or substituted during export. Mixtures are geometric proof objects, not measured composite systems.

`classification_based_on_exact_certificate` and `verification_evidence` retain the recorded evidence status. The optional verification command independently evaluates the exported certificate inequalities; it does not accept a cached status flag as a mathematical proof.

## Earlier candidate-set comparison

`pairwise_reference` retains the earlier pairwise-nondominated and pairwise-dominated cohort-index lists, the positive-supported list, newly excluded candidates, any unresolved cases, and the recorded set-comparison conclusions. Its definition and prior-source digest are retained. These are copied reference results, not recalculated pairwise scores.

`summary` preserves the original class accounting, including categories with no members. `scientific_scope` preserves the inference limits. The comparison concerns this complete retained cohort and the reported score precision, not unobserved evaluation outcomes or a universally preferred weighting.

## Integrity and provenance

`source_provenance` identifies the original result, qualification, independent verification and code by digest. The package-level manifest binds the portable files by relative name. The empty `input_bindings` object is a compatibility field for the unchanged certificate core; local control files are neither required nor opened by the reader interface.

The code integrity record identifies the original scientific definitions retained in the portable modules. File-interface adaptation does not change the optimizer's or verifier's mathematical definitions. The included optimizer is never called by the inspection or verification commands.


==> anc/domain-support/README.md <==
# Domain-support source data

This package records the simultaneous linear-support analysis of the retained complete-domain cohort. It preserves the configuration identities, original coordinate order and direction, reported decimal score strings, classifications, and exact supporting-weight or convex-mixture certificates. It also retains the original exclusion accounting and the already verified comparison with the earlier pairwise candidate set.

No configuration or certificate has been selected for favorable performance. Equal score vectors retain their distinct configuration records. Convex mixtures are algebraic exclusion certificates, not evaluated ensembles or hybrid agents.

## Files

- `domain-support.source-data.json`: the complete scientific projection.
- `FIELD-GUIDE.md`: field meanings, indexing, precision, eligibility, and support classes.
- `verify_source_data.py`: the offline file interface.
- `code/`: the original mathematical cores with their definition-level integrity record.
- `package-manifest.json`: package-relative file digests and sizes.

## Offline use

Use the supplied Python standard-library interface. No network access, provider call, solver installation, or package installation is needed. The interface imposes finite input and execution bounds and does not execute the optimizer.

From this directory, inspect the package without evaluating certificate inequalities:

```sh
python3 verify_source_data.py --mode inspect --output inspection.json
```

Explicitly verify the stored rational certificates against every exported configuration:

```sh
python3 verify_source_data.py --mode verify --output certificate-check.json
```

The input defaults to `domain-support.source-data.json` beside the script, independently of the current working directory. An adjacent `package-manifest.json` is discovered automatically. `--input` and `--manifest` select explicit files when needed. `--output` must name a new local report; existing files are not overwritten. Standard output is qualitative, while the optional local report preserves exact findings.

`inspect` checks the new package interface, structure, lexemes and file bindings. It does not establish mathematical certificate validity. `verify` invokes the independent exact certificate checker and never invokes the optimizer. The optimizer core is included for traceability and optional research reuse, not as an automatic step of either command.

## Evidence scope

The original independent verification is recorded in `verification_evidence`, and the original source and code digests are retained in `source_provenance`. Package assembly used source-binding and exact field/lexeme comparisons. The real optimizer, original method tests and real certificate inequalities were not rerun during packaging; the new file interface was exercised separately with synthetic input.

The offline checker evaluates certificates for the exported cohort. It does not validate unobserved measurements, uncertainty in the recorded scores, the official aggregate formula, or a preferred deployment weighting. The earlier pairwise membership lists are copied from the already verified reference; these commands do not replay that earlier analysis.

Copy the complete package when using its manifest. The source data can also be read directly as JSON: keep decimal score strings and rational certificate strings exact rather than converting them to binary floating point.


==> anc/domain-support/code/__init__.py <==
"""Portable scientific modules; importing this package starts no analysis."""


==> anc/domain-support/code/certificate_core.py <==
"""Portable scientific core; provenance is recorded in core-integrity.json.

No optimizer or file operation runs when this module is imported.
"""

from __future__ import annotations
from fractions import Fraction
import json
import re

RESULT_SCHEMA = "agent-autobench-positive-linear-support/v1"

REPORT_SCHEMA = "agent-autobench-independent-exact-verification/v1"

CLASSES = ("positive_supported", "boundary_only", "unsupported_nonnegative", "unclassified")

MAX_TOKEN_LENGTH = 8192

MAX_DECIMAL_EXPONENT = 10000

_DECIMAL = re.compile(r"[+-]?(?:[0-9]+(?:\.[0-9]*)?|\.[0-9]+)(?:[eE]([+-]?[0-9]+))?\Z")

_RATIONAL = re.compile(r"-?(?:0|[1-9][0-9]*)(?:/[1-9][0-9]*)?\Z")

class VerificationError(Exception):
    """Contains only a fixed, implementation-authored error code."""

    def __init__(self, code: str):
        self.code = code
        super().__init__(code)

def _require(condition, code):
    if not condition:
        raise VerificationError(code)

def _integer(value):
    return type(value) is int

def _decimal_fraction(token):
    _require(type(token) is str, "DOMAIN_VALUE_NOT_DECIMAL_STRING")
    _require(len(token) <= MAX_TOKEN_LENGTH, "NUMERIC_TOKEN_RESOURCE_LIMIT")
    match = _DECIMAL.fullmatch(token)
    _require(match is not None, "INVALID_DOMAIN_DECIMAL")
    if match.group(1) is not None:
        try:
            exponent = int(match.group(1))
        except (ValueError, OverflowError):
            raise VerificationError("NUMERIC_TOKEN_RESOURCE_LIMIT") from None
        _require(abs(exponent) <= MAX_DECIMAL_EXPONENT, "NUMERIC_TOKEN_RESOURCE_LIMIT")
    try:
        return Fraction(token)
    except (ValueError, ZeroDivisionError, OverflowError):
        raise VerificationError("INVALID_DOMAIN_DECIMAL") from None

def _rational(token):
    _require(type(token) is str, "CERTIFICATE_VALUE_NOT_RATIONAL_STRING")
    _require(len(token) <= MAX_TOKEN_LENGTH, "NUMERIC_TOKEN_RESOURCE_LIMIT")
    _require(_RATIONAL.fullmatch(token) is not None, "INVALID_CERTIFICATE_RATIONAL")
    try:
        value = Fraction(token)
    except (ValueError, ZeroDivisionError, OverflowError):
        raise VerificationError("INVALID_CERTIFICATE_RATIONAL") from None
    _require(str(value) == token, "NONCANONICAL_CERTIFICATE_RATIONAL")
    return value

def _rational_list(value, length, code):
    _require(type(value) is list and len(value) == length, code)
    return tuple(_rational(item) for item in value)

def _json_equal(left, right):
    """Structural JSON equality, without bool/int or int/float coercion."""
    if type(left) is not type(right):
        return False
    if type(left) is dict:
        return set(left) == set(right) and all(_json_equal(left[key], right[key]) for key in left)
    if type(left) is list:
        return len(left) == len(right) and all(_json_equal(a, b) for a, b in zip(left, right))
    return left == right

def _valid_json_value(value):
    try:
        json.dumps(value, allow_nan=False, sort_keys=True)
        return True
    except (ValueError, TypeError, OverflowError):
        return False

def _cohort(payload):
    _require(type(payload) is dict, "INVALID_RESULTS_OBJECT")
    _require(payload.get("schema") == RESULT_SCHEMA, "UNSUPPORTED_RESULTS_SCHEMA")
    cohort = payload.get("cohort")
    _require(type(cohort) is dict, "INVALID_COHORT_OBJECT")
    raw = cohort.get("exact_domain_vectors")
    identities = cohort.get("configuration_identities")
    _require(type(raw) is list and bool(raw), "EMPTY_OR_INVALID_COHORT")
    _require(type(identities) is list and len(identities) == len(raw), "COHORT_IDENTITY_COVERAGE_MISMATCH")
    _require(all(type(identity) is dict and bool(identity) and _valid_json_value(identity) for identity in identities), "INVALID_COHORT_IDENTITY")
    abstract = payload.get("input_bindings") == {} and all(set(identity) == {"synthetic_identity"} and type(identity["synthetic_identity"]) is str for identity in identities)
    _require(type(raw[0]) is list and bool(raw[0]), "EMPTY_OR_INVALID_DIMENSION")
    dimension = len(raw[0])
    _require(all(type(row) is list and len(row) == dimension for row in raw), "INCOMPLETE_DOMAIN_VECTOR")
    vectors = tuple(tuple(_rational(token) if abstract and type(token) is str and "/" in token else _decimal_fraction(token) for token in row) for row in raw)
    metadata = cohort.get("coordinate_metadata")
    _require(type(metadata) is list and (len(metadata) == dimension or (abstract and not metadata)), "COORDINATE_METADATA_DIMENSION_MISMATCH")
    if not abstract:
        _require("coordinate_direction" in cohort and cohort["coordinate_direction"] is not None, "MISSING_COORDINATE_DIRECTION")
    for field, expected in (("configuration_count", len(raw)), ("dimension", dimension)):
        if field in cohort:
            _require(_integer(cohort[field]) and cohort[field] == expected, "COHORT_STORED_COUNT_MISMATCH")
    records = cohort.get("configuration_records")
    if records is not None:
        _require(type(records) is list and len(records) == len(raw), "COHORT_RECORD_COVERAGE_MISMATCH")
        for record, vector, identity in zip(records, raw, identities):
            _require(type(record) is dict, "INVALID_COHORT_RECORD")
            _require(_json_equal(record.get("domain_values"), vector), "COHORT_RECORD_VECTOR_MISMATCH")
            _require(all(key in record and _json_equal(record[key], value) for key, value in identity.items()), "COHORT_RECORD_IDENTITY_MISMATCH")
    return cohort, vectors, dimension

def _check_support(certificate, target, vectors, dimension):
    _require(type(certificate) is dict, "INVALID_SUPPORT_CERTIFICATE")
    weights = _rational_list(certificate.get("weights"), dimension, "SUPPORT_WEIGHT_DIMENSION_MISMATCH")
    _require(all(weight >= 0 for weight in weights), "NEGATIVE_SUPPORT_WEIGHT")
    _require(sum(weights) == 1, "SUPPORT_WEIGHTS_NOT_NORMALIZED")
    minimum = min(weights)
    _require(_rational(certificate.get("minimum_weight")) == minimum, "STORED_MINIMUM_WEIGHT_MISMATCH")
    candidate = vectors[target]
    margins = tuple(sum(weight * (x - y) for weight, x, y in zip(weights, candidate, competitor)) for competitor in vectors)
    _require(all(margin >= 0 for margin in margins), "FULL_COHORT_SUPPORT_INEQUALITY_FAILED")
    return {
        "weights": [str(weight) for weight in weights],
        "minimum_weight": str(minimum),
        "full_cohort_margins": [str(margin) for margin in margins],
        "strictly_positive_weights": minimum > 0,
    }

def _check_mixture(certificate, target, vectors, dimension, strict):
    _require(type(certificate) is dict, "INVALID_MIXTURE_CERTIFICATE")
    coefficients = _rational_list(certificate.get("mixture_coefficients"), len(vectors), "MIXTURE_COHORT_COVERAGE_MISMATCH")
    _require(all(value >= 0 for value in coefficients), "NEGATIVE_MIXTURE_COEFFICIENT")
    _require(sum(coefficients) == 1, "MIXTURE_COEFFICIENTS_NOT_NORMALIZED")
    candidate = vectors[target]
    improvements = tuple(sum(coefficient * (vector[j] - candidate[j]) for coefficient, vector in zip(coefficients, vectors)) for j in range(dimension))
    stored = _rational_list(certificate.get("coordinate_improvements"), dimension, "MIXTURE_IMPROVEMENT_DIMENSION_MISMATCH")
    _require(stored == improvements, "STORED_COORDINATE_IMPROVEMENTS_MISMATCH")
    total = sum(improvements)
    minimum = min(improvements)
    if strict:
        _require(all(value > 0 for value in improvements), "STRICT_MIXTURE_NOT_STRICT_IN_EVERY_COORDINATE")
        _require(_rational(certificate.get("minimum_improvement")) == minimum, "STORED_MINIMUM_IMPROVEMENT_MISMATCH")
        if "total_improvement" in certificate:
            _require(_rational(certificate["total_improvement"]) == total, "STORED_TOTAL_IMPROVEMENT_MISMATCH")
    else:
        _require(all(value >= 0 for value in improvements) and any(value > 0 for value in improvements), "WEAK_MIXTURE_HAS_NO_VALID_STRICT_IMPROVEMENT")
        _require(_rational(certificate.get("total_improvement")) == total, "STORED_TOTAL_IMPROVEMENT_MISMATCH")
        if "minimum_improvement" in certificate:
            _require(_rational(certificate["minimum_improvement"]) == minimum, "STORED_MINIMUM_IMPROVEMENT_MISMATCH")
    result = {
        "mixture_coefficients": [str(value) for value in coefficients],
        "coordinate_improvements": [str(value) for value in improvements],
        "total_improvement": str(total),
        "minimum_improvement": str(minimum),
        "original_self_coefficient": str(coefficients[target]),
        "original_uses_only_other_configurations": coefficients[target] == 0,
        "other_configurations_normalization": None,
    }
    if coefficients[target] != 0:
        remaining = 1 - coefficients[target]
        _require(remaining > 0, "SELF_ONLY_MIXTURE_CANNOT_IMPROVE")
        normalized = tuple(Fraction(0) if i == target else value / remaining for i, value in enumerate(coefficients))
        normalized_delta = tuple(sum(value * (vector[j] - candidate[j]) for value, vector in zip(normalized, vectors)) for j in range(dimension))
        _require(normalized[target] == 0 and sum(normalized) == 1 and all(value >= 0 for value in normalized), "OTHER_CONFIGURATION_NORMALIZATION_INVALID")
        _require(normalized_delta == tuple(value / remaining for value in improvements), "OTHER_CONFIGURATION_NORMALIZATION_DELTA_MISMATCH")
        if strict:
            _require(all(value > 0 for value in normalized_delta), "NORMALIZED_STRICT_MIXTURE_INVALID")
        else:
            _require(all(value >= 0 for value in normalized_delta) and any(value > 0 for value in normalized_delta), "NORMALIZED_WEAK_MIXTURE_INVALID")
        result["other_configurations_normalization"] = {
            "mixture_coefficients": [str(value) for value in normalized],
            "coordinate_improvements": [str(value) for value in normalized_delta],
            "minimum_improvement": str(min(normalized_delta)),
            "total_improvement": str(sum(normalized_delta)),
            "exact_recheck": "VERIFIED",
            "producer_certificate_modified": False,
        }
    return result

def _empty_report():
    return {
        "schema": REPORT_SCHEMA,
        "ok": False,
        "status": "INVALID",
        "all_configurations_certified": False,
        "errors": [],
        "configurations": [],
        "derived_summary": {},
        "input_binding_check": {"status": "NOT_CHECKED"},
        "pairwise_reference_check": {"status": "NOT_CHECKED"},
        "other_configuration_certificate_check": {"status": "NOT_CHECKED"},
        "method": "independent-standard-library-Fraction-recomputation",
    }

def verify_results(payload):
    """Verify mathematical certificates, without reading files or trusting flags.

    ``ok`` means that all supplied certificate claims are valid and cohort-index
    coverage is complete. It does not imply that unclassified rows are certified,
    nor does it imply that the payload is bound to an authorized qualification.
    Duplicate identity entries and equal vectors are retained by cohort index.
    """
    report = _empty_report()
    try:
        cohort, vectors, dimension = _cohort(payload)
        configurations = payload.get("configurations")
        _require(type(configurations) is list and len(configurations) == len(vectors), "CONFIGURATION_COVERAGE_MISMATCH")
        indices = []
        for row in configurations:
            _require(type(row) is dict, "INVALID_CONFIGURATION_RESULT")
            index = row.get("cohort_index")
            _require(_integer(index) and 0 <= index < len(vectors), "INVALID_COHORT_INDEX")
            indices.append(index)
        _require(len(set(indices)) == len(vectors), "DUPLICATE_OR_MISSING_COHORT_INDEX")
        counts = {label: 0 for label in CLASSES}
        for row in sorted(configurations, key=lambda item: item["cohort_index"]):
            index = row["cohort_index"]
            entry = {"cohort_index": index, "valid": False, "certified": False, "errors": [], "recomputed_certificates": {}}
            report["configurations"].append(entry)
            try:
                label = row.get("classification")
                _require(type(label) is str and label in CLASSES, "UNKNOWN_CLASSIFICATION")
                entry["classification"] = label
                counts[label] += 1
                certificates = row.get("certificates")
                _require(type(certificates) is dict, "INVALID_CERTIFICATE_CONTAINER")
                checked = entry["recomputed_certificates"]
                if certificates.get("support") is not None:
                    checked["support"] = _check_support(certificates["support"], index, vectors, dimension)
                if certificates.get("weak_dominance") is not None:
                    checked["weak_dominance"] = _check_mixture(certificates["weak_dominance"], index, vectors, dimension, False)
                if certificates.get("strict_dominance") is not None:
                    checked["strict_dominance"] = _check_mixture(certificates["strict_dominance"], index, vectors, dimension, True)
                if label == "positive_supported":
                    _require("support" in checked, "MISSING_POSITIVE_SUPPORT_CERTIFICATE")
                    _require(checked["support"]["strictly_positive_weights"], "POSITIVE_SUPPORT_HAS_ZERO_WEIGHT")
                elif label == "boundary_only":
                    _require("support" in checked and "weak_dominance" in checked, "MISSING_BOUNDARY_CERTIFICATE_PAIR")
                elif label == "unsupported_nonnegative":
                    _require("strict_dominance" in checked, "MISSING_STRICT_DOMINANCE_CERTIFICATE")
                entry["valid"] = True
                entry["certified"] = label != "unclassified"
            except VerificationError as error:
                entry["errors"].append(error.code)
                report["errors"].append({"cohort_index": index, "code": error.code})
        report["derived_summary"] = {
            "configuration_count": len(vectors),
            "dimension": dimension,
            "classification_counts": counts,
            "certified_configuration_count": sum(entry["certified"] for entry in report["configurations"]),
            "unclassified_configuration_count": counts["unclassified"],
            "input_summary_used_as_evidence": False,
        }
        report["ok"] = not report["errors"]
        report["all_configurations_certified"] = report["ok"] and all(entry["certified"] for entry in report["configurations"])
        report["status"] = "VERIFIED" if report["all_configurations_certified"] else "VALID_WITH_UNCLASSIFIED" if report["ok"] else "INVALID"
        mixtures = [(entry["cohort_index"], kind, certificate) for entry in report["configurations"] for kind, certificate in entry["recomputed_certificates"].items() if kind in {"weak_dominance", "strict_dominance"}]
        report["other_configuration_certificate_check"] = {
            "status": "VERIFIED" if report["ok"] else "INCOMPLETE",
            "all_original_mixtures_exclude_target": all(certificate["original_uses_only_other_configurations"] for _, _, certificate in mixtures),
            "mixture_certificate_count": len(mixtures),
            "normalizations": [{"cohort_index": index, "certificate_kind": kind, "original_self_coefficient": certificate["original_self_coefficient"], "normalized_certificate": certificate["other_configurations_normalization"]} for index, kind, certificate in mixtures if certificate["other_configurations_normalization"] is not None],
            "producer_certificates_modified": False,
            "optimization_rerun": False,
        }
    except VerificationError as error:
        report["errors"].append({"code": error.code})
    except (Exception, KeyboardInterrupt):
        report["errors"].append({"code": "UNEXPECTED_VERIFIER_FAILURE"})
    return report


==> anc/domain-support/code/core-integrity.json <==
{
  "extraction": "Complete selected definitions copied without changing their bodies. Only imports and module framing are new.",
  "files": {
    "certificate_core.py": {
      "bytes": 15891,
      "sha256": "c37415654125aa86124e7fb93cbaf4ce3b583266b42f68a53c2bffecc63e20d0"
    },
    "solver_core.py": {
      "bytes": 12981,
      "sha256": "9155e99779404c648eeb0651e91c08e36f4f9d482fac7b68a44c2bcb311e49d5"
    }
  },
  "schema": "agent-autobench-portable-cores/v1",
  "sources": {
    "certificate_core.py": {
      "definition_sha256": {
        "VerificationError": "bfadb47811d8335ebfa1c1c2c6ff76ad8522ac818efdf462bf27a309d3d375e5",
        "VerificationError.__init__": "2d305fec1f91565455e0de98272a11fae820f4430bda9c275ad5a829fa4df440",
        "_check_mixture": "2474b514dfa23b9272ec9611a2c60bf88e0c7c21b025d9afde27ae32a0b37637",
        "_check_support": "1f88f7820ad409c4daa0d0dce78f4158f027dc8af88a2349a710facde67702eb",
        "_cohort": "c6bdca2cfb8c8b9545951f2a875afb4f66a4559c4a21124da2ae10eae274d8a9",
        "_decimal_fraction": "cb3f2afffcc950fc4e52043242a648f4da06a49216300fc97c0d5e81a49c0205",
        "_empty_report": "251abc9fb1b7521a15f4081402886bc4c997a751c55f989b6d13470cdb0e3658",
        "_integer": "417a370bb30f8944e34050018cb6a5efb22ce8d4728ada3d620d1074667a066b",
        "_json_equal": "1f9c4f090a6078fe56085131a7b208eb7f1390ef2462a1b71d6f4c18b2c70fde",
        "_rational": "495f40fcafc356a211ae8697005742c2495333c4cf4be8346c2fa61e273b974c",
        "_rational_list": "406e9bf70c6f37545e36993ca65b3737fef41f71eedb3a7f4d7409ca1e35eebd",
        "_require": "b73abab766f1f10c434ec5b63ea2d9e21f6b03a9f8f43fae393fec7e2e198eef",
        "_valid_json_value": "96fe30981046b229266bf6e617d83899a9f81ead35a39ce91a4fd5db3d46a1f1",
        "verify_results": "085b19128b8a5709eb3c02c52b203f19745994d3753a94aae01baa274830274a"
      },
      "source_bytes": 42226,
      "source_filename": "verify_certificates.py",
      "source_sha256": "f835695560fdb20e88905086ead9b12d9a59433f273e4d537ada97ae5a5a8220"
    },
    "solver_core.py": {
      "definition_sha256": {
        "AnalysisError": "e81530046812d2af05d3692c7b7cd8c79012cdf65133aed105872c11f2e188e7",
        "AnalysisError.__init__": "2d305fec1f91565455e0de98272a11fae820f4430bda9c275ad5a829fa4df440",
        "Budget": "48f89db36fe41334984202928c42af91c7f4b23e0dfd561e8256b0ca5dc2ca2f",
        "Budget.__post_init__": "daf4960e076cf6f71f105c795aaa5843375669d895a0e04da1e175f50bacdc41",
        "Budget.check": "9bcf21e84e63315eae733dd4d6d5cfaadcd1336b2faa23551fea11316e93a8e6",
        "Budget.consume_pivot": "b54498a21c1c43b72d8afc3102cfd21c73ba37a5cc133311e8b2610a5b419fc9",
        "Budget.limits": "773357852c82830c0372293a1f400034768781e97cfcbc4cf32a4b8d13e122ef",
        "ExactSimplex": "1c131c1795a1f8272c94dbbbd29bce7209f56fbe8243d66dc013cb47a91813cc",
        "ExactSimplex.__init__": "5470bef1f80a3b8953f084a708a2d1b93652743da15a1b29233302d1b40c5354",
        "ExactSimplex.phase": "6936761944490939634855552c0663ebca6bcc4f791f9590b2f4e418385128da",
        "ExactSimplex.pivot": "d10d59b0fef1ead7f98fb2d42e42fe0099c37009771d740bf834651b986e571a",
        "ExactSimplex.solve": "599b11a93b5ecc55c96540f133cd20e93b7db9ea851a11ec081ad5834e7f3c16",
        "ResourceStop": "edc56a04397d4cf6299d38f7fa4f60ae087002158e4dbc1a7543a6af34bb7647",
        "analyze_vectors": "3b238d171a9e14c7e0fd3b8e56986df157863be8021cc91b77aa94c5dda20550",
        "classify": "45e94fab42860fb3dee2a455e5cca1cfe94ecc695f12d1892bb0482451d0eff0",
        "mixture_certificate": "1e5395da5440f694f9a73c4202da67c79aa77c0a9f5d82bbe749cb8f3c45e741",
        "normalized": "5d8a5c333e73494fc45e44e10d4ee2f181494c5eef13035ed72511b21e2e9827",
        "solve_named": "9e136ebcdde8abd74a4b7b500c331537722e241f29dd702b61bfb21fb699abfd",
        "support_certificate": "0a6101199badbd0b2d2e285c4a8606e464890c1f0b3a15a7b9a7c9c2927ea709"
      },
      "source_bytes": 36083,
      "source_filename": "analyze_support.py",
      "source_sha256": "02cc859c20be8bf29ef45cbe7e2989c3dd00af95bc7c327aea64e82db0a6f2d8"
    }
  }
}


==> anc/domain-support/code/solver_core.py <==
"""Portable scientific core; provenance is recorded in core-integrity.json.

No optimizer or file operation runs when this module is imported.
"""

from __future__ import annotations
from dataclasses import dataclass
from fractions import Fraction as F
import time

SCHEMA = "agent-autobench-positive-linear-support/v1"

class AnalysisError(Exception):
    def __init__(self, code: str):
        self.code = code
        super().__init__(code)

class ResourceStop(AnalysisError):
    pass

@dataclass
class Budget:
    wall_seconds: int = 900
    cpu_seconds: int = 900
    maximum_total_pivots: int = 250000
    maximum_pivots_per_lp: int = 20000

    def __post_init__(self) -> None:
        self.start_wall_ns = time.monotonic_ns()
        self.start_cpu_ns = time.process_time_ns()
        self.total_pivots = 0

    def check(self) -> None:
        if time.monotonic_ns() - self.start_wall_ns > self.wall_seconds * 10**9:
            raise ResourceStop("LOCAL_WALL_LIMIT")
        if time.process_time_ns() - self.start_cpu_ns > self.cpu_seconds * 10**9:
            raise ResourceStop("LOCAL_CPU_LIMIT")
        if self.total_pivots >= self.maximum_total_pivots:
            raise ResourceStop("TOTAL_PIVOT_LIMIT")

    def consume_pivot(self, current_lp_pivots: int) -> None:
        self.check()
        if current_lp_pivots >= self.maximum_pivots_per_lp:
            raise ResourceStop("LP_PIVOT_LIMIT")
        self.total_pivots += 1

    def limits(self) -> dict:
        return {"wall_seconds": self.wall_seconds, "cpu_seconds": self.cpu_seconds,
                "maximum_total_pivots": self.maximum_total_pivots,
                "maximum_pivots_per_lp": self.maximum_pivots_per_lp,
                "solver_processes": 1, "solver_threads": 1,
                "memory_address_space_bytes": 2 * 1024**3,
                "provider_calls": 0, "native_calls": 0, "package_installs": 0}

class ExactSimplex:
    """Two-phase primal simplex for max c*x, A*x <= b, x >= 0.

    Original variables, slacks/surpluses, and artificials have stable ordered
    indices. Bland's smallest-index entering and minimum-ratio/basic-index
    leaving rules prevent degenerate cycling. Every tableau operation is exact.
    """

    def __init__(self, a: list[list[F]], b: list[F], c: list[F], budget: Budget):
        self.a = [list(map(F, row)) for row in a]
        self.b = list(map(F, b))
        self.c = list(map(F, c))
        self.n = len(c)
        self.m = len(b)
        self.budget = budget
        self.pivots = 0
        if len(a) != self.m or any(len(row) != self.n for row in a):
            raise AnalysisError("LP_SHAPE")
        artificial_rows = [i for i, rhs in enumerate(self.b) if rhs < 0]
        self.nonartificial_columns = self.n + self.m
        self.artificial_columns = {
            self.nonartificial_columns + j for j in range(len(artificial_rows))
        }
        artificial_by_row = {
            i: self.nonartificial_columns + j for j, i in enumerate(artificial_rows)
        }
        columns = self.nonartificial_columns + len(artificial_rows)
        self.rows: list[list[F]] = []
        self.basics: list[int] = []
        for i in range(self.m):
            sign = F(1 if self.b[i] >= 0 else -1)
            row = [F(0)] * (columns + 1)
            row[:self.n] = [sign * value for value in self.a[i]]
            row[self.n + i] = sign
            row[-1] = sign * self.b[i]
            if i in artificial_by_row:
                basic = artificial_by_row[i]
                row[basic] = F(1)
            else:
                basic = self.n + i
            self.rows.append(row)
            self.basics.append(basic)

    def pivot(self, leaving: int, entering: int) -> None:
        self.budget.consume_pivot(self.pivots)
        pivot_value = self.rows[leaving][entering]
        if pivot_value == 0:
            raise AnalysisError("ZERO_PIVOT")
        pivot_row = [value / pivot_value for value in self.rows[leaving]]
        self.rows[leaving] = pivot_row
        for i, row in enumerate(self.rows):
            if i != leaving and row[entering]:
                factor = row[entering]
                self.rows[i] = [value - factor * normalized
                                for value, normalized in zip(row, pivot_row)]
        self.basics[leaving] = entering
        self.pivots += 1
        if any(row[-1] < 0 for row in self.rows):
            raise AnalysisError("PRIMAL_BASIS_LOST")

    def phase(self, costs: list[F]) -> tuple[str, F]:
        reduced = list(costs)
        objective = F(0)
        for basic, row in zip(self.basics, self.rows):
            if costs[basic]:
                cb = costs[basic]
                reduced = [value - cb * coefficient
                           for value, coefficient in zip(reduced, row[:-1])]
                objective += cb * row[-1]
        while True:
            self.budget.check()
            entering = next((j for j, value in enumerate(reduced) if value > 0), None)
            if entering is None:
                return "optimal", objective
            choices = [(row[-1] / row[entering], self.basics[i], i)
                       for i, row in enumerate(self.rows) if row[entering] > 0]
            if not choices:
                return "unbounded", objective
            leaving = min(choices)[2]
            entering_cost = reduced[entering]
            self.pivot(leaving, entering)
            row = self.rows[leaving]
            reduced = [value - entering_cost * coefficient
                       for value, coefficient in zip(reduced, row[:-1])]
            objective += entering_cost * row[-1]

    def solve(self) -> dict:
        if self.artificial_columns:
            costs = [F(-1 if j in self.artificial_columns else 0)
                     for j in range(len(self.rows[0]) - 1)]
            status, objective = self.phase(costs)
            if status != "optimal" or objective > 0:
                raise AnalysisError("PHASE_ONE_INVALID")
            if objective < 0:
                return {"status": "infeasible", "pivots": self.pivots,
                        "solution": None, "objective": None}
            redundant = []
            for i in range(len(self.rows)):
                if self.basics[i] not in self.artificial_columns:
                    continue
                if self.rows[i][-1] != 0:
                    raise AnalysisError("ARTIFICIAL_RESIDUE")
                entering = next((j for j in range(self.nonartificial_columns)
                                 if j not in self.basics and self.rows[i][j] != 0), None)
                if entering is None:
                    redundant.append(i)
                else:
                    self.pivot(i, entering)
            for i in reversed(redundant):
                del self.rows[i]
                del self.basics[i]
            self.rows = [row[:self.nonartificial_columns] + [row[-1]] for row in self.rows]
        costs = self.c + [F(0)] * self.m
        status, objective = self.phase(costs)
        if status != "optimal":
            return {"status": status, "pivots": self.pivots,
                    "solution": None, "objective": None}
        solution = [F(0)] * self.n
        for basic, row in zip(self.basics, self.rows):
            if basic < self.n:
                solution[basic] = row[-1]
        if any(value < 0 for value in solution):
            raise AnalysisError("LP_SOLUTION_SIGN")
        if any(sum(coef * value for coef, value in zip(row, solution)) > rhs
               for row, rhs in zip(self.a, self.b)):
            raise AnalysisError("LP_SOLUTION_CONSTRAINT")
        if sum(coef * value for coef, value in zip(self.c, solution)) != objective:
            raise AnalysisError("LP_SOLUTION_OBJECTIVE")
        return {"status": status, "pivots": self.pivots,
                "solution": solution, "objective": objective}

def normalized(rows: list[list[F]], rhs: list[F], count: int, extra: int = 0) -> None:
    rows.append([F(1)] * count + [F(0)] * extra)
    rhs.append(F(1))
    rows.append([F(-1)] * count + [F(0)] * extra)
    rhs.append(F(-1))

def support_certificate(vectors: list[list[F]], candidate: int, weights: list[F]) -> dict | None:
    dimension = len(vectors[0])
    if len(weights) != dimension or any(value < 0 for value in weights) or sum(weights) != 1:
        return None
    target = vectors[candidate]
    if any(sum(weight * (a - b) for weight, a, b in zip(weights, target, vector)) < 0
           for vector in vectors):
        return None
    return {"weights": list(map(str, weights)), "minimum_weight": str(min(weights))}

def mixture_certificate(vectors: list[list[F]], candidate: int, mixture: list[F], strict: bool) -> dict | None:
    if len(mixture) != len(vectors) or any(value < 0 for value in mixture) or sum(mixture) != 1:
        return None
    improvements = [sum(coef * vector[k] for coef, vector in zip(mixture, vectors))
                    - vectors[candidate][k] for k in range(len(vectors[0]))]
    if strict:
        if not all(value > 0 for value in improvements):
            return None
    elif not (all(value >= 0 for value in improvements) and any(value > 0 for value in improvements)):
        return None
    result = {"mixture_coefficients": list(map(str, mixture)),
              "coordinate_improvements": list(map(str, improvements))}
    result["minimum_improvement" if strict else "total_improvement"] = str(
        min(improvements) if strict else sum(improvements)
    )
    return result

def solve_named(name: str, a: list[list[F]], b: list[F], c: list[F], budget: Budget,
                diagnostics: list[dict]) -> dict:
    try:
        solution = ExactSimplex(a, b, c, budget).solve()
        diagnostics.append({"program": name, "status": solution["status"],
                            "pivots": solution["pivots"],
                            "objective": None if solution["objective"] is None else str(solution["objective"])})
        return solution
    except ResourceStop as error:
        diagnostics.append({"program": name, "status": "resource_limited", "code": error.code})
        return {"status": "resource_limited", "solution": None, "objective": None}

def classify(vectors: list[list[F]], candidate: int, budget: Budget) -> dict:
    n, d = len(vectors), len(vectors[0])
    differences = [[value - target for value, target in zip(vector, vectors[candidate])]
                   for vector in vectors]
    diagnostics: list[dict] = []
    certs: dict = {"support": None, "weak_dominance": None, "strict_dominance": None}
    a = [row + [F(0)] for row in differences]
    b = [F(0)] * n
    for coordinate in range(d):
        a.append([F(-1 if j == coordinate else 0) for j in range(d)] + [F(1)])
        b.append(F(0))
    normalized(a, b, d, 1)
    solved = solve_named("maximum_minimum_weight", a, b, [F(0)] * d + [F(1)], budget, diagnostics)
    if solved["solution"] is not None:
        certs["support"] = support_certificate(vectors, candidate, solved["solution"][:d])
    if certs["support"] is not None and F(certs["support"]["minimum_weight"]) > 0:
        label = "positive_supported"
    elif certs["support"] is not None:
        a = [[-differences[j][k] for j in range(n)] for k in range(d)]
        b = [F(0)] * d
        normalized(a, b, n)
        costs = [sum(row) for row in differences]
        solved = solve_named("maximum_total_coordinate_improvement", a, b, costs, budget, diagnostics)
        if solved["solution"] is not None:
            certs["weak_dominance"] = mixture_certificate(vectors, candidate, solved["solution"], False)
        label = "boundary_only" if certs["weak_dominance"] is not None else "unclassified"
    else:
        a = [[-differences[j][k] for j in range(n)] + [F(1)] for k in range(d)]
        b = [F(0)] * d
        normalized(a, b, n, 1)
        solved = solve_named("maximum_minimum_coordinate_improvement", a, b, [F(0)] * n + [F(1)], budget, diagnostics)
        if solved["solution"] is not None:
            certs["strict_dominance"] = mixture_certificate(vectors, candidate, solved["solution"][:n], True)
        label = "unsupported_nonnegative" if certs["strict_dominance"] is not None else "unclassified"
    return {"cohort_index": candidate, "classification": label,
            "certificates": certs, "solver_diagnostics": diagnostics,
            "classification_based_on_exact_certificate": label != "unclassified"}

def analyze_vectors(vector_strings: list[list[str]], budget: Budget) -> list[dict]:
    if not vector_strings or not vector_strings[0]:
        raise AnalysisError("EMPTY_COHORT_OR_COORDINATES")
    dimension = len(vector_strings[0])
    if any(len(row) != dimension or any(type(value) is not str for value in row) for row in vector_strings):
        raise AnalysisError("COHORT_SHAPE_OR_SCORE_ENCODING")
    vectors = [[F(value) for value in row] for row in vector_strings]
    return [classify(vectors, candidate, budget) for candidate in range(len(vectors))]


==> anc/domain-support/domain-support.source-data.json <==
{
  "cohort": {
    "configuration_count": 17,
    "configuration_identities": [
      {
        "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
        "harness": "Codex",
        "label_date_or_revision": "2026.09.04",
        "matrix_index": 0,
        "provenance_id": "DL-01"
      },
      {
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
        "harness": "Codex",
        "label_date_or_revision": "2026.07.09",
        "matrix_index": 4,
        "provenance_id": "DL-02"
      },
      {
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
        "harness": "CC",
        "label_date_or_revision": "2026.07.09",
        "matrix_index": 2,
        "provenance_id": "DL-03"
      },
      {
        "configuration": "Claude Opus 5-max (2026.07.24)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.07.24",
        "matrix_index": 1,
        "provenance_id": "DL-05"
      },
      {
        "configuration": "Claude Opus 4.8-max (2026.05.29)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.05.29",
        "matrix_index": 12,
        "provenance_id": "DL-06"
      },
      {
        "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.02",
        "matrix_index": 5,
        "provenance_id": "DL-07"
      },
      {
        "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.02.19",
        "matrix_index": 16,
        "provenance_id": "DL-08"
      },
      {
        "configuration": "Grok-4.6-high (2026.08.13)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.13",
        "matrix_index": 7,
        "provenance_id": "DL-09"
      },
      {
        "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.03",
        "matrix_index": 6,
        "provenance_id": "DL-12"
      },
      {
        "configuration": "Qwen-3.8-Flash (2026.08.26)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.26",
        "matrix_index": 10,
        "provenance_id": "DL-13"
      },
      {
        "configuration": "Qwen-3.7-Max-high (2026.05.20)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.05.20",
        "matrix_index": 13,
        "provenance_id": "DL-15"
      },
      {
        "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.06.02",
        "matrix_index": 15,
        "provenance_id": "DL-16"
      },
      {
        "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.08",
        "matrix_index": 3,
        "provenance_id": "DL-17"
      },
      {
        "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.26",
        "matrix_index": 9,
        "provenance_id": "DL-21"
      },
      {
        "configuration": "Kimi-0902-Preview (2026.09.07)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.07",
        "matrix_index": 8,
        "provenance_id": "DL-23"
      },
      {
        "configuration": "Kimi-K2.7-Code (2026.06.12)",
        "harness": "Not specified",
        "label_date_or_revision": "2026.06.12",
        "matrix_index": 14,
        "provenance_id": "DL-24"
      },
      {
        "configuration": "Seed-2.1-Pro-260628-high",
        "harness": "Not specified",
        "label_date_or_revision": "260628",
        "matrix_index": 11,
        "provenance_id": "DL-26"
      }
    ],
    "configuration_records": [
      {
        "complete_domain_vector": true,
        "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
        "domain_values": [
          "0.74975",
          "0.7231111111111111",
          "0.8505833333333334",
          "0.8360588235294117",
          "0.8188181818181818",
          "0.922222222222222",
          "0.8645454545454545",
          "0.904",
          "0.7746666666666666",
          "0.8246666666666668",
          "0.9163333333333332"
        ],
        "harness": "Codex",
        "label_date_or_revision": "2026.09.04",
        "matrix_index": 0,
        "official_overall": "0.83119",
        "provenance_id": "DL-01",
        "source_lexemes": {
          "DailyLife_percent": "83.1%",
          "raw_score_fraction": "0.83119"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
        "domain_values": [
          "0.620125",
          "0.9164444444444446",
          "0.8018333333333333",
          "0.7131764705882353",
          "0.6211818181818182",
          "0.8192222222222222",
          "0.8094545454545454",
          "0.7115",
          "0.6388333333333334",
          "0.9304444444444445",
          "0.9101666666666667"
        ],
        "harness": "Codex",
        "label_date_or_revision": "2026.07.09",
        "matrix_index": 4,
        "official_overall": "0.77156",
        "provenance_id": "DL-02",
        "source_lexemes": {
          "DailyLife_percent": "77.2%",
          "raw_score_fraction": "0.77156"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
        "domain_values": [
          "0.6126250000000001",
          "0.9217777777777779",
          "0.8231666666666667",
          "0.7296470588235295",
          "0.6989090909090909",
          "0.8492222222222222",
          "0.8853",
          "0.904",
          "0.49383333333333335",
          "0.9071111111111111",
          "0.8863333333333333"
        ],
        "harness": "CC",
        "label_date_or_revision": "2026.07.09",
        "matrix_index": 2,
        "official_overall": "0.788013",
        "provenance_id": "DL-03",
        "source_lexemes": {
          "DailyLife_percent": "78.8%",
          "raw_score_fraction": "0.788013"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Claude Opus 5-max (2026.07.24)",
        "domain_values": [
          "0.7624999999999998",
          "0.9045555555555556",
          "0.7852500000000001",
          "0.7793529411764705",
          "0.6690909090909091",
          "0.7162222222222223",
          "0.9919999999999999",
          "0.904",
          "0.7836666666666666",
          "0.9312222222222223",
          "0.8206666666666665"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.07.24",
        "matrix_index": 1,
        "official_overall": "0.81446",
        "provenance_id": "DL-05",
        "source_lexemes": {
          "DailyLife_percent": "81.4%",
          "raw_score_fraction": "0.81446"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Claude Opus 4.8-max (2026.05.29)",
        "domain_values": [
          "0.69375",
          "0.6332222222222222",
          "0.6612500000000001",
          "0.5519411764705882",
          "0.6030000000000001",
          "0.49522222222222223",
          "0.7058181818181818",
          "0.8075",
          "0.6920000000000001",
          "0.8032222222222222",
          "0.9565"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.05.29",
        "matrix_index": 12,
        "official_overall": "0.66156",
        "provenance_id": "DL-06",
        "source_lexemes": {
          "DailyLife_percent": "66.2%",
          "raw_score_fraction": "0.66156"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
        "domain_values": [
          "0.607125",
          "0.7557777777777779",
          "0.7474166666666666",
          "0.7423529411764704",
          "0.7020909090909092",
          "0.771",
          "0.8596363636363636",
          "0.904",
          "0.4633333333333333",
          "0.8975555555555557",
          "0.8461666666666666"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.02",
        "matrix_index": 5,
        "official_overall": "0.75109",
        "provenance_id": "DL-07",
        "source_lexemes": {
          "DailyLife_percent": "75.1%",
          "raw_score_fraction": "0.75109"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
        "domain_values": [
          "0.084375",
          "0.23144444444444445",
          "0.18225",
          "0.34470588235294114",
          "0",
          "0.2197777777777778",
          "0.4467",
          "0.4215",
          "0.049499999999999995",
          "0.35333333333333333",
          "0.26280000000000003"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.02.19",
        "matrix_index": 16,
        "official_overall": "0.235935",
        "provenance_id": "DL-08",
        "source_lexemes": {
          "DailyLife_percent": "23.6%",
          "raw_score_fraction": "0.235935"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Grok-4.6-high (2026.08.13)",
        "domain_values": [
          "0.6881249999999999",
          "0.8617777777777778",
          "0.7142499999999999",
          "0.6965882352941176",
          "0.7196363636363636",
          "0.5957777777777777",
          "0.8855454545454545",
          "0.904",
          "0.7886666666666667",
          "0.6501111111111112",
          "0.8753333333333334"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.13",
        "matrix_index": 7,
        "official_overall": "0.74336",
        "provenance_id": "DL-09",
        "source_lexemes": {
          "DailyLife_percent": "74.3%",
          "raw_score_fraction": "0.74336"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
        "domain_values": [
          "0.545625",
          "0.8263333333333334",
          "0.7263333333333334",
          "0.6832941176470588",
          "0.6867272727272727",
          "0.7373333333333334",
          "0.9252727272727274",
          "0.904",
          "0.7045",
          "0.8984444444444443",
          "0.6776666666666666"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.03",
        "matrix_index": 6,
        "official_overall": "0.74689",
        "provenance_id": "DL-12",
        "source_lexemes": {
          "DailyLife_percent": "74.7%",
          "raw_score_fraction": "0.74689"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Qwen-3.8-Flash (2026.08.26)",
        "domain_values": [
          "0.610375",
          "0.594111111111111",
          "0.6952499999999998",
          "0.6712352941176469",
          "0.594",
          "0.7013333333333334",
          "0.859",
          "0.7115",
          "0.634",
          "0.781",
          "0.6001666666666666"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.26",
        "matrix_index": 10,
        "official_overall": "0.68136",
        "provenance_id": "DL-13",
        "source_lexemes": {
          "DailyLife_percent": "68.1%",
          "raw_score_fraction": "0.68136"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Qwen-3.7-Max-high (2026.05.20)",
        "domain_values": [
          "0.5175000000000001",
          "0.5901111111111113",
          "0.4975833333333333",
          "0.584",
          "0.5471818181818182",
          "0.6419999999999999",
          "0.7599090909090909",
          "0.7115",
          "0.5383333333333333",
          "0.776",
          "0.7298333333333332"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.05.20",
        "matrix_index": 13,
        "official_overall": "0.61522",
        "provenance_id": "DL-15",
        "source_lexemes": {
          "DailyLife_percent": "61.5%",
          "raw_score_fraction": "0.61522"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
        "domain_values": [
          "0.337125",
          "0.5693333333333332",
          "0.4250833333333334",
          "0.5508235294117648",
          "0.41500000000000004",
          "0.5743333333333334",
          "0.63",
          "0.633",
          "0.39916666666666667",
          "0.6302222222222221",
          "0.7250000000000001"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.06.02",
        "matrix_index": 15,
        "official_overall": "0.52633",
        "provenance_id": "DL-16",
        "source_lexemes": {
          "DailyLife_percent": "52.6%",
          "raw_score_fraction": "0.52633"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
        "domain_values": [
          "0.5703750000000001",
          "0.792",
          "0.7693333333333333",
          "0.7455882352941176",
          "0.7192727272727274",
          "0.79175",
          "0.9129090909090909",
          "0.904",
          "0.5943333333333333",
          "0.9501111111111111",
          "0.8908333333333335"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.08",
        "matrix_index": 3,
        "official_overall": "0.7794775",
        "provenance_id": "DL-17",
        "source_lexemes": {
          "DailyLife_percent": "77.9%",
          "raw_score_fraction": "0.7794775"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
        "domain_values": [
          "0.609375",
          "0.7142222222222222",
          "0.74125",
          "0.645235294117647",
          "0.6470909090909092",
          "0.6114444444444445",
          "0.7012727272727273",
          "0.7775",
          "0.6438333333333334",
          "0.9287777777777778",
          "0.8008333333333333"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.08.26",
        "matrix_index": 9,
        "official_overall": "0.70084",
        "provenance_id": "DL-21",
        "source_lexemes": {
          "DailyLife_percent": "70.1%",
          "raw_score_fraction": "0.70084"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Kimi-0902-Preview (2026.09.07)",
        "domain_values": [
          "0.6816249999999999",
          "0.7685555555555555",
          "0.75325",
          "0.6476470588235292",
          "0.6832727272727273",
          "0.6469999999999999",
          "0.8420000000000001",
          "0.904",
          "0.5661666666666666",
          "0.8127777777777778",
          "0.7861666666666668"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.09.07",
        "matrix_index": 8,
        "official_overall": "0.72257",
        "provenance_id": "DL-23",
        "source_lexemes": {
          "DailyLife_percent": "72.3%",
          "raw_score_fraction": "0.72257"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Kimi-K2.7-Code (2026.06.12)",
        "domain_values": [
          "0.45225",
          "0.6375555555555557",
          "0.6365833333333334",
          "0.5432941176470588",
          "0.4932727272727272",
          "0.48000000000000004",
          "0.6451818181818182",
          "0.7115",
          "0.4676666666666667",
          "0.6037777777777777",
          "0.6649999999999999"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "2026.06.12",
        "matrix_index": 14,
        "official_overall": "0.56727",
        "provenance_id": "DL-24",
        "source_lexemes": {
          "DailyLife_percent": "56.7%",
          "raw_score_fraction": "0.56727"
        }
      },
      {
        "complete_domain_vector": true,
        "configuration": "Seed-2.1-Pro-260628-high",
        "domain_values": [
          "0.41874999999999996",
          "0.7243333333333334",
          "0.6271666666666668",
          "0.6885882352941177",
          "0.6028181818181818",
          "0.6013333333333334",
          "0.9015454545454545",
          "0.633",
          "0.626",
          "0.6274444444444445",
          "0.7698333333333333"
        ],
        "harness": "Not specified",
        "label_date_or_revision": "260628",
        "matrix_index": 11,
        "official_overall": "0.66349",
        "provenance_id": "DL-26",
        "source_lexemes": {
          "DailyLife_percent": "66.3%",
          "raw_score_fraction": "0.66349"
        }
      }
    ],
    "coordinate_direction": "larger recorded domain score is the declared comparison direction",
    "coordinate_metadata": [
      {
        "count": "8",
        "exercise_version_sid": "kddzfhzsitafudepkn",
        "name": "Personal finance"
      },
      {
        "count": "9",
        "exercise_version_sid": "pyjarinmrxafuderps",
        "name": "Home how-to"
      },
      {
        "count": "12",
        "exercise_version_sid": "nklzxsankhafuderlf",
        "name": "Health & fitness"
      },
      {
        "count": "17",
        "exercise_version_sid": "nmqiekujyqafudergt",
        "name": "Travel planning"
      },
      {
        "count": "11",
        "exercise_version_sid": "lspnwfevunafuderda",
        "name": "Shopping decisions"
      },
      {
        "count": "9",
        "exercise_version_sid": "wyylbwkcgiafudeqzj",
        "name": "Cooking"
      },
      {
        "count": "11",
        "exercise_version_sid": "nzusmxluxeafudeqvm",
        "name": "Fact-checking"
      },
      {
        "count": "2",
        "exercise_version_sid": "zksoauubuwafudeqra",
        "name": "Personal writing"
      },
      {
        "count": "6",
        "exercise_version_sid": "nrznpbjpcsafudeqmm",
        "name": "Gov/admin process"
      },
      {
        "count": "9",
        "exercise_version_sid": "hdlfyawgqaafudepwe",
        "name": "Social scheduling"
      },
      {
        "count": "6",
        "exercise_version_sid": "hafwxefqtyafudepqc",
        "name": "Entertainment"
      }
    ],
    "dimension": 11,
    "exact_domain_vectors": [
      [
        "0.74975",
        "0.7231111111111111",
        "0.8505833333333334",
        "0.8360588235294117",
        "0.8188181818181818",
        "0.922222222222222",
        "0.8645454545454545",
        "0.904",
        "0.7746666666666666",
        "0.8246666666666668",
        "0.9163333333333332"
      ],
      [
        "0.620125",
        "0.9164444444444446",
        "0.8018333333333333",
        "0.7131764705882353",
        "0.6211818181818182",
        "0.8192222222222222",
        "0.8094545454545454",
        "0.7115",
        "0.6388333333333334",
        "0.9304444444444445",
        "0.9101666666666667"
      ],
      [
        "0.6126250000000001",
        "0.9217777777777779",
        "0.8231666666666667",
        "0.7296470588235295",
        "0.6989090909090909",
        "0.8492222222222222",
        "0.8853",
        "0.904",
        "0.49383333333333335",
        "0.9071111111111111",
        "0.8863333333333333"
      ],
      [
        "0.7624999999999998",
        "0.9045555555555556",
        "0.7852500000000001",
        "0.7793529411764705",
        "0.6690909090909091",
        "0.7162222222222223",
        "0.9919999999999999",
        "0.904",
        "0.7836666666666666",
        "0.9312222222222223",
        "0.8206666666666665"
      ],
      [
        "0.69375",
        "0.6332222222222222",
        "0.6612500000000001",
        "0.5519411764705882",
        "0.6030000000000001",
        "0.49522222222222223",
        "0.7058181818181818",
        "0.8075",
        "0.6920000000000001",
        "0.8032222222222222",
        "0.9565"
      ],
      [
        "0.607125",
        "0.7557777777777779",
        "0.7474166666666666",
        "0.7423529411764704",
        "0.7020909090909092",
        "0.771",
        "0.8596363636363636",
        "0.904",
        "0.4633333333333333",
        "0.8975555555555557",
        "0.8461666666666666"
      ],
      [
        "0.084375",
        "0.23144444444444445",
        "0.18225",
        "0.34470588235294114",
        "0",
        "0.2197777777777778",
        "0.4467",
        "0.4215",
        "0.049499999999999995",
        "0.35333333333333333",
        "0.26280000000000003"
      ],
      [
        "0.6881249999999999",
        "0.8617777777777778",
        "0.7142499999999999",
        "0.6965882352941176",
        "0.7196363636363636",
        "0.5957777777777777",
        "0.8855454545454545",
        "0.904",
        "0.7886666666666667",
        "0.6501111111111112",
        "0.8753333333333334"
      ],
      [
        "0.545625",
        "0.8263333333333334",
        "0.7263333333333334",
        "0.6832941176470588",
        "0.6867272727272727",
        "0.7373333333333334",
        "0.9252727272727274",
        "0.904",
        "0.7045",
        "0.8984444444444443",
        "0.6776666666666666"
      ],
      [
        "0.610375",
        "0.594111111111111",
        "0.6952499999999998",
        "0.6712352941176469",
        "0.594",
        "0.7013333333333334",
        "0.859",
        "0.7115",
        "0.634",
        "0.781",
        "0.6001666666666666"
      ],
      [
        "0.5175000000000001",
        "0.5901111111111113",
        "0.4975833333333333",
        "0.584",
        "0.5471818181818182",
        "0.6419999999999999",
        "0.7599090909090909",
        "0.7115",
        "0.5383333333333333",
        "0.776",
        "0.7298333333333332"
      ],
      [
        "0.337125",
        "0.5693333333333332",
        "0.4250833333333334",
        "0.5508235294117648",
        "0.41500000000000004",
        "0.5743333333333334",
        "0.63",
        "0.633",
        "0.39916666666666667",
        "0.6302222222222221",
        "0.7250000000000001"
      ],
      [
        "0.5703750000000001",
        "0.792",
        "0.7693333333333333",
        "0.7455882352941176",
        "0.7192727272727274",
        "0.79175",
        "0.9129090909090909",
        "0.904",
        "0.5943333333333333",
        "0.9501111111111111",
        "0.8908333333333335"
      ],
      [
        "0.609375",
        "0.7142222222222222",
        "0.74125",
        "0.645235294117647",
        "0.6470909090909092",
        "0.6114444444444445",
        "0.7012727272727273",
        "0.7775",
        "0.6438333333333334",
        "0.9287777777777778",
        "0.8008333333333333"
      ],
      [
        "0.6816249999999999",
        "0.7685555555555555",
        "0.75325",
        "0.6476470588235292",
        "0.6832727272727273",
        "0.6469999999999999",
        "0.8420000000000001",
        "0.904",
        "0.5661666666666666",
        "0.8127777777777778",
        "0.7861666666666668"
      ],
      [
        "0.45225",
        "0.6375555555555557",
        "0.6365833333333334",
        "0.5432941176470588",
        "0.4932727272727272",
        "0.48000000000000004",
        "0.6451818181818182",
        "0.7115",
        "0.4676666666666667",
        "0.6037777777777777",
        "0.6649999999999999"
      ],
      [
        "0.41874999999999996",
        "0.7243333333333334",
        "0.6271666666666668",
        "0.6885882352941177",
        "0.6028181818181818",
        "0.6013333333333334",
        "0.9015454545454545",
        "0.633",
        "0.626",
        "0.6274444444444445",
        "0.7698333333333333"
      ]
    ],
    "retained_cohort_accounting": {
      "configurationCount": 17,
      "dimension": 11,
      "identityFields": [
        "configuration",
        "harness",
        "label_date_or_revision",
        "matrix_index",
        "provenance_id"
      ],
      "incompleteRecordsInRetainedConfigurationList": [],
      "originalMissingnessExclusions": [
        {
          "configuration": "GPT-5.5-high (2026.04.24)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.04.24",
          "provenance_id": "DL-04",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Grok-4.5-high (2026.07.08)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.07.08",
          "provenance_id": "DL-10",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Qwen-3.8-Max-xhigh (2026.09.02)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.09.02",
          "provenance_id": "DL-11",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Qwen-3.8-27B (2026.08.14)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.08.14",
          "provenance_id": "DL-14",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Deepseek V4 Pro-max (2026.08.13)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.08.13",
          "provenance_id": "DL-18",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Deepseek V4 Flash-max (2026.07.31)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.07.31",
          "provenance_id": "DL-19",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "GLM-5.3-max (2026.08.14)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.08.14",
          "provenance_id": "DL-20",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "GLM-5.2-max (2026.06.15)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.06.15",
          "provenance_id": "DL-22",
          "reason": "no_admitted_complete_domain_vector"
        },
        {
          "configuration": "Hunyuan-4-Preview (2026.08.28)",
          "harness": "Not specified",
          "imputed": false,
          "label_date_or_revision": "2026.08.28",
          "provenance_id": "DL-25",
          "reason": "no_admitted_complete_domain_vector"
        }
      ],
      "publishedConfigurationCount": 26,
      "selectedMatrixConfigurationCount": 17
    }
  },
  "configurations": [
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "1/11",
          "weights": [
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11",
            "1/11"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 0
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
          "weights": [
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "32032143764481438906241515481604201964035782661/137848149859021260527147067516182925426300037414",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "4876188060382985057844600553480759310892145863/68924074929510630263573533758091462713150018707",
            "3078883984567911570003086419756362067901234568/68924074929510630263573533758091462713150018707",
            "46801486220687266385166968211515411754060209939/137848149859021260527147067516182925426300037414"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 1
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "2767988888888888898888888888886/45066543928335609775119198521143",
          "weights": [
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "23027644278074817497110219845545/90133087856671219550238397042286",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "17281643578596401873128177196793/90133087856671219550238397042286",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143",
            "2767988888888888898888888888886/45066543928335609775119198521143"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 2
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "1814444444444445/21321174985145579",
          "weights": [
            "1814444444444445/21321174985145579",
            "3176730540701129/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579",
            "1814444444444445/21321174985145579"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 3
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "4016666666666680/202316310160427897",
          "weights": [
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "4016666666666680/202316310160427897",
            "162149643493761097/202316310160427897"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 4
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "0",
          "weights": [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ]
        },
        "weak_dominance": {
          "coordinate_improvements": [
            "268780324074073701412037037037/1775925925925925000000000000000",
            "21654375857338806241426611797/236790123456790000000000000000",
            "207696913580247252901234567901/3551851851851850000000000000000",
            "195055119825708248061002178649/3551851851851850000000000000000",
            "16938720538720319584736251403/1183950617283950000000000000000",
            "36615226337448142921810699589/3551851851851850000000000000000",
            "327103703703703577003367003367/3551851851851850000000000000000",
            "0",
            "75178436213991723440329218107/236790123456790000000000000000",
            "0",
            "5595679012345517962962962963/1183950617283950000000000000000"
          ],
          "mixture_coefficients": [
            "112222222222222/355185185185185",
            "0",
            "0",
            "242962962962963/355185185185185",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          "total_improvement": "1412063495659205040790461807619/1775925925925925000000000000000"
        }
      },
      "classification": "boundary_only",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 5
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "3429804586304217681625074272133/5115567439096850000000000000000",
            "144282039925397753103345546973/255778371954842500000000000000",
            "6571003525450583878200633788869/10231134878193700000000000000000",
            "1198881402257872524640522875817/2557783719548425000000000000000",
            "7765990620104789598990709231351/10231134878193700000000000000000",
            "6345551508549545081958473625141/10231134878193700000000000000000",
            "1198881402257872524640522875817/2557783719548425000000000000000",
            "193/400",
            "14912063438304611031493365022777/20462269756387400000000000000000",
            "1314355269195220290900590876081/2557783719548425000000000000000",
            "314785450089126408472816399287/511556743909685000000000000000"
          ],
          "minimum_improvement": "1198881402257872524640522875817/2557783719548425000000000000000",
          "mixture_coefficients": [
            "614738562091503/1023113487819370",
            "0",
            "0",
            "408374925727867/1023113487819370",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 6
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
          "weights": [
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "11377160765795217008748188997813471800108932461/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "9960798544963546811782551412845450956542549683/49277036886578295678377488529102335414851125635",
            "971069537037044491048148148149918148148148148/49277036886578295678377488529102335414851125635",
            "20170521279523175929461562933244067473014458307/49277036886578295678377488529102335414851125635"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 7
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "0",
          "weights": [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ]
        },
        "weak_dominance": {
          "coordinate_improvements": [
            "5042515432098758845987654321/23679012345679000000000000000",
            "2652962962962908679012345679/118395061728395000000000000000",
            "3741946502057619259670781893/47358024691358000000000000000",
            "26876209150326799921568627451/236790123456790000000000000000",
            "420621492704831209455667789/14799382716049375000000000000",
            "10006035665295009668038408779/236790123456790000000000000000",
            "6516632996632875611672278339/236790123456790000000000000000",
            "0",
            "9045164609053482940329218107/118395061728395000000000000000",
            "0",
            "40829300411522642082304526749/236790123456790000000000000000"
          ],
          "mixture_coefficients": [
            "7283950617284/23679012345679",
            "0",
            "0",
            "16395061728395/23679012345679",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          "total_improvement": "183489264082363094631788106189/236790123456790000000000000000"
        }
      },
      "classification": "boundary_only",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 8
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "2461042803030298250940656565659/16672727272727255000000000000000",
            "2052212654320986539391133557799/8336363636363627500000000000000",
            "3772750168350174043265993265983/33345454545454510000000000000000",
            "14640382063992049661359770143/114196762141967500000000000000",
            "4272385950413218795564738292011/33345454545454510000000000000000",
            "2929565656565650576060606060609/33345454545454510000000000000000",
            "2929565656565650576060606060609/33345454545454510000000000000000",
            "77/400",
            "2442201515151511436818181818183/16672727272727255000000000000000",
            "3750688776655442429708193041523/33345454545454510000000000000000",
            "8482602356902345080824915824919/33345454545454510000000000000000"
          ],
          "minimum_improvement": "2929565656565650576060606060609/33345454545454510000000000000000",
          "mixture_coefficients": [
            "1181111111111110/3334545454545451",
            "0",
            "0",
            "2153434343434341/3334545454545451",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 9
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "1165057618066077582035800189394590986668771045523787878787879/7914953840488213822473274410789101767676767680000000000000000",
            "6080179168119269819269700173027943222026982774154481855592959/23744861521464641467419823232367305303030303040000000000000000",
            "280055096049838661673102305696603998114618406545133445566779/949794460858585658696792929294692212121212121600000000000000",
            "4190833885576659706603847123204728246149608834854966825113881/23744861521464641467419823232367305303030303040000000000000000",
            "1165394954732616026111194026762262934221316704863257830833589/7914953840488213822473274410789101767676767680000000000000000",
            "3562585200599015813159880404175663355388374477306513280957723/23744861521464641467419823232367305303030303040000000000000000",
            "1165057618066077582035800189394590986668771045523787878787879/7914953840488213822473274410789101767676767680000000000000000",
            "20116136383101847956914930555625346759259259311/135684922979797951242398989899241744588744588800",
            "3523309673368234516698613829272927730011924803477359708193037/23744861521464641467419823232367305303030303040000000000000000",
            "1165057618066077582035800189394590986668771045523787878787879/7914953840488213822473274410789101767676767680000000000000000",
            "1165057618066077582035800189394590986668771045523787878787879/7914953840488213822473274410789101767676767680000000000000000"
          ],
          "minimum_improvement": "1165057618066077582035800189394590986668771045523787878787879/7914953840488213822473274410789101767676767680000000000000000",
          "mixture_coefficients": [
            "44820091916185608433013167389078211880711881/339212307449494878105997474748104361471861472",
            "545746480955387059749715909088971734006734003/2374486152146464146741982323236730530303030304",
            "0",
            "731493635837544449901420454543210639730639731/2374486152146464146741982323236730530303030304",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "783505391940233378059753787881000673400673403/2374486152146464146741982323236730530303030304",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 10
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "1128104107702021738632079124579681/3069480695847365919640852974188000",
            "46881036090067362350860164141392996632996633/239803179363075462471941638608437500000000000",
            "2944752254255520356236761129817468865506921063/7673701739618414799102132435470000000000000000",
            "123039661025793367153029414303687527893312207/590284749201416523007856341190000000000000000",
            "3029525199023062191346191715131166674956637079/9592127174523018498877665544337500000000000000",
            "2452670950515960370994235565526105839802344433/9592127174523018498877665544337500000000000000",
            "46881036090067362350860164141392996632996633/239803179363075462471941638608437500000000000",
            "12404131755331110166220426487097/61389613916947318392817059483760",
            "24916814181163519622476028806593471174710063611/76737017396184147991021324354700000000000000000",
            "849314024223719899552782454172245367564534231/3836850869809207399551066217735000000000000000",
            "46881036090067362350860164141392996632996633/239803179363075462471941638608437500000000000"
          ],
          "minimum_improvement": "46881036090067362350860164141392996632996633/239803179363075462471941638608437500000000000",
          "mixture_coefficients": [
            "436153675645342959775533108866/767370173961841479910213243547",
            "218159147025813091509539842873/767370173961841479910213243547",
            "0",
            "0",
            "113057351290685428625140291808/767370173961841479910213243547",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 11
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "464184259259260446574074074073/9580847729335851649339885785952",
          "weights": [
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "464184259259260446574074074073/9580847729335851649339885785952",
            "5787640344622700017505199049311/19161695458671703298679771571904",
            "5018738447382315242841239189279/19161695458671703298679771571904"
          ]
        },
        "weak_dominance": null
      },
      "classification": "positive_supported",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 12
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "548818750000001714722222222219/20822222222222210000000000000000",
            "1208387345679012634320987654321/10411111111111105000000000000000",
            "139500092592592595240740740741/4164444444444442000000000000000",
            "36386529820261421531352124183/325347222222222031250000000000",
            "11475313131313114560101010101/208222222222222100000000000000",
            "3219373919753083106635802469137/20822222222222210000000000000000",
            "310435416666666450385101010101/1301388888888888125000000000000",
            "253/2000",
            "310411111111110660000000000001/20822222222222210000000000000000",
            "310411111111110660000000000001/20822222222222210000000000000000",
            "688493055555555673333333333331/10411111111111105000000000000000"
          ],
          "minimum_improvement": "310411111111110660000000000001/20822222222222210000000000000000",
          "mixture_coefficients": [
            "0",
            "0",
            "0",
            "708333333333334/2082222222222221",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1373888888888887/2082222222222221",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 13
    },
    {
      "certificates": {
        "strict_dominance": null,
        "support": {
          "minimum_weight": "0",
          "weights": [
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "1",
            "0",
            "0",
            "0"
          ]
        },
        "weak_dominance": {
          "coordinate_improvements": [
            "1294031944444445671805555555557/18144444444444450000000000000000",
            "0",
            "734577777777778873888888888889/9072222222222225000000000000000",
            "3160930065359480984313725490197/18144444444444450000000000000000",
            "592989898989899229124579124579/6048148148148150000000000000000",
            "368872615039281850516273849607/1649494949494950000000000000000",
            "123535606060605644570707070707/2268055555555556250000000000000",
            "0",
            "84978148148148173/403209876543210000",
            "7777256515775049360768175583/201604938271605000000000000000",
            "14598863636363607260101010101/137457912457912500000000000000"
          ],
          "mixture_coefficients": [
            "1360000000000001/1814444444444445",
            "0",
            "0",
            "454444444444444/1814444444444445",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ],
          "total_improvement": "4799997657333136497329483561101/4536111111111112500000000000000"
        }
      },
      "classification": "boundary_only",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 14
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "12803326761574077216679629629620105879629629629/52743648148148149829629629629625000000000000000",
            "77/400",
            "638445403742283800018065200617333695987654321/3296478009259259364351851851851562500000000000",
            "25430278668845316595896296296289558453159041393/105487296296296299659259259259250000000000000000",
            "4490978949214365604525701459034850597643097643/17581216049382716609876543209875000000000000000",
            "5059145929526745494591887860084198599279835391/13185912037037037457407407407406250000000000000",
            "25899723554882159693919494949487328956228956229/105487296296296299659259259259250000000000000000",
            "77/400",
            "77/400",
            "631957442295382303815189757658814625971650663/2344162139917695547983539094650000000000000000",
            "7938033837448557764253497942384538497942386831/35162432098765433219753086419750000000000000000"
          ],
          "minimum_improvement": "77/400",
          "mixture_coefficients": [
            "4743905555555550093888888888889/10548729629629629965925925925925",
            "0",
            "96612839506172793358024691358/234416213991769554798353909465",
            "1457246296296304170925925925926/10548729629629629965925925925925",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 15
    },
    {
      "certificates": {
        "strict_dominance": {
          "coordinate_improvements": [
            "87390132575757688160303030303/298515151515152000000000000000",
            "280499305555555927361111111111/1865719696969700000000000000000",
            "287056218434343769482323232323/1865719696969700000000000000000",
            "46959697655285890207390648567/574067599067600000000000000000",
            "593998553719009703112947658403/7462878787878800000000000000000",
            "1007026957070708689671717171717/7462878787878800000000000000000",
            "51836742424242480030303030303/746287878787880000000000000000",
            "271/1000",
            "801566414141414875176767676767/7462878787878800000000000000000",
            "288059595959596427885101010101/932859848484850000000000000000",
            "51836742424242480030303030303/746287878787880000000000000000"
          ],
          "minimum_improvement": "51836742424242480030303030303/746287878787880000000000000000",
          "mixture_coefficients": [
            "0",
            "0",
            "0",
            "548181818181819/746287878787880",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "0",
            "198106060606061/746287878787880",
            "0",
            "0",
            "0",
            "0"
          ]
        },
        "support": null,
        "weak_dominance": null
      },
      "classification": "unsupported_nonnegative",
      "classification_based_on_exact_certificate": true,
      "cohort_index": 16
    }
  ],
  "input_bindings": {},
  "numeric_representation": {
    "arithmetic": "fractions.Fraction",
    "binary_floating_point_used_for_scientific_decisions": false,
    "certificate_encoding": "canonical numerator/denominator strings; integers unadorned",
    "score_input": "retained exact decimal lexemes without rounding"
  },
  "pairwise_reference": {
    "candidate_sets_equal": false,
    "derived_from_retained_coordinate_relations": true,
    "interpretation": "candidate is co-leading for some candidate-specific common domain weight vector; not necessarily uniquely leading",
    "newly_excluded_from_pairwise_nondominated": [
      5,
      8,
      14
    ],
    "old_pairwise_scores_recomputed": false,
    "pairwise_candidate_set_strictly_reduced_by_certificates": true,
    "pairwise_dominated_cohort_indices": [
      6,
      9,
      10,
      11,
      13,
      15,
      16
    ],
    "pairwise_nondominated_cohort_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      7,
      8,
      12,
      14
    ],
    "positive_supported_cohort_indices": [
      0,
      1,
      2,
      3,
      4,
      7,
      12
    ],
    "positive_supported_subset_of_pairwise_nondominated": true,
    "reference_definition": "no retained competitor is weakly higher in every coordinate and strictly higher in at least one",
    "source_result_sha256": "62e99c0c278d3969e91ca878f09a64834e3a96329db17a18817aae18df191893",
    "unclassified_among_pairwise_nondominated": []
  },
  "project": "Agent-Autobench",
  "retained_eligibility": {
    "exclusion_accounting_location": "cohort.retained_cohort_accounting",
    "identity_rule": "Preserve every retained configuration identity and its original cohort order, including distinct identities with equal vectors.",
    "rule": "Use the original complete-domain qualified cohort without adding, dropping, rescaling or imputing configurations or coordinates."
  },
  "retained_input_numeric_representation": {
    "binary_floating_point_used_for_scores": false,
    "csv_score_input": "Decimal from original cell strings",
    "formatted_display_column": "retained verbatim and never used as a scientific value",
    "json_numeric_input": "Decimal for integers and decimal literals",
    "result_score_encoding": "exact Decimal strings, without rounding",
    "source_lexemes_retained_for_csv_scores": true
  },
  "schema": "agent-autobench-positive-linear-support/v1",
  "scientific_scope": [
    "Finite retained complete-domain cohort at the reported coordinate precision; no imputation or new measurement.",
    "The same weights compare a candidate with every retained configuration simultaneously; weights may differ between candidate witnesses.",
    "Positive support means co-leading, not uniquely leading; equal vectors retain distinct configuration identities.",
    "Convex combinations are geometric exclusion certificates, not measured or executable hybrid agents.",
    "No claim about official aggregate construction, empirical domain preference, held-out performance, sample uncertainty, or deployment validity.",
    "The original pairwise analysis is preserved and used only as an already computed comparison reference."
  ],
  "source_provenance": {
    "independent_verification_sha256": "731cb4bd9af05a6907e094d8e1415117dbe19cac3c5f098ec518e552096449f4",
    "original_analyzer_code_sha256": "02cc859c20be8bf29ef45cbe7e2989c3dd00af95bc7c327aea64e82db0a6f2d8",
    "original_verifier_code_sha256": "f835695560fdb20e88905086ead9b12d9a59433f273e4d537ada97ae5a5a8220",
    "qualified_input_sha256": "9beef268663f253499de2da4449ec2539f77eb6d678b7af1e5d3895d105b7ce1",
    "retained_result_sha256": "6877f2385dac2fc382e24e0dd2063030c0b58fdbafd1090f4109eb29f4eae447"
  },
  "summary": {
    "all_configurations_classified_exactly": true,
    "classification_counts": {
      "boundary_only": 3,
      "positive_supported": 7,
      "unclassified": 0,
      "unsupported_nonnegative": 7
    }
  },
  "verification_evidence": {
    "all_original_configurations_certified": true,
    "meaning": "The original evidence verifies certificates for the original bound result; the optional offline verification command checks the exported scientific projection independently when explicitly invoked.",
    "original_independent_verification_passed": true,
    "original_independent_verification_status": "VERIFIED",
    "original_verification_digest": "731cb4bd9af05a6907e094d8e1415117dbe19cac3c5f098ec518e552096449f4",
    "projection_check_scope": "exact file bindings and JSON value, order and score-lexeme identity; no mathematical recalculation",
    "real_analysis_rerun_for_packaging": false,
    "real_certificate_inequalities_rechecked_for_packaging": false
  }
}


==> anc/domain-support/package-manifest.json <==
{
  "files": {
    "FIELD-GUIDE.md": {
      "bytes": 5944,
      "sha256": "f18125a6573f3f3695c6f5ba02bce44c9b9ec57dadd0ecf042c4f9229d5806ba"
    },
    "README.md": {
      "bytes": 3454,
      "sha256": "507ba796e672621180fdb0b64e6d6961ffc12755a151377d8bdfbda88e92b538"
    },
    "code/__init__.py": {
      "bytes": 78,
      "sha256": "6eb24fccb18d7dc319b416be5532d942d7a42a5072655645954f9bba0765f13c"
    },
    "code/certificate_core.py": {
      "bytes": 15891,
      "sha256": "c37415654125aa86124e7fb93cbaf4ce3b583266b42f68a53c2bffecc63e20d0"
    },
    "code/core-integrity.json": {
      "bytes": 4086,
      "sha256": "4e8311e8f4d7f175f681f58b61624f9bded04977c77474b2f31884d58db3725b"
    },
    "code/solver_core.py": {
      "bytes": 12981,
      "sha256": "9155e99779404c648eeb0651e91c08e36f4f9d482fac7b68a44c2bcb311e49d5"
    },
    "domain-support.source-data.json": {
      "bytes": 58583,
      "sha256": "4f3419cb986757da179026074a4a0d734a0235f38b0a90fcd91f0e740aa2fb34"
    },
    "verify_source_data.py": {
      "bytes": 21226,
      "sha256": "50f2da4456c9b4f12bf5c3779fd8fac7fee39a638586dd77fe56b7feb0cc09cf"
    }
  },
  "schema": "agent-autobench-reader-package/v1"
}


==> anc/domain-support/verify_source_data.py <==
#!/usr/bin/env python3
"""Portable, offline source-data interface using only the standard library.

The default inspect mode checks structure, exact token syntax, and supplied file
integrity records. It does not evaluate certificate inequalities. Explicit verify
mode calls the unchanged certificate core in a bounded child process. Neither
mode imports or invokes the optional optimizer. Exact details are written only
when --output names a new local report file; stdout is always qualitative.
"""

from __future__ import annotations

import argparse
import ast
import hashlib
import importlib.util
import json
import math
import multiprocessing
import os
from pathlib import Path
import re
import sys

sys.dont_write_bytecode = True

ROOT = Path(__file__).resolve().parent
DATA_SCHEMA = "agent-autobench-positive-linear-support/v1"
PACKAGE_SCHEMA = "agent-autobench-reader-package/v1"
CORE_SCHEMA = "agent-autobench-portable-cores/v1"
REPORT_SCHEMA = "agent-autobench-reader-interface/v1"
MAX_INPUT_BYTES = 32 * 1024 * 1024
MAX_MEMBER_BYTES = 64 * 1024 * 1024
MAX_PACKAGE_BYTES = 128 * 1024 * 1024
MAX_PACKAGE_FILES = 64
MAX_CONFIGURATIONS = 4096
MAX_DIMENSION = 256
MAX_JSON_NODES = 2000000
MAX_JSON_DEPTH = 64
MAX_TOKEN_LENGTH = 8192
MAX_DECIMAL_EXPONENT = 10000
MAX_REPORT_BYTES = 64 * 1024 * 1024
VERIFY_SECONDS = 60
VERIFY_MEMORY_BYTES = 1024 * 1024 * 1024
CLASSES = {"positive_supported", "boundary_only", "unsupported_nonnegative", "unclassified"}
DECIMAL = re.compile(r"[+-]?(?:[0-9]+(?:\.[0-9]*)?|\.[0-9]+)(?:[eE]([+-]?[0-9]+))?\Z")
RATIONAL = re.compile(r"-?(?:0|[1-9][0-9]*)(?:/[1-9][0-9]*)?\Z")
DIGEST = re.compile(r"[0-9a-f]{64}\Z")


class InterfaceError(Exception):
    def __init__(self, code):
        self.code = code
        super().__init__(code)


def require(condition, code):
    if not condition:
        raise InterfaceError(code)


def pairs(items):
    result = {}
    for key, value in items:
        require(key not in result, "DUPLICATE_JSON_KEY")
        result[key] = value
    return result


def reject_constant(_value):
    raise InterfaceError("NONFINITE_JSON_NUMBER")


def read_json(path, maximum=MAX_INPUT_BYTES):
    try:
        require(path.is_file(), "INPUT_NOT_REGULAR_FILE")
        with path.open("rb") as handle:
            raw = handle.read(maximum + 1)
        require(len(raw) <= maximum, "INPUT_SIZE_LIMIT")
        return json.loads(raw.decode("utf-8"), object_pairs_hook=pairs, parse_constant=reject_constant), raw
    except InterfaceError:
        raise
    except (OSError, UnicodeError, ValueError, RecursionError):
        raise InterfaceError("INPUT_UNAVAILABLE_OR_INVALID") from None


def json_scope(value):
    pending = [(value, 0)]
    visited = 0
    while pending:
        item, depth = pending.pop()
        visited += 1
        require(visited <= MAX_JSON_NODES and depth <= MAX_JSON_DEPTH, "JSON_STRUCTURE_LIMIT")
        if type(item) is dict:
            require(all(type(key) is str for key in item), "NONSTRING_JSON_KEY")
            pending.extend((child, depth + 1) for child in item.values())
        elif type(item) is list:
            pending.extend((child, depth + 1) for child in item)
        elif type(item) is float:
            require(math.isfinite(item), "NONFINITE_JSON_NUMBER")
        elif type(item) is str:
            require(len(item) <= MAX_TOKEN_LENGTH, "STRING_SIZE_LIMIT")
        else:
            require(type(item) in {int, bool, type(None)}, "UNSUPPORTED_JSON_VALUE")


def decimal_token(value):
    require(type(value) is str and len(value) <= MAX_TOKEN_LENGTH, "DOMAIN_TOKEN_NOT_STRING")
    match = DECIMAL.fullmatch(value)
    require(match is not None, "INVALID_FINITE_DECIMAL_TOKEN")
    if match.group(1) is not None:
        try:
            require(abs(int(match.group(1))) <= MAX_DECIMAL_EXPONENT, "DECIMAL_EXPONENT_LIMIT")
        except ValueError:
            raise InterfaceError("DECIMAL_EXPONENT_LIMIT") from None


def rational_tokens(value, length):
    require(type(value) is list and len(value) == length, "CERTIFICATE_VECTOR_SHAPE")
    require(all(type(token) is str and len(token) <= MAX_TOKEN_LENGTH and RATIONAL.fullmatch(token) for token in value), "INVALID_RATIONAL_TOKEN_SYNTAX")


def inspect_shape(data):
    """Structure and token checks only: no Fraction operations or inequalities."""
    json_scope(data)
    require(type(data) is dict and data.get("schema") == DATA_SCHEMA, "UNSUPPORTED_DATA_SCHEMA")
    require(type(data.get("input_bindings")) is dict and not data["input_bindings"], "PRIVATE_INPUT_BINDINGS_NOT_ALLOWED")
    require(not {"execution_start", "finished_at_utc", "independent_certificate_verification"}.intersection(data), "PRIVATE_EXECUTION_FIELDS_NOT_ALLOWED")
    cohort = data.get("cohort")
    require(type(cohort) is dict, "MISSING_COHORT")
    vectors = cohort.get("exact_domain_vectors")
    require(type(vectors) is list and 0 < len(vectors) <= MAX_CONFIGURATIONS, "COHORT_SIZE_LIMIT")
    require(type(vectors[0]) is list and 0 < len(vectors[0]) <= MAX_DIMENSION, "DIMENSION_LIMIT")
    count, dimension = len(vectors), len(vectors[0])
    require(type(cohort.get("configuration_count")) is int and cohort["configuration_count"] == count, "COHORT_COUNT_MISMATCH")
    require(type(cohort.get("dimension")) is int and cohort["dimension"] == dimension, "COHORT_DIMENSION_MISMATCH")
    require(type(cohort.get("coordinate_metadata")) is list and len(cohort["coordinate_metadata"]) == dimension, "COORDINATE_METADATA_SHAPE")
    require("coordinate_direction" in cohort and cohort["coordinate_direction"] is not None, "MISSING_COORDINATE_DIRECTION")
    identities, records = cohort.get("configuration_identities"), cohort.get("configuration_records")
    require(type(identities) is list and type(records) is list and len(identities) == count and len(records) == count, "IDENTITY_OR_RECORD_COVERAGE")
    for vector, identity, record in zip(vectors, identities, records):
        require(type(vector) is list and len(vector) == dimension, "INCOMPLETE_DOMAIN_VECTOR")
        for token in vector:
            decimal_token(token)
        require(type(identity) is dict and bool(identity) and type(record) is dict, "INVALID_IDENTITY_RECORD")
        require(record.get("domain_values") == vector, "RECORD_VECTOR_LEXEME_MISMATCH")
        require(all(key in record and type(record[key]) is type(value) and record[key] == value for key, value in identity.items()), "RECORD_IDENTITY_MISMATCH")
    rows = data.get("configurations")
    require(type(rows) is list and len(rows) == count, "CONFIGURATION_COVERAGE")
    indices = []
    for row in rows:
        require(type(row) is dict and "solver_diagnostics" not in row, "INVALID_OR_PRIVATE_RESULT_ROW")
        index = row.get("cohort_index")
        require(type(index) is int and 0 <= index < count, "INVALID_COHORT_INDEX")
        indices.append(index)
        require(row.get("classification") in CLASSES, "INVALID_CLASSIFICATION")
        certificates = row.get("certificates")
        require(type(certificates) is dict, "INVALID_CERTIFICATE_CONTAINER")
        for kind in ("support", "weak_dominance", "strict_dominance"):
            certificate = certificates.get(kind)
            if certificate is None:
                continue
            require(type(certificate) is dict, "INVALID_CERTIFICATE_RECORD")
            if kind == "support":
                rational_tokens(certificate.get("weights"), dimension)
                rational_tokens([certificate.get("minimum_weight")], 1)
            else:
                rational_tokens(certificate.get("mixture_coefficients"), count)
                rational_tokens(certificate.get("coordinate_improvements"), dimension)
                field = "total_improvement" if kind == "weak_dominance" else "minimum_improvement"
                rational_tokens([certificate.get(field)], 1)
    require(len(set(indices)) == count, "DUPLICATE_OR_MISSING_COHORT_INDEX")
    require(type(data.get("numeric_representation")) is dict and type(data.get("summary")) is dict, "MISSING_SCIENTIFIC_METADATA")
    provenance = data.get("source_provenance")
    require(type(provenance) is dict and bool(provenance), "MISSING_SOURCE_DIGESTS")
    require(all(type(value) is str and DIGEST.fullmatch(value) for value in provenance.values()), "INVALID_SOURCE_DIGEST_RECORD")
    require(type(data.get("verification_evidence")) is dict, "MISSING_RECORDED_VERIFICATION_EVIDENCE")
    reference = data.get("pairwise_reference")
    if reference is not None:
        require(type(reference) is dict and "source_result_binding" not in reference, "PRIVATE_PAIRWISE_BINDING_NOT_ALLOWED")
        require(type(reference.get("source_result_sha256")) is str and DIGEST.fullmatch(reference["source_result_sha256"]), "MISSING_RETAINED_REFERENCE_DIGEST")
    return {"configuration_count": count, "dimension": dimension, "duplicate_identity_entries_preserved": True, "exact_token_syntax_checked": True, "certificate_inequalities_checked": False, "recorded_verification_reexecuted": False, "prior_pairwise_reference_rechecked": False}


def relative_file(root, name):
    require(type(name) is str and bool(name) and "\\" not in name and ":" not in name, "INVALID_PACKAGE_MEMBER_PATH")
    require(not name.startswith("/") and all(part not in {"", ".", ".."} for part in name.split("/")), "NONRELATIVE_PACKAGE_MEMBER_PATH")
    candidate = (root / name).resolve()
    try:
        candidate.relative_to(root.resolve())
    except ValueError:
        raise InterfaceError("PACKAGE_MEMBER_ESCAPES_ROOT") from None
    require(candidate.is_file(), "PACKAGE_MEMBER_UNAVAILABLE")
    return candidate


def check_pin(path, pin, cache):
    require(type(pin) is dict and type(pin.get("sha256")) is str and DIGEST.fullmatch(pin["sha256"]), "INVALID_PACKAGE_DIGEST")
    require(type(pin.get("bytes")) is int and 0 <= pin["bytes"] <= MAX_MEMBER_BYTES, "PACKAGE_MEMBER_SIZE_LIMIT")
    if path not in cache:
        digest, size = hashlib.sha256(), 0
        try:
            with path.open("rb") as handle:
                while True:
                    chunk = handle.read(65536)
                    if not chunk:
                        break
                    size += len(chunk)
                    require(size <= MAX_MEMBER_BYTES, "PACKAGE_MEMBER_SIZE_LIMIT")
                    digest.update(chunk)
        except OSError:
            raise InterfaceError("PACKAGE_MEMBER_UNAVAILABLE") from None
        cache[path] = {"sha256": digest.hexdigest(), "bytes": size}
    require(cache[path] == {"sha256": pin["sha256"], "bytes": pin["bytes"]}, "PACKAGE_MEMBER_DIGEST_MISMATCH")


def definition_digests(raw):
    try:
        tree = ast.parse(raw.decode("utf-8"))
    except (UnicodeError, SyntaxError, RecursionError):
        raise InterfaceError("CORE_SOURCE_UNPARSEABLE") from None
    lines = raw.splitlines(keepends=True)
    output = {}
    def add(name, node):
        start = min([node.lineno] + [item.lineno for item in node.decorator_list]) - 1
        output[name] = hashlib.sha256(b"".join(lines[start:node.end_lineno])).hexdigest()
    for node in tree.body:
        if isinstance(node, (ast.FunctionDef, ast.ClassDef)):
            add(node.name, node)
            if isinstance(node, ast.ClassDef):
                for child in node.body:
                    if isinstance(child, ast.FunctionDef):
                        add(node.name + "." + child.name, child)
    return output


def inspect_cores(cache):
    path = ROOT / "code" / "core-integrity.json"
    manifest, raw = read_json(path)
    require(type(manifest) is dict and manifest.get("schema") == CORE_SCHEMA, "INVALID_CORE_INTEGRITY_SCHEMA")
    require(set(manifest.get("files", {})) == {"solver_core.py", "certificate_core.py"}, "INCOMPLETE_PORTABLE_CORES")
    for name, pin in manifest["files"].items():
        member = relative_file(path.parent, name)
        check_pin(member, pin, cache)
        source = manifest.get("sources", {}).get(name)
        require(type(source) is dict and type(source.get("source_sha256")) is str and DIGEST.fullmatch(source["source_sha256"]), "INVALID_CORE_SOURCE_PROVENANCE")
        require(definition_digests(member.read_bytes()) == source.get("definition_sha256"), "CORE_DEFINITION_DIGEST_MISMATCH")
    return {"status": "VERIFIED", "manifest_sha256": hashlib.sha256(raw).hexdigest(), "definition_bodies_unchanged": True, "optimizer_imported_or_run": False}


def inspect_package(path, input_path, cache):
    manifest, _raw = read_json(path)
    require(type(manifest) is dict and manifest.get("schema") == PACKAGE_SCHEMA, "INVALID_PACKAGE_MANIFEST_SCHEMA")
    files = manifest.get("files")
    require(type(files) is dict and 0 < len(files) <= MAX_PACKAGE_FILES, "PACKAGE_FILE_COUNT_LIMIT")
    total, covered = 0, False
    for name, pin in files.items():
        member = relative_file(path.parent, name)
        require(member != path.resolve(), "SELF_HASHING_MANIFEST_NOT_SUPPORTED")
        check_pin(member, pin, cache)
        total += pin["bytes"]
        require(total <= MAX_PACKAGE_BYTES, "PACKAGE_TOTAL_SIZE_LIMIT")
        covered = covered or member == input_path
    require(covered, "INPUT_NOT_IN_PACKAGE_MANIFEST")
    return {"status": "VERIFIED", "input_covered": True, "file_count": len(files), "original_private_sources_reopened": False}


def verification_worker(data, connection, expected_integrity):
    try:
        sys.dont_write_bytecode = True
        try:
            import resource
        except ImportError:
            resource = None
        if resource is not None:
            for kind, bound in ((resource.RLIMIT_CPU, VERIFY_SECONDS), (resource.RLIMIT_AS, VERIFY_MEMORY_BYTES)):
                _soft, hard = resource.getrlimit(kind)
                chosen = bound if hard == resource.RLIM_INFINITY else min(bound, hard)
                resource.setrlimit(kind, (chosen, hard))
        integrity = inspect_cores({})
        require(integrity["manifest_sha256"] == expected_integrity, "CORE_INTEGRITY_CHANGED")
        spec = importlib.util.spec_from_file_location("portable_certificate_core", ROOT / "code" / "certificate_core.py")
        require(spec is not None and spec.loader is not None, "CERTIFICATE_CORE_UNAVAILABLE")
        module = importlib.util.module_from_spec(spec)
        spec.loader.exec_module(module)
        result = module.verify_results(data)
        packet = json.dumps({"ok": True, "verification": result}, ensure_ascii=False, allow_nan=False).encode("utf-8")
        require(len(packet) <= MAX_REPORT_BYTES, "VERIFICATION_REPORT_SIZE_LIMIT")
    except BaseException:
        packet = b'{"ok":false,"error":"CERTIFICATE_WORKER_FAILED_OR_RESOURCE_LIMITED"}'
    try:
        connection.send_bytes(packet)
    finally:
        connection.close()


def explicit_verification(data, integrity):
    context = multiprocessing.get_context("spawn")
    receiving, sending = context.Pipe(duplex=False)
    process = context.Process(target=verification_worker, args=(data, sending, integrity["manifest_sha256"]))
    try:
        process.start()
        sending.close()
        require(receiving.poll(VERIFY_SECONDS), "CERTIFICATE_VERIFICATION_TIME_LIMIT")
        packet = json.loads(receiving.recv_bytes(MAX_REPORT_BYTES).decode("utf-8"))
        require(packet.get("ok") is True, "CERTIFICATE_WORKER_FAILED_OR_RESOURCE_LIMITED")
        return packet["verification"]
    except (EOFError, OSError, ValueError):
        raise InterfaceError("CERTIFICATE_WORKER_UNAVAILABLE") from None
    finally:
        receiving.close()
        sending.close()
        if process.pid is not None:
            if process.is_alive():
                process.terminate()
            process.join(timeout=1)


def write_explicit_report(path, report, excluded):
    target = path.resolve()
    require(target not in excluded, "OUTPUT_WOULD_REPLACE_INPUT_OR_PACKAGE_FILE")
    encoded = (json.dumps(report, ensure_ascii=False, indent=2, sort_keys=True, allow_nan=False) + "\n").encode("utf-8")
    require(len(encoded) <= MAX_REPORT_BYTES, "OUTPUT_SIZE_LIMIT")
    try:
        descriptor = os.open(str(target), os.O_WRONLY | os.O_CREAT | os.O_EXCL, 0o600)
        with os.fdopen(descriptor, "wb") as handle:
            handle.write(encoded)
    except OSError:
        raise InterfaceError("OUTPUT_NOT_NEW_OR_NOT_WRITABLE") from None


class Parser(argparse.ArgumentParser):
    def error(self, _message):
        raise InterfaceError("INVALID_ARGUMENTS")


def emit(report):
    if report.get("ok") and report.get("mode") == "inspect":
        action = "Reader package inspection passed"
        notes = ["Certificate inequalities were not recomputed.", "The optimizer and prior pairwise analysis were not run."]
    elif report.get("ok"):
        action = "Requested exact certificate verification passed"
        notes = ["The supplied certificate claims were checked independently.", "The optimizer and prior pairwise analysis were not run."]
        if not report.get("verification", {}).get("all_configurations_certified"):
            notes.append("Unclassified configurations remain uncertified.")
    else:
        action = "Reader interface could not complete the requested check"
        notes = ["No new scientific classification is asserted.", "Exact diagnostics require an explicitly requested local report."]
    if report.get("package_integrity", {}).get("status") == "NOT_SUPPLIED":
        notes.append("A package manifest was not supplied.")
    envelope = {"ok": bool(report.get("ok")), "project": "Agent-Autobench", "status": "complete" if report.get("ok") else "failed", "action": action, "notes": notes, "artifacts": []}
    print(json.dumps(envelope, ensure_ascii=False, separators=(",", ":")))


def main(argv=None):
    report = {"schema": REPORT_SCHEMA, "ok": False, "mode": "unknown", "errors": [], "optimizer_invoked": False, "real_or_synthetic_origin_inferred": False, "prior_pairwise_analysis_recomputed": False, "original_private_sources_reopened": False}
    args = None
    excluded = {Path(__file__).resolve()}
    try:
        parser = Parser(prog="verify_source_data.py", description=__doc__)
        parser.add_argument("--mode", choices=("inspect", "verify"), default="inspect", help="inspect by default; verify must be explicitly selected")
        parser.add_argument("--input", type=Path, help="defaults to the adjacent domain-support.source-data.json")
        parser.add_argument("--output", type=Path, help="write exact details to a new local file; existing files are never replaced")
        parser.add_argument("--manifest", type=Path, help="portable package manifest; an adjacent manifest is discovered for the default data file")
        args = parser.parse_args(argv)
        report["mode"] = args.mode
        default_input = (ROOT / "domain-support.source-data.json").resolve()
        input_path = (args.input or default_input).resolve()
        excluded.add(input_path)
        data, raw = read_json(input_path)
        report["structure"] = inspect_shape(data)
        data_pin = {"sha256": hashlib.sha256(raw).hexdigest(), "bytes": len(raw)}
        cache = {input_path: data_pin}
        report["source_data"] = data_pin
        report["core_integrity"] = inspect_cores(cache)
        excluded.update(cache)
        manifest_path = args.manifest
        if manifest_path is None and input_path == default_input and (ROOT / "package-manifest.json").is_file():
            manifest_path = ROOT / "package-manifest.json"
        if manifest_path is not None:
            manifest_path = manifest_path.resolve()
            excluded.add(manifest_path)
            report["package_integrity"] = inspect_package(manifest_path, input_path, cache)
            excluded.update(cache)
        else:
            report["package_integrity"] = {"status": "NOT_SUPPLIED", "input_covered": False}
        report["ok"] = True
        report["certificate_inequalities_recomputed"] = False
        if args.mode == "verify":
            report["verification"] = explicit_verification(data, report["core_integrity"])
            report["certificate_inequalities_recomputed"] = True
            report["ok"] = report["verification"].get("ok") is True
        report["resource_scope"] = {"maximum_input_bytes": MAX_INPUT_BYTES, "maximum_configurations": MAX_CONFIGURATIONS, "maximum_dimension": MAX_DIMENSION, "verification_wall_seconds": VERIFY_SECONDS, "maximum_verification_processes": 1, "network_calls": 0, "optimizer_calls": 0, "package_installations": 0}
    except InterfaceError as error:
        report["ok"] = False
        report["errors"].append(error.code)
    except (Exception, KeyboardInterrupt):
        report["ok"] = False
        report["errors"].append("INTERFACE_FAILED_OR_INTERRUPTED")
    if args is not None and args.output is not None:
        try:
            write_explicit_report(args.output, report, excluded)
        except (InterfaceError, OSError, ValueError) as error:
            report["ok"] = False
            report["errors"].append(error.code if isinstance(error, InterfaceError) else "OUTPUT_WRITE_FAILED")
    emit(report)
    return 0 if report["ok"] else 1


if __name__ == "__main__":
    multiprocessing.freeze_support()
    raise SystemExit(main())


==> anc/figure_source/current_dailylife/README.md <==
# Current DailyLife matrix: figure source

This directory supplies the current matrix plotter referenced by the manuscript.
It preserves the source tables at their original precision, the figure-only
selection and ordering, cell bindings, and the retained PDF/SVG/PNG outputs.
The retained PDF is the figure used by the accompanying manuscript.

## Rebuild locally

Use Python with NumPy and Matplotlib installed. From the arXiv source-package
root, after extracting the source, run:

```sh
python -m pip install -r anc/figure_source/current_dailylife/requirements.txt
python -B anc/figure_source/current_dailylife/plot.py --output-dir figure-rebuild
```

If this directory was downloaded separately, run from this directory:

```sh
python -m pip install -r requirements.txt
python -B plot.py --output-dir generated
```

Dependency installation may need network access. Plotting itself reads only the
adjacent `figure-matrix.json` and `leaderboard.csv`; it does not contact a platform
or model. `--help` requires only the standard library and does not generate a
figure. The script locates its inputs relative to its own path, independent of
the calling directory.

The chosen output directory receives `current-dailylife.pdf`,
`current-dailylife.svg`, `current-dailylife.png`, and `cell-ledger.json`.
Matplotlib's cache is kept in `mpl-cache/` under that output directory unless
`MPLCONFIGDIR` is already set. No copy is written into a parent manuscript's
`figs/` directory; this avoids modifying the published source during reproduction.

The original environment versions were not recorded in this source directory.
`requirements.txt` therefore lists the actual imported packages without invented
version pins. Different renderer or font-library versions may change binary
output metadata or layout details; the retained source data and original rendered
references are included for comparison.

## Source and scope

- `current-matrix.json`, `current-matrix.csv`, and `leaderboard.csv` preserve the
  full canonical reporting cohort, original aggregate values, missingness and
  provenance identifiers at source precision.
- `figure-selection.json` records the figure-only inclusion, exclusions and
  order. `figure-matrix.json` and `figure-matrix.csv` are the plotted subset.
- `cell-ledger.json` binds the retained displayed cells to their distributed
  source values. The original unrounded ranking, display rounding, domain labels,
  color direction and graphical assertions remain in `plot.py`.
- `historical-labels.json` and `historical-reference.csv` preserve the separate
  historical reference. They are not merged into the current ranking.
- `provenance.json` retains the source interpretation and limitations, including
  platform-reporting status and unavailable runtime authentication. Historical
  review/workflow labels in that source record are provenance, not claims of
  independent peer review or newly validated results.
- `SHA256SUMS.json` covers the distributed files except itself.

The public plotter changes only the original script's input/output wrapper: it
adds an output-directory option, uses a local Matplotlib cache, and removes the
write into an ancestor manuscript directory. It does not change the scientific
data, inclusion, ordering, rounding, labels, palette, geometry or plotting logic.
The existing figures are retained; they were not regenerated during packaging.

These are platform-reported aggregate scores, including official adjusted
aggregates. Source revision labels do not establish an all-human adjustment
process, identical runtime budgets, authenticated model checkpoints or held-out
improvement. The attachment supports the stated plotting and documentary checks,
not end-to-end task construction or private-platform reproduction.

This packaging supplies no new blanket license. The data, code and references
remain subject to their existing rights and the authors' applicable public-release
authorization; packaging alone does not establish those permissions.


==> anc/figure_source/current_dailylife/SHA256SUMS.json <==
{
  "README.md": "82a1a5247faa87c133a3c7529369443e3723ae69e7ee35a2e07fda925d9d77c3",
  "cell-ledger.json": "10b1b138c2528106cbb98df2d46977bb0836c3d7eb7dcc50c0e7b3b0d67600c6",
  "current-dailylife.pdf": "d98e064c81253c07e567fcbb287bfa65f1dc86d5734d93b546128b90ddec54cf",
  "current-dailylife.png": "8ee21acdb60ab3607cfc9094ae6ea9d5ee0e82c2168b838035a3735c2aabed6a",
  "current-dailylife.svg": "052c4bfc8aeff5fa9b3c74c87c80f2d40b1531dad65526bb39e4441ba4d9a80a",
  "current-matrix.csv": "56caeddef8809af203385d9103ffd9cb53c8abb30d3910567648e4c35c9f2233",
  "current-matrix.json": "fac3dbb757ccfa6a241176d7dd50fbe5d0d3bdf822bd4e0b6c36bc24a0415d2d",
  "figure-matrix.csv": "153bc623308562fb5b166a16b80e39a475bfc37cb3bd8bf11de7d651713c3d2e",
  "figure-matrix.json": "8cf3048071dc219406f4d5585c06b0e32f41b469547b1d25f6af32467c2c3129",
  "figure-selection.json": "262598f5f5dcadb719a3f965f64c0dc3b89605dd596cef452dd38a21d29b3c99",
  "historical-labels.json": "6fae00ccb221f9eed55f7482676cd039e1e357615e3d9c59e7f5e27a2eebcca1",
  "historical-reference.csv": "a7acc34198c67927e068a7807ac0ae49ad8a255ca311d314f954f3cd59eb691d",
  "leaderboard.csv": "efd18794feaf023068f7236592c804c6ca91ff55a4b89425ae7c875a5763cacc",
  "plot.py": "9cc036169cfff0e603ebd0e49ccfbb18daa3a7bbbe8e0ed70bcd1f30b017df75",
  "provenance.json": "9670de056de95317cc2b36e868acb4748979d2bd281106a6d3ff342ec8b7ec91",
  "requirements.txt": "6d4cdf924e8b6fe2cf827f647ca740148e2e8b4c44ea31578dbea46cbd403417"
}


==> anc/figure_source/current_dailylife/cell-ledger.json <==
{
  "status": "COMPLETE_VECTOR_FIGURE_SUBSET",
  "matrix_rows": 17,
  "observed_domain_cells": 187,
  "unavailable_domain_cells": 0,
  "official_overall_cells": 17,
  "canonical_official_rows": 26,
  "figure_selection_manifest": "figure-selection.json",
  "availability_is_scientific_success_fraction": false,
  "figure_matrix_sha256": "8cf3048071dc219406f4d5585c06b0e32f41b469547b1d25f6af32467c2c3129",
  "cells": [
    {
      "row": 0,
      "column": 0,
      "source_cell": "A4",
      "value": 0.74975,
      "display": "75.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/0/value"
    },
    {
      "row": 0,
      "column": 1,
      "source_cell": "A4",
      "value": 0.7231111111111111,
      "display": "72.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/1/value"
    },
    {
      "row": 0,
      "column": 2,
      "source_cell": "A4",
      "value": 0.8505833333333334,
      "display": "85.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/2/value"
    },
    {
      "row": 0,
      "column": 3,
      "source_cell": "A4",
      "value": 0.8360588235294117,
      "display": "83.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/3/value"
    },
    {
      "row": 0,
      "column": 4,
      "source_cell": "A4",
      "value": 0.8188181818181818,
      "display": "81.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/4/value"
    },
    {
      "row": 0,
      "column": 5,
      "source_cell": "A4",
      "value": 0.922222222222222,
      "display": "92.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/5/value"
    },
    {
      "row": 0,
      "column": 6,
      "source_cell": "A4",
      "value": 0.8645454545454545,
      "display": "86.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/6/value"
    },
    {
      "row": 0,
      "column": 7,
      "source_cell": "A4",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/7/value"
    },
    {
      "row": 0,
      "column": 8,
      "source_cell": "A4",
      "value": 0.7746666666666666,
      "display": "77.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/8/value"
    },
    {
      "row": 0,
      "column": 9,
      "source_cell": "A4",
      "value": 0.8246666666666668,
      "display": "82.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/9/value"
    },
    {
      "row": 0,
      "column": 10,
      "source_cell": "A4",
      "value": 0.9163333333333332,
      "display": "91.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/0/domains/10/value"
    },
    {
      "row": 0,
      "column": 11,
      "source_cell": "A4",
      "value": 0.83119,
      "display": "83.1",
      "status": "official_overall_unchanged"
    },
    {
      "row": 1,
      "column": 0,
      "source_cell": "A8",
      "value": 0.7624999999999998,
      "display": "76.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/0/value"
    },
    {
      "row": 1,
      "column": 1,
      "source_cell": "A8",
      "value": 0.9045555555555556,
      "display": "90.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/1/value"
    },
    {
      "row": 1,
      "column": 2,
      "source_cell": "A8",
      "value": 0.7852500000000001,
      "display": "78.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/2/value"
    },
    {
      "row": 1,
      "column": 3,
      "source_cell": "A8",
      "value": 0.7793529411764705,
      "display": "77.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/3/value"
    },
    {
      "row": 1,
      "column": 4,
      "source_cell": "A8",
      "value": 0.6690909090909091,
      "display": "66.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/4/value"
    },
    {
      "row": 1,
      "column": 5,
      "source_cell": "A8",
      "value": 0.7162222222222223,
      "display": "71.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/5/value"
    },
    {
      "row": 1,
      "column": 6,
      "source_cell": "A8",
      "value": 0.9919999999999999,
      "display": "99.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/6/value"
    },
    {
      "row": 1,
      "column": 7,
      "source_cell": "A8",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/7/value"
    },
    {
      "row": 1,
      "column": 8,
      "source_cell": "A8",
      "value": 0.7836666666666666,
      "display": "78.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/8/value"
    },
    {
      "row": 1,
      "column": 9,
      "source_cell": "A8",
      "value": 0.9312222222222223,
      "display": "93.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/9/value"
    },
    {
      "row": 1,
      "column": 10,
      "source_cell": "A8",
      "value": 0.8206666666666665,
      "display": "82.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/1/domains/10/value"
    },
    {
      "row": 1,
      "column": 11,
      "source_cell": "A8",
      "value": 0.81446,
      "display": "81.4",
      "status": "official_overall_unchanged"
    },
    {
      "row": 2,
      "column": 0,
      "source_cell": "A6",
      "value": 0.6126250000000001,
      "display": "61.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/0/value"
    },
    {
      "row": 2,
      "column": 1,
      "source_cell": "A6",
      "value": 0.9217777777777779,
      "display": "92.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/1/value"
    },
    {
      "row": 2,
      "column": 2,
      "source_cell": "A6",
      "value": 0.8231666666666667,
      "display": "82.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/2/value"
    },
    {
      "row": 2,
      "column": 3,
      "source_cell": "A6",
      "value": 0.7296470588235295,
      "display": "73.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/3/value"
    },
    {
      "row": 2,
      "column": 4,
      "source_cell": "A6",
      "value": 0.6989090909090909,
      "display": "69.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/4/value"
    },
    {
      "row": 2,
      "column": 5,
      "source_cell": "A6",
      "value": 0.8492222222222222,
      "display": "84.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/5/value"
    },
    {
      "row": 2,
      "column": 6,
      "source_cell": "A6",
      "value": 0.8853,
      "display": "88.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/6/value"
    },
    {
      "row": 2,
      "column": 7,
      "source_cell": "A6",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/7/value"
    },
    {
      "row": 2,
      "column": 8,
      "source_cell": "A6",
      "value": 0.49383333333333335,
      "display": "49.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/8/value"
    },
    {
      "row": 2,
      "column": 9,
      "source_cell": "A6",
      "value": 0.9071111111111111,
      "display": "90.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/9/value"
    },
    {
      "row": 2,
      "column": 10,
      "source_cell": "A6",
      "value": 0.8863333333333333,
      "display": "88.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/2/domains/10/value"
    },
    {
      "row": 2,
      "column": 11,
      "source_cell": "A6",
      "value": 0.788013,
      "display": "78.8",
      "status": "official_overall_unchanged"
    },
    {
      "row": 3,
      "column": 0,
      "source_cell": "A20",
      "value": 0.5703750000000001,
      "display": "57.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/0/value"
    },
    {
      "row": 3,
      "column": 1,
      "source_cell": "A20",
      "value": 0.792,
      "display": "79.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/1/value"
    },
    {
      "row": 3,
      "column": 2,
      "source_cell": "A20",
      "value": 0.7693333333333333,
      "display": "76.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/2/value"
    },
    {
      "row": 3,
      "column": 3,
      "source_cell": "A20",
      "value": 0.7455882352941176,
      "display": "74.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/3/value"
    },
    {
      "row": 3,
      "column": 4,
      "source_cell": "A20",
      "value": 0.7192727272727274,
      "display": "71.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/4/value"
    },
    {
      "row": 3,
      "column": 5,
      "source_cell": "A20",
      "value": 0.79175,
      "display": "79.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/5/value"
    },
    {
      "row": 3,
      "column": 6,
      "source_cell": "A20",
      "value": 0.9129090909090909,
      "display": "91.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/6/value"
    },
    {
      "row": 3,
      "column": 7,
      "source_cell": "A20",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/7/value"
    },
    {
      "row": 3,
      "column": 8,
      "source_cell": "A20",
      "value": 0.5943333333333333,
      "display": "59.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/8/value"
    },
    {
      "row": 3,
      "column": 9,
      "source_cell": "A20",
      "value": 0.9501111111111111,
      "display": "95.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/9/value"
    },
    {
      "row": 3,
      "column": 10,
      "source_cell": "A20",
      "value": 0.8908333333333335,
      "display": "89.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/3/domains/10/value"
    },
    {
      "row": 3,
      "column": 11,
      "source_cell": "A20",
      "value": 0.7794775,
      "display": "77.9",
      "status": "official_overall_unchanged"
    },
    {
      "row": 4,
      "column": 0,
      "source_cell": "A5",
      "value": 0.620125,
      "display": "62.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/0/value"
    },
    {
      "row": 4,
      "column": 1,
      "source_cell": "A5",
      "value": 0.9164444444444446,
      "display": "91.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/1/value"
    },
    {
      "row": 4,
      "column": 2,
      "source_cell": "A5",
      "value": 0.8018333333333333,
      "display": "80.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/2/value"
    },
    {
      "row": 4,
      "column": 3,
      "source_cell": "A5",
      "value": 0.7131764705882353,
      "display": "71.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/3/value"
    },
    {
      "row": 4,
      "column": 4,
      "source_cell": "A5",
      "value": 0.6211818181818182,
      "display": "62.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/4/value"
    },
    {
      "row": 4,
      "column": 5,
      "source_cell": "A5",
      "value": 0.8192222222222222,
      "display": "81.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/5/value"
    },
    {
      "row": 4,
      "column": 6,
      "source_cell": "A5",
      "value": 0.8094545454545454,
      "display": "80.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/6/value"
    },
    {
      "row": 4,
      "column": 7,
      "source_cell": "A5",
      "value": 0.7115,
      "display": "71.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/7/value"
    },
    {
      "row": 4,
      "column": 8,
      "source_cell": "A5",
      "value": 0.6388333333333334,
      "display": "63.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/8/value"
    },
    {
      "row": 4,
      "column": 9,
      "source_cell": "A5",
      "value": 0.9304444444444445,
      "display": "93.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/9/value"
    },
    {
      "row": 4,
      "column": 10,
      "source_cell": "A5",
      "value": 0.9101666666666667,
      "display": "91.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/4/domains/10/value"
    },
    {
      "row": 4,
      "column": 11,
      "source_cell": "A5",
      "value": 0.77156,
      "display": "77.2",
      "status": "official_overall_unchanged"
    },
    {
      "row": 5,
      "column": 0,
      "source_cell": "A10",
      "value": 0.607125,
      "display": "60.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/0/value"
    },
    {
      "row": 5,
      "column": 1,
      "source_cell": "A10",
      "value": 0.7557777777777779,
      "display": "75.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/1/value"
    },
    {
      "row": 5,
      "column": 2,
      "source_cell": "A10",
      "value": 0.7474166666666666,
      "display": "74.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/2/value"
    },
    {
      "row": 5,
      "column": 3,
      "source_cell": "A10",
      "value": 0.7423529411764704,
      "display": "74.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/3/value"
    },
    {
      "row": 5,
      "column": 4,
      "source_cell": "A10",
      "value": 0.7020909090909092,
      "display": "70.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/4/value"
    },
    {
      "row": 5,
      "column": 5,
      "source_cell": "A10",
      "value": 0.771,
      "display": "77.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/5/value"
    },
    {
      "row": 5,
      "column": 6,
      "source_cell": "A10",
      "value": 0.8596363636363636,
      "display": "86.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/6/value"
    },
    {
      "row": 5,
      "column": 7,
      "source_cell": "A10",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/7/value"
    },
    {
      "row": 5,
      "column": 8,
      "source_cell": "A10",
      "value": 0.4633333333333333,
      "display": "46.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/8/value"
    },
    {
      "row": 5,
      "column": 9,
      "source_cell": "A10",
      "value": 0.8975555555555557,
      "display": "89.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/9/value"
    },
    {
      "row": 5,
      "column": 10,
      "source_cell": "A10",
      "value": 0.8461666666666666,
      "display": "84.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/5/domains/10/value"
    },
    {
      "row": 5,
      "column": 11,
      "source_cell": "A10",
      "value": 0.75109,
      "display": "75.1",
      "status": "official_overall_unchanged"
    },
    {
      "row": 6,
      "column": 0,
      "source_cell": "A15",
      "value": 0.545625,
      "display": "54.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/0/value"
    },
    {
      "row": 6,
      "column": 1,
      "source_cell": "A15",
      "value": 0.8263333333333334,
      "display": "82.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/1/value"
    },
    {
      "row": 6,
      "column": 2,
      "source_cell": "A15",
      "value": 0.7263333333333334,
      "display": "72.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/2/value"
    },
    {
      "row": 6,
      "column": 3,
      "source_cell": "A15",
      "value": 0.6832941176470588,
      "display": "68.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/3/value"
    },
    {
      "row": 6,
      "column": 4,
      "source_cell": "A15",
      "value": 0.6867272727272727,
      "display": "68.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/4/value"
    },
    {
      "row": 6,
      "column": 5,
      "source_cell": "A15",
      "value": 0.7373333333333334,
      "display": "73.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/5/value"
    },
    {
      "row": 6,
      "column": 6,
      "source_cell": "A15",
      "value": 0.9252727272727274,
      "display": "92.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/6/value"
    },
    {
      "row": 6,
      "column": 7,
      "source_cell": "A15",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/7/value"
    },
    {
      "row": 6,
      "column": 8,
      "source_cell": "A15",
      "value": 0.7045,
      "display": "70.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/8/value"
    },
    {
      "row": 6,
      "column": 9,
      "source_cell": "A15",
      "value": 0.8984444444444443,
      "display": "89.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/9/value"
    },
    {
      "row": 6,
      "column": 10,
      "source_cell": "A15",
      "value": 0.6776666666666666,
      "display": "67.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/6/domains/10/value"
    },
    {
      "row": 6,
      "column": 11,
      "source_cell": "A15",
      "value": 0.74689,
      "display": "74.7",
      "status": "official_overall_unchanged"
    },
    {
      "row": 7,
      "column": 0,
      "source_cell": "A12",
      "value": 0.6881249999999999,
      "display": "68.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/0/value"
    },
    {
      "row": 7,
      "column": 1,
      "source_cell": "A12",
      "value": 0.8617777777777778,
      "display": "86.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/1/value"
    },
    {
      "row": 7,
      "column": 2,
      "source_cell": "A12",
      "value": 0.7142499999999999,
      "display": "71.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/2/value"
    },
    {
      "row": 7,
      "column": 3,
      "source_cell": "A12",
      "value": 0.6965882352941176,
      "display": "69.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/3/value"
    },
    {
      "row": 7,
      "column": 4,
      "source_cell": "A12",
      "value": 0.7196363636363636,
      "display": "72.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/4/value"
    },
    {
      "row": 7,
      "column": 5,
      "source_cell": "A12",
      "value": 0.5957777777777777,
      "display": "59.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/5/value"
    },
    {
      "row": 7,
      "column": 6,
      "source_cell": "A12",
      "value": 0.8855454545454545,
      "display": "88.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/6/value"
    },
    {
      "row": 7,
      "column": 7,
      "source_cell": "A12",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/7/value"
    },
    {
      "row": 7,
      "column": 8,
      "source_cell": "A12",
      "value": 0.7886666666666667,
      "display": "78.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/8/value"
    },
    {
      "row": 7,
      "column": 9,
      "source_cell": "A12",
      "value": 0.6501111111111112,
      "display": "65.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/9/value"
    },
    {
      "row": 7,
      "column": 10,
      "source_cell": "A12",
      "value": 0.8753333333333334,
      "display": "87.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/7/domains/10/value"
    },
    {
      "row": 7,
      "column": 11,
      "source_cell": "A12",
      "value": 0.74336,
      "display": "74.3",
      "status": "official_overall_unchanged"
    },
    {
      "row": 8,
      "column": 0,
      "source_cell": "A27",
      "value": 0.6816249999999999,
      "display": "68.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/0/value"
    },
    {
      "row": 8,
      "column": 1,
      "source_cell": "A27",
      "value": 0.7685555555555555,
      "display": "76.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/1/value"
    },
    {
      "row": 8,
      "column": 2,
      "source_cell": "A27",
      "value": 0.75325,
      "display": "75.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/2/value"
    },
    {
      "row": 8,
      "column": 3,
      "source_cell": "A27",
      "value": 0.6476470588235292,
      "display": "64.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/3/value"
    },
    {
      "row": 8,
      "column": 4,
      "source_cell": "A27",
      "value": 0.6832727272727273,
      "display": "68.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/4/value"
    },
    {
      "row": 8,
      "column": 5,
      "source_cell": "A27",
      "value": 0.6469999999999999,
      "display": "64.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/5/value"
    },
    {
      "row": 8,
      "column": 6,
      "source_cell": "A27",
      "value": 0.8420000000000001,
      "display": "84.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/6/value"
    },
    {
      "row": 8,
      "column": 7,
      "source_cell": "A27",
      "value": 0.904,
      "display": "90.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/7/value"
    },
    {
      "row": 8,
      "column": 8,
      "source_cell": "A27",
      "value": 0.5661666666666666,
      "display": "56.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/8/value"
    },
    {
      "row": 8,
      "column": 9,
      "source_cell": "A27",
      "value": 0.8127777777777778,
      "display": "81.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/9/value"
    },
    {
      "row": 8,
      "column": 10,
      "source_cell": "A27",
      "value": 0.7861666666666668,
      "display": "78.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/8/domains/10/value"
    },
    {
      "row": 8,
      "column": 11,
      "source_cell": "A27",
      "value": 0.72257,
      "display": "72.3",
      "status": "official_overall_unchanged"
    },
    {
      "row": 9,
      "column": 0,
      "source_cell": "A24",
      "value": 0.609375,
      "display": "60.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/0/value"
    },
    {
      "row": 9,
      "column": 1,
      "source_cell": "A24",
      "value": 0.7142222222222222,
      "display": "71.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/1/value"
    },
    {
      "row": 9,
      "column": 2,
      "source_cell": "A24",
      "value": 0.74125,
      "display": "74.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/2/value"
    },
    {
      "row": 9,
      "column": 3,
      "source_cell": "A24",
      "value": 0.645235294117647,
      "display": "64.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/3/value"
    },
    {
      "row": 9,
      "column": 4,
      "source_cell": "A24",
      "value": 0.6470909090909092,
      "display": "64.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/4/value"
    },
    {
      "row": 9,
      "column": 5,
      "source_cell": "A24",
      "value": 0.6114444444444445,
      "display": "61.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/5/value"
    },
    {
      "row": 9,
      "column": 6,
      "source_cell": "A24",
      "value": 0.7012727272727273,
      "display": "70.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/6/value"
    },
    {
      "row": 9,
      "column": 7,
      "source_cell": "A24",
      "value": 0.7775,
      "display": "77.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/7/value"
    },
    {
      "row": 9,
      "column": 8,
      "source_cell": "A24",
      "value": 0.6438333333333334,
      "display": "64.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/8/value"
    },
    {
      "row": 9,
      "column": 9,
      "source_cell": "A24",
      "value": 0.9287777777777778,
      "display": "92.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/9/value"
    },
    {
      "row": 9,
      "column": 10,
      "source_cell": "A24",
      "value": 0.8008333333333333,
      "display": "80.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/9/domains/10/value"
    },
    {
      "row": 9,
      "column": 11,
      "source_cell": "A24",
      "value": 0.70084,
      "display": "70.1",
      "status": "official_overall_unchanged"
    },
    {
      "row": 10,
      "column": 0,
      "source_cell": "A16",
      "value": 0.610375,
      "display": "61.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/0/value"
    },
    {
      "row": 10,
      "column": 1,
      "source_cell": "A16",
      "value": 0.594111111111111,
      "display": "59.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/1/value"
    },
    {
      "row": 10,
      "column": 2,
      "source_cell": "A16",
      "value": 0.6952499999999998,
      "display": "69.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/2/value"
    },
    {
      "row": 10,
      "column": 3,
      "source_cell": "A16",
      "value": 0.6712352941176469,
      "display": "67.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/3/value"
    },
    {
      "row": 10,
      "column": 4,
      "source_cell": "A16",
      "value": 0.594,
      "display": "59.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/4/value"
    },
    {
      "row": 10,
      "column": 5,
      "source_cell": "A16",
      "value": 0.7013333333333334,
      "display": "70.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/5/value"
    },
    {
      "row": 10,
      "column": 6,
      "source_cell": "A16",
      "value": 0.859,
      "display": "85.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/6/value"
    },
    {
      "row": 10,
      "column": 7,
      "source_cell": "A16",
      "value": 0.7115,
      "display": "71.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/7/value"
    },
    {
      "row": 10,
      "column": 8,
      "source_cell": "A16",
      "value": 0.634,
      "display": "63.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/8/value"
    },
    {
      "row": 10,
      "column": 9,
      "source_cell": "A16",
      "value": 0.781,
      "display": "78.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/9/value"
    },
    {
      "row": 10,
      "column": 10,
      "source_cell": "A16",
      "value": 0.6001666666666666,
      "display": "60.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/10/domains/10/value"
    },
    {
      "row": 10,
      "column": 11,
      "source_cell": "A16",
      "value": 0.68136,
      "display": "68.1",
      "status": "official_overall_unchanged"
    },
    {
      "row": 11,
      "column": 0,
      "source_cell": "A34",
      "value": 0.41874999999999996,
      "display": "41.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/0/value"
    },
    {
      "row": 11,
      "column": 1,
      "source_cell": "A34",
      "value": 0.7243333333333334,
      "display": "72.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/1/value"
    },
    {
      "row": 11,
      "column": 2,
      "source_cell": "A34",
      "value": 0.6271666666666668,
      "display": "62.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/2/value"
    },
    {
      "row": 11,
      "column": 3,
      "source_cell": "A34",
      "value": 0.6885882352941177,
      "display": "68.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/3/value"
    },
    {
      "row": 11,
      "column": 4,
      "source_cell": "A34",
      "value": 0.6028181818181818,
      "display": "60.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/4/value"
    },
    {
      "row": 11,
      "column": 5,
      "source_cell": "A34",
      "value": 0.6013333333333334,
      "display": "60.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/5/value"
    },
    {
      "row": 11,
      "column": 6,
      "source_cell": "A34",
      "value": 0.9015454545454545,
      "display": "90.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/6/value"
    },
    {
      "row": 11,
      "column": 7,
      "source_cell": "A34",
      "value": 0.633,
      "display": "63.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/7/value"
    },
    {
      "row": 11,
      "column": 8,
      "source_cell": "A34",
      "value": 0.626,
      "display": "62.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/8/value"
    },
    {
      "row": 11,
      "column": 9,
      "source_cell": "A34",
      "value": 0.6274444444444445,
      "display": "62.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/9/value"
    },
    {
      "row": 11,
      "column": 10,
      "source_cell": "A34",
      "value": 0.7698333333333333,
      "display": "77.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/11/domains/10/value"
    },
    {
      "row": 11,
      "column": 11,
      "source_cell": "A34",
      "value": 0.66349,
      "display": "66.3",
      "status": "official_overall_unchanged"
    },
    {
      "row": 12,
      "column": 0,
      "source_cell": "A9",
      "value": 0.69375,
      "display": "69.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/0/value"
    },
    {
      "row": 12,
      "column": 1,
      "source_cell": "A9",
      "value": 0.6332222222222222,
      "display": "63.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/1/value"
    },
    {
      "row": 12,
      "column": 2,
      "source_cell": "A9",
      "value": 0.6612500000000001,
      "display": "66.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/2/value"
    },
    {
      "row": 12,
      "column": 3,
      "source_cell": "A9",
      "value": 0.5519411764705882,
      "display": "55.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/3/value"
    },
    {
      "row": 12,
      "column": 4,
      "source_cell": "A9",
      "value": 0.6030000000000001,
      "display": "60.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/4/value"
    },
    {
      "row": 12,
      "column": 5,
      "source_cell": "A9",
      "value": 0.49522222222222223,
      "display": "49.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/5/value"
    },
    {
      "row": 12,
      "column": 6,
      "source_cell": "A9",
      "value": 0.7058181818181818,
      "display": "70.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/6/value"
    },
    {
      "row": 12,
      "column": 7,
      "source_cell": "A9",
      "value": 0.8075,
      "display": "80.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/7/value"
    },
    {
      "row": 12,
      "column": 8,
      "source_cell": "A9",
      "value": 0.6920000000000001,
      "display": "69.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/8/value"
    },
    {
      "row": 12,
      "column": 9,
      "source_cell": "A9",
      "value": 0.8032222222222222,
      "display": "80.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/9/value"
    },
    {
      "row": 12,
      "column": 10,
      "source_cell": "A9",
      "value": 0.9565,
      "display": "95.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/12/domains/10/value"
    },
    {
      "row": 12,
      "column": 11,
      "source_cell": "A9",
      "value": 0.66156,
      "display": "66.2",
      "status": "official_overall_unchanged"
    },
    {
      "row": 13,
      "column": 0,
      "source_cell": "A18",
      "value": 0.5175000000000001,
      "display": "51.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/0/value"
    },
    {
      "row": 13,
      "column": 1,
      "source_cell": "A18",
      "value": 0.5901111111111113,
      "display": "59.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/1/value"
    },
    {
      "row": 13,
      "column": 2,
      "source_cell": "A18",
      "value": 0.4975833333333333,
      "display": "49.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/2/value"
    },
    {
      "row": 13,
      "column": 3,
      "source_cell": "A18",
      "value": 0.584,
      "display": "58.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/3/value"
    },
    {
      "row": 13,
      "column": 4,
      "source_cell": "A18",
      "value": 0.5471818181818182,
      "display": "54.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/4/value"
    },
    {
      "row": 13,
      "column": 5,
      "source_cell": "A18",
      "value": 0.6419999999999999,
      "display": "64.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/5/value"
    },
    {
      "row": 13,
      "column": 6,
      "source_cell": "A18",
      "value": 0.7599090909090909,
      "display": "76.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/6/value"
    },
    {
      "row": 13,
      "column": 7,
      "source_cell": "A18",
      "value": 0.7115,
      "display": "71.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/7/value"
    },
    {
      "row": 13,
      "column": 8,
      "source_cell": "A18",
      "value": 0.5383333333333333,
      "display": "53.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/8/value"
    },
    {
      "row": 13,
      "column": 9,
      "source_cell": "A18",
      "value": 0.776,
      "display": "77.6",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/9/value"
    },
    {
      "row": 13,
      "column": 10,
      "source_cell": "A18",
      "value": 0.7298333333333332,
      "display": "73.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/13/domains/10/value"
    },
    {
      "row": 13,
      "column": 11,
      "source_cell": "A18",
      "value": 0.61522,
      "display": "61.5",
      "status": "official_overall_unchanged"
    },
    {
      "row": 14,
      "column": 0,
      "source_cell": "A28",
      "value": 0.45225,
      "display": "45.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/0/value"
    },
    {
      "row": 14,
      "column": 1,
      "source_cell": "A28",
      "value": 0.6375555555555557,
      "display": "63.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/1/value"
    },
    {
      "row": 14,
      "column": 2,
      "source_cell": "A28",
      "value": 0.6365833333333334,
      "display": "63.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/2/value"
    },
    {
      "row": 14,
      "column": 3,
      "source_cell": "A28",
      "value": 0.5432941176470588,
      "display": "54.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/3/value"
    },
    {
      "row": 14,
      "column": 4,
      "source_cell": "A28",
      "value": 0.4932727272727272,
      "display": "49.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/4/value"
    },
    {
      "row": 14,
      "column": 5,
      "source_cell": "A28",
      "value": 0.48000000000000004,
      "display": "48.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/5/value"
    },
    {
      "row": 14,
      "column": 6,
      "source_cell": "A28",
      "value": 0.6451818181818182,
      "display": "64.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/6/value"
    },
    {
      "row": 14,
      "column": 7,
      "source_cell": "A28",
      "value": 0.7115,
      "display": "71.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/7/value"
    },
    {
      "row": 14,
      "column": 8,
      "source_cell": "A28",
      "value": 0.4676666666666667,
      "display": "46.8",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/8/value"
    },
    {
      "row": 14,
      "column": 9,
      "source_cell": "A28",
      "value": 0.6037777777777777,
      "display": "60.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/9/value"
    },
    {
      "row": 14,
      "column": 10,
      "source_cell": "A28",
      "value": 0.6649999999999999,
      "display": "66.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/14/domains/10/value"
    },
    {
      "row": 14,
      "column": 11,
      "source_cell": "A28",
      "value": 0.56727,
      "display": "56.7",
      "status": "official_overall_unchanged"
    },
    {
      "row": 15,
      "column": 0,
      "source_cell": "A19",
      "value": 0.337125,
      "display": "33.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/0/value"
    },
    {
      "row": 15,
      "column": 1,
      "source_cell": "A19",
      "value": 0.5693333333333332,
      "display": "56.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/1/value"
    },
    {
      "row": 15,
      "column": 2,
      "source_cell": "A19",
      "value": 0.4250833333333334,
      "display": "42.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/2/value"
    },
    {
      "row": 15,
      "column": 3,
      "source_cell": "A19",
      "value": 0.5508235294117648,
      "display": "55.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/3/value"
    },
    {
      "row": 15,
      "column": 4,
      "source_cell": "A19",
      "value": 0.41500000000000004,
      "display": "41.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/4/value"
    },
    {
      "row": 15,
      "column": 5,
      "source_cell": "A19",
      "value": 0.5743333333333334,
      "display": "57.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/5/value"
    },
    {
      "row": 15,
      "column": 6,
      "source_cell": "A19",
      "value": 0.63,
      "display": "63.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/6/value"
    },
    {
      "row": 15,
      "column": 7,
      "source_cell": "A19",
      "value": 0.633,
      "display": "63.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/7/value"
    },
    {
      "row": 15,
      "column": 8,
      "source_cell": "A19",
      "value": 0.39916666666666667,
      "display": "39.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/8/value"
    },
    {
      "row": 15,
      "column": 9,
      "source_cell": "A19",
      "value": 0.6302222222222221,
      "display": "63.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/9/value"
    },
    {
      "row": 15,
      "column": 10,
      "source_cell": "A19",
      "value": 0.7250000000000001,
      "display": "72.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/15/domains/10/value"
    },
    {
      "row": 15,
      "column": 11,
      "source_cell": "A19",
      "value": 0.52633,
      "display": "52.6",
      "status": "official_overall_unchanged"
    },
    {
      "row": 16,
      "column": 0,
      "source_cell": "A11",
      "value": 0.084375,
      "display": "8.4",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/0/value"
    },
    {
      "row": 16,
      "column": 1,
      "source_cell": "A11",
      "value": 0.23144444444444445,
      "display": "23.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/1/value"
    },
    {
      "row": 16,
      "column": 2,
      "source_cell": "A11",
      "value": 0.18225,
      "display": "18.2",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/2/value"
    },
    {
      "row": 16,
      "column": 3,
      "source_cell": "A11",
      "value": 0.34470588235294114,
      "display": "34.5",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/3/value"
    },
    {
      "row": 16,
      "column": 4,
      "source_cell": "A11",
      "value": 0,
      "display": "0.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/4/value"
    },
    {
      "row": 16,
      "column": 5,
      "source_cell": "A11",
      "value": 0.2197777777777778,
      "display": "22.0",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/5/value"
    },
    {
      "row": 16,
      "column": 6,
      "source_cell": "A11",
      "value": 0.4467,
      "display": "44.7",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/6/value"
    },
    {
      "row": 16,
      "column": 7,
      "source_cell": "A11",
      "value": 0.4215,
      "display": "42.1",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/7/value"
    },
    {
      "row": 16,
      "column": 8,
      "source_cell": "A11",
      "value": 0.049499999999999995,
      "display": "4.9",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/8/value"
    },
    {
      "row": 16,
      "column": 9,
      "source_cell": "A11",
      "value": 0.35333333333333333,
      "display": "35.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/9/value"
    },
    {
      "row": 16,
      "column": 10,
      "source_cell": "A11",
      "value": 0.26280000000000003,
      "display": "26.3",
      "status": "observed_platform_report",
      "source_file": "figure-matrix.json",
      "json_pointer": "/rows/16/domains/10/value"
    },
    {
      "row": 16,
      "column": 11,
      "source_cell": "A11",
      "value": 0.235935,
      "display": "23.6",
      "status": "official_overall_unchanged"
    }
  ]
}


==> anc/figure_source/current_dailylife/current-matrix.csv <==
source_cell,configuration,Personal finance,Home how-to,Health & fitness,Travel planning,Shopping decisions,Cooking,Fact-checking,Personal writing,Gov/admin process,Social scheduling,Entertainment,Overall,domain_availability
A4,GPT-6-Astra-max (2026.09.04)-Codex,0.74975,0.7231111111111111,0.8505833333333334,0.8360588235294117,0.8188181818181818,0.922222222222222,0.8645454545454545,0.904,0.7746666666666666,0.8246666666666668,0.9163333333333332,0.83119,available
A5,GPT-5.6-Sol-max (2026.07.09)-Codex,0.620125,0.9164444444444446,0.8018333333333333,0.7131764705882353,0.6211818181818182,0.8192222222222222,0.8094545454545454,0.7115,0.6388333333333334,0.9304444444444445,0.9101666666666667,0.77156,available
A6,GPT-5.6-Sol-max (2026.07.09)-CC,0.6126250000000001,0.9217777777777779,0.8231666666666667,0.7296470588235295,0.6989090909090909,0.8492222222222222,0.8853,0.904,0.49383333333333335,0.9071111111111111,0.8863333333333333,0.788013,available
A7,GPT-5.5-high (2026.04.24),,,,,,,,,,,,0.735778244274727,unavailable
A8,Claude Opus 5-max (2026.07.24),0.7624999999999998,0.9045555555555556,0.7852500000000001,0.7793529411764705,0.6690909090909091,0.7162222222222223,0.9919999999999999,0.904,0.7836666666666666,0.9312222222222223,0.8206666666666665,0.81446,available
A9,Claude Opus 4.8-max (2026.05.29),0.69375,0.6332222222222222,0.6612500000000001,0.5519411764705882,0.6030000000000001,0.49522222222222223,0.7058181818181818,0.8075,0.6920000000000001,0.8032222222222222,0.9565,0.66156,available
A10,Gemini 3.8 Flash Preview-high (2026.09.02),0.607125,0.7557777777777779,0.7474166666666666,0.7423529411764704,0.7020909090909092,0.771,0.8596363636363636,0.904,0.4633333333333333,0.8975555555555557,0.8461666666666666,0.75109,available
A11,Gemini 3.1 Pro Preview-high (2026.02.19),0.084375,0.23144444444444445,0.18225,0.34470588235294114,0,0.2197777777777778,0.4467,0.4215,0.049499999999999995,0.35333333333333333,0.26280000000000003,0.235935,available
A12,Grok-4.6-high (2026.08.13),0.6881249999999999,0.8617777777777778,0.7142499999999999,0.6965882352941176,0.7196363636363636,0.5957777777777777,0.8855454545454545,0.904,0.7886666666666667,0.6501111111111112,0.8753333333333334,0.74336,available
A13,Grok-4.5-high (2026.07.08),,,,,,,,,,,,0.74351,unavailable
A14,Qwen-3.8-Max-xhigh (2026.09.02),,,,,,,,,,,,0.74781,unavailable
A15,Qwen-3.8-Max-xhigh (2026.08.03),0.545625,0.8263333333333334,0.7263333333333334,0.6832941176470588,0.6867272727272727,0.7373333333333334,0.9252727272727274,0.904,0.7045,0.8984444444444443,0.6776666666666666,0.74689,available
A16,Qwen-3.8-Flash (2026.08.26),0.610375,0.594111111111111,0.6952499999999998,0.6712352941176469,0.594,0.7013333333333334,0.859,0.7115,0.634,0.781,0.6001666666666666,0.68136,available
A17,Qwen-3.8-27B (2026.08.14),,,,,,,,,,,,0.61426,unavailable
A18,Qwen-3.7-Max-high (2026.05.20),0.5175000000000001,0.5901111111111113,0.4975833333333333,0.584,0.5471818181818182,0.6419999999999999,0.7599090909090909,0.7115,0.5383333333333333,0.776,0.7298333333333332,0.61522,available
A19,Qwen-3.7-Plus-high (2026.06.02),0.337125,0.5693333333333332,0.4250833333333334,0.5508235294117648,0.41500000000000004,0.5743333333333334,0.63,0.633,0.39916666666666667,0.6302222222222221,0.7250000000000001,0.52633,available
A20,Deepseek-V4.1-Flash-max (2026.09.08),0.5703750000000001,0.792,0.7693333333333333,0.7455882352941176,0.7192727272727274,0.79175,0.9129090909090909,0.904,0.5943333333333333,0.9501111111111111,0.8908333333333335,0.7794775,available
A21,Deepseek V4 Pro-max (2026.08.13),,,,,,,,,,,,0.740760979669,unavailable
A22,Deepseek V4 Flash-max (2026.07.31),,,,,,,,,,,,0.67247,unavailable
A23,GLM-5.3-max (2026.08.14),,,,,,,,,,,,0.757389019615,unavailable
A24,GLM-5.3-Flash-xhigh (2026.08.26),0.609375,0.7142222222222222,0.74125,0.645235294117647,0.6470909090909092,0.6114444444444445,0.7012727272727273,0.7775,0.6438333333333334,0.9287777777777778,0.8008333333333333,0.70084,available
A25,GLM-5.2-max (2026.06.15),,,,,,,,,,,,0.757379019615,unavailable
A27,Kimi-0902-Preview (2026.09.07),0.6816249999999999,0.7685555555555555,0.75325,0.6476470588235292,0.6832727272727273,0.6469999999999999,0.8420000000000001,0.904,0.5661666666666666,0.8127777777777778,0.7861666666666668,0.72257,available
A28,Kimi-K2.7-Code (2026.06.12),0.45225,0.6375555555555557,0.6365833333333334,0.5432941176470588,0.4932727272727272,0.48000000000000004,0.6451818181818182,0.7115,0.4676666666666667,0.6037777777777777,0.6649999999999999,0.56727,available
A29,Hunyuan-4-Preview (2026.08.28),,,,,,,,,,,,0.643822492477619,unavailable
A34,Seed-2.1-Pro-260628-high,0.41874999999999996,0.7243333333333334,0.6271666666666668,0.6885882352941177,0.6028181818181818,0.6013333333333334,0.9015454545454545,0.633,0.626,0.6274444444444445,0.7698333333333333,0.66349,available


==> anc/figure_source/current_dailylife/current-matrix.json <==
{
  "status": "REVIEW_CANDIDATE_PLATFORM_REPORTED",
  "measurement": "platform-reported aggregate score",
  "domain_availability_rows": 17,
  "official_rows": 26,
  "observed_domain_cells": 187,
  "unavailable_domain_cells": 99,
  "availability_is_scientific_success_fraction": false,
  "rows": [
    {
      "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
      "overall": 0.83119,
      "display": "83.1%",
      "source_cell": "A4",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.74975,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7231111111111111,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8505833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.8360588235294117,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.8188181818181818,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.922222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8645454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7746666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8246666666666668,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9163333333333332,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
      "overall": 0.77156,
      "display": "77.2%",
      "source_cell": "A5",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.620125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9164444444444446,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8018333333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7131764705882353,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6211818181818182,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.8192222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8094545454545454,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6388333333333334,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9304444444444445,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9101666666666667,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
      "overall": 0.788013,
      "display": "78.8%",
      "source_cell": "A6",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6126250000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9217777777777779,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8231666666666667,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7296470588235295,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6989090909090909,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.8492222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8853,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.49383333333333335,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9071111111111111,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8863333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GPT-5.5-high (2026.04.24)",
      "overall": 0.735778244274727,
      "display": "73.6%",
      "source_cell": "A7",
      "domains": null
    },
    {
      "configuration": "Claude Opus 5-max (2026.07.24)",
      "overall": 0.81446,
      "display": "81.4%",
      "source_cell": "A8",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.7624999999999998,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9045555555555556,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7852500000000001,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7793529411764705,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6690909090909091,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7162222222222223,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9919999999999999,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7836666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9312222222222223,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8206666666666665,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Claude Opus 4.8-max (2026.05.29)",
      "overall": 0.66156,
      "display": "66.2%",
      "source_cell": "A9",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.69375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.6332222222222222,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6612500000000001,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5519411764705882,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6030000000000001,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.49522222222222223,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7058181818181818,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.8075,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6920000000000001,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8032222222222222,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9565,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
      "overall": 0.75109,
      "display": "75.1%",
      "source_cell": "A10",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.607125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7557777777777779,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7474166666666666,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7423529411764704,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7020909090909092,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.771,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8596363636363636,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.4633333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8975555555555557,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8461666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
      "overall": 0.235935,
      "display": "23.6%",
      "source_cell": "A11",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.084375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.23144444444444445,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.18225,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.34470588235294114,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.2197777777777778,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.4467,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.4215,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.049499999999999995,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.35333333333333333,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.26280000000000003,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Grok-4.6-high (2026.08.13)",
      "overall": 0.74336,
      "display": "74.3%",
      "source_cell": "A12",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6881249999999999,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.8617777777777778,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7142499999999999,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6965882352941176,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7196363636363636,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.5957777777777777,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8855454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7886666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6501111111111112,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8753333333333334,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Grok-4.5-high (2026.07.08)",
      "overall": 0.74351,
      "display": "74.4%",
      "source_cell": "A13",
      "domains": null
    },
    {
      "configuration": "Qwen-3.8-Max-xhigh (2026.09.02)",
      "overall": 0.74781,
      "display": "74.8%",
      "source_cell": "A14",
      "domains": null
    },
    {
      "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
      "overall": 0.74689,
      "display": "74.7%",
      "source_cell": "A15",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.545625,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.8263333333333334,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7263333333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6832941176470588,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6867272727272727,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7373333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9252727272727274,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7045,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8984444444444443,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6776666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.8-Flash (2026.08.26)",
      "overall": 0.68136,
      "display": "68.1%",
      "source_cell": "A16",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.610375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.594111111111111,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6952499999999998,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6712352941176469,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.594,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7013333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.859,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.634,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.781,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6001666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.8-27B (2026.08.14)",
      "overall": 0.61426,
      "display": "61.4%",
      "source_cell": "A17",
      "domains": null
    },
    {
      "configuration": "Qwen-3.7-Max-high (2026.05.20)",
      "overall": 0.61522,
      "display": "61.5%",
      "source_cell": "A18",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.5175000000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.5901111111111113,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.4975833333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.584,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.5471818181818182,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6419999999999999,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7599090909090909,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5383333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.776,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7298333333333332,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
      "overall": 0.52633,
      "display": "52.6%",
      "source_cell": "A19",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.337125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.5693333333333332,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.4250833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5508235294117648,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.41500000000000004,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.5743333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.63,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.633,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.39916666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6302222222222221,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7250000000000001,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
      "overall": 0.7794775,
      "display": "77.9%",
      "source_cell": "A20",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.5703750000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.792,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7693333333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7455882352941176,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7192727272727274,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.79175,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9129090909090909,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5943333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9501111111111111,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8908333333333335,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Deepseek V4 Pro-max (2026.08.13)",
      "overall": 0.740760979669,
      "display": "74.1%",
      "source_cell": "A21",
      "domains": null
    },
    {
      "configuration": "Deepseek V4 Flash-max (2026.07.31)",
      "overall": 0.67247,
      "display": "67.2%",
      "source_cell": "A22",
      "domains": null
    },
    {
      "configuration": "GLM-5.3-max (2026.08.14)",
      "overall": 0.757389019615,
      "display": "75.7%",
      "source_cell": "A23",
      "domains": null
    },
    {
      "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
      "overall": 0.70084,
      "display": "70.1%",
      "source_cell": "A24",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.609375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7142222222222222,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.74125,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.645235294117647,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6470909090909092,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6114444444444445,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7012727272727273,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7775,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6438333333333334,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9287777777777778,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8008333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GLM-5.2-max (2026.06.15)",
      "overall": 0.757379019615,
      "display": "75.7%",
      "source_cell": "A25",
      "domains": null
    },
    {
      "configuration": "Kimi-0902-Preview (2026.09.07)",
      "overall": 0.72257,
      "display": "72.3%",
      "source_cell": "A27",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6816249999999999,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7685555555555555,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.75325,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6476470588235292,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6832727272727273,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6469999999999999,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8420000000000001,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5661666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8127777777777778,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7861666666666668,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Kimi-K2.7-Code (2026.06.12)",
      "overall": 0.56727,
      "display": "56.7%",
      "source_cell": "A28",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.45225,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.6375555555555557,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6365833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5432941176470588,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.4932727272727272,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.48000000000000004,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.6451818181818182,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.4676666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6037777777777777,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6649999999999999,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Hunyuan-4-Preview (2026.08.28)",
      "overall": 0.643822492477619,
      "display": "64.4%",
      "source_cell": "A29",
      "domains": null
    },
    {
      "configuration": "Seed-2.1-Pro-260628-high",
      "overall": 0.66349,
      "display": "66.3%",
      "source_cell": "A34",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.41874999999999996,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7243333333333334,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6271666666666668,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6885882352941177,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6028181818181818,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6013333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9015454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.633,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.626,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6274444444444445,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7698333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    }
  ]
}


==> anc/figure_source/current_dailylife/figure-matrix.csv <==
provenance_id,configuration,Personal finance,Home how-to,Health & fitness,Travel planning,Shopping decisions,Cooking,Fact-checking,Personal writing,Gov/admin process,Social scheduling,Entertainment,Overall
DL-01,GPT-6-Astra-max (2026.09.04)-Codex,0.74975,0.7231111111111111,0.8505833333333334,0.8360588235294117,0.8188181818181818,0.922222222222222,0.8645454545454545,0.904,0.7746666666666666,0.8246666666666668,0.9163333333333332,0.83119
DL-05,Claude Opus 5-max (2026.07.24),0.7624999999999998,0.9045555555555556,0.7852500000000001,0.7793529411764705,0.6690909090909091,0.7162222222222223,0.9919999999999999,0.904,0.7836666666666666,0.9312222222222223,0.8206666666666665,0.81446
DL-03,GPT-5.6-Sol-max (2026.07.09)-CC,0.6126250000000001,0.9217777777777779,0.8231666666666667,0.7296470588235295,0.6989090909090909,0.8492222222222222,0.8853,0.904,0.49383333333333335,0.9071111111111111,0.8863333333333333,0.788013
DL-17,Deepseek-V4.1-Flash-max (2026.09.08),0.5703750000000001,0.792,0.7693333333333333,0.7455882352941176,0.7192727272727274,0.79175,0.9129090909090909,0.904,0.5943333333333333,0.9501111111111111,0.8908333333333335,0.7794775
DL-02,GPT-5.6-Sol-max (2026.07.09)-Codex,0.620125,0.9164444444444446,0.8018333333333333,0.7131764705882353,0.6211818181818182,0.8192222222222222,0.8094545454545454,0.7115,0.6388333333333334,0.9304444444444445,0.9101666666666667,0.77156
DL-07,Gemini 3.8 Flash Preview-high (2026.09.02),0.607125,0.7557777777777779,0.7474166666666666,0.7423529411764704,0.7020909090909092,0.771,0.8596363636363636,0.904,0.4633333333333333,0.8975555555555557,0.8461666666666666,0.75109
DL-12,Qwen-3.8-Max-xhigh (2026.08.03),0.545625,0.8263333333333334,0.7263333333333334,0.6832941176470588,0.6867272727272727,0.7373333333333334,0.9252727272727274,0.904,0.7045,0.8984444444444443,0.6776666666666666,0.74689
DL-09,Grok-4.6-high (2026.08.13),0.6881249999999999,0.8617777777777778,0.7142499999999999,0.6965882352941176,0.7196363636363636,0.5957777777777777,0.8855454545454545,0.904,0.7886666666666667,0.6501111111111112,0.8753333333333334,0.74336
DL-23,Kimi-0902-Preview (2026.09.07),0.6816249999999999,0.7685555555555555,0.75325,0.6476470588235292,0.6832727272727273,0.6469999999999999,0.8420000000000001,0.904,0.5661666666666666,0.8127777777777778,0.7861666666666668,0.72257
DL-21,GLM-5.3-Flash-xhigh (2026.08.26),0.609375,0.7142222222222222,0.74125,0.645235294117647,0.6470909090909092,0.6114444444444445,0.7012727272727273,0.7775,0.6438333333333334,0.9287777777777778,0.8008333333333333,0.70084
DL-13,Qwen-3.8-Flash (2026.08.26),0.610375,0.594111111111111,0.6952499999999998,0.6712352941176469,0.594,0.7013333333333334,0.859,0.7115,0.634,0.781,0.6001666666666666,0.68136
DL-26,Seed-2.1-Pro-260628-high,0.41874999999999996,0.7243333333333334,0.6271666666666668,0.6885882352941177,0.6028181818181818,0.6013333333333334,0.9015454545454545,0.633,0.626,0.6274444444444445,0.7698333333333333,0.66349
DL-06,Claude Opus 4.8-max (2026.05.29),0.69375,0.6332222222222222,0.6612500000000001,0.5519411764705882,0.6030000000000001,0.49522222222222223,0.7058181818181818,0.8075,0.6920000000000001,0.8032222222222222,0.9565,0.66156
DL-15,Qwen-3.7-Max-high (2026.05.20),0.5175000000000001,0.5901111111111113,0.4975833333333333,0.584,0.5471818181818182,0.6419999999999999,0.7599090909090909,0.7115,0.5383333333333333,0.776,0.7298333333333332,0.61522
DL-24,Kimi-K2.7-Code (2026.06.12),0.45225,0.6375555555555557,0.6365833333333334,0.5432941176470588,0.4932727272727272,0.48000000000000004,0.6451818181818182,0.7115,0.4676666666666667,0.6037777777777777,0.6649999999999999,0.56727
DL-16,Qwen-3.7-Plus-high (2026.06.02),0.337125,0.5693333333333332,0.4250833333333334,0.5508235294117648,0.41500000000000004,0.5743333333333334,0.63,0.633,0.39916666666666667,0.6302222222222221,0.7250000000000001,0.52633
DL-08,Gemini 3.1 Pro Preview-high (2026.02.19),0.084375,0.23144444444444445,0.18225,0.34470588235294114,0,0.2197777777777778,0.4467,0.4215,0.049499999999999995,0.35333333333333333,0.26280000000000003,0.235935


==> anc/figure_source/current_dailylife/figure-matrix.json <==
{
  "status": "COMPLETE_VECTOR_FIGURE_SUBSET",
  "measurement": "platform-reported source scores; official adjusted overall unchanged",
  "canonical_source": "current-matrix.json",
  "canonical_source_sha256": "fac3dbb757ccfa6a241176d7dd50fbe5d0d3bdf822bd4e0b6c36bc24a0415d2d",
  "selection_manifest": "figure-selection.json",
  "rows": [
    {
      "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
      "overall": 0.83119,
      "display": "83.1%",
      "source_cell": "A4",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.74975,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7231111111111111,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8505833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.8360588235294117,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.8188181818181818,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.922222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8645454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7746666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8246666666666668,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9163333333333332,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Claude Opus 5-max (2026.07.24)",
      "overall": 0.81446,
      "display": "81.4%",
      "source_cell": "A8",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.7624999999999998,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9045555555555556,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7852500000000001,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7793529411764705,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6690909090909091,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7162222222222223,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9919999999999999,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7836666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9312222222222223,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8206666666666665,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
      "overall": 0.788013,
      "display": "78.8%",
      "source_cell": "A6",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6126250000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9217777777777779,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8231666666666667,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7296470588235295,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6989090909090909,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.8492222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8853,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.49383333333333335,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9071111111111111,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8863333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
      "overall": 0.7794775,
      "display": "77.9%",
      "source_cell": "A20",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.5703750000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.792,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7693333333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7455882352941176,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7192727272727274,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.79175,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9129090909090909,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5943333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9501111111111111,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8908333333333335,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
      "overall": 0.77156,
      "display": "77.2%",
      "source_cell": "A5",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.620125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.9164444444444446,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.8018333333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7131764705882353,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6211818181818182,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.8192222222222222,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8094545454545454,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6388333333333334,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9304444444444445,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9101666666666667,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
      "overall": 0.75109,
      "display": "75.1%",
      "source_cell": "A10",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.607125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7557777777777779,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7474166666666666,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.7423529411764704,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7020909090909092,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.771,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8596363636363636,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.4633333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8975555555555557,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8461666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
      "overall": 0.74689,
      "display": "74.7%",
      "source_cell": "A15",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.545625,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.8263333333333334,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7263333333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6832941176470588,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6867272727272727,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7373333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9252727272727274,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7045,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8984444444444443,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6776666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Grok-4.6-high (2026.08.13)",
      "overall": 0.74336,
      "display": "74.3%",
      "source_cell": "A12",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6881249999999999,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.8617777777777778,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.7142499999999999,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6965882352941176,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.7196363636363636,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.5957777777777777,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8855454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.7886666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6501111111111112,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8753333333333334,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Kimi-0902-Preview (2026.09.07)",
      "overall": 0.72257,
      "display": "72.3%",
      "source_cell": "A27",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.6816249999999999,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7685555555555555,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.75325,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6476470588235292,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6832727272727273,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6469999999999999,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.8420000000000001,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.904,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5661666666666666,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8127777777777778,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7861666666666668,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
      "overall": 0.70084,
      "display": "70.1%",
      "source_cell": "A24",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.609375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7142222222222222,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.74125,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.645235294117647,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6470909090909092,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6114444444444445,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7012727272727273,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7775,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6438333333333334,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.9287777777777778,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.8008333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.8-Flash (2026.08.26)",
      "overall": 0.68136,
      "display": "68.1%",
      "source_cell": "A16",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.610375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.594111111111111,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6952499999999998,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6712352941176469,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.594,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.7013333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.859,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.634,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.781,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6001666666666666,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Seed-2.1-Pro-260628-high",
      "overall": 0.66349,
      "display": "66.3%",
      "source_cell": "A34",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.41874999999999996,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.7243333333333334,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6271666666666668,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.6885882352941177,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6028181818181818,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6013333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.9015454545454545,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.633,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.626,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6274444444444445,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7698333333333333,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Claude Opus 4.8-max (2026.05.29)",
      "overall": 0.66156,
      "display": "66.2%",
      "source_cell": "A9",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.69375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.6332222222222222,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6612500000000001,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5519411764705882,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.6030000000000001,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.49522222222222223,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7058181818181818,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.8075,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.6920000000000001,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.8032222222222222,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.9565,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.7-Max-high (2026.05.20)",
      "overall": 0.61522,
      "display": "61.5%",
      "source_cell": "A18",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.5175000000000001,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.5901111111111113,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.4975833333333333,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.584,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.5471818181818182,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.6419999999999999,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.7599090909090909,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.5383333333333333,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.776,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7298333333333332,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Kimi-K2.7-Code (2026.06.12)",
      "overall": 0.56727,
      "display": "56.7%",
      "source_cell": "A28",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.45225,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.6375555555555557,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.6365833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5432941176470588,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.4932727272727272,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.48000000000000004,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.6451818181818182,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.7115,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.4676666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6037777777777777,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.6649999999999999,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
      "overall": 0.52633,
      "display": "52.6%",
      "source_cell": "A19",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.337125,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.5693333333333332,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.4250833333333334,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.5508235294117648,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0.41500000000000004,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.5743333333333334,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.63,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.633,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.39916666666666667,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.6302222222222221,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.7250000000000001,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    },
    {
      "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
      "overall": 0.235935,
      "display": "23.6%",
      "source_cell": "A11",
      "domains": [
        {
          "name": "Personal finance",
          "value": 0.084375,
          "count": 8,
          "exercise_version_sid": "kddzfhzsitafudepkn"
        },
        {
          "name": "Home how-to",
          "value": 0.23144444444444445,
          "count": 9,
          "exercise_version_sid": "pyjarinmrxafuderps"
        },
        {
          "name": "Health & fitness",
          "value": 0.18225,
          "count": 12,
          "exercise_version_sid": "nklzxsankhafuderlf"
        },
        {
          "name": "Travel planning",
          "value": 0.34470588235294114,
          "count": 17,
          "exercise_version_sid": "nmqiekujyqafudergt"
        },
        {
          "name": "Shopping decisions",
          "value": 0,
          "count": 11,
          "exercise_version_sid": "lspnwfevunafuderda"
        },
        {
          "name": "Cooking",
          "value": 0.2197777777777778,
          "count": 9,
          "exercise_version_sid": "wyylbwkcgiafudeqzj"
        },
        {
          "name": "Fact-checking",
          "value": 0.4467,
          "count": 11,
          "exercise_version_sid": "nzusmxluxeafudeqvm"
        },
        {
          "name": "Personal writing",
          "value": 0.4215,
          "count": 2,
          "exercise_version_sid": "zksoauubuwafudeqra"
        },
        {
          "name": "Gov/admin process",
          "value": 0.049499999999999995,
          "count": 6,
          "exercise_version_sid": "nrznpbjpcsafudeqmm"
        },
        {
          "name": "Social scheduling",
          "value": 0.35333333333333333,
          "count": 9,
          "exercise_version_sid": "hdlfyawgqaafudepwe"
        },
        {
          "name": "Entertainment",
          "value": 0.26280000000000003,
          "count": 6,
          "exercise_version_sid": "hafwxefqtyafudepqc"
        }
      ]
    }
  ]
}


==> anc/figure_source/current_dailylife/figure-selection.json <==
{
  "canonical_rows": 26,
  "included_rows": 17,
  "excluded_rows": 9,
  "sort": "descending unrounded official same-scope platform-adjusted DailyLife overall; ascending DL-ID for exact ties",
  "order": [
    "DL-01",
    "DL-05",
    "DL-03",
    "DL-17",
    "DL-02",
    "DL-07",
    "DL-12",
    "DL-09",
    "DL-23",
    "DL-21",
    "DL-13",
    "DL-26",
    "DL-06",
    "DL-15",
    "DL-24",
    "DL-16",
    "DL-08"
  ],
  "selection": "Figure-only complete-vector subset; not universal model selection or measurement validity judgment.",
  "entries": [
    {
      "provenance_id": "DL-01",
      "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
      "overall": 0.83119,
      "included": true,
      "figure_position": 1,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-02",
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
      "overall": 0.77156,
      "included": true,
      "figure_position": 5,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-03",
      "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
      "overall": 0.788013,
      "included": true,
      "figure_position": 3,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-04",
      "configuration": "GPT-5.5-high (2026.04.24)",
      "overall": 0.735778244274727,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A7"
    },
    {
      "provenance_id": "DL-05",
      "configuration": "Claude Opus 5-max (2026.07.24)",
      "overall": 0.81446,
      "included": true,
      "figure_position": 2,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-06",
      "configuration": "Claude Opus 4.8-max (2026.05.29)",
      "overall": 0.66156,
      "included": true,
      "figure_position": 13,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-07",
      "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
      "overall": 0.75109,
      "included": true,
      "figure_position": 6,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-08",
      "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
      "overall": 0.235935,
      "included": true,
      "figure_position": 17,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-09",
      "configuration": "Grok-4.6-high (2026.08.13)",
      "overall": 0.74336,
      "included": true,
      "figure_position": 8,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-10",
      "configuration": "Grok-4.5-high (2026.07.08)",
      "overall": 0.74351,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A13"
    },
    {
      "provenance_id": "DL-11",
      "configuration": "Qwen-3.8-Max-xhigh (2026.09.02)",
      "overall": 0.74781,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A14"
    },
    {
      "provenance_id": "DL-12",
      "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
      "overall": 0.74689,
      "included": true,
      "figure_position": 7,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-13",
      "configuration": "Qwen-3.8-Flash (2026.08.26)",
      "overall": 0.68136,
      "included": true,
      "figure_position": 11,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-14",
      "configuration": "Qwen-3.8-27B (2026.08.14)",
      "overall": 0.61426,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A17"
    },
    {
      "provenance_id": "DL-15",
      "configuration": "Qwen-3.7-Max-high (2026.05.20)",
      "overall": 0.61522,
      "included": true,
      "figure_position": 14,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-16",
      "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
      "overall": 0.52633,
      "included": true,
      "figure_position": 16,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-17",
      "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
      "overall": 0.7794775,
      "included": true,
      "figure_position": 4,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-18",
      "configuration": "Deepseek V4 Pro-max (2026.08.13)",
      "overall": 0.740760979669,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A21"
    },
    {
      "provenance_id": "DL-19",
      "configuration": "Deepseek V4 Flash-max (2026.07.31)",
      "overall": 0.67247,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A22"
    },
    {
      "provenance_id": "DL-20",
      "configuration": "GLM-5.3-max (2026.08.14)",
      "overall": 0.757389019615,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A23"
    },
    {
      "provenance_id": "DL-21",
      "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
      "overall": 0.70084,
      "included": true,
      "figure_position": 10,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-22",
      "configuration": "GLM-5.2-max (2026.06.15)",
      "overall": 0.757379019615,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A25"
    },
    {
      "provenance_id": "DL-23",
      "configuration": "Kimi-0902-Preview (2026.09.07)",
      "overall": 0.72257,
      "included": true,
      "figure_position": 9,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-24",
      "configuration": "Kimi-K2.7-Code (2026.06.12)",
      "overall": 0.56727,
      "included": true,
      "figure_position": 15,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    },
    {
      "provenance_id": "DL-25",
      "configuration": "Hunyuan-4-Preview (2026.08.28)",
      "overall": 0.643822492477619,
      "included": false,
      "figure_position": null,
      "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
      "private_reason_key": "A29"
    },
    {
      "provenance_id": "DL-26",
      "configuration": "Seed-2.1-Pro-260628-high",
      "overall": 0.66349,
      "included": true,
      "figure_position": 12,
      "reason": "Complete verified same-scope 11-domain vector",
      "private_reason_key": null
    }
  ]
}


==> anc/figure_source/current_dailylife/historical-labels.json <==
{
  "A": "Claude Opus 5",
  "C": "GPT-5.6 Sol",
  "D": "Grok 4.5",
  "E": "Claude Opus 4.8",
  "F": "GPT-5.5",
  "G": "Claude Sonnet 5",
  "H": "GPT-5.6 Terra",
  "I": "Seed2.1 Pro",
  "J": "Gemini 3.6 Flash",
  "L": "GPT-5.6 Luna",
  "M": "MiniMax M3",
  "N": "Kimi K2.7 Code",
  "O": "GLM-5.2",
  "Q": "DeepSeek V4 Pro",
  "R": "Kimi K2.6",
  "S": "Qwen3.7 Plus",
  "T": "Gemini 3.5 Flash",
  "U": "Gemini 3.1 Pro",
  "V": "Qwen3.7 Max",
  "W": "Gemini 3.5 Flash Lite",
  "X": "Seed2.0 Lite"
}


==> anc/figure_source/current_dailylife/historical-reference.csv <==
provenance_id,configuration,source,dataset_version,score_kind,raw_value,score_percent,current_leaderboard_member
HIST-X,Seed-2.0-lite-0428-high,Historical Insight,20260710,platform 100-item aggregate,0.40414,40.414,false


==> anc/figure_source/current_dailylife/leaderboard.csv <==
provenance_id,configuration,label_date_or_revision,harness,DailyLife_percent,source_snapshot,source_field,source_cell_id,raw_score_fraction
DL-01,GPT-6-Astra-max (2026.09.04)-Codex,2026.09.04,Codex,83.1%,DL-20261010,DailyLife,DL-CELL-01,0.83119
DL-02,GPT-5.6-Sol-max (2026.07.09)-Codex,2026.07.09,Codex,77.2%,DL-20261010,DailyLife,DL-CELL-02,0.77156
DL-03,GPT-5.6-Sol-max (2026.07.09)-CC,2026.07.09,CC,78.8%,DL-20261010,DailyLife,DL-CELL-03,0.788013
DL-04,GPT-5.5-high (2026.04.24),2026.04.24,Not specified,73.6%,DL-20261010,DailyLife,DL-CELL-04,0.735778244274727
DL-05,Claude Opus 5-max (2026.07.24),2026.07.24,Not specified,81.4%,DL-20261010,DailyLife,DL-CELL-05,0.81446
DL-06,Claude Opus 4.8-max (2026.05.29),2026.05.29,Not specified,66.2%,DL-20261010,DailyLife,DL-CELL-06,0.66156
DL-07,Gemini 3.8 Flash Preview-high (2026.09.02),2026.09.02,Not specified,75.1%,DL-20261010,DailyLife,DL-CELL-07,0.75109
DL-08,Gemini 3.1 Pro Preview-high (2026.02.19),2026.02.19,Not specified,23.6%,DL-20261010,DailyLife,DL-CELL-08,0.235935
DL-09,Grok-4.6-high (2026.08.13),2026.08.13,Not specified,74.3%,DL-20261010,DailyLife,DL-CELL-09,0.74336
DL-10,Grok-4.5-high (2026.07.08),2026.07.08,Not specified,74.4%,DL-20261010,DailyLife,DL-CELL-10,0.74351
DL-11,Qwen-3.8-Max-xhigh (2026.09.02),2026.09.02,Not specified,74.8%,DL-20261010,DailyLife,DL-CELL-11,0.74781
DL-12,Qwen-3.8-Max-xhigh (2026.08.03),2026.08.03,Not specified,74.7%,DL-20261010,DailyLife,DL-CELL-12,0.74689
DL-13,Qwen-3.8-Flash (2026.08.26),2026.08.26,Not specified,68.1%,DL-20261010,DailyLife,DL-CELL-13,0.68136
DL-14,Qwen-3.8-27B (2026.08.14),2026.08.14,Not specified,61.4%,DL-20261010,DailyLife,DL-CELL-14,0.61426
DL-15,Qwen-3.7-Max-high (2026.05.20),2026.05.20,Not specified,61.5%,DL-20261010,DailyLife,DL-CELL-15,0.61522
DL-16,Qwen-3.7-Plus-high (2026.06.02),2026.06.02,Not specified,52.6%,DL-20261010,DailyLife,DL-CELL-16,0.52633
DL-17,Deepseek-V4.1-Flash-max (2026.09.08),2026.09.08,Not specified,77.9%,DL-20261010,DailyLife,DL-CELL-17,0.7794775
DL-18,Deepseek V4 Pro-max (2026.08.13),2026.08.13,Not specified,74.1%,DL-20261010,DailyLife,DL-CELL-18,0.740760979669
DL-19,Deepseek V4 Flash-max (2026.07.31),2026.07.31,Not specified,67.2%,DL-20261010,DailyLife,DL-CELL-19,0.67247
DL-20,GLM-5.3-max (2026.08.14),2026.08.14,Not specified,75.7%,DL-20261010,DailyLife,DL-CELL-20,0.757389019615
DL-21,GLM-5.3-Flash-xhigh (2026.08.26),2026.08.26,Not specified,70.1%,DL-20261010,DailyLife,DL-CELL-21,0.70084
DL-22,GLM-5.2-max (2026.06.15),2026.06.15,Not specified,75.7%,DL-20261010,DailyLife,DL-CELL-22,0.757379019615
DL-23,Kimi-0902-Preview (2026.09.07),2026.09.07,Not specified,72.3%,DL-20261010,DailyLife,DL-CELL-23,0.72257
DL-24,Kimi-K2.7-Code (2026.06.12),2026.06.12,Not specified,56.7%,DL-20261010,DailyLife,DL-CELL-24,0.56727
DL-25,Hunyuan-4-Preview (2026.08.28),2026.08.28,Not specified,64.4%,DL-20261010,DailyLife,DL-CELL-25,0.643822492477619
DL-26,Seed-2.1-Pro-260628-high,260628,Not specified,66.3%,DL-20261010,DailyLife,DL-CELL-26,0.66349


==> anc/figure_source/current_dailylife/plot.py <==
"""Retained blue matrix, reflowed for a full-width portrait supplement page.

Only label wrapping, figure geometry, and font sizes differ from the retained
plotter. The data, exact-overall ordering, 17/26 subset, color scale, and one-decimal
display are unchanged. The public wrapper writes only to the selected local output directory.
"""
from pathlib import Path
import json,os,hashlib,csv,argparse
from decimal import Decimal
parser=argparse.ArgumentParser(description='Rebuild the retained current DailyLife matrix from the adjacent frozen inputs.')
parser.add_argument('--output-dir',type=Path,default=Path(__file__).resolve().parent/'generated',help='Directory for regenerated figures and cell ledger; defaults to generated beside this script.')
args=parser.parse_args()
out=args.output_dir.resolve()
out.mkdir(parents=True,exist_ok=True)
os.environ.setdefault('SOURCE_DATE_EPOCH','1791617680')
os.environ.setdefault('MPLCONFIGDIR',str(out/'mpl-cache'))
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
import numpy as np
p=Path(__file__).resolve().parent;data=json.loads((p/'figure-matrix.json').read_text());rows=data['rows'];N=len(rows);assert N==17
ids={r['configuration']:r['provenance_id'] for r in csv.DictReader((p/'leaderboard.csv').open())}
assert rows==sorted(rows,key=lambda r:(-Decimal(str(r['overall'])),ids[r['configuration']]))
assert all(len(r['domains'])==11 and all(d['value'] is not None for d in r['domains']) for r in rows)
names=['Personal finance','Home how-to','Health & fitness','Travel planning','Shopping decisions','Cooking','Fact-checking','Personal writing','Gov/admin process','Social scheduling','Entertainment']
counts=[8,9,12,17,11,9,11,2,6,9,6];M=np.full((N,12),np.nan);ledger=[]
for i,r in enumerate(rows):
 M[i,11]=r['overall']
 for j in range(11):
  n=r['domains'][j] if r['domains'] else None
  if n:
   assert n['name']==names[j] and n['count']==counts[j];M[i,j]=n['value']
  ledger.append({'row':i,'column':j,'source_cell':r['source_cell'],'value':n['value'] if n else None,'display':f"{100*n['value']:.1f}" if n else '—','status':'observed_platform_report' if n else 'unavailable','source_file':'figure-matrix.json','json_pointer':f'/rows/{i}/domains/{j}/value' if n else None})
 assert r['display'].rstrip('%')==f"{r['overall']*100:.1f}"
 ledger.append({'row':i,'column':11,'source_cell':r['source_cell'],'value':r['overall'],'display':r['display'].rstrip('%'),'status':'official_overall_unchanged'})
assert np.isfinite(M[:,:11]).sum()==187 and np.isnan(M[:,:11]).sum()==0
plt.rcParams.update({'font.family':'DejaVu Serif','font.size':8,'font.stretch':'condensed','pdf.fonttype':42,'svg.fonttype':'none','svg.hashsalt':'r676-current-matrix','text.color':'#26323A','xtick.color':'#26323A','ytick.color':'#26323A'})
cmap=LinearSegmentedColormap.from_list('original_blue',['#08306B','#4292C6','#C6DBEF','#F7FBFF']);cmap.set_bad('#E5E6E8')
fig=plt.figure(figsize=(5.5,6.15));ax=fig.add_axes([.325,.185,.608,.755]);im=ax.pcolormesh(np.arange(13)-.5,np.arange(N+1)-.5,np.ma.masked_invalid(M),cmap=cmap,vmin=0,vmax=1,edgecolors='white',linewidth=.25)
labels=[r['configuration'].replace(' (','\n(').replace('Seed-2.1-Pro-260628-high','Seed-2.1-Pro-\n260628-high') for r in rows]
assert all(label.replace('\n(', ' (').replace('Pro-\n', 'Pro-')==row['configuration'] for label,row in zip(labels,rows))
ax.set(xlim=(-.5,11.5),ylim=(N-.5,-.5));ax.set_yticks(range(N),labels,fontsize=8.2);ax.tick_params(length=0,pad=3)
ax.set_xticks(range(12),names+['Overall'],rotation=45,ha='right',rotation_mode='anchor',fontsize=8.2)
for i in range(N):
 for j in range(12):
  v=M[i,j];label='—' if np.isnan(v) else (rows[i]['display'].rstrip('%') if j==11 else f'{v*100:.1f}')
  ax.text(j,i,label,ha='center',va='center',fontsize=8.2,color='#777B80' if np.isnan(v) else ('white' if v<.30 else '#26323A'),weight='bold' if j==11 else 'normal')
ax.axvline(10.5,color='#65717D',linewidth=.5)
for sp in ax.spines.values():sp.set_visible(False)
n=ax.secondary_xaxis('top');n.set_xticks(range(12),[str(x) for x in counts]+['100'],fontsize=8.2);n.tick_params(length=0,pad=3);n.spines['top'].set_visible(False)
ax.text(-.026,1.01,'n',transform=ax.transAxes,ha='right',fontsize=8.2,color='#65717D')
cb=fig.colorbar(im,cax=fig.add_axes([.946,.185,.009,.755]),ticks=[0,.5,1]);cb.ax.set_yticklabels(['0','50','100']);cb.ax.tick_params(labelsize=8.2,length=1,pad=2);cb.outline.set_linewidth(.4)
fig.canvas.draw();renderer=fig.canvas.get_renderer()
clipped=[]
for artist in ax.get_yticklabels()+ax.get_xticklabels()+cb.ax.get_yticklabels():
 b=artist.get_window_extent(renderer)
 if b.x0<0 or b.x1>fig.bbox.width or b.y0<0 or b.y1>fig.bbox.height:clipped.append(artist.get_text())
assert not clipped,clipped
for ext in ['pdf','svg','png']:fig.savefig(out/f'current-dailylife.{ext}',dpi=220)
plt.close(fig)
svg=out/'current-dailylife.svg';svg.write_text('\n'.join(line.rstrip() for line in svg.read_text().splitlines())+'\n')
(out/'cell-ledger.json').write_text(json.dumps({'status':data['status'],'matrix_rows':N,'observed_domain_cells':187,'unavailable_domain_cells':0,'official_overall_cells':N,'canonical_official_rows':26,'figure_selection_manifest':'figure-selection.json','availability_is_scientific_success_fraction':False,'figure_matrix_sha256':hashlib.sha256((p/'figure-matrix.json').read_bytes()).hexdigest(),'cells':ledger},ensure_ascii=False,indent=2)+'\n')


==> anc/figure_source/current_dailylife/provenance.json <==
{
  "snapshot": "DL-20261010",
  "source_modified": "2026-10-10T12:00:23Z",
  "copied_on": "2026-10-11",
  "configurations": 26,
  "selection": "Author-selected published reporting cohort after inspecting results. External named configurations and Seed2.1 Pro; requested Seed2.0 unavailable. Omitted author-excluded and internal configurations. No exclusion establishes invalid measurement.",
  "availability": "Names, Preview labels, dates/revisions and harness labels copied from source; general availability and runtime identities not independently authenticated.",
  "evidence": "Root accepted 17 platform-reported model/configuration associations from official labels, authorized alias maps, report config/card references, exact totals, 11 matching exercise versions/counts, and reuse lineage. Nine domain breakdowns unavailable; actual request parameters and backend weights not independently attested.",
  "cell_provenance": "Opaque public cell IDs map one-to-one to exact cells in the private source audit.",
  "missing_requested": [
    "Seed2.0"
  ],
  "csv_sha256": "efd18794feaf023068f7236592c804c6ca91ff55a4b89425ae7c875a5763cacc",
  "separate_historical_reference": "HIST-X: Seed-2.0-lite-0428-high, historical Insight only; no combined ranking.",
  "measurement": "Platform-reported aggregate; revision fields do not establish all-human adjustment.",
  "r655_values": "All 26 display strings and source order unchanged from R650.",
  "status": "REVIEW_CANDIDATE_PLATFORM_REPORTED",
  "domain_availability": {
    "rows": 17,
    "of": 26,
    "observed_cells": 187,
    "unavailable_cells": 99,
    "scientific_success_fraction": false
  },
  "same_budget_or_harness_verified": false,
  "actual_request_model": null,
  "actual_request_effort": null,
  "figure_selection": {
    "canonical_rows": 26,
    "included_rows": 17,
    "excluded_rows": 9,
    "sort": "descending unrounded official same-scope platform-adjusted DailyLife overall; ascending DL-ID for exact ties",
    "order": [
      "DL-01",
      "DL-05",
      "DL-03",
      "DL-17",
      "DL-02",
      "DL-07",
      "DL-12",
      "DL-09",
      "DL-23",
      "DL-21",
      "DL-13",
      "DL-26",
      "DL-06",
      "DL-15",
      "DL-24",
      "DL-16",
      "DL-08"
    ],
    "selection": "Figure-only complete-vector subset; not universal model selection or measurement validity judgment.",
    "entries": [
      {
        "provenance_id": "DL-01",
        "configuration": "GPT-6-Astra-max (2026.09.04)-Codex",
        "overall": 0.83119,
        "included": true,
        "figure_position": 1,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-02",
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-Codex",
        "overall": 0.77156,
        "included": true,
        "figure_position": 5,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-03",
        "configuration": "GPT-5.6-Sol-max (2026.07.09)-CC",
        "overall": 0.788013,
        "included": true,
        "figure_position": 3,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-04",
        "configuration": "GPT-5.5-high (2026.04.24)",
        "overall": 0.735778244274727,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A7"
      },
      {
        "provenance_id": "DL-05",
        "configuration": "Claude Opus 5-max (2026.07.24)",
        "overall": 0.81446,
        "included": true,
        "figure_position": 2,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-06",
        "configuration": "Claude Opus 4.8-max (2026.05.29)",
        "overall": 0.66156,
        "included": true,
        "figure_position": 13,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-07",
        "configuration": "Gemini 3.8 Flash Preview-high (2026.09.02)",
        "overall": 0.75109,
        "included": true,
        "figure_position": 6,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-08",
        "configuration": "Gemini 3.1 Pro Preview-high (2026.02.19)",
        "overall": 0.235935,
        "included": true,
        "figure_position": 17,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-09",
        "configuration": "Grok-4.6-high (2026.08.13)",
        "overall": 0.74336,
        "included": true,
        "figure_position": 8,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-10",
        "configuration": "Grok-4.5-high (2026.07.08)",
        "overall": 0.74351,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A13"
      },
      {
        "provenance_id": "DL-11",
        "configuration": "Qwen-3.8-Max-xhigh (2026.09.02)",
        "overall": 0.74781,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A14"
      },
      {
        "provenance_id": "DL-12",
        "configuration": "Qwen-3.8-Max-xhigh (2026.08.03)",
        "overall": 0.74689,
        "included": true,
        "figure_position": 7,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-13",
        "configuration": "Qwen-3.8-Flash (2026.08.26)",
        "overall": 0.68136,
        "included": true,
        "figure_position": 11,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-14",
        "configuration": "Qwen-3.8-27B (2026.08.14)",
        "overall": 0.61426,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A17"
      },
      {
        "provenance_id": "DL-15",
        "configuration": "Qwen-3.7-Max-high (2026.05.20)",
        "overall": 0.61522,
        "included": true,
        "figure_position": 14,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-16",
        "configuration": "Qwen-3.7-Plus-high (2026.06.02)",
        "overall": 0.52633,
        "included": true,
        "figure_position": 16,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-17",
        "configuration": "Deepseek-V4.1-Flash-max (2026.09.08)",
        "overall": 0.7794775,
        "included": true,
        "figure_position": 4,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-18",
        "configuration": "Deepseek V4 Pro-max (2026.08.13)",
        "overall": 0.740760979669,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A21"
      },
      {
        "provenance_id": "DL-19",
        "configuration": "Deepseek V4 Flash-max (2026.07.31)",
        "overall": 0.67247,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A22"
      },
      {
        "provenance_id": "DL-20",
        "configuration": "GLM-5.3-max (2026.08.14)",
        "overall": 0.757389019615,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A23"
      },
      {
        "provenance_id": "DL-21",
        "configuration": "GLM-5.3-Flash-xhigh (2026.08.26)",
        "overall": 0.70084,
        "included": true,
        "figure_position": 10,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-22",
        "configuration": "GLM-5.2-max (2026.06.15)",
        "overall": 0.757379019615,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A25"
      },
      {
        "provenance_id": "DL-23",
        "configuration": "Kimi-0902-Preview (2026.09.07)",
        "overall": 0.72257,
        "included": true,
        "figure_position": 9,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-24",
        "configuration": "Kimi-K2.7-Code (2026.06.12)",
        "overall": 0.56727,
        "included": true,
        "figure_position": 15,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      },
      {
        "provenance_id": "DL-25",
        "configuration": "Hunyuan-4-Preview (2026.08.28)",
        "overall": 0.643822492477619,
        "included": false,
        "figure_position": null,
        "reason": "Complete same-scope final release vector unverified after bounded source lookup; official aggregate retained in Table 5.",
        "private_reason_key": "A29"
      },
      {
        "provenance_id": "DL-26",
        "configuration": "Seed-2.1-Pro-260628-high",
        "overall": 0.66349,
        "included": true,
        "figure_position": 12,
        "reason": "Complete verified same-scope 11-domain vector",
        "private_reason_key": null
      }
    ]
  },
  "figure_csv_sha256": "153bc623308562fb5b166a16b80e39a475bfc37cb3bd8bf11de7d651713c3d2e",
  "measurement_scope": "Platform-reported source scores, including official adjusted aggregates; no held-out quality or improvement claim. No newly transformed values admitted."
}


==> anc/figure_source/current_dailylife/requirements.txt <==
numpy
matplotlib


==> anc/selection-functionals/README.md <==
# Selection functionals of retained anonymous score lists

The result file preserves the complete original selection subtree, including all anonymous group rows, stratified summaries, exact rational values and limitations. The anonymous source score lists are copied byte-for-byte from the already distributed manuscript source.

`analysis_core.py` contains the original computational function bodies without scientific changes; `package-manifest.json` records their definition hashes and all distributed-file hashes. Host paths, run clocks, owner identifiers and operational wrappers remain outside this reader package. Source-result and adopted-manuscript hashes retain the lineage. No individual review records or hidden identifiers are reconstructed.

From this directory, with Python 3.9 or newer and its standard library:

```sh
python3 -B reproduce.py
```

The default checks package integrity only. A reader can explicitly recompute the already retained finite-record result:

```sh
python3 -B reproduce.py --recompute
```

This uses only distributed inputs, makes no network or model calls, writes no result files and does not generate new observations. Packaging checked the default interface, Python syntax and unchanged function bodies; the scientific calculation was not rerun during packaging. Exact stored numbers and result-subtree tokens were retained. These finite-record functionals do not establish population accuracy, independent observations or a causal construction benefit.


==> anc/selection-functionals/analysis_core.py <==
"""Original selection-analysis function bodies, copied without scientific changes."""
from decimal import Decimal
from fractions import Fraction as F
import itertools
import statistics
TAU = F(55, 100)

def exact(value):
    return {"fraction": str(value), "value": float(value)}


def stats(values):
    if not values:
        return None
    return {"n": len(values), "mean": exact(sum(values, F()) / len(values)),
            "median": exact(statistics.median(values)), "min": exact(min(values)), "max": exact(max(values))}


def selection_functionals(values, tau=TAU):
    """Exact finite-distribution calculation, all ordered draws with replacement."""
    values = [F(v) for v in values]
    n = len(values)
    if n not in (2, 3) or any(not F() <= v <= 1 for v in values):
        raise ValueError("expected complete length-two/three score list in [0,1]")
    low, high = min(values), max(values)
    span = high - low
    mean = sum(values, F()) / n
    mean_min_two = sum((min(a, b) for a, b in itertools.product(values, repeat=2)), F()) / n**2
    decrement = mean - mean_min_two
    formula = span / 4 if n == 2 else 2 * span / 9
    assert decrement == formula
    mean_low = (low + high) / 2 if n == 2 else (2 * low + high) / 3
    mean_high = (low + high) / 2 if n == 2 else (low + 2 * high) / 3
    mismatch = low <= tau < mean
    mismatch_low = low <= tau < mean_low
    mismatch_high = low <= tau < mean_high
    assert mean_low <= mean <= mean_high
    assert int(mismatch_low) <= int(mismatch) <= int(mismatch_high)
    return {"n": n, "minimum": low, "maximum": high, "range": span, "mean": mean,
            "empirical_two_draw_minimum": mean_min_two, "empirical_two_draw_decrement": decrement,
            "observed_mean_minus_minimum": mean - low, "mean_from_extrema_lower": mean_low,
            "mean_from_extrema_upper": mean_high, "minimum_at_most_tau": low <= tau,
            "mean_at_most_tau": mean <= tau, "min_mean_threshold_disagreement": mismatch,
            "extrema_only_disagreement_lower": mismatch_low, "extrema_only_disagreement_upper": mismatch_high,
            "range_crosses_tau": low <= tau < high}


def q0_analysis(obj):
    rows, ids = [], set()
    for group in obj["groups"]:
        gid = group["group_id"]
        assert gid not in ids
        ids.add(gid)
        values = group["scores"]
        assert len(values) == group["n"]
        row = selection_functionals(values)
        assert F(group["min"]) == row["minimum"] and F(group["max"]) == row["maximum"]
        assert abs(F(group["span"]) - row["range"]) < F(1, 10**12)
        assert group["straddles_tau"] == row["range_crosses_tau"]
        rows.append({"group_id": gid, **row})
    assert len(rows) == 305 and sum(r["n"] for r in rows) == 876

    def summarize(subset):
        return {
            "groups": len(subset), "retained_measurements": sum(r["n"] for r in subset),
            "range": stats([r["range"] for r in subset]),
            "empirical_two_draw_decrement": stats([r["empirical_two_draw_decrement"] for r in subset]),
            "observed_mean_minus_minimum": stats([r["observed_mean_minus_minimum"] for r in subset]),
            **{key: sum(int(r[key]) for r in subset) for key in ["minimum_at_most_tau", "mean_at_most_tau",
                "min_mean_threshold_disagreement", "extrema_only_disagreement_lower", "extrema_only_disagreement_upper", "range_crosses_tau"]},
        }

    return {"unit": "anonymous retained score group, not verified same-version task",
            "tau": exact(TAU), "identity_note": obj["identity_note"],
            "selection_model": "independent uniform empirical indices WITH replacement; exact enumeration, not generated observations",
            "groups_dropped": 0, "new_measurements": 0, "overall": summarize(rows),
            "by_n": {str(n): summarize([r for r in rows if r["n"] == n]) for n in (2, 3)},
            "rows": rows,
            "limits": ["unknown original item/run/solver/version mapping", "no raw archive or source-name recovery",
                       "no independence assumption across groups", "no pure judge-noise, policy-effect or accepted-package inference",
                       "scalar threshold discrepancy is not full multi-component gate reversal", "q1 panel excluded, not pooled"]}


def encode(obj):
    if isinstance(obj, F):
        return exact(obj)
    if isinstance(obj, Decimal):
        return float(obj)
    raise TypeError(type(obj).__name__)



==> anc/selection-functionals/package-manifest.json <==
{
  "schema": "aab-retained-analysis-package/v1",
  "kind": "selection",
  "function_definition_sha256": {
    "exact": "4b7de511d2cbdb8380f1d2aa42e52ccbf86acec990c1e7fbb296e8e775b79465",
    "stats": "5d8a518f7c521d851de5bd856df954c3bb8428132e9e21bfc1f80208cca7b81d",
    "selection_functionals": "a35638819f070b70e5e90daab80bac47450b4ffcbe957e60e673a0b1483a2a2c",
    "q0_analysis": "f160b9882abd7d89cbd3556975488227c35e3e47eec69acb89d2fdcd1e76a5bd",
    "encode": "4edf7ef0d325376ac616fe0a458b2d66af21f1086f4357a23a7628476adff99e"
  },
  "files": {
    "q0-anonymous-plot-data.json": {
      "sha256": "d63ca325c47564d73bdffd1169d9d85eee9f13beac4b7bd0835e9afc234dcf87",
      "bytes": 75115
    },
    "reproduce.py": {
      "sha256": "097f87454065b6534dd5fe47b5d1081f55d063bf1003a6a2b204244098fd5f1f",
      "bytes": 1846
    },
    "analysis_core.py": {
      "sha256": "5c91dd23dbe4156963f02f052a91d1828ab2422e2b7d7402a5133ee196261096",
      "bytes": 4470
    },
    "README.md": {
      "sha256": "a305627bc18f1d05e4ec2eedd67534e60252c6f4ee83940270b2293f17f864d7",
      "bytes": 1499
    },
    "selection-functionals.results.json": {
      "sha256": "8cef8f9ab74aa9158c19722d5348a821ca85b979e8ebbac026eef7d364526296",
      "bytes": 389367
    }
  }
}


==> anc/selection-functionals/q0-anonymous-plot-data.json <==
{
  "groups": [
    {
      "group_id": "r000",
      "scores": [
        0.602,
        0.844
      ],
      "n": 2,
      "min": 0.602,
      "max": 0.844,
      "span": 0.242,
      "midrange": 0.723,
      "straddles_tau": false
    },
    {
      "group_id": "r001",
      "scores": [
        0.344,
        0.711
      ],
      "n": 2,
      "min": 0.344,
      "max": 0.711,
      "span": 0.367,
      "midrange": 0.5275,
      "straddles_tau": true
    },
    {
      "group_id": "r002",
      "scores": [
        0.653,
        0.424,
        0.737
      ],
      "n": 3,
      "min": 0.424,
      "max": 0.737,
      "span": 0.313,
      "midrange": 0.5805,
      "straddles_tau": true
    },
    {
      "group_id": "r003",
      "scores": [
        0.593,
        0.398,
        0.254
      ],
      "n": 3,
      "min": 0.254,
      "max": 0.593,
      "span": 0.33899999999999997,
      "midrange": 0.4235,
      "straddles_tau": true
    },
    {
      "group_id": "r004",
      "scores": [
        0.439,
        0.129
      ],
      "n": 2,
      "min": 0.129,
      "max": 0.439,
      "span": 0.31,
      "midrange": 0.28400000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r005",
      "scores": [
        0.644,
        0.591
      ],
      "n": 2,
      "min": 0.591,
      "max": 0.644,
      "span": 0.05300000000000005,
      "midrange": 0.6174999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r006",
      "scores": [
        0.648,
        0.648,
        0.648
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.648,
      "span": 0.0,
      "midrange": 0.648,
      "straddles_tau": false
    },
    {
      "group_id": "r007",
      "scores": [
        0.08,
        0.08,
        0.08
      ],
      "n": 3,
      "min": 0.08,
      "max": 0.08,
      "span": 0.0,
      "midrange": 0.08,
      "straddles_tau": false
    },
    {
      "group_id": "r008",
      "scores": [
        0.648,
        0.648,
        0.648
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.648,
      "span": 0.0,
      "midrange": 0.648,
      "straddles_tau": false
    },
    {
      "group_id": "r009",
      "scores": [
        0.16,
        0.08,
        0.08
      ],
      "n": 3,
      "min": 0.08,
      "max": 0.16,
      "span": 0.08,
      "midrange": 0.12,
      "straddles_tau": false
    },
    {
      "group_id": "r010",
      "scores": [
        0.648,
        0.648
      ],
      "n": 2,
      "min": 0.648,
      "max": 0.648,
      "span": 0.0,
      "midrange": 0.648,
      "straddles_tau": false
    },
    {
      "group_id": "r011",
      "scores": [
        0.08,
        0.08
      ],
      "n": 2,
      "min": 0.08,
      "max": 0.08,
      "span": 0.0,
      "midrange": 0.08,
      "straddles_tau": false
    },
    {
      "group_id": "r012",
      "scores": [
        0.681,
        0.787,
        0.787
      ],
      "n": 3,
      "min": 0.681,
      "max": 0.787,
      "span": 0.10599999999999998,
      "midrange": 0.734,
      "straddles_tau": false
    },
    {
      "group_id": "r013",
      "scores": [
        0.255,
        0.0,
        0.255
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.255,
      "span": 0.255,
      "midrange": 0.1275,
      "straddles_tau": false
    },
    {
      "group_id": "r014",
      "scores": [
        0.574,
        0.787,
        0.894
      ],
      "n": 3,
      "min": 0.574,
      "max": 0.894,
      "span": 0.32000000000000006,
      "midrange": 0.734,
      "straddles_tau": false
    },
    {
      "group_id": "r015",
      "scores": [
        0.362,
        0.606,
        0.287
      ],
      "n": 3,
      "min": 0.287,
      "max": 0.606,
      "span": 0.319,
      "midrange": 0.4465,
      "straddles_tau": true
    },
    {
      "group_id": "r016",
      "scores": [
        0.559,
        0.952,
        1.0
      ],
      "n": 3,
      "min": 0.559,
      "max": 1.0,
      "span": 0.44099999999999995,
      "midrange": 0.7795000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r017",
      "scores": [
        0.255,
        0.117,
        0.372
      ],
      "n": 3,
      "min": 0.117,
      "max": 0.372,
      "span": 0.255,
      "midrange": 0.2445,
      "straddles_tau": false
    },
    {
      "group_id": "r018",
      "scores": [
        0.435,
        0.343,
        0.815
      ],
      "n": 3,
      "min": 0.343,
      "max": 0.815,
      "span": 0.4719999999999999,
      "midrange": 0.579,
      "straddles_tau": true
    },
    {
      "group_id": "r019",
      "scores": [
        0.528,
        0.37,
        0.556
      ],
      "n": 3,
      "min": 0.37,
      "max": 0.556,
      "span": 0.18600000000000005,
      "midrange": 0.463,
      "straddles_tau": true
    },
    {
      "group_id": "r020",
      "scores": [
        0.508,
        0.398,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.508,
      "span": 0.508,
      "midrange": 0.254,
      "straddles_tau": false
    },
    {
      "group_id": "r021",
      "scores": [
        0.568,
        0.483,
        0.627
      ],
      "n": 3,
      "min": 0.483,
      "max": 0.627,
      "span": 0.14400000000000002,
      "midrange": 0.5549999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r022",
      "scores": [
        0.614,
        0.591,
        0.591
      ],
      "n": 3,
      "min": 0.591,
      "max": 0.614,
      "span": 0.02300000000000002,
      "midrange": 0.6025,
      "straddles_tau": false
    },
    {
      "group_id": "r023",
      "scores": [
        0.0,
        0.311,
        0.439
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.439,
      "span": 0.439,
      "midrange": 0.2195,
      "straddles_tau": false
    },
    {
      "group_id": "r024",
      "scores": [
        0.696,
        0.696,
        0.696
      ],
      "n": 3,
      "min": 0.696,
      "max": 0.696,
      "span": 0.0,
      "midrange": 0.696,
      "straddles_tau": false
    },
    {
      "group_id": "r025",
      "scores": [
        0.304,
        0.366,
        0.366
      ],
      "n": 3,
      "min": 0.304,
      "max": 0.366,
      "span": 0.062,
      "midrange": 0.33499999999999996,
      "straddles_tau": false
    },
    {
      "group_id": "r026",
      "scores": [
        0.562,
        0.667,
        0.667
      ],
      "n": 3,
      "min": 0.562,
      "max": 0.667,
      "span": 0.10499999999999998,
      "midrange": 0.6145,
      "straddles_tau": false
    },
    {
      "group_id": "r027",
      "scores": [
        0.333,
        0.185,
        0.272
      ],
      "n": 3,
      "min": 0.185,
      "max": 0.333,
      "span": 0.14800000000000002,
      "midrange": 0.259,
      "straddles_tau": false
    },
    {
      "group_id": "r028",
      "scores": [
        0.605,
        0.667,
        0.457
      ],
      "n": 3,
      "min": 0.457,
      "max": 0.667,
      "span": 0.21000000000000002,
      "midrange": 0.562,
      "straddles_tau": true
    },
    {
      "group_id": "r029",
      "scores": [
        0.123,
        0.0,
        0.272
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.272,
      "span": 0.272,
      "midrange": 0.136,
      "straddles_tau": false
    },
    {
      "group_id": "r030",
      "scores": [
        0.0,
        0.835,
        0.917
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.917,
      "span": 0.917,
      "midrange": 0.4585,
      "straddles_tau": true
    },
    {
      "group_id": "r031",
      "scores": [
        0.223,
        0.248,
        0.083
      ],
      "n": 3,
      "min": 0.083,
      "max": 0.248,
      "span": 0.16499999999999998,
      "midrange": 0.1655,
      "straddles_tau": false
    },
    {
      "group_id": "r032",
      "scores": [
        0.59,
        0.612,
        0.489
      ],
      "n": 3,
      "min": 0.489,
      "max": 0.612,
      "span": 0.123,
      "midrange": 0.5505,
      "straddles_tau": true
    },
    {
      "group_id": "r033",
      "scores": [
        0.245,
        0.295,
        0.245
      ],
      "n": 3,
      "min": 0.245,
      "max": 0.295,
      "span": 0.04999999999999999,
      "midrange": 0.27,
      "straddles_tau": false
    },
    {
      "group_id": "r034",
      "scores": [
        1.0,
        0.609,
        0.922
      ],
      "n": 3,
      "min": 0.609,
      "max": 1.0,
      "span": 0.391,
      "midrange": 0.8045,
      "straddles_tau": false
    },
    {
      "group_id": "r035",
      "scores": [
        0.922,
        0.844,
        0.789
      ],
      "n": 3,
      "min": 0.789,
      "max": 0.922,
      "span": 0.133,
      "midrange": 0.8555,
      "straddles_tau": false
    },
    {
      "group_id": "r036",
      "scores": [
        0.662,
        0.662,
        0.662
      ],
      "n": 3,
      "min": 0.662,
      "max": 0.662,
      "span": 0.0,
      "midrange": 0.662,
      "straddles_tau": false
    },
    {
      "group_id": "r037",
      "scores": [
        0.318,
        0.432,
        0.412
      ],
      "n": 3,
      "min": 0.318,
      "max": 0.432,
      "span": 0.11399999999999999,
      "midrange": 0.375,
      "straddles_tau": false
    },
    {
      "group_id": "r038",
      "scores": [
        0.343,
        0.37,
        0.278
      ],
      "n": 3,
      "min": 0.278,
      "max": 0.37,
      "span": 0.09199999999999997,
      "midrange": 0.324,
      "straddles_tau": false
    },
    {
      "group_id": "r039",
      "scores": [
        0.278,
        0.278,
        0.5
      ],
      "n": 3,
      "min": 0.278,
      "max": 0.5,
      "span": 0.22199999999999998,
      "midrange": 0.389,
      "straddles_tau": false
    },
    {
      "group_id": "r040",
      "scores": [
        0.743,
        0.771,
        0.81
      ],
      "n": 3,
      "min": 0.743,
      "max": 0.81,
      "span": 0.06700000000000006,
      "midrange": 0.7765,
      "straddles_tau": false
    },
    {
      "group_id": "r041",
      "scores": [
        0.676,
        0.905,
        0.743
      ],
      "n": 3,
      "min": 0.676,
      "max": 0.905,
      "span": 0.22899999999999998,
      "midrange": 0.7905,
      "straddles_tau": false
    },
    {
      "group_id": "r042",
      "scores": [
        0.565,
        0.618
      ],
      "n": 2,
      "min": 0.565,
      "max": 0.618,
      "span": 0.05300000000000005,
      "midrange": 0.5914999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r043",
      "scores": [
        0.13,
        0.282
      ],
      "n": 2,
      "min": 0.13,
      "max": 0.282,
      "span": 0.15199999999999997,
      "midrange": 0.206,
      "straddles_tau": false
    },
    {
      "group_id": "r044",
      "scores": [
        0.568,
        0.944,
        0.944
      ],
      "n": 3,
      "min": 0.568,
      "max": 0.944,
      "span": 0.376,
      "midrange": 0.756,
      "straddles_tau": false
    },
    {
      "group_id": "r045",
      "scores": [
        0.352,
        0.4,
        0.456
      ],
      "n": 3,
      "min": 0.352,
      "max": 0.456,
      "span": 0.10400000000000004,
      "midrange": 0.404,
      "straddles_tau": false
    },
    {
      "group_id": "r046",
      "scores": [
        0.667,
        0.72,
        0.72
      ],
      "n": 3,
      "min": 0.667,
      "max": 0.72,
      "span": 0.052999999999999936,
      "midrange": 0.6935,
      "straddles_tau": false
    },
    {
      "group_id": "r047",
      "scores": [
        0.538,
        0.485,
        0.409
      ],
      "n": 3,
      "min": 0.409,
      "max": 0.538,
      "span": 0.12900000000000006,
      "midrange": 0.47350000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r048",
      "scores": [
        0.452,
        0.474
      ],
      "n": 2,
      "min": 0.452,
      "max": 0.474,
      "span": 0.021999999999999964,
      "midrange": 0.46299999999999997,
      "straddles_tau": false
    },
    {
      "group_id": "r049",
      "scores": [
        0.4,
        0.252
      ],
      "n": 2,
      "min": 0.252,
      "max": 0.4,
      "span": 0.14800000000000002,
      "midrange": 0.326,
      "straddles_tau": false
    },
    {
      "group_id": "r050",
      "scores": [
        0.555,
        0.477,
        0.477
      ],
      "n": 3,
      "min": 0.477,
      "max": 0.555,
      "span": 0.07800000000000007,
      "midrange": 0.516,
      "straddles_tau": true
    },
    {
      "group_id": "r051",
      "scores": [
        0.32,
        0.477,
        0.211
      ],
      "n": 3,
      "min": 0.211,
      "max": 0.477,
      "span": 0.266,
      "midrange": 0.344,
      "straddles_tau": false
    },
    {
      "group_id": "r052",
      "scores": [
        0.643,
        0.643,
        0.852
      ],
      "n": 3,
      "min": 0.643,
      "max": 0.852,
      "span": 0.20899999999999996,
      "midrange": 0.7475,
      "straddles_tau": false
    },
    {
      "group_id": "r053",
      "scores": [
        0.409,
        0.409,
        0.583
      ],
      "n": 3,
      "min": 0.409,
      "max": 0.583,
      "span": 0.174,
      "midrange": 0.496,
      "straddles_tau": true
    },
    {
      "group_id": "r054",
      "scores": [
        0.686,
        0.771,
        0.686
      ],
      "n": 3,
      "min": 0.686,
      "max": 0.771,
      "span": 0.08499999999999996,
      "midrange": 0.7285,
      "straddles_tau": false
    },
    {
      "group_id": "r055",
      "scores": [
        0.517,
        0.483,
        0.602
      ],
      "n": 3,
      "min": 0.483,
      "max": 0.602,
      "span": 0.119,
      "midrange": 0.5425,
      "straddles_tau": true
    },
    {
      "group_id": "r056",
      "scores": [
        0.627,
        0.686,
        0.686
      ],
      "n": 3,
      "min": 0.627,
      "max": 0.686,
      "span": 0.05900000000000005,
      "midrange": 0.6565000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r057",
      "scores": [
        0.568,
        0.483
      ],
      "n": 2,
      "min": 0.483,
      "max": 0.568,
      "span": 0.08499999999999996,
      "midrange": 0.5255,
      "straddles_tau": true
    },
    {
      "group_id": "r058",
      "scores": [
        0.2,
        0.526
      ],
      "n": 2,
      "min": 0.2,
      "max": 0.526,
      "span": 0.326,
      "midrange": 0.363,
      "straddles_tau": false
    },
    {
      "group_id": "r059",
      "scores": [
        0.652,
        0.778
      ],
      "n": 2,
      "min": 0.652,
      "max": 0.778,
      "span": 0.126,
      "midrange": 0.7150000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r060",
      "scores": [
        0.939,
        0.0,
        1.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 1.0,
      "span": 1.0,
      "midrange": 0.5,
      "straddles_tau": true
    },
    {
      "group_id": "r061",
      "scores": [
        1.0,
        0.939,
        0.737
      ],
      "n": 3,
      "min": 0.737,
      "max": 1.0,
      "span": 0.263,
      "midrange": 0.8685,
      "straddles_tau": false
    },
    {
      "group_id": "r062",
      "scores": [
        0.385,
        0.52,
        0.27
      ],
      "n": 3,
      "min": 0.27,
      "max": 0.52,
      "span": 0.25,
      "midrange": 0.395,
      "straddles_tau": false
    },
    {
      "group_id": "r063",
      "scores": [
        0.588,
        0.615,
        0.635
      ],
      "n": 3,
      "min": 0.588,
      "max": 0.635,
      "span": 0.04700000000000004,
      "midrange": 0.6114999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r064",
      "scores": [
        0.691,
        0.691,
        0.673
      ],
      "n": 3,
      "min": 0.673,
      "max": 0.691,
      "span": 0.017999999999999905,
      "midrange": 0.6819999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r065",
      "scores": [
        0.715,
        0.527,
        0.424
      ],
      "n": 3,
      "min": 0.424,
      "max": 0.715,
      "span": 0.291,
      "midrange": 0.5695,
      "straddles_tau": true
    },
    {
      "group_id": "r066",
      "scores": [
        0.682,
        0.682,
        0.73
      ],
      "n": 3,
      "min": 0.682,
      "max": 0.73,
      "span": 0.04799999999999993,
      "midrange": 0.706,
      "straddles_tau": false
    },
    {
      "group_id": "r067",
      "scores": [
        0.345,
        0.412,
        0.297
      ],
      "n": 3,
      "min": 0.297,
      "max": 0.412,
      "span": 0.11499999999999999,
      "midrange": 0.3545,
      "straddles_tau": false
    },
    {
      "group_id": "r068",
      "scores": [
        0.648,
        0.752,
        0.808
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.808,
      "span": 0.16000000000000003,
      "midrange": 0.728,
      "straddles_tau": false
    },
    {
      "group_id": "r069",
      "scores": [
        0.432,
        0.456,
        0.456
      ],
      "n": 3,
      "min": 0.432,
      "max": 0.456,
      "span": 0.02400000000000002,
      "midrange": 0.444,
      "straddles_tau": false
    },
    {
      "group_id": "r070",
      "scores": [
        0.634,
        0.535,
        0.634
      ],
      "n": 3,
      "min": 0.535,
      "max": 0.634,
      "span": 0.09899999999999998,
      "midrange": 0.5845,
      "straddles_tau": true
    },
    {
      "group_id": "r071",
      "scores": [
        0.267,
        0.267,
        0.465
      ],
      "n": 3,
      "min": 0.267,
      "max": 0.465,
      "span": 0.198,
      "midrange": 0.366,
      "straddles_tau": false
    },
    {
      "group_id": "r072",
      "scores": [
        0.657,
        0.75
      ],
      "n": 2,
      "min": 0.657,
      "max": 0.75,
      "span": 0.09299999999999997,
      "midrange": 0.7035,
      "straddles_tau": false
    },
    {
      "group_id": "r073",
      "scores": [
        0.315,
        0.315,
        0.5
      ],
      "n": 3,
      "min": 0.315,
      "max": 0.5,
      "span": 0.185,
      "midrange": 0.4075,
      "straddles_tau": false
    },
    {
      "group_id": "r074",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r075",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r076",
      "scores": [
        0.296,
        0.326,
        0.474
      ],
      "n": 3,
      "min": 0.296,
      "max": 0.474,
      "span": 0.178,
      "midrange": 0.385,
      "straddles_tau": false
    },
    {
      "group_id": "r077",
      "scores": [
        0.696,
        0.696,
        0.519
      ],
      "n": 3,
      "min": 0.519,
      "max": 0.696,
      "span": 0.17699999999999994,
      "midrange": 0.6074999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r078",
      "scores": [
        0.688,
        0.367,
        0.422
      ],
      "n": 3,
      "min": 0.367,
      "max": 0.688,
      "span": 0.32099999999999995,
      "midrange": 0.5275,
      "straddles_tau": true
    },
    {
      "group_id": "r079",
      "scores": [
        0.102,
        0.234,
        0.102
      ],
      "n": 3,
      "min": 0.102,
      "max": 0.234,
      "span": 0.132,
      "midrange": 0.168,
      "straddles_tau": false
    },
    {
      "group_id": "r080",
      "scores": [
        0.0,
        0.324,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.324,
      "span": 0.324,
      "midrange": 0.162,
      "straddles_tau": false
    },
    {
      "group_id": "r081",
      "scores": [
        0.138,
        0.0,
        0.069
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.138,
      "span": 0.138,
      "midrange": 0.069,
      "straddles_tau": false
    },
    {
      "group_id": "r082",
      "scores": [
        0.412,
        0.489,
        0.618
      ],
      "n": 3,
      "min": 0.412,
      "max": 0.618,
      "span": 0.20600000000000002,
      "midrange": 0.515,
      "straddles_tau": true
    },
    {
      "group_id": "r083",
      "scores": [
        0.695,
        0.87,
        0.718
      ],
      "n": 3,
      "min": 0.695,
      "max": 0.87,
      "span": 0.17500000000000004,
      "midrange": 0.7825,
      "straddles_tau": false
    },
    {
      "group_id": "r084",
      "scores": [
        0.68,
        0.734,
        0.68
      ],
      "n": 3,
      "min": 0.68,
      "max": 0.734,
      "span": 0.05399999999999994,
      "midrange": 0.7070000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r085",
      "scores": [
        0.523,
        0.602,
        0.367
      ],
      "n": 3,
      "min": 0.367,
      "max": 0.602,
      "span": 0.235,
      "midrange": 0.4845,
      "straddles_tau": true
    },
    {
      "group_id": "r086",
      "scores": [
        0.577,
        0.673,
        0.577
      ],
      "n": 3,
      "min": 0.577,
      "max": 0.673,
      "span": 0.09600000000000009,
      "midrange": 0.625,
      "straddles_tau": false
    },
    {
      "group_id": "r087",
      "scores": [
        0.413,
        0.221,
        0.413
      ],
      "n": 3,
      "min": 0.221,
      "max": 0.413,
      "span": 0.19199999999999998,
      "midrange": 0.317,
      "straddles_tau": false
    },
    {
      "group_id": "r088",
      "scores": [
        0.693,
        0.693,
        0.792
      ],
      "n": 3,
      "min": 0.693,
      "max": 0.792,
      "span": 0.09900000000000009,
      "midrange": 0.7424999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r089",
      "scores": [
        0.396,
        0.396,
        0.297
      ],
      "n": 3,
      "min": 0.297,
      "max": 0.396,
      "span": 0.09900000000000003,
      "midrange": 0.34650000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r090",
      "scores": [
        0.312,
        0.0
      ],
      "n": 2,
      "min": 0.0,
      "max": 0.312,
      "span": 0.312,
      "midrange": 0.156,
      "straddles_tau": false
    },
    {
      "group_id": "r091",
      "scores": [
        0.0,
        0.504
      ],
      "n": 2,
      "min": 0.0,
      "max": 0.504,
      "span": 0.504,
      "midrange": 0.252,
      "straddles_tau": false
    },
    {
      "group_id": "r092",
      "scores": [
        0.435,
        0.194,
        0.593
      ],
      "n": 3,
      "min": 0.194,
      "max": 0.593,
      "span": 0.39899999999999997,
      "midrange": 0.39349999999999996,
      "straddles_tau": true
    },
    {
      "group_id": "r093",
      "scores": [
        0.593,
        0.75,
        0.657
      ],
      "n": 3,
      "min": 0.593,
      "max": 0.75,
      "span": 0.15700000000000003,
      "midrange": 0.6715,
      "straddles_tau": false
    },
    {
      "group_id": "r094",
      "scores": [
        0.82,
        0.82,
        0.883
      ],
      "n": 3,
      "min": 0.82,
      "max": 0.883,
      "span": 0.06300000000000006,
      "midrange": 0.8514999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r095",
      "scores": [
        0.973,
        0.91,
        0.847
      ],
      "n": 3,
      "min": 0.847,
      "max": 0.973,
      "span": 0.126,
      "midrange": 0.9099999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r096",
      "scores": [
        0.821,
        0.911,
        1.0
      ],
      "n": 3,
      "min": 0.821,
      "max": 1.0,
      "span": 0.17900000000000005,
      "midrange": 0.9105,
      "straddles_tau": false
    },
    {
      "group_id": "r097",
      "scores": [
        0.911,
        0.821,
        1.0
      ],
      "n": 3,
      "min": 0.821,
      "max": 1.0,
      "span": 0.17900000000000005,
      "midrange": 0.9105,
      "straddles_tau": false
    },
    {
      "group_id": "r098",
      "scores": [
        0.614,
        0.689,
        0.742
      ],
      "n": 3,
      "min": 0.614,
      "max": 0.742,
      "span": 0.128,
      "midrange": 0.6779999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r099",
      "scores": [
        0.515,
        0.227,
        0.227
      ],
      "n": 3,
      "min": 0.227,
      "max": 0.515,
      "span": 0.28800000000000003,
      "midrange": 0.371,
      "straddles_tau": false
    },
    {
      "group_id": "r100",
      "scores": [
        0.094,
        0.161,
        0.161
      ],
      "n": 3,
      "min": 0.094,
      "max": 0.161,
      "span": 0.067,
      "midrange": 0.1275,
      "straddles_tau": false
    },
    {
      "group_id": "r101",
      "scores": [
        0.389,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.389,
      "span": 0.389,
      "midrange": 0.1945,
      "straddles_tau": false
    },
    {
      "group_id": "r102",
      "scores": [
        0.935,
        0.632,
        0.632
      ],
      "n": 3,
      "min": 0.632,
      "max": 0.935,
      "span": 0.30300000000000005,
      "midrange": 0.7835000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r103",
      "scores": [
        0.239,
        0.303,
        0.432
      ],
      "n": 3,
      "min": 0.239,
      "max": 0.432,
      "span": 0.193,
      "midrange": 0.3355,
      "straddles_tau": false
    },
    {
      "group_id": "r104",
      "scores": [
        0.681,
        0.852
      ],
      "n": 2,
      "min": 0.681,
      "max": 0.852,
      "span": 0.17099999999999993,
      "midrange": 0.7665,
      "straddles_tau": false
    },
    {
      "group_id": "r105",
      "scores": [
        0.352,
        0.555
      ],
      "n": 2,
      "min": 0.352,
      "max": 0.555,
      "span": 0.20300000000000007,
      "midrange": 0.4535,
      "straddles_tau": true
    },
    {
      "group_id": "r106",
      "scores": [
        0.618,
        0.542,
        0.847
      ],
      "n": 3,
      "min": 0.542,
      "max": 0.847,
      "span": 0.30499999999999994,
      "midrange": 0.6945,
      "straddles_tau": true
    },
    {
      "group_id": "r107",
      "scores": [
        0.183,
        0.076,
        0.183
      ],
      "n": 3,
      "min": 0.076,
      "max": 0.183,
      "span": 0.107,
      "midrange": 0.1295,
      "straddles_tau": false
    },
    {
      "group_id": "r108",
      "scores": [
        0.636,
        0.554,
        0.554
      ],
      "n": 3,
      "min": 0.554,
      "max": 0.636,
      "span": 0.08199999999999996,
      "midrange": 0.595,
      "straddles_tau": false
    },
    {
      "group_id": "r109",
      "scores": [
        0.388,
        0.388,
        0.306
      ],
      "n": 3,
      "min": 0.306,
      "max": 0.388,
      "span": 0.08200000000000002,
      "midrange": 0.347,
      "straddles_tau": false
    },
    {
      "group_id": "r110",
      "scores": [
        0.673,
        0.74,
        0.452
      ],
      "n": 3,
      "min": 0.452,
      "max": 0.74,
      "span": 0.288,
      "midrange": 0.596,
      "straddles_tau": true
    },
    {
      "group_id": "r111",
      "scores": [
        0.481,
        0.385,
        0.51
      ],
      "n": 3,
      "min": 0.385,
      "max": 0.51,
      "span": 0.125,
      "midrange": 0.4475,
      "straddles_tau": false
    },
    {
      "group_id": "r112",
      "scores": [
        0.561,
        0.654,
        0.654
      ],
      "n": 3,
      "min": 0.561,
      "max": 0.654,
      "span": 0.09299999999999997,
      "midrange": 0.6075,
      "straddles_tau": false
    },
    {
      "group_id": "r113",
      "scores": [
        0.28,
        0.374,
        0.467
      ],
      "n": 3,
      "min": 0.28,
      "max": 0.467,
      "span": 0.187,
      "midrange": 0.37350000000000005,
      "straddles_tau": false
    },
    {
      "group_id": "r114",
      "scores": [
        0.694,
        0.784,
        0.91
      ],
      "n": 3,
      "min": 0.694,
      "max": 0.91,
      "span": 0.21600000000000008,
      "midrange": 0.802,
      "straddles_tau": false
    },
    {
      "group_id": "r115",
      "scores": [
        0.694,
        0.541,
        0.694
      ],
      "n": 3,
      "min": 0.541,
      "max": 0.694,
      "span": 0.1529999999999999,
      "midrange": 0.6174999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r116",
      "scores": [
        0.602,
        0.542,
        0.542
      ],
      "n": 3,
      "min": 0.542,
      "max": 0.602,
      "span": 0.05999999999999994,
      "midrange": 0.5720000000000001,
      "straddles_tau": true
    },
    {
      "group_id": "r117",
      "scores": [
        0.339,
        0.085,
        0.542
      ],
      "n": 3,
      "min": 0.085,
      "max": 0.542,
      "span": 0.457,
      "midrange": 0.3135,
      "straddles_tau": false
    },
    {
      "group_id": "r118",
      "scores": [
        0.856,
        0.627,
        0.712
      ],
      "n": 3,
      "min": 0.627,
      "max": 0.856,
      "span": 0.22899999999999998,
      "midrange": 0.7415,
      "straddles_tau": false
    },
    {
      "group_id": "r119",
      "scores": [
        0.797,
        0.712,
        0.712
      ],
      "n": 3,
      "min": 0.712,
      "max": 0.797,
      "span": 0.08500000000000008,
      "midrange": 0.7545,
      "straddles_tau": false
    },
    {
      "group_id": "r120",
      "scores": [
        0.648,
        0.512
      ],
      "n": 2,
      "min": 0.512,
      "max": 0.648,
      "span": 0.136,
      "midrange": 0.5800000000000001,
      "straddles_tau": true
    },
    {
      "group_id": "r121",
      "scores": [
        0.648,
        0.648,
        0.717
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.717,
      "span": 0.06899999999999995,
      "midrange": 0.6825,
      "straddles_tau": false
    },
    {
      "group_id": "r122",
      "scores": [
        0.372,
        0.49,
        0.676
      ],
      "n": 3,
      "min": 0.372,
      "max": 0.676,
      "span": 0.30400000000000005,
      "midrange": 0.524,
      "straddles_tau": true
    },
    {
      "group_id": "r123",
      "scores": [
        0.779,
        0.885,
        0.885
      ],
      "n": 3,
      "min": 0.779,
      "max": 0.885,
      "span": 0.10599999999999998,
      "midrange": 0.8320000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r124",
      "scores": [
        0.885,
        0.861,
        0.803
      ],
      "n": 3,
      "min": 0.803,
      "max": 0.885,
      "span": 0.08199999999999996,
      "midrange": 0.8440000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r125",
      "scores": [
        0.639,
        0.747,
        0.747
      ],
      "n": 3,
      "min": 0.639,
      "max": 0.747,
      "span": 0.10799999999999998,
      "midrange": 0.6930000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r126",
      "scores": [
        0.684,
        0.386,
        0.62
      ],
      "n": 3,
      "min": 0.386,
      "max": 0.684,
      "span": 0.29800000000000004,
      "midrange": 0.535,
      "straddles_tau": true
    },
    {
      "group_id": "r127",
      "scores": [
        0.606,
        0.716,
        0.671
      ],
      "n": 3,
      "min": 0.606,
      "max": 0.716,
      "span": 0.10999999999999999,
      "midrange": 0.661,
      "straddles_tau": false
    },
    {
      "group_id": "r128",
      "scores": [
        0.194,
        0.129,
        0.129
      ],
      "n": 3,
      "min": 0.129,
      "max": 0.194,
      "span": 0.065,
      "midrange": 0.1615,
      "straddles_tau": false
    },
    {
      "group_id": "r129",
      "scores": [
        0.633,
        0.344,
        0.344
      ],
      "n": 3,
      "min": 0.344,
      "max": 0.633,
      "span": 0.28900000000000003,
      "midrange": 0.4885,
      "straddles_tau": true
    },
    {
      "group_id": "r130",
      "scores": [
        0.266,
        0.156,
        0.211
      ],
      "n": 3,
      "min": 0.156,
      "max": 0.266,
      "span": 0.11000000000000001,
      "midrange": 0.21100000000000002,
      "straddles_tau": false
    },
    {
      "group_id": "r131",
      "scores": [
        0.375,
        0.0,
        0.398
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.398,
      "span": 0.398,
      "midrange": 0.199,
      "straddles_tau": false
    },
    {
      "group_id": "r132",
      "scores": [
        0.0,
        0.055,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.055,
      "span": 0.055,
      "midrange": 0.0275,
      "straddles_tau": false
    },
    {
      "group_id": "r133",
      "scores": [
        0.4,
        0.326,
        0.4
      ],
      "n": 3,
      "min": 0.326,
      "max": 0.4,
      "span": 0.07400000000000001,
      "midrange": 0.363,
      "straddles_tau": false
    },
    {
      "group_id": "r134",
      "scores": [
        0.6,
        0.452,
        0.578
      ],
      "n": 3,
      "min": 0.452,
      "max": 0.6,
      "span": 0.14799999999999996,
      "midrange": 0.526,
      "straddles_tau": true
    },
    {
      "group_id": "r135",
      "scores": [
        0.618,
        0.618,
        0.618
      ],
      "n": 3,
      "min": 0.618,
      "max": 0.618,
      "span": 0.0,
      "midrange": 0.618,
      "straddles_tau": false
    },
    {
      "group_id": "r136",
      "scores": [
        0.26,
        0.412,
        0.107
      ],
      "n": 3,
      "min": 0.107,
      "max": 0.412,
      "span": 0.305,
      "midrange": 0.2595,
      "straddles_tau": false
    },
    {
      "group_id": "r137",
      "scores": [
        0.728,
        0.784,
        0.752
      ],
      "n": 3,
      "min": 0.728,
      "max": 0.784,
      "span": 0.05600000000000005,
      "midrange": 0.756,
      "straddles_tau": false
    },
    {
      "group_id": "r138",
      "scores": [
        0.536,
        0.352,
        0.352
      ],
      "n": 3,
      "min": 0.352,
      "max": 0.536,
      "span": 0.18400000000000005,
      "midrange": 0.444,
      "straddles_tau": false
    },
    {
      "group_id": "r139",
      "scores": [
        0.92,
        0.728,
        0.728
      ],
      "n": 3,
      "min": 0.728,
      "max": 0.92,
      "span": 0.19200000000000006,
      "midrange": 0.8240000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r140",
      "scores": [
        0.456,
        0.536,
        0.456
      ],
      "n": 3,
      "min": 0.456,
      "max": 0.536,
      "span": 0.08000000000000002,
      "midrange": 0.496,
      "straddles_tau": false
    },
    {
      "group_id": "r141",
      "scores": [
        0.644,
        0.454,
        0.436
      ],
      "n": 3,
      "min": 0.436,
      "max": 0.644,
      "span": 0.20800000000000002,
      "midrange": 0.54,
      "straddles_tau": true
    },
    {
      "group_id": "r142",
      "scores": [
        0.07,
        0.31,
        0.19
      ],
      "n": 3,
      "min": 0.07,
      "max": 0.31,
      "span": 0.24,
      "midrange": 0.19,
      "straddles_tau": false
    },
    {
      "group_id": "r143",
      "scores": [
        0.451,
        0.521,
        0.141
      ],
      "n": 3,
      "min": 0.141,
      "max": 0.521,
      "span": 0.38,
      "midrange": 0.331,
      "straddles_tau": false
    },
    {
      "group_id": "r144",
      "scores": [
        0.565,
        0.645,
        0.702
      ],
      "n": 3,
      "min": 0.565,
      "max": 0.702,
      "span": 0.137,
      "midrange": 0.6335,
      "straddles_tau": false
    },
    {
      "group_id": "r145",
      "scores": [
        0.403,
        0.565,
        0.565
      ],
      "n": 3,
      "min": 0.403,
      "max": 0.565,
      "span": 0.16199999999999992,
      "midrange": 0.484,
      "straddles_tau": true
    },
    {
      "group_id": "r146",
      "scores": [
        0.087,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.087,
      "span": 0.087,
      "midrange": 0.0435,
      "straddles_tau": false
    },
    {
      "group_id": "r147",
      "scores": [
        0.0,
        0.174,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.174,
      "span": 0.174,
      "midrange": 0.087,
      "straddles_tau": false
    },
    {
      "group_id": "r148",
      "scores": [
        0.051,
        0.051
      ],
      "n": 2,
      "min": 0.051,
      "max": 0.051,
      "span": 0.0,
      "midrange": 0.051,
      "straddles_tau": false
    },
    {
      "group_id": "r149",
      "scores": [
        0.072,
        0.123
      ],
      "n": 2,
      "min": 0.072,
      "max": 0.123,
      "span": 0.051000000000000004,
      "midrange": 0.0975,
      "straddles_tau": false
    },
    {
      "group_id": "r150",
      "scores": [
        0.63,
        0.949,
        0.949
      ],
      "n": 3,
      "min": 0.63,
      "max": 0.949,
      "span": 0.31899999999999995,
      "midrange": 0.7895,
      "straddles_tau": false
    },
    {
      "group_id": "r151",
      "scores": [
        0.826,
        0.681,
        0.754
      ],
      "n": 3,
      "min": 0.681,
      "max": 0.826,
      "span": 0.1449999999999999,
      "midrange": 0.7535000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r152",
      "scores": [
        0.649,
        0.974,
        0.649
      ],
      "n": 3,
      "min": 0.649,
      "max": 0.974,
      "span": 0.32499999999999996,
      "midrange": 0.8115,
      "straddles_tau": false
    },
    {
      "group_id": "r153",
      "scores": [
        0.474,
        0.0,
        0.649
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.649,
      "span": 0.649,
      "midrange": 0.3245,
      "straddles_tau": true
    },
    {
      "group_id": "r154",
      "scores": [
        0.697,
        0.745,
        0.745
      ],
      "n": 3,
      "min": 0.697,
      "max": 0.745,
      "span": 0.04800000000000004,
      "midrange": 0.721,
      "straddles_tau": false
    },
    {
      "group_id": "r155",
      "scores": [
        0.697,
        0.559,
        0.697
      ],
      "n": 3,
      "min": 0.559,
      "max": 0.697,
      "span": 0.1379999999999999,
      "midrange": 0.628,
      "straddles_tau": false
    },
    {
      "group_id": "r156",
      "scores": [
        0.667,
        0.667,
        0.73
      ],
      "n": 3,
      "min": 0.667,
      "max": 0.73,
      "span": 0.06299999999999994,
      "midrange": 0.6985,
      "straddles_tau": false
    },
    {
      "group_id": "r157",
      "scores": [
        0.423,
        0.063,
        0.27
      ],
      "n": 3,
      "min": 0.063,
      "max": 0.423,
      "span": 0.36,
      "midrange": 0.243,
      "straddles_tau": false
    },
    {
      "group_id": "r158",
      "scores": [
        0.685,
        0.593,
        0.685
      ],
      "n": 3,
      "min": 0.593,
      "max": 0.685,
      "span": 0.09200000000000008,
      "midrange": 0.639,
      "straddles_tau": false
    },
    {
      "group_id": "r159",
      "scores": [
        0.407,
        0.593,
        0.343
      ],
      "n": 3,
      "min": 0.343,
      "max": 0.593,
      "span": 0.24999999999999994,
      "midrange": 0.46799999999999997,
      "straddles_tau": true
    },
    {
      "group_id": "r160",
      "scores": [
        0.605,
        0.682,
        0.682
      ],
      "n": 3,
      "min": 0.605,
      "max": 0.682,
      "span": 0.07700000000000007,
      "midrange": 0.6435,
      "straddles_tau": false
    },
    {
      "group_id": "r161",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r162",
      "scores": [
        0.667,
        0.73,
        1.0
      ],
      "n": 3,
      "min": 0.667,
      "max": 1.0,
      "span": 0.33299999999999996,
      "midrange": 0.8335,
      "straddles_tau": false
    },
    {
      "group_id": "r163",
      "scores": [
        0.216,
        0.306,
        0.216
      ],
      "n": 3,
      "min": 0.216,
      "max": 0.306,
      "span": 0.09,
      "midrange": 0.261,
      "straddles_tau": false
    },
    {
      "group_id": "r164",
      "scores": [
        0.54,
        0.54,
        0.54
      ],
      "n": 3,
      "min": 0.54,
      "max": 0.54,
      "span": 0.0,
      "midrange": 0.54,
      "straddles_tau": false
    },
    {
      "group_id": "r165",
      "scores": [
        0.683,
        0.0,
        0.878
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.878,
      "span": 0.878,
      "midrange": 0.439,
      "straddles_tau": true
    },
    {
      "group_id": "r166",
      "scores": [
        0.554,
        0.554,
        0.554
      ],
      "n": 3,
      "min": 0.554,
      "max": 0.554,
      "span": 0.0,
      "midrange": 0.554,
      "straddles_tau": false
    },
    {
      "group_id": "r167",
      "scores": [
        0.388,
        0.388,
        0.14
      ],
      "n": 3,
      "min": 0.14,
      "max": 0.388,
      "span": 0.248,
      "midrange": 0.264,
      "straddles_tau": false
    },
    {
      "group_id": "r168",
      "scores": [
        0.619,
        0.552,
        0.552
      ],
      "n": 3,
      "min": 0.552,
      "max": 0.619,
      "span": 0.06699999999999995,
      "midrange": 0.5855,
      "straddles_tau": false
    },
    {
      "group_id": "r169",
      "scores": [
        0.39,
        0.257,
        0.324
      ],
      "n": 3,
      "min": 0.257,
      "max": 0.39,
      "span": 0.133,
      "midrange": 0.3235,
      "straddles_tau": false
    },
    {
      "group_id": "r170",
      "scores": [
        0.602,
        0.602,
        0.602
      ],
      "n": 3,
      "min": 0.602,
      "max": 0.602,
      "span": 0.0,
      "midrange": 0.602,
      "straddles_tau": false
    },
    {
      "group_id": "r171",
      "scores": [
        0.169,
        0.458,
        0.602
      ],
      "n": 3,
      "min": 0.169,
      "max": 0.602,
      "span": 0.43299999999999994,
      "midrange": 0.3855,
      "straddles_tau": true
    },
    {
      "group_id": "r172",
      "scores": [
        0.688,
        0.688,
        0.688
      ],
      "n": 3,
      "min": 0.688,
      "max": 0.688,
      "span": 0.0,
      "midrange": 0.688,
      "straddles_tau": false
    },
    {
      "group_id": "r173",
      "scores": [
        0.633,
        0.5,
        0.633
      ],
      "n": 3,
      "min": 0.5,
      "max": 0.633,
      "span": 0.133,
      "midrange": 0.5665,
      "straddles_tau": true
    },
    {
      "group_id": "r174",
      "scores": [
        0.643,
        0.765,
        0.765
      ],
      "n": 3,
      "min": 0.643,
      "max": 0.765,
      "span": 0.122,
      "midrange": 0.704,
      "straddles_tau": false
    },
    {
      "group_id": "r175",
      "scores": [
        0.643,
        0.617,
        0.496
      ],
      "n": 3,
      "min": 0.496,
      "max": 0.643,
      "span": 0.14700000000000002,
      "midrange": 0.5695,
      "straddles_tau": true
    },
    {
      "group_id": "r176",
      "scores": [
        0.639,
        0.779,
        0.697
      ],
      "n": 3,
      "min": 0.639,
      "max": 0.779,
      "span": 0.14,
      "midrange": 0.7090000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r177",
      "scores": [
        0.443,
        0.582,
        0.607
      ],
      "n": 3,
      "min": 0.443,
      "max": 0.607,
      "span": 0.16399999999999998,
      "midrange": 0.525,
      "straddles_tau": true
    },
    {
      "group_id": "r178",
      "scores": [
        0.831,
        0.746
      ],
      "n": 2,
      "min": 0.746,
      "max": 0.831,
      "span": 0.08499999999999996,
      "midrange": 0.7885,
      "straddles_tau": false
    },
    {
      "group_id": "r179",
      "scores": [
        0.669,
        0.752,
        0.752
      ],
      "n": 3,
      "min": 0.669,
      "max": 0.752,
      "span": 0.08299999999999996,
      "midrange": 0.7105,
      "straddles_tau": false
    },
    {
      "group_id": "r180",
      "scores": [
        0.116,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.116,
      "span": 0.116,
      "midrange": 0.058,
      "straddles_tau": false
    },
    {
      "group_id": "r181",
      "scores": [
        0.617,
        0.678,
        0.704
      ],
      "n": 3,
      "min": 0.617,
      "max": 0.704,
      "span": 0.08699999999999997,
      "midrange": 0.6605,
      "straddles_tau": false
    },
    {
      "group_id": "r182",
      "scores": [
        0.322,
        0.496,
        0.261
      ],
      "n": 3,
      "min": 0.261,
      "max": 0.496,
      "span": 0.235,
      "midrange": 0.3785,
      "straddles_tau": false
    },
    {
      "group_id": "r183",
      "scores": [
        0.636,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.636,
      "span": 0.636,
      "midrange": 0.318,
      "straddles_tau": true
    },
    {
      "group_id": "r184",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r185",
      "scores": [
        0.673,
        0.718,
        0.673
      ],
      "n": 3,
      "min": 0.673,
      "max": 0.718,
      "span": 0.04499999999999993,
      "midrange": 0.6955,
      "straddles_tau": false
    },
    {
      "group_id": "r186",
      "scores": [
        0.391,
        0.654,
        0.718
      ],
      "n": 3,
      "min": 0.391,
      "max": 0.718,
      "span": 0.32699999999999996,
      "midrange": 0.5545,
      "straddles_tau": true
    },
    {
      "group_id": "r187",
      "scores": [
        0.557,
        0.939,
        0.409
      ],
      "n": 3,
      "min": 0.409,
      "max": 0.939,
      "span": 0.53,
      "midrange": 0.6739999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r188",
      "scores": [
        0.235,
        0.409,
        0.617
      ],
      "n": 3,
      "min": 0.235,
      "max": 0.617,
      "span": 0.382,
      "midrange": 0.426,
      "straddles_tau": true
    },
    {
      "group_id": "r189",
      "scores": [
        0.5,
        1.0,
        1.0
      ],
      "n": 3,
      "min": 0.5,
      "max": 1.0,
      "span": 0.5,
      "midrange": 0.75,
      "straddles_tau": true
    },
    {
      "group_id": "r190",
      "scores": [
        0.656,
        0.945,
        1.0
      ],
      "n": 3,
      "min": 0.656,
      "max": 1.0,
      "span": 0.344,
      "midrange": 0.8280000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r191",
      "scores": [
        0.336,
        1.0,
        1.0
      ],
      "n": 3,
      "min": 0.336,
      "max": 1.0,
      "span": 0.6639999999999999,
      "midrange": 0.668,
      "straddles_tau": true
    },
    {
      "group_id": "r192",
      "scores": [
        0.412,
        0.0,
        0.924
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.924,
      "span": 0.924,
      "midrange": 0.462,
      "straddles_tau": true
    },
    {
      "group_id": "r193",
      "scores": [
        0.674,
        0.948
      ],
      "n": 2,
      "min": 0.674,
      "max": 0.948,
      "span": 0.2739999999999999,
      "midrange": 0.8109999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r194",
      "scores": [
        0.222,
        0.0
      ],
      "n": 2,
      "min": 0.0,
      "max": 0.222,
      "span": 0.222,
      "midrange": 0.111,
      "straddles_tau": false
    },
    {
      "group_id": "r195",
      "scores": [
        0.588,
        0.588,
        0.588
      ],
      "n": 3,
      "min": 0.588,
      "max": 0.588,
      "span": 0.0,
      "midrange": 0.588,
      "straddles_tau": false
    },
    {
      "group_id": "r196",
      "scores": [
        0.325,
        0.202,
        0.289
      ],
      "n": 3,
      "min": 0.202,
      "max": 0.325,
      "span": 0.123,
      "midrange": 0.2635,
      "straddles_tau": false
    },
    {
      "group_id": "r197",
      "scores": [
        0.204,
        0.306,
        0.102
      ],
      "n": 3,
      "min": 0.102,
      "max": 0.306,
      "span": 0.20400000000000001,
      "midrange": 0.204,
      "straddles_tau": false
    },
    {
      "group_id": "r198",
      "scores": [
        0.449,
        0.306,
        0.306
      ],
      "n": 3,
      "min": 0.306,
      "max": 0.449,
      "span": 0.14300000000000002,
      "midrange": 0.3775,
      "straddles_tau": false
    },
    {
      "group_id": "r199",
      "scores": [
        0.78,
        0.626,
        0.736
      ],
      "n": 3,
      "min": 0.626,
      "max": 0.78,
      "span": 0.15400000000000003,
      "midrange": 0.7030000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r200",
      "scores": [
        0.78,
        0.593
      ],
      "n": 2,
      "min": 0.593,
      "max": 0.78,
      "span": 0.18700000000000006,
      "midrange": 0.6865,
      "straddles_tau": false
    },
    {
      "group_id": "r201",
      "scores": [
        0.681,
        0.732,
        0.804
      ],
      "n": 3,
      "min": 0.681,
      "max": 0.804,
      "span": 0.123,
      "midrange": 0.7425,
      "straddles_tau": false
    },
    {
      "group_id": "r202",
      "scores": [
        0.341,
        0.464,
        0.341
      ],
      "n": 3,
      "min": 0.341,
      "max": 0.464,
      "span": 0.123,
      "midrange": 0.4025,
      "straddles_tau": false
    },
    {
      "group_id": "r203",
      "scores": [
        0.812,
        0.734,
        0.734
      ],
      "n": 3,
      "min": 0.734,
      "max": 0.812,
      "span": 0.07800000000000007,
      "midrange": 0.773,
      "straddles_tau": false
    },
    {
      "group_id": "r204",
      "scores": [
        0.758,
        0.812,
        0.758
      ],
      "n": 3,
      "min": 0.758,
      "max": 0.812,
      "span": 0.05400000000000005,
      "midrange": 0.785,
      "straddles_tau": false
    },
    {
      "group_id": "r205",
      "scores": [
        0.578,
        0.874,
        0.104
      ],
      "n": 3,
      "min": 0.104,
      "max": 0.874,
      "span": 0.77,
      "midrange": 0.489,
      "straddles_tau": true
    },
    {
      "group_id": "r206",
      "scores": [
        0.104,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.104,
      "span": 0.104,
      "midrange": 0.052,
      "straddles_tau": false
    },
    {
      "group_id": "r207",
      "scores": [
        0.748,
        0.926,
        0.852
      ],
      "n": 3,
      "min": 0.748,
      "max": 0.926,
      "span": 0.17800000000000005,
      "midrange": 0.837,
      "straddles_tau": false
    },
    {
      "group_id": "r208",
      "scores": [
        0.77,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.77,
      "span": 0.77,
      "midrange": 0.385,
      "straddles_tau": true
    },
    {
      "group_id": "r209",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r210",
      "scores": [
        0.141,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.141,
      "span": 0.141,
      "midrange": 0.0705,
      "straddles_tau": false
    },
    {
      "group_id": "r211",
      "scores": [
        0.485,
        0.152,
        0.485
      ],
      "n": 3,
      "min": 0.152,
      "max": 0.485,
      "span": 0.33299999999999996,
      "midrange": 0.3185,
      "straddles_tau": false
    },
    {
      "group_id": "r212",
      "scores": [
        0.356,
        0.561,
        0.076
      ],
      "n": 3,
      "min": 0.076,
      "max": 0.561,
      "span": 0.48500000000000004,
      "midrange": 0.3185,
      "straddles_tau": true
    },
    {
      "group_id": "r213",
      "scores": [
        0.261,
        0.401
      ],
      "n": 2,
      "min": 0.261,
      "max": 0.401,
      "span": 0.14,
      "midrange": 0.331,
      "straddles_tau": false
    },
    {
      "group_id": "r214",
      "scores": [
        0.592,
        0.451
      ],
      "n": 2,
      "min": 0.451,
      "max": 0.592,
      "span": 0.14099999999999996,
      "midrange": 0.5215,
      "straddles_tau": true
    },
    {
      "group_id": "r215",
      "scores": [
        0.916,
        1.0,
        0.873
      ],
      "n": 3,
      "min": 0.873,
      "max": 1.0,
      "span": 0.127,
      "midrange": 0.9365,
      "straddles_tau": false
    },
    {
      "group_id": "r216",
      "scores": [
        0.958,
        0.855,
        0.59
      ],
      "n": 3,
      "min": 0.59,
      "max": 0.958,
      "span": 0.368,
      "midrange": 0.774,
      "straddles_tau": false
    },
    {
      "group_id": "r217",
      "scores": [
        0.846,
        0.923,
        0.923
      ],
      "n": 3,
      "min": 0.846,
      "max": 0.923,
      "span": 0.07700000000000007,
      "midrange": 0.8845000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r218",
      "scores": [
        0.89,
        0.626,
        0.923
      ],
      "n": 3,
      "min": 0.626,
      "max": 0.923,
      "span": 0.29700000000000004,
      "midrange": 0.7745,
      "straddles_tau": false
    },
    {
      "group_id": "r219",
      "scores": [
        0.0,
        0.587,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.587,
      "span": 0.587,
      "midrange": 0.2935,
      "straddles_tau": true
    },
    {
      "group_id": "r220",
      "scores": [
        0.587,
        0.198,
        0.421
      ],
      "n": 3,
      "min": 0.198,
      "max": 0.587,
      "span": 0.38899999999999996,
      "midrange": 0.39249999999999996,
      "straddles_tau": true
    },
    {
      "group_id": "r221",
      "scores": [
        0.108,
        0.0,
        0.054
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.108,
      "span": 0.108,
      "midrange": 0.054,
      "straddles_tau": false
    },
    {
      "group_id": "r222",
      "scores": [
        0.131,
        0.054,
        0.362
      ],
      "n": 3,
      "min": 0.054,
      "max": 0.362,
      "span": 0.308,
      "midrange": 0.208,
      "straddles_tau": false
    },
    {
      "group_id": "r223",
      "scores": [
        0.137,
        0.137,
        0.976
      ],
      "n": 3,
      "min": 0.137,
      "max": 0.976,
      "span": 0.839,
      "midrange": 0.5565,
      "straddles_tau": true
    },
    {
      "group_id": "r224",
      "scores": [
        0.435,
        0.218,
        0.137
      ],
      "n": 3,
      "min": 0.137,
      "max": 0.435,
      "span": 0.298,
      "midrange": 0.28600000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r225",
      "scores": [
        0.656,
        0.578,
        0.711
      ],
      "n": 3,
      "min": 0.578,
      "max": 0.711,
      "span": 0.133,
      "midrange": 0.6445,
      "straddles_tau": false
    },
    {
      "group_id": "r226",
      "scores": [
        0.367,
        0.367,
        0.289
      ],
      "n": 3,
      "min": 0.289,
      "max": 0.367,
      "span": 0.07800000000000001,
      "midrange": 0.32799999999999996,
      "straddles_tau": false
    },
    {
      "group_id": "r227",
      "scores": [
        0.644,
        0.77,
        0.422
      ],
      "n": 3,
      "min": 0.422,
      "max": 0.77,
      "span": 0.34800000000000003,
      "midrange": 0.596,
      "straddles_tau": true
    },
    {
      "group_id": "r228",
      "scores": [
        0.496,
        0.548,
        0.548
      ],
      "n": 3,
      "min": 0.496,
      "max": 0.548,
      "span": 0.052000000000000046,
      "midrange": 0.522,
      "straddles_tau": false
    },
    {
      "group_id": "r229",
      "scores": [
        0.407,
        0.492,
        0.492
      ],
      "n": 3,
      "min": 0.407,
      "max": 0.492,
      "span": 0.08500000000000002,
      "midrange": 0.4495,
      "straddles_tau": false
    },
    {
      "group_id": "r230",
      "scores": [
        0.492,
        0.288,
        0.169
      ],
      "n": 3,
      "min": 0.169,
      "max": 0.492,
      "span": 0.32299999999999995,
      "midrange": 0.3305,
      "straddles_tau": false
    },
    {
      "group_id": "r231",
      "scores": [
        0.579,
        0.579,
        0.661
      ],
      "n": 3,
      "min": 0.579,
      "max": 0.661,
      "span": 0.08200000000000007,
      "midrange": 0.62,
      "straddles_tau": false
    },
    {
      "group_id": "r232",
      "scores": [
        0.413,
        0.388,
        0.413
      ],
      "n": 3,
      "min": 0.388,
      "max": 0.413,
      "span": 0.024999999999999967,
      "midrange": 0.40049999999999997,
      "straddles_tau": false
    },
    {
      "group_id": "r233",
      "scores": [
        0.577,
        0.577,
        0.577
      ],
      "n": 3,
      "min": 0.577,
      "max": 0.577,
      "span": 0.0,
      "midrange": 0.577,
      "straddles_tau": false
    },
    {
      "group_id": "r234",
      "scores": [
        0.333,
        0.243,
        0.333
      ],
      "n": 3,
      "min": 0.243,
      "max": 0.333,
      "span": 0.09000000000000002,
      "midrange": 0.28800000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r235",
      "scores": [
        0.604,
        0.694,
        0.514
      ],
      "n": 3,
      "min": 0.514,
      "max": 0.694,
      "span": 0.17999999999999994,
      "midrange": 0.604,
      "straddles_tau": true
    },
    {
      "group_id": "r236",
      "scores": [
        0.243,
        0.423,
        0.18
      ],
      "n": 3,
      "min": 0.18,
      "max": 0.423,
      "span": 0.243,
      "midrange": 0.3015,
      "straddles_tau": false
    },
    {
      "group_id": "r237",
      "scores": [
        0.69,
        0.57,
        0.5
      ],
      "n": 3,
      "min": 0.5,
      "max": 0.69,
      "span": 0.18999999999999995,
      "midrange": 0.595,
      "straddles_tau": true
    },
    {
      "group_id": "r238",
      "scores": [
        0.31,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.31,
      "span": 0.31,
      "midrange": 0.155,
      "straddles_tau": false
    },
    {
      "group_id": "r239",
      "scores": [
        0.48,
        0.48
      ],
      "n": 2,
      "min": 0.48,
      "max": 0.48,
      "span": 0.0,
      "midrange": 0.48,
      "straddles_tau": false
    },
    {
      "group_id": "r240",
      "scores": [
        0.615,
        0.615
      ],
      "n": 2,
      "min": 0.615,
      "max": 0.615,
      "span": 0.0,
      "midrange": 0.615,
      "straddles_tau": false
    },
    {
      "group_id": "r241",
      "scores": [
        0.856,
        0.373
      ],
      "n": 2,
      "min": 0.373,
      "max": 0.856,
      "span": 0.483,
      "midrange": 0.6145,
      "straddles_tau": true
    },
    {
      "group_id": "r242",
      "scores": [
        0.579,
        0.628,
        0.628
      ],
      "n": 3,
      "min": 0.579,
      "max": 0.628,
      "span": 0.049000000000000044,
      "midrange": 0.6034999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r243",
      "scores": [
        0.393,
        0.421,
        0.441
      ],
      "n": 3,
      "min": 0.393,
      "max": 0.441,
      "span": 0.04799999999999999,
      "midrange": 0.41700000000000004,
      "straddles_tau": false
    },
    {
      "group_id": "r244",
      "scores": [
        0.296,
        0.24,
        0.24
      ],
      "n": 3,
      "min": 0.24,
      "max": 0.296,
      "span": 0.055999999999999994,
      "midrange": 0.268,
      "straddles_tau": false
    },
    {
      "group_id": "r245",
      "scores": [
        0.624,
        0.568,
        0.784
      ],
      "n": 3,
      "min": 0.568,
      "max": 0.784,
      "span": 0.21600000000000008,
      "midrange": 0.6759999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r246",
      "scores": [
        0.28,
        0.129
      ],
      "n": 2,
      "min": 0.129,
      "max": 0.28,
      "span": 0.15100000000000002,
      "midrange": 0.20450000000000002,
      "straddles_tau": false
    },
    {
      "group_id": "r247",
      "scores": [
        0.258,
        0.28
      ],
      "n": 2,
      "min": 0.258,
      "max": 0.28,
      "span": 0.02200000000000002,
      "midrange": 0.269,
      "straddles_tau": false
    },
    {
      "group_id": "r248",
      "scores": [
        0.568,
        0.627,
        0.653
      ],
      "n": 3,
      "min": 0.568,
      "max": 0.653,
      "span": 0.08500000000000008,
      "midrange": 0.6105,
      "straddles_tau": false
    },
    {
      "group_id": "r249",
      "scores": [
        0.144,
        0.229,
        0.458
      ],
      "n": 3,
      "min": 0.144,
      "max": 0.458,
      "span": 0.31400000000000006,
      "midrange": 0.301,
      "straddles_tau": false
    },
    {
      "group_id": "r250",
      "scores": [
        0.644,
        0.496,
        0.57
      ],
      "n": 3,
      "min": 0.496,
      "max": 0.644,
      "span": 0.14800000000000002,
      "midrange": 0.5700000000000001,
      "straddles_tau": true
    },
    {
      "group_id": "r251",
      "scores": [
        0.222,
        0.222,
        0.37
      ],
      "n": 3,
      "min": 0.222,
      "max": 0.37,
      "span": 0.148,
      "midrange": 0.296,
      "straddles_tau": false
    },
    {
      "group_id": "r252",
      "scores": [
        0.496,
        0.57,
        0.622
      ],
      "n": 3,
      "min": 0.496,
      "max": 0.622,
      "span": 0.126,
      "midrange": 0.5589999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r253",
      "scores": [
        0.222,
        0.222,
        0.348
      ],
      "n": 3,
      "min": 0.222,
      "max": 0.348,
      "span": 0.12599999999999997,
      "midrange": 0.285,
      "straddles_tau": false
    },
    {
      "group_id": "r254",
      "scores": [
        0.617,
        0.53,
        0.913
      ],
      "n": 3,
      "min": 0.53,
      "max": 0.913,
      "span": 0.383,
      "midrange": 0.7215,
      "straddles_tau": true
    },
    {
      "group_id": "r255",
      "scores": [
        0.0,
        0.174,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.174,
      "span": 0.174,
      "midrange": 0.087,
      "straddles_tau": false
    },
    {
      "group_id": "r256",
      "scores": [
        0.582,
        1.0,
        0.721
      ],
      "n": 3,
      "min": 0.582,
      "max": 1.0,
      "span": 0.41800000000000004,
      "midrange": 0.7909999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r257",
      "scores": [
        0.221,
        0.164,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.221,
      "span": 0.221,
      "midrange": 0.1105,
      "straddles_tau": false
    },
    {
      "group_id": "r258",
      "scores": [
        0.578,
        0.555,
        0.477
      ],
      "n": 3,
      "min": 0.477,
      "max": 0.578,
      "span": 0.10099999999999998,
      "midrange": 0.5275,
      "straddles_tau": true
    },
    {
      "group_id": "r259",
      "scores": [
        0.188,
        0.133,
        0.078
      ],
      "n": 3,
      "min": 0.078,
      "max": 0.188,
      "span": 0.11,
      "midrange": 0.133,
      "straddles_tau": false
    },
    {
      "group_id": "r260",
      "scores": [
        0.678,
        0.765,
        0.617
      ],
      "n": 3,
      "min": 0.617,
      "max": 0.765,
      "span": 0.14800000000000002,
      "midrange": 0.6910000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r261",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r262",
      "scores": [
        0.605,
        0.713,
        0.605
      ],
      "n": 3,
      "min": 0.605,
      "max": 0.713,
      "span": 0.10799999999999998,
      "midrange": 0.659,
      "straddles_tau": false
    },
    {
      "group_id": "r263",
      "scores": [
        0.372,
        0.419,
        0.132
      ],
      "n": 3,
      "min": 0.132,
      "max": 0.419,
      "span": 0.287,
      "midrange": 0.27549999999999997,
      "straddles_tau": false
    },
    {
      "group_id": "r264",
      "scores": [
        0.582,
        0.918,
        1.0
      ],
      "n": 3,
      "min": 0.582,
      "max": 1.0,
      "span": 0.41800000000000004,
      "midrange": 0.7909999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r265",
      "scores": [
        0.115,
        0.057,
        0.139
      ],
      "n": 3,
      "min": 0.057,
      "max": 0.139,
      "span": 0.08200000000000002,
      "midrange": 0.098,
      "straddles_tau": false
    },
    {
      "group_id": "r266",
      "scores": [
        0.087,
        0.383,
        0.087
      ],
      "n": 3,
      "min": 0.087,
      "max": 0.383,
      "span": 0.29600000000000004,
      "midrange": 0.235,
      "straddles_tau": false
    },
    {
      "group_id": "r267",
      "scores": [
        0.148,
        0.148,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.148,
      "span": 0.148,
      "midrange": 0.074,
      "straddles_tau": false
    },
    {
      "group_id": "r268",
      "scores": [
        0.84,
        0.76,
        0.84
      ],
      "n": 3,
      "min": 0.76,
      "max": 0.84,
      "span": 0.07999999999999996,
      "midrange": 0.8,
      "straddles_tau": false
    },
    {
      "group_id": "r269",
      "scores": [
        0.864,
        0.704,
        0.648
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.864,
      "span": 0.21599999999999997,
      "midrange": 0.756,
      "straddles_tau": false
    },
    {
      "group_id": "r270",
      "scores": [
        0.579,
        0.676,
        0.793
      ],
      "n": 3,
      "min": 0.579,
      "max": 0.793,
      "span": 0.21400000000000008,
      "midrange": 0.6859999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r271",
      "scores": [
        0.303,
        0.421,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.421,
      "span": 0.421,
      "midrange": 0.2105,
      "straddles_tau": false
    },
    {
      "group_id": "r272",
      "scores": [
        0.609,
        0.732,
        0.536
      ],
      "n": 3,
      "min": 0.536,
      "max": 0.732,
      "span": 0.19599999999999995,
      "midrange": 0.634,
      "straddles_tau": true
    },
    {
      "group_id": "r273",
      "scores": [
        0.072,
        0.0,
        0.072
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.072,
      "span": 0.072,
      "midrange": 0.036,
      "straddles_tau": false
    },
    {
      "group_id": "r274",
      "scores": [
        0.565,
        0.511,
        0.412
      ],
      "n": 3,
      "min": 0.412,
      "max": 0.565,
      "span": 0.15299999999999997,
      "midrange": 0.48849999999999993,
      "straddles_tau": true
    },
    {
      "group_id": "r275",
      "scores": [
        0.0,
        0.0,
        0.0
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.0,
      "span": 0.0,
      "midrange": 0.0,
      "straddles_tau": false
    },
    {
      "group_id": "r276",
      "scores": [
        0.552,
        0.836,
        0.776
      ],
      "n": 3,
      "min": 0.552,
      "max": 0.836,
      "span": 0.2839999999999999,
      "midrange": 0.694,
      "straddles_tau": false
    },
    {
      "group_id": "r277",
      "scores": [
        0.733,
        0.388,
        0.327
      ],
      "n": 3,
      "min": 0.327,
      "max": 0.733,
      "span": 0.40599999999999997,
      "midrange": 0.53,
      "straddles_tau": true
    },
    {
      "group_id": "r278",
      "scores": [
        0.617,
        0.322
      ],
      "n": 2,
      "min": 0.322,
      "max": 0.617,
      "span": 0.295,
      "midrange": 0.46950000000000003,
      "straddles_tau": true
    },
    {
      "group_id": "r279",
      "scores": [
        0.356,
        0.333
      ],
      "n": 2,
      "min": 0.333,
      "max": 0.356,
      "span": 0.022999999999999965,
      "midrange": 0.34450000000000003,
      "straddles_tau": false
    },
    {
      "group_id": "r280",
      "scores": [
        0.614,
        0.462
      ],
      "n": 2,
      "min": 0.462,
      "max": 0.614,
      "span": 0.15199999999999997,
      "midrange": 0.538,
      "straddles_tau": true
    },
    {
      "group_id": "r281",
      "scores": [
        0.604,
        0.604,
        0.667
      ],
      "n": 3,
      "min": 0.604,
      "max": 0.667,
      "span": 0.06300000000000006,
      "midrange": 0.6355,
      "straddles_tau": false
    },
    {
      "group_id": "r282",
      "scores": [
        0.09,
        0.09,
        0.09
      ],
      "n": 3,
      "min": 0.09,
      "max": 0.09,
      "span": 0.0,
      "midrange": 0.09,
      "straddles_tau": false
    },
    {
      "group_id": "r283",
      "scores": [
        0.561,
        0.561,
        0.561
      ],
      "n": 3,
      "min": 0.561,
      "max": 0.561,
      "span": 0.0,
      "midrange": 0.561,
      "straddles_tau": false
    },
    {
      "group_id": "r284",
      "scores": [
        0.053,
        0.258,
        0.485
      ],
      "n": 3,
      "min": 0.053,
      "max": 0.485,
      "span": 0.432,
      "midrange": 0.269,
      "straddles_tau": false
    },
    {
      "group_id": "r285",
      "scores": [
        0.583,
        0.614,
        0.765
      ],
      "n": 3,
      "min": 0.583,
      "max": 0.765,
      "span": 0.18200000000000005,
      "midrange": 0.6739999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r286",
      "scores": [
        0.667,
        0.689,
        0.947
      ],
      "n": 3,
      "min": 0.667,
      "max": 0.947,
      "span": 0.2799999999999999,
      "midrange": 0.8069999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r287",
      "scores": [
        0.274,
        0.074,
        0.074
      ],
      "n": 3,
      "min": 0.074,
      "max": 0.274,
      "span": 0.2,
      "midrange": 0.17400000000000002,
      "straddles_tau": false
    },
    {
      "group_id": "r288",
      "scores": [
        0.2,
        0.304,
        0.126
      ],
      "n": 3,
      "min": 0.126,
      "max": 0.304,
      "span": 0.178,
      "midrange": 0.215,
      "straddles_tau": false
    },
    {
      "group_id": "r289",
      "scores": [
        0.649,
        0.649,
        0.737
      ],
      "n": 3,
      "min": 0.649,
      "max": 0.737,
      "span": 0.08799999999999997,
      "midrange": 0.6930000000000001,
      "straddles_tau": false
    },
    {
      "group_id": "r290",
      "scores": [
        0.386,
        0.561,
        0.175
      ],
      "n": 3,
      "min": 0.175,
      "max": 0.561,
      "span": 0.38600000000000007,
      "midrange": 0.368,
      "straddles_tau": true
    },
    {
      "group_id": "r291",
      "scores": [
        0.568,
        0.587,
        0.523
      ],
      "n": 3,
      "min": 0.523,
      "max": 0.587,
      "span": 0.06399999999999995,
      "midrange": 0.5549999999999999,
      "straddles_tau": true
    },
    {
      "group_id": "r292",
      "scores": [
        0.542,
        0.632,
        0.613
      ],
      "n": 3,
      "min": 0.542,
      "max": 0.632,
      "span": 0.08999999999999997,
      "midrange": 0.587,
      "straddles_tau": true
    },
    {
      "group_id": "r293",
      "scores": [
        0.413,
        0.503,
        0.284
      ],
      "n": 3,
      "min": 0.284,
      "max": 0.503,
      "span": 0.21900000000000003,
      "midrange": 0.39349999999999996,
      "straddles_tau": false
    },
    {
      "group_id": "r294",
      "scores": [
        0.503,
        0.587,
        0.806
      ],
      "n": 3,
      "min": 0.503,
      "max": 0.806,
      "span": 0.30300000000000005,
      "midrange": 0.6545000000000001,
      "straddles_tau": true
    },
    {
      "group_id": "r295",
      "scores": [
        0.0,
        0.284,
        0.432
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.432,
      "span": 0.432,
      "midrange": 0.216,
      "straddles_tau": false
    },
    {
      "group_id": "r296",
      "scores": [
        0.105,
        0.0,
        0.179
      ],
      "n": 3,
      "min": 0.0,
      "max": 0.179,
      "span": 0.179,
      "midrange": 0.0895,
      "straddles_tau": false
    },
    {
      "group_id": "r297",
      "scores": [
        0.648,
        0.672,
        0.728
      ],
      "n": 3,
      "min": 0.648,
      "max": 0.728,
      "span": 0.07999999999999996,
      "midrange": 0.688,
      "straddles_tau": false
    },
    {
      "group_id": "r298",
      "scores": [
        0.648,
        0.592,
        0.728
      ],
      "n": 3,
      "min": 0.592,
      "max": 0.728,
      "span": 0.136,
      "midrange": 0.6599999999999999,
      "straddles_tau": false
    },
    {
      "group_id": "r299",
      "scores": [
        0.57,
        0.521
      ],
      "n": 2,
      "min": 0.521,
      "max": 0.57,
      "span": 0.04899999999999993,
      "midrange": 0.5455,
      "straddles_tau": true
    },
    {
      "group_id": "r300",
      "scores": [
        0.641,
        0.641
      ],
      "n": 2,
      "min": 0.641,
      "max": 0.641,
      "span": 0.0,
      "midrange": 0.641,
      "straddles_tau": false
    },
    {
      "group_id": "r301",
      "scores": [
        0.695,
        0.771,
        0.771
      ],
      "n": 3,
      "min": 0.695,
      "max": 0.771,
      "span": 0.07600000000000007,
      "midrange": 0.733,
      "straddles_tau": false
    },
    {
      "group_id": "r302",
      "scores": [
        0.206,
        0.153,
        0.206
      ],
      "n": 3,
      "min": 0.153,
      "max": 0.206,
      "span": 0.05299999999999999,
      "midrange": 0.1795,
      "straddles_tau": false
    },
    {
      "group_id": "r303",
      "scores": [
        1.0,
        0.75
      ],
      "n": 2,
      "min": 0.75,
      "max": 1.0,
      "span": 0.25,
      "midrange": 0.875,
      "straddles_tau": false
    },
    {
      "group_id": "r304",
      "scores": [
        0.738,
        0.596
      ],
      "n": 2,
      "min": 0.596,
      "max": 0.738,
      "span": 0.14200000000000002,
      "midrange": 0.667,
      "straddles_tau": false
    }
  ],
  "identity_note": "Anonymous plotting groups; no item, run, solver, or source-name mapping is included."
}


==> anc/selection-functionals/reproduce.py <==
#!/usr/bin/env python3
"""Inspect retained files by default; recomputation requires --recompute."""
import argparse, hashlib, json
from pathlib import Path
ROOT=Path(__file__).resolve().parent

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--recompute', action='store_true', help='Explicitly recompute the retained finite-record analysis, without new observations')
    args=parser.parse_args()
    manifest=json.loads((ROOT/'package-manifest.json').read_text())
    for name,pin in manifest['files'].items():
        path=(ROOT/name).resolve()
        if not path.is_relative_to(ROOT) or not path.is_file():
            raise ValueError('Package file unavailable')
        raw=path.read_bytes()
        if hashlib.sha256(raw).hexdigest()!=pin['sha256'] or len(raw)!=pin['bytes']:
            raise ValueError('Package file changed')
    if args.recompute:
        import analysis_core as core
        stored=json.loads((ROOT/'selection-functionals.results.json').read_text())
        from decimal import Decimal
        source=json.loads((ROOT/'q0-anonymous-plot-data.json').read_text(), parse_float=Decimal)
        computed=json.loads(json.dumps(core.q0_analysis(source), default=core.encode))
        expected=stored['selection']
        if computed != expected:
            raise ValueError('Recomputed analysis differs from the retained result')
        print('Retained finite-record analysis reproduced; no new observations or model calls.')
    else:
        print('Retained package integrity inspected; scientific analysis was not recomputed.')
    return 0

if __name__=='__main__':
    try:
        raise SystemExit(main())
    except (OSError, ValueError, KeyError, TypeError):
        print('Package check did not complete; inspect local files and README.')
        raise SystemExit(1)


==> anc/selection-functionals/selection-functionals.results.json <==
{
  "schema": "aab-retained-selection-functionals-reader/v1",
  "scope": "Exact retained scientific subtree; no new measurements or recomputation during packaging",
  "source_provenance": {
    "original_result_sha256": "537583fc30d8514779b4323801e035dffaa292ecc4d829129920c4034a86fb0b",
    "original_section_pointer": "/selection",
    "original_section_lexeme_sha256": "3d1b0ca89761fbd9d99254d89ac4f5d2b28e73f4a1abf2399540a2d77cc8f6f9",
    "original_code_sha256": "6c15591bf40ce660e555a4ef36d045f688be12107e5eab11bc82cd5d65188e11",
    "adopted_manuscript_sha256": "732e875414ddf68b0e60d6e87a74b4cc8c9b2ab7f5cac5a6ea4bc114e7cde38b"
  },
  "selection": {
    "unit": "anonymous retained score group, not verified same-version task",
    "tau": {
      "fraction": "11/20",
      "value": 0.55
    },
    "identity_note": "Anonymous plotting groups; no item, run, solver, or source-name mapping is included.",
    "selection_model": "independent uniform empirical indices WITH replacement; exact enumeration, not generated observations",
    "groups_dropped": 0,
    "new_measurements": 0,
    "overall": {
      "groups": 305,
      "retained_measurements": 876,
      "range": {
        "n": 305,
        "mean": {
          "fraction": "58847/305000",
          "value": 0.19294098360655737
        },
        "median": {
          "fraction": "37/250",
          "value": 0.148
        },
        "min": {
          "fraction": "0",
          "value": 0.0
        },
        "max": {
          "fraction": "1",
          "value": 1.0
        }
      },
      "empirical_two_draw_decrement": {
        "n": 305,
        "mean": {
          "fraction": "238373/5490000",
          "value": 0.04341948998178506
        },
        "median": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "min": {
          "fraction": "0",
          "value": 0.0
        },
        "max": {
          "fraction": "2/9",
          "value": 0.2222222222222222
        }
      },
      "observed_mean_minus_minimum": {
        "n": 305,
        "mean": {
          "fraction": "3677/38125",
          "value": 0.09644590163934426
        },
        "median": {
          "fraction": "53/750",
          "value": 0.07066666666666667
        },
        "min": {
          "fraction": "0",
          "value": 0.0
        },
        "max": {
          "fraction": "1939/3000",
          "value": 0.6463333333333333
        }
      },
      "minimum_at_most_tau": 192,
      "mean_at_most_tau": 160,
      "min_mean_threshold_disagreement": 32,
      "extrema_only_disagreement_lower": 16,
      "extrema_only_disagreement_upper": 44,
      "range_crosses_tau": 73
    },
    "by_n": {
      "2": {
        "groups": 39,
        "retained_measurements": 78,
        "range": {
          "n": 39,
          "mean": {
            "fraction": "199/1300",
            "value": 0.15307692307692308
          },
          "median": {
            "fraction": "141/1000",
            "value": 0.141
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "63/125",
            "value": 0.504
          }
        },
        "empirical_two_draw_decrement": {
          "n": 39,
          "mean": {
            "fraction": "199/5200",
            "value": 0.03826923076923077
          },
          "median": {
            "fraction": "141/4000",
            "value": 0.03525
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "63/500",
            "value": 0.126
          }
        },
        "observed_mean_minus_minimum": {
          "n": 39,
          "mean": {
            "fraction": "199/2600",
            "value": 0.07653846153846154
          },
          "median": {
            "fraction": "141/2000",
            "value": 0.0705
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "63/250",
            "value": 0.252
          }
        },
        "minimum_at_most_tau": 25,
        "mean_at_most_tau": 23,
        "min_mean_threshold_disagreement": 2,
        "extrema_only_disagreement_lower": 2,
        "extrema_only_disagreement_upper": 2,
        "range_crosses_tau": 9
      },
      "3": {
        "groups": 266,
        "retained_measurements": 798,
        "range": {
          "n": 266,
          "mean": {
            "fraction": "2783/14000",
            "value": 0.1987857142857143
          },
          "median": {
            "fraction": "37/250",
            "value": 0.148
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "1",
            "value": 1.0
          }
        },
        "empirical_two_draw_decrement": {
          "n": 266,
          "mean": {
            "fraction": "2783/63000",
            "value": 0.04417460317460317
          },
          "median": {
            "fraction": "37/1125",
            "value": 0.03288888888888889
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "2/9",
            "value": 0.2222222222222222
          }
        },
        "observed_mean_minus_minimum": {
          "n": 266,
          "mean": {
            "fraction": "26431/266000",
            "value": 0.09936466165413534
          },
          "median": {
            "fraction": "17/240",
            "value": 0.07083333333333333
          },
          "min": {
            "fraction": "0",
            "value": 0.0
          },
          "max": {
            "fraction": "1939/3000",
            "value": 0.6463333333333333
          }
        },
        "minimum_at_most_tau": 167,
        "mean_at_most_tau": 137,
        "min_mean_threshold_disagreement": 30,
        "extrema_only_disagreement_lower": 14,
        "extrema_only_disagreement_upper": 42,
        "range_crosses_tau": 64
      }
    },
    "rows": [
      {
        "group_id": "r000",
        "n": 2,
        "minimum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "maximum": {
          "fraction": "211/250",
          "value": 0.844
        },
        "range": {
          "fraction": "121/500",
          "value": 0.242
        },
        "mean": {
          "fraction": "723/1000",
          "value": 0.723
        },
        "empirical_two_draw_minimum": {
          "fraction": "53/80",
          "value": 0.6625
        },
        "empirical_two_draw_decrement": {
          "fraction": "121/2000",
          "value": 0.0605
        },
        "observed_mean_minus_minimum": {
          "fraction": "121/1000",
          "value": 0.121
        },
        "mean_from_extrema_lower": {
          "fraction": "723/1000",
          "value": 0.723
        },
        "mean_from_extrema_upper": {
          "fraction": "723/1000",
          "value": 0.723
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r001",
        "n": 2,
        "minimum": {
          "fraction": "43/125",
          "value": 0.344
        },
        "maximum": {
          "fraction": "711/1000",
          "value": 0.711
        },
        "range": {
          "fraction": "367/1000",
          "value": 0.367
        },
        "mean": {
          "fraction": "211/400",
          "value": 0.5275
        },
        "empirical_two_draw_minimum": {
          "fraction": "1743/4000",
          "value": 0.43575
        },
        "empirical_two_draw_decrement": {
          "fraction": "367/4000",
          "value": 0.09175
        },
        "observed_mean_minus_minimum": {
          "fraction": "367/2000",
          "value": 0.1835
        },
        "mean_from_extrema_lower": {
          "fraction": "211/400",
          "value": 0.5275
        },
        "mean_from_extrema_upper": {
          "fraction": "211/400",
          "value": 0.5275
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r002",
        "n": 3,
        "minimum": {
          "fraction": "53/125",
          "value": 0.424
        },
        "maximum": {
          "fraction": "737/1000",
          "value": 0.737
        },
        "range": {
          "fraction": "313/1000",
          "value": 0.313
        },
        "mean": {
          "fraction": "907/1500",
          "value": 0.6046666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "602/1125",
          "value": 0.5351111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "313/4500",
          "value": 0.06955555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "271/1500",
          "value": 0.18066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "317/600",
          "value": 0.5283333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "949/1500",
          "value": 0.6326666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r003",
        "n": 3,
        "minimum": {
          "fraction": "127/500",
          "value": 0.254
        },
        "maximum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "range": {
          "fraction": "339/1000",
          "value": 0.339
        },
        "mean": {
          "fraction": "83/200",
          "value": 0.415
        },
        "empirical_two_draw_minimum": {
          "fraction": "1019/3000",
          "value": 0.3396666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "113/1500",
          "value": 0.07533333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "161/1000",
          "value": 0.161
        },
        "mean_from_extrema_lower": {
          "fraction": "367/1000",
          "value": 0.367
        },
        "mean_from_extrema_upper": {
          "fraction": "12/25",
          "value": 0.48
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r004",
        "n": 2,
        "minimum": {
          "fraction": "129/1000",
          "value": 0.129
        },
        "maximum": {
          "fraction": "439/1000",
          "value": 0.439
        },
        "range": {
          "fraction": "31/100",
          "value": 0.31
        },
        "mean": {
          "fraction": "71/250",
          "value": 0.284
        },
        "empirical_two_draw_minimum": {
          "fraction": "413/2000",
          "value": 0.2065
        },
        "empirical_two_draw_decrement": {
          "fraction": "31/400",
          "value": 0.0775
        },
        "observed_mean_minus_minimum": {
          "fraction": "31/200",
          "value": 0.155
        },
        "mean_from_extrema_lower": {
          "fraction": "71/250",
          "value": 0.284
        },
        "mean_from_extrema_upper": {
          "fraction": "71/250",
          "value": 0.284
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r005",
        "n": 2,
        "minimum": {
          "fraction": "591/1000",
          "value": 0.591
        },
        "maximum": {
          "fraction": "161/250",
          "value": 0.644
        },
        "range": {
          "fraction": "53/1000",
          "value": 0.053
        },
        "mean": {
          "fraction": "247/400",
          "value": 0.6175
        },
        "empirical_two_draw_minimum": {
          "fraction": "2417/4000",
          "value": 0.60425
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/4000",
          "value": 0.01325
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/2000",
          "value": 0.0265
        },
        "mean_from_extrema_lower": {
          "fraction": "247/400",
          "value": 0.6175
        },
        "mean_from_extrema_upper": {
          "fraction": "247/400",
          "value": 0.6175
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r006",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "81/125",
          "value": 0.648
        },
        "mean_from_extrema_upper": {
          "fraction": "81/125",
          "value": 0.648
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r007",
        "n": 3,
        "minimum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "maximum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "2/25",
          "value": 0.08
        },
        "empirical_two_draw_minimum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean_from_extrema_upper": {
          "fraction": "2/25",
          "value": 0.08
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r008",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "81/125",
          "value": 0.648
        },
        "mean_from_extrema_upper": {
          "fraction": "81/125",
          "value": 0.648
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r009",
        "n": 3,
        "minimum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "maximum": {
          "fraction": "4/25",
          "value": 0.16
        },
        "range": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean": {
          "fraction": "8/75",
          "value": 0.10666666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "4/45",
          "value": 0.08888888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/225",
          "value": 0.017777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "2/75",
          "value": 0.02666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "8/75",
          "value": 0.10666666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2/15",
          "value": 0.13333333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r010",
        "n": 2,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "81/125",
          "value": 0.648
        },
        "mean_from_extrema_upper": {
          "fraction": "81/125",
          "value": 0.648
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r011",
        "n": 2,
        "minimum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "maximum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "2/25",
          "value": 0.08
        },
        "empirical_two_draw_minimum": {
          "fraction": "2/25",
          "value": 0.08
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean_from_extrema_upper": {
          "fraction": "2/25",
          "value": 0.08
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r012",
        "n": 3,
        "minimum": {
          "fraction": "681/1000",
          "value": 0.681
        },
        "maximum": {
          "fraction": "787/1000",
          "value": 0.787
        },
        "range": {
          "fraction": "53/500",
          "value": 0.106
        },
        "mean": {
          "fraction": "451/600",
          "value": 0.7516666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6553/9000",
          "value": 0.7281111111111112
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/2250",
          "value": 0.023555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/750",
          "value": 0.07066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2149/3000",
          "value": 0.7163333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "451/600",
          "value": 0.7516666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r013",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "51/200",
          "value": 0.255
        },
        "range": {
          "fraction": "51/200",
          "value": 0.255
        },
        "mean": {
          "fraction": "17/100",
          "value": 0.17
        },
        "empirical_two_draw_minimum": {
          "fraction": "17/150",
          "value": 0.11333333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/300",
          "value": 0.056666666666666664
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/100",
          "value": 0.17
        },
        "mean_from_extrema_lower": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean_from_extrema_upper": {
          "fraction": "17/100",
          "value": 0.17
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r014",
        "n": 3,
        "minimum": {
          "fraction": "287/500",
          "value": 0.574
        },
        "maximum": {
          "fraction": "447/500",
          "value": 0.894
        },
        "range": {
          "fraction": "8/25",
          "value": 0.32
        },
        "mean": {
          "fraction": "451/600",
          "value": 0.7516666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "49/72",
          "value": 0.6805555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "16/225",
          "value": 0.07111111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "533/3000",
          "value": 0.17766666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1021/1500",
          "value": 0.6806666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "1181/1500",
          "value": 0.7873333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r015",
        "n": 3,
        "minimum": {
          "fraction": "287/1000",
          "value": 0.287
        },
        "maximum": {
          "fraction": "303/500",
          "value": 0.606
        },
        "range": {
          "fraction": "319/1000",
          "value": 0.319
        },
        "mean": {
          "fraction": "251/600",
          "value": 0.41833333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "3127/9000",
          "value": 0.34744444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "319/4500",
          "value": 0.07088888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "197/1500",
          "value": 0.13133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "59/150",
          "value": 0.3933333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1499/3000",
          "value": 0.49966666666666665
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r016",
        "n": 3,
        "minimum": {
          "fraction": "559/1000",
          "value": 0.559
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "441/1000",
          "value": 0.441
        },
        "mean": {
          "fraction": "837/1000",
          "value": 0.837
        },
        "empirical_two_draw_minimum": {
          "fraction": "739/1000",
          "value": 0.739
        },
        "empirical_two_draw_decrement": {
          "fraction": "49/500",
          "value": 0.098
        },
        "observed_mean_minus_minimum": {
          "fraction": "139/500",
          "value": 0.278
        },
        "mean_from_extrema_lower": {
          "fraction": "353/500",
          "value": 0.706
        },
        "mean_from_extrema_upper": {
          "fraction": "853/1000",
          "value": 0.853
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r017",
        "n": 3,
        "minimum": {
          "fraction": "117/1000",
          "value": 0.117
        },
        "maximum": {
          "fraction": "93/250",
          "value": 0.372
        },
        "range": {
          "fraction": "51/200",
          "value": 0.255
        },
        "mean": {
          "fraction": "31/125",
          "value": 0.248
        },
        "empirical_two_draw_minimum": {
          "fraction": "287/1500",
          "value": 0.19133333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/300",
          "value": 0.056666666666666664
        },
        "observed_mean_minus_minimum": {
          "fraction": "131/1000",
          "value": 0.131
        },
        "mean_from_extrema_lower": {
          "fraction": "101/500",
          "value": 0.202
        },
        "mean_from_extrema_upper": {
          "fraction": "287/1000",
          "value": 0.287
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r018",
        "n": 3,
        "minimum": {
          "fraction": "343/1000",
          "value": 0.343
        },
        "maximum": {
          "fraction": "163/200",
          "value": 0.815
        },
        "range": {
          "fraction": "59/125",
          "value": 0.472
        },
        "mean": {
          "fraction": "531/1000",
          "value": 0.531
        },
        "empirical_two_draw_minimum": {
          "fraction": "767/1800",
          "value": 0.4261111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "118/1125",
          "value": 0.10488888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/250",
          "value": 0.188
        },
        "mean_from_extrema_lower": {
          "fraction": "1501/3000",
          "value": 0.5003333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1973/3000",
          "value": 0.6576666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r019",
        "n": 3,
        "minimum": {
          "fraction": "37/100",
          "value": 0.37
        },
        "maximum": {
          "fraction": "139/250",
          "value": 0.556
        },
        "range": {
          "fraction": "93/500",
          "value": 0.186
        },
        "mean": {
          "fraction": "727/1500",
          "value": 0.4846666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "133/300",
          "value": 0.44333333333333336
        },
        "empirical_two_draw_decrement": {
          "fraction": "31/750",
          "value": 0.04133333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "43/375",
          "value": 0.11466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "54/125",
          "value": 0.432
        },
        "mean_from_extrema_upper": {
          "fraction": "247/500",
          "value": 0.494
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r020",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "127/250",
          "value": 0.508
        },
        "range": {
          "fraction": "127/250",
          "value": 0.508
        },
        "mean": {
          "fraction": "151/500",
          "value": 0.302
        },
        "empirical_two_draw_minimum": {
          "fraction": "851/4500",
          "value": 0.18911111111111112
        },
        "empirical_two_draw_decrement": {
          "fraction": "127/1125",
          "value": 0.11288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "151/500",
          "value": 0.302
        },
        "mean_from_extrema_lower": {
          "fraction": "127/750",
          "value": 0.16933333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "127/375",
          "value": 0.33866666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r021",
        "n": 3,
        "minimum": {
          "fraction": "483/1000",
          "value": 0.483
        },
        "maximum": {
          "fraction": "627/1000",
          "value": 0.627
        },
        "range": {
          "fraction": "18/125",
          "value": 0.144
        },
        "mean": {
          "fraction": "839/1500",
          "value": 0.5593333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "791/1500",
          "value": 0.5273333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/125",
          "value": 0.032
        },
        "observed_mean_minus_minimum": {
          "fraction": "229/3000",
          "value": 0.07633333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "531/1000",
          "value": 0.531
        },
        "mean_from_extrema_upper": {
          "fraction": "579/1000",
          "value": 0.579
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r022",
        "n": 3,
        "minimum": {
          "fraction": "591/1000",
          "value": 0.591
        },
        "maximum": {
          "fraction": "307/500",
          "value": 0.614
        },
        "range": {
          "fraction": "23/1000",
          "value": 0.023
        },
        "mean": {
          "fraction": "449/750",
          "value": 0.5986666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "2671/4500",
          "value": 0.5935555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/4500",
          "value": 0.005111111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/3000",
          "value": 0.007666666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "449/750",
          "value": 0.5986666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1819/3000",
          "value": 0.6063333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r023",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "439/1000",
          "value": 0.439
        },
        "range": {
          "fraction": "439/1000",
          "value": 0.439
        },
        "mean": {
          "fraction": "1/4",
          "value": 0.25
        },
        "empirical_two_draw_minimum": {
          "fraction": "343/2250",
          "value": 0.15244444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "439/4500",
          "value": 0.09755555555555556
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/4",
          "value": 0.25
        },
        "mean_from_extrema_lower": {
          "fraction": "439/3000",
          "value": 0.14633333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "439/1500",
          "value": 0.2926666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r024",
        "n": 3,
        "minimum": {
          "fraction": "87/125",
          "value": 0.696
        },
        "maximum": {
          "fraction": "87/125",
          "value": 0.696
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "87/125",
          "value": 0.696
        },
        "empirical_two_draw_minimum": {
          "fraction": "87/125",
          "value": 0.696
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "87/125",
          "value": 0.696
        },
        "mean_from_extrema_upper": {
          "fraction": "87/125",
          "value": 0.696
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r025",
        "n": 3,
        "minimum": {
          "fraction": "38/125",
          "value": 0.304
        },
        "maximum": {
          "fraction": "183/500",
          "value": 0.366
        },
        "range": {
          "fraction": "31/500",
          "value": 0.062
        },
        "mean": {
          "fraction": "259/750",
          "value": 0.3453333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "373/1125",
          "value": 0.33155555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "31/2250",
          "value": 0.013777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "31/750",
          "value": 0.04133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "487/1500",
          "value": 0.32466666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "259/750",
          "value": 0.3453333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r026",
        "n": 3,
        "minimum": {
          "fraction": "281/500",
          "value": 0.562
        },
        "maximum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "range": {
          "fraction": "21/200",
          "value": 0.105
        },
        "mean": {
          "fraction": "79/125",
          "value": 0.632
        },
        "empirical_two_draw_minimum": {
          "fraction": "913/1500",
          "value": 0.6086666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/300",
          "value": 0.023333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/100",
          "value": 0.07
        },
        "mean_from_extrema_lower": {
          "fraction": "597/1000",
          "value": 0.597
        },
        "mean_from_extrema_upper": {
          "fraction": "79/125",
          "value": 0.632
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r027",
        "n": 3,
        "minimum": {
          "fraction": "37/200",
          "value": 0.185
        },
        "maximum": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "79/300",
          "value": 0.2633333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "1037/4500",
          "value": 0.23044444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/600",
          "value": 0.07833333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "703/3000",
          "value": 0.23433333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "851/3000",
          "value": 0.2836666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r028",
        "n": 3,
        "minimum": {
          "fraction": "457/1000",
          "value": 0.457
        },
        "maximum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "range": {
          "fraction": "21/100",
          "value": 0.21
        },
        "mean": {
          "fraction": "1729/3000",
          "value": 0.5763333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "1589/3000",
          "value": 0.5296666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/150",
          "value": 0.04666666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "179/1500",
          "value": 0.11933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "527/1000",
          "value": 0.527
        },
        "mean_from_extrema_upper": {
          "fraction": "597/1000",
          "value": 0.597
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r029",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "34/125",
          "value": 0.272
        },
        "range": {
          "fraction": "34/125",
          "value": 0.272
        },
        "mean": {
          "fraction": "79/600",
          "value": 0.13166666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "641/9000",
          "value": 0.07122222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "68/1125",
          "value": 0.060444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "79/600",
          "value": 0.13166666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "34/375",
          "value": 0.09066666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "68/375",
          "value": 0.18133333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r030",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "917/1000",
          "value": 0.917
        },
        "range": {
          "fraction": "917/1000",
          "value": 0.917
        },
        "mean": {
          "fraction": "73/125",
          "value": 0.584
        },
        "empirical_two_draw_minimum": {
          "fraction": "1711/4500",
          "value": 0.38022222222222224
        },
        "empirical_two_draw_decrement": {
          "fraction": "917/4500",
          "value": 0.20377777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "73/125",
          "value": 0.584
        },
        "mean_from_extrema_lower": {
          "fraction": "917/3000",
          "value": 0.30566666666666664
        },
        "mean_from_extrema_upper": {
          "fraction": "917/1500",
          "value": 0.6113333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r031",
        "n": 3,
        "minimum": {
          "fraction": "83/1000",
          "value": 0.083
        },
        "maximum": {
          "fraction": "31/125",
          "value": 0.248
        },
        "range": {
          "fraction": "33/200",
          "value": 0.165
        },
        "mean": {
          "fraction": "277/1500",
          "value": 0.18466666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "37/250",
          "value": 0.148
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/300",
          "value": 0.03666666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "61/600",
          "value": 0.10166666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "69/500",
          "value": 0.138
        },
        "mean_from_extrema_upper": {
          "fraction": "193/1000",
          "value": 0.193
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r032",
        "n": 3,
        "minimum": {
          "fraction": "489/1000",
          "value": 0.489
        },
        "maximum": {
          "fraction": "153/250",
          "value": 0.612
        },
        "range": {
          "fraction": "123/1000",
          "value": 0.123
        },
        "mean": {
          "fraction": "1691/3000",
          "value": 0.5636666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "1609/3000",
          "value": 0.5363333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "28/375",
          "value": 0.07466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "53/100",
          "value": 0.53
        },
        "mean_from_extrema_upper": {
          "fraction": "571/1000",
          "value": 0.571
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r033",
        "n": 3,
        "minimum": {
          "fraction": "49/200",
          "value": 0.245
        },
        "maximum": {
          "fraction": "59/200",
          "value": 0.295
        },
        "range": {
          "fraction": "1/20",
          "value": 0.05
        },
        "mean": {
          "fraction": "157/600",
          "value": 0.26166666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "451/1800",
          "value": 0.25055555555555553
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/90",
          "value": 0.011111111111111112
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/60",
          "value": 0.016666666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "157/600",
          "value": 0.26166666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "167/600",
          "value": 0.2783333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r034",
        "n": 3,
        "minimum": {
          "fraction": "609/1000",
          "value": 0.609
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "391/1000",
          "value": 0.391
        },
        "mean": {
          "fraction": "2531/3000",
          "value": 0.8436666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6811/9000",
          "value": 0.7567777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "391/4500",
          "value": 0.08688888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "88/375",
          "value": 0.23466666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "1109/1500",
          "value": 0.7393333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2609/3000",
          "value": 0.8696666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r035",
        "n": 3,
        "minimum": {
          "fraction": "789/1000",
          "value": 0.789
        },
        "maximum": {
          "fraction": "461/500",
          "value": 0.922
        },
        "range": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "mean": {
          "fraction": "511/600",
          "value": 0.8516666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "7399/9000",
          "value": 0.8221111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/4500",
          "value": 0.029555555555555557
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/750",
          "value": 0.06266666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "5/6",
          "value": 0.8333333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2633/3000",
          "value": 0.8776666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r036",
        "n": 3,
        "minimum": {
          "fraction": "331/500",
          "value": 0.662
        },
        "maximum": {
          "fraction": "331/500",
          "value": 0.662
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "331/500",
          "value": 0.662
        },
        "empirical_two_draw_minimum": {
          "fraction": "331/500",
          "value": 0.662
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "331/500",
          "value": 0.662
        },
        "mean_from_extrema_upper": {
          "fraction": "331/500",
          "value": 0.662
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r037",
        "n": 3,
        "minimum": {
          "fraction": "159/500",
          "value": 0.318
        },
        "maximum": {
          "fraction": "54/125",
          "value": 0.432
        },
        "range": {
          "fraction": "57/500",
          "value": 0.114
        },
        "mean": {
          "fraction": "581/1500",
          "value": 0.3873333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "181/500",
          "value": 0.362
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/750",
          "value": 0.025333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "26/375",
          "value": 0.06933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "89/250",
          "value": 0.356
        },
        "mean_from_extrema_upper": {
          "fraction": "197/500",
          "value": 0.394
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r038",
        "n": 3,
        "minimum": {
          "fraction": "139/500",
          "value": 0.278
        },
        "maximum": {
          "fraction": "37/100",
          "value": 0.37
        },
        "range": {
          "fraction": "23/250",
          "value": 0.092
        },
        "mean": {
          "fraction": "991/3000",
          "value": 0.3303333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2789/9000",
          "value": 0.3098888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/1125",
          "value": 0.020444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "157/3000",
          "value": 0.052333333333333336
        },
        "mean_from_extrema_lower": {
          "fraction": "463/1500",
          "value": 0.30866666666666664
        },
        "mean_from_extrema_upper": {
          "fraction": "509/1500",
          "value": 0.3393333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r039",
        "n": 3,
        "minimum": {
          "fraction": "139/500",
          "value": 0.278
        },
        "maximum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "range": {
          "fraction": "111/500",
          "value": 0.222
        },
        "mean": {
          "fraction": "44/125",
          "value": 0.352
        },
        "empirical_two_draw_minimum": {
          "fraction": "227/750",
          "value": 0.30266666666666664
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/750",
          "value": 0.04933333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/500",
          "value": 0.074
        },
        "mean_from_extrema_lower": {
          "fraction": "44/125",
          "value": 0.352
        },
        "mean_from_extrema_upper": {
          "fraction": "213/500",
          "value": 0.426
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r040",
        "n": 3,
        "minimum": {
          "fraction": "743/1000",
          "value": 0.743
        },
        "maximum": {
          "fraction": "81/100",
          "value": 0.81
        },
        "range": {
          "fraction": "67/1000",
          "value": 0.067
        },
        "mean": {
          "fraction": "581/750",
          "value": 0.7746666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "3419/4500",
          "value": 0.7597777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "67/4500",
          "value": 0.014888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/600",
          "value": 0.03166666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "287/375",
          "value": 0.7653333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2363/3000",
          "value": 0.7876666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r041",
        "n": 3,
        "minimum": {
          "fraction": "169/250",
          "value": 0.676
        },
        "maximum": {
          "fraction": "181/200",
          "value": 0.905
        },
        "range": {
          "fraction": "229/1000",
          "value": 0.229
        },
        "mean": {
          "fraction": "581/750",
          "value": 0.7746666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "3257/4500",
          "value": 0.7237777777777777
        },
        "empirical_two_draw_decrement": {
          "fraction": "229/4500",
          "value": 0.050888888888888886
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2257/3000",
          "value": 0.7523333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1243/1500",
          "value": 0.8286666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r042",
        "n": 2,
        "minimum": {
          "fraction": "113/200",
          "value": 0.565
        },
        "maximum": {
          "fraction": "309/500",
          "value": 0.618
        },
        "range": {
          "fraction": "53/1000",
          "value": 0.053
        },
        "mean": {
          "fraction": "1183/2000",
          "value": 0.5915
        },
        "empirical_two_draw_minimum": {
          "fraction": "2313/4000",
          "value": 0.57825
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/4000",
          "value": 0.01325
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/2000",
          "value": 0.0265
        },
        "mean_from_extrema_lower": {
          "fraction": "1183/2000",
          "value": 0.5915
        },
        "mean_from_extrema_upper": {
          "fraction": "1183/2000",
          "value": 0.5915
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r043",
        "n": 2,
        "minimum": {
          "fraction": "13/100",
          "value": 0.13
        },
        "maximum": {
          "fraction": "141/500",
          "value": 0.282
        },
        "range": {
          "fraction": "19/125",
          "value": 0.152
        },
        "mean": {
          "fraction": "103/500",
          "value": 0.206
        },
        "empirical_two_draw_minimum": {
          "fraction": "21/125",
          "value": 0.168
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/500",
          "value": 0.038
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/250",
          "value": 0.076
        },
        "mean_from_extrema_lower": {
          "fraction": "103/500",
          "value": 0.206
        },
        "mean_from_extrema_upper": {
          "fraction": "103/500",
          "value": 0.206
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r044",
        "n": 3,
        "minimum": {
          "fraction": "71/125",
          "value": 0.568
        },
        "maximum": {
          "fraction": "118/125",
          "value": 0.944
        },
        "range": {
          "fraction": "47/125",
          "value": 0.376
        },
        "mean": {
          "fraction": "307/375",
          "value": 0.8186666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "827/1125",
          "value": 0.7351111111111112
        },
        "empirical_two_draw_decrement": {
          "fraction": "94/1125",
          "value": 0.08355555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "94/375",
          "value": 0.25066666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "52/75",
          "value": 0.6933333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "307/375",
          "value": 0.8186666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r045",
        "n": 3,
        "minimum": {
          "fraction": "44/125",
          "value": 0.352
        },
        "maximum": {
          "fraction": "57/125",
          "value": 0.456
        },
        "range": {
          "fraction": "13/125",
          "value": 0.104
        },
        "mean": {
          "fraction": "151/375",
          "value": 0.4026666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "427/1125",
          "value": 0.37955555555555553
        },
        "empirical_two_draw_decrement": {
          "fraction": "26/1125",
          "value": 0.02311111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/375",
          "value": 0.050666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "29/75",
          "value": 0.38666666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "158/375",
          "value": 0.42133333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r046",
        "n": 3,
        "minimum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "maximum": {
          "fraction": "18/25",
          "value": 0.72
        },
        "range": {
          "fraction": "53/1000",
          "value": 0.053
        },
        "mean": {
          "fraction": "2107/3000",
          "value": 0.7023333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "1243/1800",
          "value": 0.6905555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/4500",
          "value": 0.011777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/1500",
          "value": 0.035333333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "1027/1500",
          "value": 0.6846666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "2107/3000",
          "value": 0.7023333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r047",
        "n": 3,
        "minimum": {
          "fraction": "409/1000",
          "value": 0.409
        },
        "maximum": {
          "fraction": "269/500",
          "value": 0.538
        },
        "range": {
          "fraction": "129/1000",
          "value": 0.129
        },
        "mean": {
          "fraction": "179/375",
          "value": 0.47733333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "673/1500",
          "value": 0.44866666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "43/1500",
          "value": 0.028666666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "41/600",
          "value": 0.06833333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "113/250",
          "value": 0.452
        },
        "mean_from_extrema_upper": {
          "fraction": "99/200",
          "value": 0.495
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r048",
        "n": 2,
        "minimum": {
          "fraction": "113/250",
          "value": 0.452
        },
        "maximum": {
          "fraction": "237/500",
          "value": 0.474
        },
        "range": {
          "fraction": "11/500",
          "value": 0.022
        },
        "mean": {
          "fraction": "463/1000",
          "value": 0.463
        },
        "empirical_two_draw_minimum": {
          "fraction": "183/400",
          "value": 0.4575
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/2000",
          "value": 0.0055
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/1000",
          "value": 0.011
        },
        "mean_from_extrema_lower": {
          "fraction": "463/1000",
          "value": 0.463
        },
        "mean_from_extrema_upper": {
          "fraction": "463/1000",
          "value": 0.463
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r049",
        "n": 2,
        "minimum": {
          "fraction": "63/250",
          "value": 0.252
        },
        "maximum": {
          "fraction": "2/5",
          "value": 0.4
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "163/500",
          "value": 0.326
        },
        "empirical_two_draw_minimum": {
          "fraction": "289/1000",
          "value": 0.289
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1000",
          "value": 0.037
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/500",
          "value": 0.074
        },
        "mean_from_extrema_lower": {
          "fraction": "163/500",
          "value": 0.326
        },
        "mean_from_extrema_upper": {
          "fraction": "163/500",
          "value": 0.326
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r050",
        "n": 3,
        "minimum": {
          "fraction": "477/1000",
          "value": 0.477
        },
        "maximum": {
          "fraction": "111/200",
          "value": 0.555
        },
        "range": {
          "fraction": "39/500",
          "value": 0.078
        },
        "mean": {
          "fraction": "503/1000",
          "value": 0.503
        },
        "empirical_two_draw_minimum": {
          "fraction": "1457/3000",
          "value": 0.4856666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/750",
          "value": 0.017333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/500",
          "value": 0.026
        },
        "mean_from_extrema_lower": {
          "fraction": "503/1000",
          "value": 0.503
        },
        "mean_from_extrema_upper": {
          "fraction": "529/1000",
          "value": 0.529
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r051",
        "n": 3,
        "minimum": {
          "fraction": "211/1000",
          "value": 0.211
        },
        "maximum": {
          "fraction": "477/1000",
          "value": 0.477
        },
        "range": {
          "fraction": "133/500",
          "value": 0.266
        },
        "mean": {
          "fraction": "42/125",
          "value": 0.336
        },
        "empirical_two_draw_minimum": {
          "fraction": "623/2250",
          "value": 0.2768888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/2250",
          "value": 0.059111111111111114
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/8",
          "value": 0.125
        },
        "mean_from_extrema_lower": {
          "fraction": "899/3000",
          "value": 0.2996666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "233/600",
          "value": 0.3883333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r052",
        "n": 3,
        "minimum": {
          "fraction": "643/1000",
          "value": 0.643
        },
        "maximum": {
          "fraction": "213/250",
          "value": 0.852
        },
        "range": {
          "fraction": "209/1000",
          "value": 0.209
        },
        "mean": {
          "fraction": "1069/1500",
          "value": 0.7126666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1499/2250",
          "value": 0.6662222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "209/4500",
          "value": 0.04644444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "209/3000",
          "value": 0.06966666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1069/1500",
          "value": 0.7126666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2347/3000",
          "value": 0.7823333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r053",
        "n": 3,
        "minimum": {
          "fraction": "409/1000",
          "value": 0.409
        },
        "maximum": {
          "fraction": "583/1000",
          "value": 0.583
        },
        "range": {
          "fraction": "87/500",
          "value": 0.174
        },
        "mean": {
          "fraction": "467/1000",
          "value": 0.467
        },
        "empirical_two_draw_minimum": {
          "fraction": "257/600",
          "value": 0.42833333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_lower": {
          "fraction": "467/1000",
          "value": 0.467
        },
        "mean_from_extrema_upper": {
          "fraction": "21/40",
          "value": 0.525
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r054",
        "n": 3,
        "minimum": {
          "fraction": "343/500",
          "value": 0.686
        },
        "maximum": {
          "fraction": "771/1000",
          "value": 0.771
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "2143/3000",
          "value": 0.7143333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "6259/9000",
          "value": 0.6954444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/900",
          "value": 0.01888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/600",
          "value": 0.028333333333333332
        },
        "mean_from_extrema_lower": {
          "fraction": "2143/3000",
          "value": 0.7143333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "557/750",
          "value": 0.7426666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r055",
        "n": 3,
        "minimum": {
          "fraction": "483/1000",
          "value": 0.483
        },
        "maximum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "range": {
          "fraction": "119/1000",
          "value": 0.119
        },
        "mean": {
          "fraction": "267/500",
          "value": 0.534
        },
        "empirical_two_draw_minimum": {
          "fraction": "571/1125",
          "value": 0.5075555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "119/4500",
          "value": 0.026444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "mean_from_extrema_lower": {
          "fraction": "196/375",
          "value": 0.5226666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "1687/3000",
          "value": 0.5623333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r056",
        "n": 3,
        "minimum": {
          "fraction": "627/1000",
          "value": 0.627
        },
        "maximum": {
          "fraction": "343/500",
          "value": 0.686
        },
        "range": {
          "fraction": "59/1000",
          "value": 0.059
        },
        "mean": {
          "fraction": "1999/3000",
          "value": 0.6663333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5879/9000",
          "value": 0.6532222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "59/4500",
          "value": 0.013111111111111112
        },
        "observed_mean_minus_minimum": {
          "fraction": "59/1500",
          "value": 0.03933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "97/150",
          "value": 0.6466666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "1999/3000",
          "value": 0.6663333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r057",
        "n": 2,
        "minimum": {
          "fraction": "483/1000",
          "value": 0.483
        },
        "maximum": {
          "fraction": "71/125",
          "value": 0.568
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "1051/2000",
          "value": 0.5255
        },
        "empirical_two_draw_minimum": {
          "fraction": "2017/4000",
          "value": 0.50425
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/800",
          "value": 0.02125
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/400",
          "value": 0.0425
        },
        "mean_from_extrema_lower": {
          "fraction": "1051/2000",
          "value": 0.5255
        },
        "mean_from_extrema_upper": {
          "fraction": "1051/2000",
          "value": 0.5255
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r058",
        "n": 2,
        "minimum": {
          "fraction": "1/5",
          "value": 0.2
        },
        "maximum": {
          "fraction": "263/500",
          "value": 0.526
        },
        "range": {
          "fraction": "163/500",
          "value": 0.326
        },
        "mean": {
          "fraction": "363/1000",
          "value": 0.363
        },
        "empirical_two_draw_minimum": {
          "fraction": "563/2000",
          "value": 0.2815
        },
        "empirical_two_draw_decrement": {
          "fraction": "163/2000",
          "value": 0.0815
        },
        "observed_mean_minus_minimum": {
          "fraction": "163/1000",
          "value": 0.163
        },
        "mean_from_extrema_lower": {
          "fraction": "363/1000",
          "value": 0.363
        },
        "mean_from_extrema_upper": {
          "fraction": "363/1000",
          "value": 0.363
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r059",
        "n": 2,
        "minimum": {
          "fraction": "163/250",
          "value": 0.652
        },
        "maximum": {
          "fraction": "389/500",
          "value": 0.778
        },
        "range": {
          "fraction": "63/500",
          "value": 0.126
        },
        "mean": {
          "fraction": "143/200",
          "value": 0.715
        },
        "empirical_two_draw_minimum": {
          "fraction": "1367/2000",
          "value": 0.6835
        },
        "empirical_two_draw_decrement": {
          "fraction": "63/2000",
          "value": 0.0315
        },
        "observed_mean_minus_minimum": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "mean_from_extrema_lower": {
          "fraction": "143/200",
          "value": 0.715
        },
        "mean_from_extrema_upper": {
          "fraction": "143/200",
          "value": 0.715
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r060",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "1",
          "value": 1.0
        },
        "mean": {
          "fraction": "1939/3000",
          "value": 0.6463333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "3817/9000",
          "value": 0.4241111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "2/9",
          "value": 0.2222222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "1939/3000",
          "value": 0.6463333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "1/3",
          "value": 0.3333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2/3",
          "value": 0.6666666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r061",
        "n": 3,
        "minimum": {
          "fraction": "737/1000",
          "value": 0.737
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "263/1000",
          "value": 0.263
        },
        "mean": {
          "fraction": "223/250",
          "value": 0.892
        },
        "empirical_two_draw_minimum": {
          "fraction": "3751/4500",
          "value": 0.8335555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "263/4500",
          "value": 0.058444444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "31/200",
          "value": 0.155
        },
        "mean_from_extrema_lower": {
          "fraction": "1237/1500",
          "value": 0.8246666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2737/3000",
          "value": 0.9123333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r062",
        "n": 3,
        "minimum": {
          "fraction": "27/100",
          "value": 0.27
        },
        "maximum": {
          "fraction": "13/25",
          "value": 0.52
        },
        "range": {
          "fraction": "1/4",
          "value": 0.25
        },
        "mean": {
          "fraction": "47/120",
          "value": 0.39166666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "121/360",
          "value": 0.33611111111111114
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/18",
          "value": 0.05555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "73/600",
          "value": 0.12166666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "53/150",
          "value": 0.35333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "131/300",
          "value": 0.43666666666666665
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r063",
        "n": 3,
        "minimum": {
          "fraction": "147/250",
          "value": 0.588
        },
        "maximum": {
          "fraction": "127/200",
          "value": 0.635
        },
        "range": {
          "fraction": "47/1000",
          "value": 0.047
        },
        "mean": {
          "fraction": "919/1500",
          "value": 0.6126666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "271/450",
          "value": 0.6022222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "47/4500",
          "value": 0.010444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/1500",
          "value": 0.024666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1811/3000",
          "value": 0.6036666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "929/1500",
          "value": 0.6193333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r064",
        "n": 3,
        "minimum": {
          "fraction": "673/1000",
          "value": 0.673
        },
        "maximum": {
          "fraction": "691/1000",
          "value": 0.691
        },
        "range": {
          "fraction": "9/500",
          "value": 0.018
        },
        "mean": {
          "fraction": "137/200",
          "value": 0.685
        },
        "empirical_two_draw_minimum": {
          "fraction": "681/1000",
          "value": 0.681
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/250",
          "value": 0.004
        },
        "observed_mean_minus_minimum": {
          "fraction": "3/250",
          "value": 0.012
        },
        "mean_from_extrema_lower": {
          "fraction": "679/1000",
          "value": 0.679
        },
        "mean_from_extrema_upper": {
          "fraction": "137/200",
          "value": 0.685
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r065",
        "n": 3,
        "minimum": {
          "fraction": "53/125",
          "value": 0.424
        },
        "maximum": {
          "fraction": "143/200",
          "value": 0.715
        },
        "range": {
          "fraction": "291/1000",
          "value": 0.291
        },
        "mean": {
          "fraction": "833/1500",
          "value": 0.5553333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "184/375",
          "value": 0.49066666666666664
        },
        "empirical_two_draw_decrement": {
          "fraction": "97/1500",
          "value": 0.06466666666666666
        },
        "observed_mean_minus_minimum": {
          "fraction": "197/1500",
          "value": 0.13133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "521/1000",
          "value": 0.521
        },
        "mean_from_extrema_upper": {
          "fraction": "309/500",
          "value": 0.618
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r066",
        "n": 3,
        "minimum": {
          "fraction": "341/500",
          "value": 0.682
        },
        "maximum": {
          "fraction": "73/100",
          "value": 0.73
        },
        "range": {
          "fraction": "6/125",
          "value": 0.048
        },
        "mean": {
          "fraction": "349/500",
          "value": 0.698
        },
        "empirical_two_draw_minimum": {
          "fraction": "1031/1500",
          "value": 0.6873333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/375",
          "value": 0.010666666666666666
        },
        "observed_mean_minus_minimum": {
          "fraction": "2/125",
          "value": 0.016
        },
        "mean_from_extrema_lower": {
          "fraction": "349/500",
          "value": 0.698
        },
        "mean_from_extrema_upper": {
          "fraction": "357/500",
          "value": 0.714
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r067",
        "n": 3,
        "minimum": {
          "fraction": "297/1000",
          "value": 0.297
        },
        "maximum": {
          "fraction": "103/250",
          "value": 0.412
        },
        "range": {
          "fraction": "23/200",
          "value": 0.115
        },
        "mean": {
          "fraction": "527/1500",
          "value": 0.35133333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "733/2250",
          "value": 0.3257777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/900",
          "value": 0.025555555555555557
        },
        "observed_mean_minus_minimum": {
          "fraction": "163/3000",
          "value": 0.05433333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "503/1500",
          "value": 0.3353333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1121/3000",
          "value": 0.37366666666666665
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r068",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "101/125",
          "value": 0.808
        },
        "range": {
          "fraction": "4/25",
          "value": 0.16
        },
        "mean": {
          "fraction": "92/125",
          "value": 0.736
        },
        "empirical_two_draw_minimum": {
          "fraction": "788/1125",
          "value": 0.7004444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "8/225",
          "value": 0.035555555555555556
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/125",
          "value": 0.088
        },
        "mean_from_extrema_lower": {
          "fraction": "263/375",
          "value": 0.7013333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "283/375",
          "value": 0.7546666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r069",
        "n": 3,
        "minimum": {
          "fraction": "54/125",
          "value": 0.432
        },
        "maximum": {
          "fraction": "57/125",
          "value": 0.456
        },
        "range": {
          "fraction": "3/125",
          "value": 0.024
        },
        "mean": {
          "fraction": "56/125",
          "value": 0.448
        },
        "empirical_two_draw_minimum": {
          "fraction": "166/375",
          "value": 0.44266666666666665
        },
        "empirical_two_draw_decrement": {
          "fraction": "2/375",
          "value": 0.005333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "2/125",
          "value": 0.016
        },
        "mean_from_extrema_lower": {
          "fraction": "11/25",
          "value": 0.44
        },
        "mean_from_extrema_upper": {
          "fraction": "56/125",
          "value": 0.448
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r070",
        "n": 3,
        "minimum": {
          "fraction": "107/200",
          "value": 0.535
        },
        "maximum": {
          "fraction": "317/500",
          "value": 0.634
        },
        "range": {
          "fraction": "99/1000",
          "value": 0.099
        },
        "mean": {
          "fraction": "601/1000",
          "value": 0.601
        },
        "empirical_two_draw_minimum": {
          "fraction": "579/1000",
          "value": 0.579
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/500",
          "value": 0.022
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/500",
          "value": 0.066
        },
        "mean_from_extrema_lower": {
          "fraction": "71/125",
          "value": 0.568
        },
        "mean_from_extrema_upper": {
          "fraction": "601/1000",
          "value": 0.601
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r071",
        "n": 3,
        "minimum": {
          "fraction": "267/1000",
          "value": 0.267
        },
        "maximum": {
          "fraction": "93/200",
          "value": 0.465
        },
        "range": {
          "fraction": "99/500",
          "value": 0.198
        },
        "mean": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "empirical_two_draw_minimum": {
          "fraction": "289/1000",
          "value": 0.289
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/250",
          "value": 0.044
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/500",
          "value": 0.066
        },
        "mean_from_extrema_lower": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "mean_from_extrema_upper": {
          "fraction": "399/1000",
          "value": 0.399
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r072",
        "n": 2,
        "minimum": {
          "fraction": "657/1000",
          "value": 0.657
        },
        "maximum": {
          "fraction": "3/4",
          "value": 0.75
        },
        "range": {
          "fraction": "93/1000",
          "value": 0.093
        },
        "mean": {
          "fraction": "1407/2000",
          "value": 0.7035
        },
        "empirical_two_draw_minimum": {
          "fraction": "2721/4000",
          "value": 0.68025
        },
        "empirical_two_draw_decrement": {
          "fraction": "93/4000",
          "value": 0.02325
        },
        "observed_mean_minus_minimum": {
          "fraction": "93/2000",
          "value": 0.0465
        },
        "mean_from_extrema_lower": {
          "fraction": "1407/2000",
          "value": 0.7035
        },
        "mean_from_extrema_upper": {
          "fraction": "1407/2000",
          "value": 0.7035
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r073",
        "n": 3,
        "minimum": {
          "fraction": "63/200",
          "value": 0.315
        },
        "maximum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "range": {
          "fraction": "37/200",
          "value": 0.185
        },
        "mean": {
          "fraction": "113/300",
          "value": 0.37666666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "151/450",
          "value": 0.33555555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/900",
          "value": 0.04111111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/600",
          "value": 0.06166666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "113/300",
          "value": 0.37666666666666665
        },
        "mean_from_extrema_upper": {
          "fraction": "263/600",
          "value": 0.43833333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r074",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r075",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r076",
        "n": 3,
        "minimum": {
          "fraction": "37/125",
          "value": 0.296
        },
        "maximum": {
          "fraction": "237/500",
          "value": 0.474
        },
        "range": {
          "fraction": "89/500",
          "value": 0.178
        },
        "mean": {
          "fraction": "137/375",
          "value": 0.36533333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "733/2250",
          "value": 0.3257777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "89/2250",
          "value": 0.03955555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "26/375",
          "value": 0.06933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "533/1500",
          "value": 0.35533333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "311/750",
          "value": 0.4146666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r077",
        "n": 3,
        "minimum": {
          "fraction": "519/1000",
          "value": 0.519
        },
        "maximum": {
          "fraction": "87/125",
          "value": 0.696
        },
        "range": {
          "fraction": "177/1000",
          "value": 0.177
        },
        "mean": {
          "fraction": "637/1000",
          "value": 0.637
        },
        "empirical_two_draw_minimum": {
          "fraction": "1793/3000",
          "value": 0.5976666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "59/1500",
          "value": 0.03933333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "59/500",
          "value": 0.118
        },
        "mean_from_extrema_lower": {
          "fraction": "289/500",
          "value": 0.578
        },
        "mean_from_extrema_upper": {
          "fraction": "637/1000",
          "value": 0.637
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r078",
        "n": 3,
        "minimum": {
          "fraction": "367/1000",
          "value": 0.367
        },
        "maximum": {
          "fraction": "86/125",
          "value": 0.688
        },
        "range": {
          "fraction": "321/1000",
          "value": 0.321
        },
        "mean": {
          "fraction": "1477/3000",
          "value": 0.49233333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "421/1000",
          "value": 0.421
        },
        "empirical_two_draw_decrement": {
          "fraction": "107/1500",
          "value": 0.07133333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/375",
          "value": 0.12533333333333332
        },
        "mean_from_extrema_lower": {
          "fraction": "237/500",
          "value": 0.474
        },
        "mean_from_extrema_upper": {
          "fraction": "581/1000",
          "value": 0.581
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r079",
        "n": 3,
        "minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "maximum": {
          "fraction": "117/500",
          "value": 0.234
        },
        "range": {
          "fraction": "33/250",
          "value": 0.132
        },
        "mean": {
          "fraction": "73/500",
          "value": 0.146
        },
        "empirical_two_draw_minimum": {
          "fraction": "7/60",
          "value": 0.11666666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/375",
          "value": 0.029333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/250",
          "value": 0.044
        },
        "mean_from_extrema_lower": {
          "fraction": "73/500",
          "value": 0.146
        },
        "mean_from_extrema_upper": {
          "fraction": "19/100",
          "value": 0.19
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r080",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "81/250",
          "value": 0.324
        },
        "range": {
          "fraction": "81/250",
          "value": 0.324
        },
        "mean": {
          "fraction": "27/250",
          "value": 0.108
        },
        "empirical_two_draw_minimum": {
          "fraction": "9/250",
          "value": 0.036
        },
        "empirical_two_draw_decrement": {
          "fraction": "9/125",
          "value": 0.072
        },
        "observed_mean_minus_minimum": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean_from_extrema_lower": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean_from_extrema_upper": {
          "fraction": "27/125",
          "value": 0.216
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r081",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "69/500",
          "value": 0.138
        },
        "range": {
          "fraction": "69/500",
          "value": 0.138
        },
        "mean": {
          "fraction": "69/1000",
          "value": 0.069
        },
        "empirical_two_draw_minimum": {
          "fraction": "23/600",
          "value": 0.03833333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/750",
          "value": 0.030666666666666665
        },
        "observed_mean_minus_minimum": {
          "fraction": "69/1000",
          "value": 0.069
        },
        "mean_from_extrema_lower": {
          "fraction": "23/500",
          "value": 0.046
        },
        "mean_from_extrema_upper": {
          "fraction": "23/250",
          "value": 0.092
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r082",
        "n": 3,
        "minimum": {
          "fraction": "103/250",
          "value": 0.412
        },
        "maximum": {
          "fraction": "309/500",
          "value": 0.618
        },
        "range": {
          "fraction": "103/500",
          "value": 0.206
        },
        "mean": {
          "fraction": "1519/3000",
          "value": 0.5063333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "829/1800",
          "value": 0.46055555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "103/2250",
          "value": 0.04577777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "283/3000",
          "value": 0.09433333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "721/1500",
          "value": 0.4806666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "206/375",
          "value": 0.5493333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r083",
        "n": 3,
        "minimum": {
          "fraction": "139/200",
          "value": 0.695
        },
        "maximum": {
          "fraction": "87/100",
          "value": 0.87
        },
        "range": {
          "fraction": "7/40",
          "value": 0.175
        },
        "mean": {
          "fraction": "761/1000",
          "value": 0.761
        },
        "empirical_two_draw_minimum": {
          "fraction": "6499/9000",
          "value": 0.7221111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/180",
          "value": 0.03888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/500",
          "value": 0.066
        },
        "mean_from_extrema_lower": {
          "fraction": "113/150",
          "value": 0.7533333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "487/600",
          "value": 0.8116666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r084",
        "n": 3,
        "minimum": {
          "fraction": "17/25",
          "value": 0.68
        },
        "maximum": {
          "fraction": "367/500",
          "value": 0.734
        },
        "range": {
          "fraction": "27/500",
          "value": 0.054
        },
        "mean": {
          "fraction": "349/500",
          "value": 0.698
        },
        "empirical_two_draw_minimum": {
          "fraction": "343/500",
          "value": 0.686
        },
        "empirical_two_draw_decrement": {
          "fraction": "3/250",
          "value": 0.012
        },
        "observed_mean_minus_minimum": {
          "fraction": "9/500",
          "value": 0.018
        },
        "mean_from_extrema_lower": {
          "fraction": "349/500",
          "value": 0.698
        },
        "mean_from_extrema_upper": {
          "fraction": "179/250",
          "value": 0.716
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r085",
        "n": 3,
        "minimum": {
          "fraction": "367/1000",
          "value": 0.367
        },
        "maximum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "range": {
          "fraction": "47/200",
          "value": 0.235
        },
        "mean": {
          "fraction": "373/750",
          "value": 0.49733333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "2003/4500",
          "value": 0.4451111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "47/900",
          "value": 0.052222222222222225
        },
        "observed_mean_minus_minimum": {
          "fraction": "391/3000",
          "value": 0.13033333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "167/375",
          "value": 0.44533333333333336
        },
        "mean_from_extrema_upper": {
          "fraction": "1571/3000",
          "value": 0.5236666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r086",
        "n": 3,
        "minimum": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "maximum": {
          "fraction": "673/1000",
          "value": 0.673
        },
        "range": {
          "fraction": "12/125",
          "value": 0.096
        },
        "mean": {
          "fraction": "609/1000",
          "value": 0.609
        },
        "empirical_two_draw_minimum": {
          "fraction": "1763/3000",
          "value": 0.5876666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "8/375",
          "value": 0.021333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "4/125",
          "value": 0.032
        },
        "mean_from_extrema_lower": {
          "fraction": "609/1000",
          "value": 0.609
        },
        "mean_from_extrema_upper": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r087",
        "n": 3,
        "minimum": {
          "fraction": "221/1000",
          "value": 0.221
        },
        "maximum": {
          "fraction": "413/1000",
          "value": 0.413
        },
        "range": {
          "fraction": "24/125",
          "value": 0.192
        },
        "mean": {
          "fraction": "349/1000",
          "value": 0.349
        },
        "empirical_two_draw_minimum": {
          "fraction": "919/3000",
          "value": 0.30633333333333335
        },
        "empirical_two_draw_decrement": {
          "fraction": "16/375",
          "value": 0.042666666666666665
        },
        "observed_mean_minus_minimum": {
          "fraction": "16/125",
          "value": 0.128
        },
        "mean_from_extrema_lower": {
          "fraction": "57/200",
          "value": 0.285
        },
        "mean_from_extrema_upper": {
          "fraction": "349/1000",
          "value": 0.349
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r088",
        "n": 3,
        "minimum": {
          "fraction": "693/1000",
          "value": 0.693
        },
        "maximum": {
          "fraction": "99/125",
          "value": 0.792
        },
        "range": {
          "fraction": "99/1000",
          "value": 0.099
        },
        "mean": {
          "fraction": "363/500",
          "value": 0.726
        },
        "empirical_two_draw_minimum": {
          "fraction": "88/125",
          "value": 0.704
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/500",
          "value": 0.022
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/1000",
          "value": 0.033
        },
        "mean_from_extrema_lower": {
          "fraction": "363/500",
          "value": 0.726
        },
        "mean_from_extrema_upper": {
          "fraction": "759/1000",
          "value": 0.759
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r089",
        "n": 3,
        "minimum": {
          "fraction": "297/1000",
          "value": 0.297
        },
        "maximum": {
          "fraction": "99/250",
          "value": 0.396
        },
        "range": {
          "fraction": "99/1000",
          "value": 0.099
        },
        "mean": {
          "fraction": "363/1000",
          "value": 0.363
        },
        "empirical_two_draw_minimum": {
          "fraction": "341/1000",
          "value": 0.341
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/500",
          "value": 0.022
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/500",
          "value": 0.066
        },
        "mean_from_extrema_lower": {
          "fraction": "33/100",
          "value": 0.33
        },
        "mean_from_extrema_upper": {
          "fraction": "363/1000",
          "value": 0.363
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r090",
        "n": 2,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "39/125",
          "value": 0.312
        },
        "range": {
          "fraction": "39/125",
          "value": 0.312
        },
        "mean": {
          "fraction": "39/250",
          "value": 0.156
        },
        "empirical_two_draw_minimum": {
          "fraction": "39/500",
          "value": 0.078
        },
        "empirical_two_draw_decrement": {
          "fraction": "39/500",
          "value": 0.078
        },
        "observed_mean_minus_minimum": {
          "fraction": "39/250",
          "value": 0.156
        },
        "mean_from_extrema_lower": {
          "fraction": "39/250",
          "value": 0.156
        },
        "mean_from_extrema_upper": {
          "fraction": "39/250",
          "value": 0.156
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r091",
        "n": 2,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "63/125",
          "value": 0.504
        },
        "range": {
          "fraction": "63/125",
          "value": 0.504
        },
        "mean": {
          "fraction": "63/250",
          "value": 0.252
        },
        "empirical_two_draw_minimum": {
          "fraction": "63/500",
          "value": 0.126
        },
        "empirical_two_draw_decrement": {
          "fraction": "63/500",
          "value": 0.126
        },
        "observed_mean_minus_minimum": {
          "fraction": "63/250",
          "value": 0.252
        },
        "mean_from_extrema_lower": {
          "fraction": "63/250",
          "value": 0.252
        },
        "mean_from_extrema_upper": {
          "fraction": "63/250",
          "value": 0.252
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r092",
        "n": 3,
        "minimum": {
          "fraction": "97/500",
          "value": 0.194
        },
        "maximum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "range": {
          "fraction": "399/1000",
          "value": 0.399
        },
        "mean": {
          "fraction": "611/1500",
          "value": 0.4073333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "239/750",
          "value": 0.31866666666666665
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/1500",
          "value": 0.08866666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "16/75",
          "value": 0.21333333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "327/1000",
          "value": 0.327
        },
        "mean_from_extrema_upper": {
          "fraction": "23/50",
          "value": 0.46
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r093",
        "n": 3,
        "minimum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "maximum": {
          "fraction": "3/4",
          "value": 0.75
        },
        "range": {
          "fraction": "157/1000",
          "value": 0.157
        },
        "mean": {
          "fraction": "2/3",
          "value": 0.6666666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "2843/4500",
          "value": 0.6317777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "157/4500",
          "value": 0.034888888888888886
        },
        "observed_mean_minus_minimum": {
          "fraction": "221/3000",
          "value": 0.07366666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "242/375",
          "value": 0.6453333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2093/3000",
          "value": 0.6976666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r094",
        "n": 3,
        "minimum": {
          "fraction": "41/50",
          "value": 0.82
        },
        "maximum": {
          "fraction": "883/1000",
          "value": 0.883
        },
        "range": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "mean": {
          "fraction": "841/1000",
          "value": 0.841
        },
        "empirical_two_draw_minimum": {
          "fraction": "827/1000",
          "value": 0.827
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/500",
          "value": 0.014
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/1000",
          "value": 0.021
        },
        "mean_from_extrema_lower": {
          "fraction": "841/1000",
          "value": 0.841
        },
        "mean_from_extrema_upper": {
          "fraction": "431/500",
          "value": 0.862
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r095",
        "n": 3,
        "minimum": {
          "fraction": "847/1000",
          "value": 0.847
        },
        "maximum": {
          "fraction": "973/1000",
          "value": 0.973
        },
        "range": {
          "fraction": "63/500",
          "value": 0.126
        },
        "mean": {
          "fraction": "91/100",
          "value": 0.91
        },
        "empirical_two_draw_minimum": {
          "fraction": "441/500",
          "value": 0.882
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/250",
          "value": 0.028
        },
        "observed_mean_minus_minimum": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "mean_from_extrema_lower": {
          "fraction": "889/1000",
          "value": 0.889
        },
        "mean_from_extrema_upper": {
          "fraction": "931/1000",
          "value": 0.931
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r096",
        "n": 3,
        "minimum": {
          "fraction": "821/1000",
          "value": 0.821
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "179/1000",
          "value": 0.179
        },
        "mean": {
          "fraction": "683/750",
          "value": 0.9106666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "3919/4500",
          "value": 0.8708888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "179/4500",
          "value": 0.03977777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "269/3000",
          "value": 0.08966666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1321/1500",
          "value": 0.8806666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2821/3000",
          "value": 0.9403333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r097",
        "n": 3,
        "minimum": {
          "fraction": "821/1000",
          "value": 0.821
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "179/1000",
          "value": 0.179
        },
        "mean": {
          "fraction": "683/750",
          "value": 0.9106666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "3919/4500",
          "value": 0.8708888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "179/4500",
          "value": 0.03977777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "269/3000",
          "value": 0.08966666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1321/1500",
          "value": 0.8806666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2821/3000",
          "value": 0.9403333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r098",
        "n": 3,
        "minimum": {
          "fraction": "307/500",
          "value": 0.614
        },
        "maximum": {
          "fraction": "371/500",
          "value": 0.742
        },
        "range": {
          "fraction": "16/125",
          "value": 0.128
        },
        "mean": {
          "fraction": "409/600",
          "value": 0.6816666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "5879/9000",
          "value": 0.6532222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "32/1125",
          "value": 0.028444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "203/3000",
          "value": 0.06766666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "197/300",
          "value": 0.6566666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "1049/1500",
          "value": 0.6993333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r099",
        "n": 3,
        "minimum": {
          "fraction": "227/1000",
          "value": 0.227
        },
        "maximum": {
          "fraction": "103/200",
          "value": 0.515
        },
        "range": {
          "fraction": "36/125",
          "value": 0.288
        },
        "mean": {
          "fraction": "323/1000",
          "value": 0.323
        },
        "empirical_two_draw_minimum": {
          "fraction": "259/1000",
          "value": 0.259
        },
        "empirical_two_draw_decrement": {
          "fraction": "8/125",
          "value": 0.064
        },
        "observed_mean_minus_minimum": {
          "fraction": "12/125",
          "value": 0.096
        },
        "mean_from_extrema_lower": {
          "fraction": "323/1000",
          "value": 0.323
        },
        "mean_from_extrema_upper": {
          "fraction": "419/1000",
          "value": 0.419
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r100",
        "n": 3,
        "minimum": {
          "fraction": "47/500",
          "value": 0.094
        },
        "maximum": {
          "fraction": "161/1000",
          "value": 0.161
        },
        "range": {
          "fraction": "67/1000",
          "value": 0.067
        },
        "mean": {
          "fraction": "52/375",
          "value": 0.13866666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "557/4500",
          "value": 0.12377777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "67/4500",
          "value": 0.014888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "67/1500",
          "value": 0.04466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "349/3000",
          "value": 0.11633333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "52/375",
          "value": 0.13866666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r101",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "389/1000",
          "value": 0.389
        },
        "range": {
          "fraction": "389/1000",
          "value": 0.389
        },
        "mean": {
          "fraction": "389/3000",
          "value": 0.12966666666666668
        },
        "empirical_two_draw_minimum": {
          "fraction": "389/9000",
          "value": 0.043222222222222224
        },
        "empirical_two_draw_decrement": {
          "fraction": "389/4500",
          "value": 0.08644444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "389/3000",
          "value": 0.12966666666666668
        },
        "mean_from_extrema_lower": {
          "fraction": "389/3000",
          "value": 0.12966666666666668
        },
        "mean_from_extrema_upper": {
          "fraction": "389/1500",
          "value": 0.25933333333333336
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r102",
        "n": 3,
        "minimum": {
          "fraction": "79/125",
          "value": 0.632
        },
        "maximum": {
          "fraction": "187/200",
          "value": 0.935
        },
        "range": {
          "fraction": "303/1000",
          "value": 0.303
        },
        "mean": {
          "fraction": "733/1000",
          "value": 0.733
        },
        "empirical_two_draw_minimum": {
          "fraction": "1997/3000",
          "value": 0.6656666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "101/1500",
          "value": 0.06733333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "101/1000",
          "value": 0.101
        },
        "mean_from_extrema_lower": {
          "fraction": "733/1000",
          "value": 0.733
        },
        "mean_from_extrema_upper": {
          "fraction": "417/500",
          "value": 0.834
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r103",
        "n": 3,
        "minimum": {
          "fraction": "239/1000",
          "value": 0.239
        },
        "maximum": {
          "fraction": "54/125",
          "value": 0.432
        },
        "range": {
          "fraction": "193/1000",
          "value": 0.193
        },
        "mean": {
          "fraction": "487/1500",
          "value": 0.32466666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "317/1125",
          "value": 0.2817777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "193/4500",
          "value": 0.042888888888888886
        },
        "observed_mean_minus_minimum": {
          "fraction": "257/3000",
          "value": 0.08566666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "91/300",
          "value": 0.30333333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1103/3000",
          "value": 0.36766666666666664
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r104",
        "n": 2,
        "minimum": {
          "fraction": "681/1000",
          "value": 0.681
        },
        "maximum": {
          "fraction": "213/250",
          "value": 0.852
        },
        "range": {
          "fraction": "171/1000",
          "value": 0.171
        },
        "mean": {
          "fraction": "1533/2000",
          "value": 0.7665
        },
        "empirical_two_draw_minimum": {
          "fraction": "579/800",
          "value": 0.72375
        },
        "empirical_two_draw_decrement": {
          "fraction": "171/4000",
          "value": 0.04275
        },
        "observed_mean_minus_minimum": {
          "fraction": "171/2000",
          "value": 0.0855
        },
        "mean_from_extrema_lower": {
          "fraction": "1533/2000",
          "value": 0.7665
        },
        "mean_from_extrema_upper": {
          "fraction": "1533/2000",
          "value": 0.7665
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r105",
        "n": 2,
        "minimum": {
          "fraction": "44/125",
          "value": 0.352
        },
        "maximum": {
          "fraction": "111/200",
          "value": 0.555
        },
        "range": {
          "fraction": "203/1000",
          "value": 0.203
        },
        "mean": {
          "fraction": "907/2000",
          "value": 0.4535
        },
        "empirical_two_draw_minimum": {
          "fraction": "1611/4000",
          "value": 0.40275
        },
        "empirical_two_draw_decrement": {
          "fraction": "203/4000",
          "value": 0.05075
        },
        "observed_mean_minus_minimum": {
          "fraction": "203/2000",
          "value": 0.1015
        },
        "mean_from_extrema_lower": {
          "fraction": "907/2000",
          "value": 0.4535
        },
        "mean_from_extrema_upper": {
          "fraction": "907/2000",
          "value": 0.4535
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r106",
        "n": 3,
        "minimum": {
          "fraction": "271/500",
          "value": 0.542
        },
        "maximum": {
          "fraction": "847/1000",
          "value": 0.847
        },
        "range": {
          "fraction": "61/200",
          "value": 0.305
        },
        "mean": {
          "fraction": "669/1000",
          "value": 0.669
        },
        "empirical_two_draw_minimum": {
          "fraction": "5411/9000",
          "value": 0.6012222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "61/900",
          "value": 0.06777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "127/1000",
          "value": 0.127
        },
        "mean_from_extrema_lower": {
          "fraction": "1931/3000",
          "value": 0.6436666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "559/750",
          "value": 0.7453333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r107",
        "n": 3,
        "minimum": {
          "fraction": "19/250",
          "value": 0.076
        },
        "maximum": {
          "fraction": "183/1000",
          "value": 0.183
        },
        "range": {
          "fraction": "107/1000",
          "value": 0.107
        },
        "mean": {
          "fraction": "221/1500",
          "value": 0.14733333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "139/1125",
          "value": 0.12355555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "107/4500",
          "value": 0.023777777777777776
        },
        "observed_mean_minus_minimum": {
          "fraction": "107/1500",
          "value": 0.07133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "67/600",
          "value": 0.11166666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "221/1500",
          "value": 0.14733333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r108",
        "n": 3,
        "minimum": {
          "fraction": "277/500",
          "value": 0.554
        },
        "maximum": {
          "fraction": "159/250",
          "value": 0.636
        },
        "range": {
          "fraction": "41/500",
          "value": 0.082
        },
        "mean": {
          "fraction": "218/375",
          "value": 0.5813333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "1267/2250",
          "value": 0.5631111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/2250",
          "value": 0.018222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "218/375",
          "value": 0.5813333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "913/1500",
          "value": 0.6086666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r109",
        "n": 3,
        "minimum": {
          "fraction": "153/500",
          "value": 0.306
        },
        "maximum": {
          "fraction": "97/250",
          "value": 0.388
        },
        "range": {
          "fraction": "41/500",
          "value": 0.082
        },
        "mean": {
          "fraction": "541/1500",
          "value": 0.3606666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1541/4500",
          "value": 0.34244444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/2250",
          "value": 0.018222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "41/750",
          "value": 0.05466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1/3",
          "value": 0.3333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "541/1500",
          "value": 0.3606666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r110",
        "n": 3,
        "minimum": {
          "fraction": "113/250",
          "value": 0.452
        },
        "maximum": {
          "fraction": "37/50",
          "value": 0.74
        },
        "range": {
          "fraction": "36/125",
          "value": 0.288
        },
        "mean": {
          "fraction": "373/600",
          "value": 0.6216666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1673/3000",
          "value": 0.5576666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "8/125",
          "value": 0.064
        },
        "observed_mean_minus_minimum": {
          "fraction": "509/3000",
          "value": 0.16966666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "137/250",
          "value": 0.548
        },
        "mean_from_extrema_upper": {
          "fraction": "161/250",
          "value": 0.644
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r111",
        "n": 3,
        "minimum": {
          "fraction": "77/200",
          "value": 0.385
        },
        "maximum": {
          "fraction": "51/100",
          "value": 0.51
        },
        "range": {
          "fraction": "1/8",
          "value": 0.125
        },
        "mean": {
          "fraction": "172/375",
          "value": 0.45866666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1939/4500",
          "value": 0.4308888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/36",
          "value": 0.027777777777777776
        },
        "observed_mean_minus_minimum": {
          "fraction": "221/3000",
          "value": 0.07366666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "32/75",
          "value": 0.4266666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "281/600",
          "value": 0.4683333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r112",
        "n": 3,
        "minimum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "maximum": {
          "fraction": "327/500",
          "value": 0.654
        },
        "range": {
          "fraction": "93/1000",
          "value": 0.093
        },
        "mean": {
          "fraction": "623/1000",
          "value": 0.623
        },
        "empirical_two_draw_minimum": {
          "fraction": "1807/3000",
          "value": 0.6023333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "31/1500",
          "value": 0.020666666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "31/500",
          "value": 0.062
        },
        "mean_from_extrema_lower": {
          "fraction": "74/125",
          "value": 0.592
        },
        "mean_from_extrema_upper": {
          "fraction": "623/1000",
          "value": 0.623
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r113",
        "n": 3,
        "minimum": {
          "fraction": "7/25",
          "value": 0.28
        },
        "maximum": {
          "fraction": "467/1000",
          "value": 0.467
        },
        "range": {
          "fraction": "187/1000",
          "value": 0.187
        },
        "mean": {
          "fraction": "1121/3000",
          "value": 0.37366666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "2989/9000",
          "value": 0.33211111111111113
        },
        "empirical_two_draw_decrement": {
          "fraction": "187/4500",
          "value": 0.041555555555555554
        },
        "observed_mean_minus_minimum": {
          "fraction": "281/3000",
          "value": 0.09366666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "1027/3000",
          "value": 0.3423333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "607/1500",
          "value": 0.4046666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r114",
        "n": 3,
        "minimum": {
          "fraction": "347/500",
          "value": 0.694
        },
        "maximum": {
          "fraction": "91/100",
          "value": 0.91
        },
        "range": {
          "fraction": "27/125",
          "value": 0.216
        },
        "mean": {
          "fraction": "199/250",
          "value": 0.796
        },
        "empirical_two_draw_minimum": {
          "fraction": "187/250",
          "value": 0.748
        },
        "empirical_two_draw_decrement": {
          "fraction": "6/125",
          "value": 0.048
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "mean_from_extrema_lower": {
          "fraction": "383/500",
          "value": 0.766
        },
        "mean_from_extrema_upper": {
          "fraction": "419/500",
          "value": 0.838
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r115",
        "n": 3,
        "minimum": {
          "fraction": "541/1000",
          "value": 0.541
        },
        "maximum": {
          "fraction": "347/500",
          "value": 0.694
        },
        "range": {
          "fraction": "153/1000",
          "value": 0.153
        },
        "mean": {
          "fraction": "643/1000",
          "value": 0.643
        },
        "empirical_two_draw_minimum": {
          "fraction": "609/1000",
          "value": 0.609
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/500",
          "value": 0.034
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "mean_from_extrema_lower": {
          "fraction": "74/125",
          "value": 0.592
        },
        "mean_from_extrema_upper": {
          "fraction": "643/1000",
          "value": 0.643
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r116",
        "n": 3,
        "minimum": {
          "fraction": "271/500",
          "value": 0.542
        },
        "maximum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "range": {
          "fraction": "3/50",
          "value": 0.06
        },
        "mean": {
          "fraction": "281/500",
          "value": 0.562
        },
        "empirical_two_draw_minimum": {
          "fraction": "823/1500",
          "value": 0.5486666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/75",
          "value": 0.013333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/50",
          "value": 0.02
        },
        "mean_from_extrema_lower": {
          "fraction": "281/500",
          "value": 0.562
        },
        "mean_from_extrema_upper": {
          "fraction": "291/500",
          "value": 0.582
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r117",
        "n": 3,
        "minimum": {
          "fraction": "17/200",
          "value": 0.085
        },
        "maximum": {
          "fraction": "271/500",
          "value": 0.542
        },
        "range": {
          "fraction": "457/1000",
          "value": 0.457
        },
        "mean": {
          "fraction": "161/500",
          "value": 0.322
        },
        "empirical_two_draw_minimum": {
          "fraction": "248/1125",
          "value": 0.22044444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "457/4500",
          "value": 0.10155555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "237/1000",
          "value": 0.237
        },
        "mean_from_extrema_lower": {
          "fraction": "89/375",
          "value": 0.23733333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1169/3000",
          "value": 0.38966666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r118",
        "n": 3,
        "minimum": {
          "fraction": "627/1000",
          "value": 0.627
        },
        "maximum": {
          "fraction": "107/125",
          "value": 0.856
        },
        "range": {
          "fraction": "229/1000",
          "value": 0.229
        },
        "mean": {
          "fraction": "439/600",
          "value": 0.7316666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6127/9000",
          "value": 0.6807777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "229/4500",
          "value": 0.050888888888888886
        },
        "observed_mean_minus_minimum": {
          "fraction": "157/1500",
          "value": 0.10466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "211/300",
          "value": 0.7033333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2339/3000",
          "value": 0.7796666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r119",
        "n": 3,
        "minimum": {
          "fraction": "89/125",
          "value": 0.712
        },
        "maximum": {
          "fraction": "797/1000",
          "value": 0.797
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "2221/3000",
          "value": 0.7403333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "6493/9000",
          "value": 0.7214444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/900",
          "value": 0.01888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/600",
          "value": 0.028333333333333332
        },
        "mean_from_extrema_lower": {
          "fraction": "2221/3000",
          "value": 0.7403333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1153/1500",
          "value": 0.7686666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r120",
        "n": 2,
        "minimum": {
          "fraction": "64/125",
          "value": 0.512
        },
        "maximum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "range": {
          "fraction": "17/125",
          "value": 0.136
        },
        "mean": {
          "fraction": "29/50",
          "value": 0.58
        },
        "empirical_two_draw_minimum": {
          "fraction": "273/500",
          "value": 0.546
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/500",
          "value": 0.034
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/250",
          "value": 0.068
        },
        "mean_from_extrema_lower": {
          "fraction": "29/50",
          "value": 0.58
        },
        "mean_from_extrema_upper": {
          "fraction": "29/50",
          "value": 0.58
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r121",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "717/1000",
          "value": 0.717
        },
        "range": {
          "fraction": "69/1000",
          "value": 0.069
        },
        "mean": {
          "fraction": "671/1000",
          "value": 0.671
        },
        "empirical_two_draw_minimum": {
          "fraction": "1967/3000",
          "value": 0.6556666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/1500",
          "value": 0.015333333333333332
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/1000",
          "value": 0.023
        },
        "mean_from_extrema_lower": {
          "fraction": "671/1000",
          "value": 0.671
        },
        "mean_from_extrema_upper": {
          "fraction": "347/500",
          "value": 0.694
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r122",
        "n": 3,
        "minimum": {
          "fraction": "93/250",
          "value": 0.372
        },
        "maximum": {
          "fraction": "169/250",
          "value": 0.676
        },
        "range": {
          "fraction": "38/125",
          "value": 0.304
        },
        "mean": {
          "fraction": "769/1500",
          "value": 0.5126666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "2003/4500",
          "value": 0.4451111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "76/1125",
          "value": 0.06755555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "211/1500",
          "value": 0.14066666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "71/150",
          "value": 0.47333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "431/750",
          "value": 0.5746666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r123",
        "n": 3,
        "minimum": {
          "fraction": "779/1000",
          "value": 0.779
        },
        "maximum": {
          "fraction": "177/200",
          "value": 0.885
        },
        "range": {
          "fraction": "53/500",
          "value": 0.106
        },
        "mean": {
          "fraction": "2549/3000",
          "value": 0.8496666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1487/1800",
          "value": 0.8261111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/2250",
          "value": 0.023555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/750",
          "value": 0.07066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2443/3000",
          "value": 0.8143333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2549/3000",
          "value": 0.8496666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r124",
        "n": 3,
        "minimum": {
          "fraction": "803/1000",
          "value": 0.803
        },
        "maximum": {
          "fraction": "177/200",
          "value": 0.885
        },
        "range": {
          "fraction": "41/500",
          "value": 0.082
        },
        "mean": {
          "fraction": "2549/3000",
          "value": 0.8496666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "7483/9000",
          "value": 0.8314444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/2250",
          "value": 0.018222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/150",
          "value": 0.04666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2491/3000",
          "value": 0.8303333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2573/3000",
          "value": 0.8576666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r125",
        "n": 3,
        "minimum": {
          "fraction": "639/1000",
          "value": 0.639
        },
        "maximum": {
          "fraction": "747/1000",
          "value": 0.747
        },
        "range": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean": {
          "fraction": "711/1000",
          "value": 0.711
        },
        "empirical_two_draw_minimum": {
          "fraction": "687/1000",
          "value": 0.687
        },
        "empirical_two_draw_decrement": {
          "fraction": "3/125",
          "value": 0.024
        },
        "observed_mean_minus_minimum": {
          "fraction": "9/125",
          "value": 0.072
        },
        "mean_from_extrema_lower": {
          "fraction": "27/40",
          "value": 0.675
        },
        "mean_from_extrema_upper": {
          "fraction": "711/1000",
          "value": 0.711
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r126",
        "n": 3,
        "minimum": {
          "fraction": "193/500",
          "value": 0.386
        },
        "maximum": {
          "fraction": "171/250",
          "value": 0.684
        },
        "range": {
          "fraction": "149/500",
          "value": 0.298
        },
        "mean": {
          "fraction": "169/300",
          "value": 0.5633333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "2237/4500",
          "value": 0.4971111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "149/2250",
          "value": 0.06622222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "133/750",
          "value": 0.17733333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "182/375",
          "value": 0.48533333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "877/1500",
          "value": 0.5846666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r127",
        "n": 3,
        "minimum": {
          "fraction": "303/500",
          "value": 0.606
        },
        "maximum": {
          "fraction": "179/250",
          "value": 0.716
        },
        "range": {
          "fraction": "11/100",
          "value": 0.11
        },
        "mean": {
          "fraction": "1993/3000",
          "value": 0.6643333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5759/9000",
          "value": 0.6398888888888888
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/450",
          "value": 0.024444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/120",
          "value": 0.058333333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "241/375",
          "value": 0.6426666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1019/1500",
          "value": 0.6793333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r128",
        "n": 3,
        "minimum": {
          "fraction": "129/1000",
          "value": 0.129
        },
        "maximum": {
          "fraction": "97/500",
          "value": 0.194
        },
        "range": {
          "fraction": "13/200",
          "value": 0.065
        },
        "mean": {
          "fraction": "113/750",
          "value": 0.15066666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "613/4500",
          "value": 0.13622222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/900",
          "value": 0.014444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/600",
          "value": 0.021666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "113/750",
          "value": 0.15066666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "517/3000",
          "value": 0.17233333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r129",
        "n": 3,
        "minimum": {
          "fraction": "43/125",
          "value": 0.344
        },
        "maximum": {
          "fraction": "633/1000",
          "value": 0.633
        },
        "range": {
          "fraction": "289/1000",
          "value": 0.289
        },
        "mean": {
          "fraction": "1321/3000",
          "value": 0.44033333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "677/1800",
          "value": 0.3761111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "289/4500",
          "value": 0.06422222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "289/3000",
          "value": 0.09633333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "1321/3000",
          "value": 0.44033333333333335
        },
        "mean_from_extrema_upper": {
          "fraction": "161/300",
          "value": 0.5366666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r130",
        "n": 3,
        "minimum": {
          "fraction": "39/250",
          "value": 0.156
        },
        "maximum": {
          "fraction": "133/500",
          "value": 0.266
        },
        "range": {
          "fraction": "11/100",
          "value": 0.11
        },
        "mean": {
          "fraction": "211/1000",
          "value": 0.211
        },
        "empirical_two_draw_minimum": {
          "fraction": "1679/9000",
          "value": 0.18655555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/450",
          "value": 0.024444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/200",
          "value": 0.055
        },
        "mean_from_extrema_lower": {
          "fraction": "289/1500",
          "value": 0.19266666666666668
        },
        "mean_from_extrema_upper": {
          "fraction": "86/375",
          "value": 0.22933333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r131",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "199/500",
          "value": 0.398
        },
        "range": {
          "fraction": "199/500",
          "value": 0.398
        },
        "mean": {
          "fraction": "773/3000",
          "value": 0.25766666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "1523/9000",
          "value": 0.16922222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "199/2250",
          "value": 0.08844444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "773/3000",
          "value": 0.25766666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "199/1500",
          "value": 0.13266666666666665
        },
        "mean_from_extrema_upper": {
          "fraction": "199/750",
          "value": 0.2653333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r132",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "11/200",
          "value": 0.055
        },
        "range": {
          "fraction": "11/200",
          "value": 0.055
        },
        "mean": {
          "fraction": "11/600",
          "value": 0.018333333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "11/1800",
          "value": 0.006111111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/900",
          "value": 0.012222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/600",
          "value": 0.018333333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "11/600",
          "value": 0.018333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "11/300",
          "value": 0.03666666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r133",
        "n": 3,
        "minimum": {
          "fraction": "163/500",
          "value": 0.326
        },
        "maximum": {
          "fraction": "2/5",
          "value": 0.4
        },
        "range": {
          "fraction": "37/500",
          "value": 0.074
        },
        "mean": {
          "fraction": "563/1500",
          "value": 0.37533333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "323/900",
          "value": 0.35888888888888887
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/2250",
          "value": 0.016444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/750",
          "value": 0.04933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "263/750",
          "value": 0.3506666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "563/1500",
          "value": 0.37533333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r134",
        "n": 3,
        "minimum": {
          "fraction": "113/250",
          "value": 0.452
        },
        "maximum": {
          "fraction": "3/5",
          "value": 0.6
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "163/300",
          "value": 0.5433333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2297/4500",
          "value": 0.5104444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "137/1500",
          "value": 0.09133333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "188/375",
          "value": 0.5013333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "413/750",
          "value": 0.5506666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r135",
        "n": 3,
        "minimum": {
          "fraction": "309/500",
          "value": 0.618
        },
        "maximum": {
          "fraction": "309/500",
          "value": 0.618
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "309/500",
          "value": 0.618
        },
        "empirical_two_draw_minimum": {
          "fraction": "309/500",
          "value": 0.618
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "309/500",
          "value": 0.618
        },
        "mean_from_extrema_upper": {
          "fraction": "309/500",
          "value": 0.618
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r136",
        "n": 3,
        "minimum": {
          "fraction": "107/1000",
          "value": 0.107
        },
        "maximum": {
          "fraction": "103/250",
          "value": 0.412
        },
        "range": {
          "fraction": "61/200",
          "value": 0.305
        },
        "mean": {
          "fraction": "779/3000",
          "value": 0.25966666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "1727/9000",
          "value": 0.1918888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "61/900",
          "value": 0.06777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "229/1500",
          "value": 0.15266666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "313/1500",
          "value": 0.20866666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "931/3000",
          "value": 0.31033333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r137",
        "n": 3,
        "minimum": {
          "fraction": "91/125",
          "value": 0.728
        },
        "maximum": {
          "fraction": "98/125",
          "value": 0.784
        },
        "range": {
          "fraction": "7/125",
          "value": 0.056
        },
        "mean": {
          "fraction": "283/375",
          "value": 0.7546666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "167/225",
          "value": 0.7422222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "14/1125",
          "value": 0.012444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "2/75",
          "value": 0.02666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "56/75",
          "value": 0.7466666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "287/375",
          "value": 0.7653333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r138",
        "n": 3,
        "minimum": {
          "fraction": "44/125",
          "value": 0.352
        },
        "maximum": {
          "fraction": "67/125",
          "value": 0.536
        },
        "range": {
          "fraction": "23/125",
          "value": 0.184
        },
        "mean": {
          "fraction": "31/75",
          "value": 0.41333333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "419/1125",
          "value": 0.37244444444444447
        },
        "empirical_two_draw_decrement": {
          "fraction": "46/1125",
          "value": 0.04088888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/375",
          "value": 0.06133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "31/75",
          "value": 0.41333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "178/375",
          "value": 0.4746666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r139",
        "n": 3,
        "minimum": {
          "fraction": "91/125",
          "value": 0.728
        },
        "maximum": {
          "fraction": "23/25",
          "value": 0.92
        },
        "range": {
          "fraction": "24/125",
          "value": 0.192
        },
        "mean": {
          "fraction": "99/125",
          "value": 0.792
        },
        "empirical_two_draw_minimum": {
          "fraction": "281/375",
          "value": 0.7493333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "16/375",
          "value": 0.042666666666666665
        },
        "observed_mean_minus_minimum": {
          "fraction": "8/125",
          "value": 0.064
        },
        "mean_from_extrema_lower": {
          "fraction": "99/125",
          "value": 0.792
        },
        "mean_from_extrema_upper": {
          "fraction": "107/125",
          "value": 0.856
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r140",
        "n": 3,
        "minimum": {
          "fraction": "57/125",
          "value": 0.456
        },
        "maximum": {
          "fraction": "67/125",
          "value": 0.536
        },
        "range": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean": {
          "fraction": "181/375",
          "value": 0.4826666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "523/1125",
          "value": 0.4648888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/225",
          "value": 0.017777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "2/75",
          "value": 0.02666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "181/375",
          "value": 0.4826666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "191/375",
          "value": 0.5093333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r141",
        "n": 3,
        "minimum": {
          "fraction": "109/250",
          "value": 0.436
        },
        "maximum": {
          "fraction": "161/250",
          "value": 0.644
        },
        "range": {
          "fraction": "26/125",
          "value": 0.208
        },
        "mean": {
          "fraction": "767/1500",
          "value": 0.5113333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2093/4500",
          "value": 0.4651111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "52/1125",
          "value": 0.04622222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "113/1500",
          "value": 0.07533333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "379/750",
          "value": 0.5053333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "431/750",
          "value": 0.5746666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r142",
        "n": 3,
        "minimum": {
          "fraction": "7/100",
          "value": 0.07
        },
        "maximum": {
          "fraction": "31/100",
          "value": 0.31
        },
        "range": {
          "fraction": "6/25",
          "value": 0.24
        },
        "mean": {
          "fraction": "19/100",
          "value": 0.19
        },
        "empirical_two_draw_minimum": {
          "fraction": "41/300",
          "value": 0.13666666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/75",
          "value": 0.05333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "3/25",
          "value": 0.12
        },
        "mean_from_extrema_lower": {
          "fraction": "3/20",
          "value": 0.15
        },
        "mean_from_extrema_upper": {
          "fraction": "23/100",
          "value": 0.23
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r143",
        "n": 3,
        "minimum": {
          "fraction": "141/1000",
          "value": 0.141
        },
        "maximum": {
          "fraction": "521/1000",
          "value": 0.521
        },
        "range": {
          "fraction": "19/50",
          "value": 0.38
        },
        "mean": {
          "fraction": "371/1000",
          "value": 0.371
        },
        "empirical_two_draw_minimum": {
          "fraction": "2579/9000",
          "value": 0.28655555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/225",
          "value": 0.08444444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/100",
          "value": 0.23
        },
        "mean_from_extrema_lower": {
          "fraction": "803/3000",
          "value": 0.26766666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "1183/3000",
          "value": 0.3943333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r144",
        "n": 3,
        "minimum": {
          "fraction": "113/200",
          "value": 0.565
        },
        "maximum": {
          "fraction": "351/500",
          "value": 0.702
        },
        "range": {
          "fraction": "137/1000",
          "value": 0.137
        },
        "mean": {
          "fraction": "239/375",
          "value": 0.6373333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2731/4500",
          "value": 0.6068888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "137/4500",
          "value": 0.030444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "217/3000",
          "value": 0.07233333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "229/375",
          "value": 0.6106666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1969/3000",
          "value": 0.6563333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r145",
        "n": 3,
        "minimum": {
          "fraction": "403/1000",
          "value": 0.403
        },
        "maximum": {
          "fraction": "113/200",
          "value": 0.565
        },
        "range": {
          "fraction": "81/500",
          "value": 0.162
        },
        "mean": {
          "fraction": "511/1000",
          "value": 0.511
        },
        "empirical_two_draw_minimum": {
          "fraction": "19/40",
          "value": 0.475
        },
        "empirical_two_draw_decrement": {
          "fraction": "9/250",
          "value": 0.036
        },
        "observed_mean_minus_minimum": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean_from_extrema_lower": {
          "fraction": "457/1000",
          "value": 0.457
        },
        "mean_from_extrema_upper": {
          "fraction": "511/1000",
          "value": 0.511
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r146",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "87/1000",
          "value": 0.087
        },
        "range": {
          "fraction": "87/1000",
          "value": 0.087
        },
        "mean": {
          "fraction": "29/1000",
          "value": 0.029
        },
        "empirical_two_draw_minimum": {
          "fraction": "29/3000",
          "value": 0.009666666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/1500",
          "value": 0.019333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/1000",
          "value": 0.029
        },
        "mean_from_extrema_lower": {
          "fraction": "29/1000",
          "value": 0.029
        },
        "mean_from_extrema_upper": {
          "fraction": "29/500",
          "value": 0.058
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r147",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "87/500",
          "value": 0.174
        },
        "range": {
          "fraction": "87/500",
          "value": 0.174
        },
        "mean": {
          "fraction": "29/500",
          "value": 0.058
        },
        "empirical_two_draw_minimum": {
          "fraction": "29/1500",
          "value": 0.019333333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_lower": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_upper": {
          "fraction": "29/250",
          "value": 0.116
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r148",
        "n": 2,
        "minimum": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "maximum": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "empirical_two_draw_minimum": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "mean_from_extrema_upper": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r149",
        "n": 2,
        "minimum": {
          "fraction": "9/125",
          "value": 0.072
        },
        "maximum": {
          "fraction": "123/1000",
          "value": 0.123
        },
        "range": {
          "fraction": "51/1000",
          "value": 0.051
        },
        "mean": {
          "fraction": "39/400",
          "value": 0.0975
        },
        "empirical_two_draw_minimum": {
          "fraction": "339/4000",
          "value": 0.08475
        },
        "empirical_two_draw_decrement": {
          "fraction": "51/4000",
          "value": 0.01275
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/2000",
          "value": 0.0255
        },
        "mean_from_extrema_lower": {
          "fraction": "39/400",
          "value": 0.0975
        },
        "mean_from_extrema_upper": {
          "fraction": "39/400",
          "value": 0.0975
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r150",
        "n": 3,
        "minimum": {
          "fraction": "63/100",
          "value": 0.63
        },
        "maximum": {
          "fraction": "949/1000",
          "value": 0.949
        },
        "range": {
          "fraction": "319/1000",
          "value": 0.319
        },
        "mean": {
          "fraction": "316/375",
          "value": 0.8426666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "3473/4500",
          "value": 0.7717777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "319/4500",
          "value": 0.07088888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "319/1500",
          "value": 0.21266666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2209/3000",
          "value": 0.7363333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "316/375",
          "value": 0.8426666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r151",
        "n": 3,
        "minimum": {
          "fraction": "681/1000",
          "value": 0.681
        },
        "maximum": {
          "fraction": "413/500",
          "value": 0.826
        },
        "range": {
          "fraction": "29/200",
          "value": 0.145
        },
        "mean": {
          "fraction": "2261/3000",
          "value": 0.7536666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6493/9000",
          "value": 0.7214444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/900",
          "value": 0.03222222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "109/1500",
          "value": 0.07266666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "547/750",
          "value": 0.7293333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2333/3000",
          "value": 0.7776666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r152",
        "n": 3,
        "minimum": {
          "fraction": "649/1000",
          "value": 0.649
        },
        "maximum": {
          "fraction": "487/500",
          "value": 0.974
        },
        "range": {
          "fraction": "13/40",
          "value": 0.325
        },
        "mean": {
          "fraction": "284/375",
          "value": 0.7573333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "3083/4500",
          "value": 0.6851111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/180",
          "value": 0.07222222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/120",
          "value": 0.10833333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "284/375",
          "value": 0.7573333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2597/3000",
          "value": 0.8656666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r153",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "649/1000",
          "value": 0.649
        },
        "range": {
          "fraction": "649/1000",
          "value": 0.649
        },
        "mean": {
          "fraction": "1123/3000",
          "value": 0.37433333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "2071/9000",
          "value": 0.2301111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "649/4500",
          "value": 0.14422222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "1123/3000",
          "value": 0.37433333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "649/3000",
          "value": 0.21633333333333332
        },
        "mean_from_extrema_upper": {
          "fraction": "649/1500",
          "value": 0.43266666666666664
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r154",
        "n": 3,
        "minimum": {
          "fraction": "697/1000",
          "value": 0.697
        },
        "maximum": {
          "fraction": "149/200",
          "value": 0.745
        },
        "range": {
          "fraction": "6/125",
          "value": 0.048
        },
        "mean": {
          "fraction": "729/1000",
          "value": 0.729
        },
        "empirical_two_draw_minimum": {
          "fraction": "431/600",
          "value": 0.7183333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/375",
          "value": 0.010666666666666666
        },
        "observed_mean_minus_minimum": {
          "fraction": "4/125",
          "value": 0.032
        },
        "mean_from_extrema_lower": {
          "fraction": "713/1000",
          "value": 0.713
        },
        "mean_from_extrema_upper": {
          "fraction": "729/1000",
          "value": 0.729
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r155",
        "n": 3,
        "minimum": {
          "fraction": "559/1000",
          "value": 0.559
        },
        "maximum": {
          "fraction": "697/1000",
          "value": 0.697
        },
        "range": {
          "fraction": "69/500",
          "value": 0.138
        },
        "mean": {
          "fraction": "651/1000",
          "value": 0.651
        },
        "empirical_two_draw_minimum": {
          "fraction": "1861/3000",
          "value": 0.6203333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/750",
          "value": 0.030666666666666665
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/250",
          "value": 0.092
        },
        "mean_from_extrema_lower": {
          "fraction": "121/200",
          "value": 0.605
        },
        "mean_from_extrema_upper": {
          "fraction": "651/1000",
          "value": 0.651
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r156",
        "n": 3,
        "minimum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "maximum": {
          "fraction": "73/100",
          "value": 0.73
        },
        "range": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "mean": {
          "fraction": "86/125",
          "value": 0.688
        },
        "empirical_two_draw_minimum": {
          "fraction": "337/500",
          "value": 0.674
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/500",
          "value": 0.014
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/1000",
          "value": 0.021
        },
        "mean_from_extrema_lower": {
          "fraction": "86/125",
          "value": 0.688
        },
        "mean_from_extrema_upper": {
          "fraction": "709/1000",
          "value": 0.709
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r157",
        "n": 3,
        "minimum": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "maximum": {
          "fraction": "423/1000",
          "value": 0.423
        },
        "range": {
          "fraction": "9/25",
          "value": 0.36
        },
        "mean": {
          "fraction": "63/250",
          "value": 0.252
        },
        "empirical_two_draw_minimum": {
          "fraction": "43/250",
          "value": 0.172
        },
        "empirical_two_draw_decrement": {
          "fraction": "2/25",
          "value": 0.08
        },
        "observed_mean_minus_minimum": {
          "fraction": "189/1000",
          "value": 0.189
        },
        "mean_from_extrema_lower": {
          "fraction": "183/1000",
          "value": 0.183
        },
        "mean_from_extrema_upper": {
          "fraction": "303/1000",
          "value": 0.303
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r158",
        "n": 3,
        "minimum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "maximum": {
          "fraction": "137/200",
          "value": 0.685
        },
        "range": {
          "fraction": "23/250",
          "value": 0.092
        },
        "mean": {
          "fraction": "1963/3000",
          "value": 0.6543333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "1141/1800",
          "value": 0.6338888888888888
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/1125",
          "value": 0.020444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/375",
          "value": 0.06133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "1871/3000",
          "value": 0.6236666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1963/3000",
          "value": 0.6543333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r159",
        "n": 3,
        "minimum": {
          "fraction": "343/1000",
          "value": 0.343
        },
        "maximum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "range": {
          "fraction": "1/4",
          "value": 0.25
        },
        "mean": {
          "fraction": "1343/3000",
          "value": 0.44766666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "3529/9000",
          "value": 0.39211111111111113
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/18",
          "value": 0.05555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "157/1500",
          "value": 0.10466666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1279/3000",
          "value": 0.42633333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1529/3000",
          "value": 0.5096666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r160",
        "n": 3,
        "minimum": {
          "fraction": "121/200",
          "value": 0.605
        },
        "maximum": {
          "fraction": "341/500",
          "value": 0.682
        },
        "range": {
          "fraction": "77/1000",
          "value": 0.077
        },
        "mean": {
          "fraction": "1969/3000",
          "value": 0.6563333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5753/9000",
          "value": 0.6392222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/4500",
          "value": 0.01711111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "77/1500",
          "value": 0.051333333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "473/750",
          "value": 0.6306666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1969/3000",
          "value": 0.6563333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r161",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r162",
        "n": 3,
        "minimum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "mean": {
          "fraction": "799/1000",
          "value": 0.799
        },
        "empirical_two_draw_minimum": {
          "fraction": "29/40",
          "value": 0.725
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/500",
          "value": 0.074
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/250",
          "value": 0.132
        },
        "mean_from_extrema_lower": {
          "fraction": "389/500",
          "value": 0.778
        },
        "mean_from_extrema_upper": {
          "fraction": "889/1000",
          "value": 0.889
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r163",
        "n": 3,
        "minimum": {
          "fraction": "27/125",
          "value": 0.216
        },
        "maximum": {
          "fraction": "153/500",
          "value": 0.306
        },
        "range": {
          "fraction": "9/100",
          "value": 0.09
        },
        "mean": {
          "fraction": "123/500",
          "value": 0.246
        },
        "empirical_two_draw_minimum": {
          "fraction": "113/500",
          "value": 0.226
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/50",
          "value": 0.02
        },
        "observed_mean_minus_minimum": {
          "fraction": "3/100",
          "value": 0.03
        },
        "mean_from_extrema_lower": {
          "fraction": "123/500",
          "value": 0.246
        },
        "mean_from_extrema_upper": {
          "fraction": "69/250",
          "value": 0.276
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r164",
        "n": 3,
        "minimum": {
          "fraction": "27/50",
          "value": 0.54
        },
        "maximum": {
          "fraction": "27/50",
          "value": 0.54
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "27/50",
          "value": 0.54
        },
        "empirical_two_draw_minimum": {
          "fraction": "27/50",
          "value": 0.54
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "27/50",
          "value": 0.54
        },
        "mean_from_extrema_upper": {
          "fraction": "27/50",
          "value": 0.54
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r165",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "439/500",
          "value": 0.878
        },
        "range": {
          "fraction": "439/500",
          "value": 0.878
        },
        "mean": {
          "fraction": "1561/3000",
          "value": 0.5203333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2927/9000",
          "value": 0.32522222222222225
        },
        "empirical_two_draw_decrement": {
          "fraction": "439/2250",
          "value": 0.19511111111111112
        },
        "observed_mean_minus_minimum": {
          "fraction": "1561/3000",
          "value": 0.5203333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "439/1500",
          "value": 0.2926666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "439/750",
          "value": 0.5853333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r166",
        "n": 3,
        "minimum": {
          "fraction": "277/500",
          "value": 0.554
        },
        "maximum": {
          "fraction": "277/500",
          "value": 0.554
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "277/500",
          "value": 0.554
        },
        "empirical_two_draw_minimum": {
          "fraction": "277/500",
          "value": 0.554
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "277/500",
          "value": 0.554
        },
        "mean_from_extrema_upper": {
          "fraction": "277/500",
          "value": 0.554
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r167",
        "n": 3,
        "minimum": {
          "fraction": "7/50",
          "value": 0.14
        },
        "maximum": {
          "fraction": "97/250",
          "value": 0.388
        },
        "range": {
          "fraction": "31/125",
          "value": 0.248
        },
        "mean": {
          "fraction": "229/750",
          "value": 0.30533333333333335
        },
        "empirical_two_draw_minimum": {
          "fraction": "563/2250",
          "value": 0.25022222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "62/1125",
          "value": 0.05511111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "62/375",
          "value": 0.16533333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "167/750",
          "value": 0.22266666666666668
        },
        "mean_from_extrema_upper": {
          "fraction": "229/750",
          "value": 0.30533333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r168",
        "n": 3,
        "minimum": {
          "fraction": "69/125",
          "value": 0.552
        },
        "maximum": {
          "fraction": "619/1000",
          "value": 0.619
        },
        "range": {
          "fraction": "67/1000",
          "value": 0.067
        },
        "mean": {
          "fraction": "1723/3000",
          "value": 0.5743333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "1007/1800",
          "value": 0.5594444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "67/4500",
          "value": 0.014888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "67/3000",
          "value": 0.022333333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "1723/3000",
          "value": 0.5743333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "179/300",
          "value": 0.5966666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r169",
        "n": 3,
        "minimum": {
          "fraction": "257/1000",
          "value": 0.257
        },
        "maximum": {
          "fraction": "39/100",
          "value": 0.39
        },
        "range": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "mean": {
          "fraction": "971/3000",
          "value": 0.32366666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "2647/9000",
          "value": 0.2941111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/4500",
          "value": 0.029555555555555557
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/15",
          "value": 0.06666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "113/375",
          "value": 0.30133333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1037/3000",
          "value": 0.3456666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r170",
        "n": 3,
        "minimum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "maximum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "301/500",
          "value": 0.602
        },
        "empirical_two_draw_minimum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "301/500",
          "value": 0.602
        },
        "mean_from_extrema_upper": {
          "fraction": "301/500",
          "value": 0.602
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r171",
        "n": 3,
        "minimum": {
          "fraction": "169/1000",
          "value": 0.169
        },
        "maximum": {
          "fraction": "301/500",
          "value": 0.602
        },
        "range": {
          "fraction": "433/1000",
          "value": 0.433
        },
        "mean": {
          "fraction": "1229/3000",
          "value": 0.4096666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "2821/9000",
          "value": 0.31344444444444447
        },
        "empirical_two_draw_decrement": {
          "fraction": "433/4500",
          "value": 0.09622222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "361/1500",
          "value": 0.24066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "47/150",
          "value": 0.31333333333333335
        },
        "mean_from_extrema_upper": {
          "fraction": "1373/3000",
          "value": 0.45766666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r172",
        "n": 3,
        "minimum": {
          "fraction": "86/125",
          "value": 0.688
        },
        "maximum": {
          "fraction": "86/125",
          "value": 0.688
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "86/125",
          "value": 0.688
        },
        "empirical_two_draw_minimum": {
          "fraction": "86/125",
          "value": 0.688
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "86/125",
          "value": 0.688
        },
        "mean_from_extrema_upper": {
          "fraction": "86/125",
          "value": 0.688
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r173",
        "n": 3,
        "minimum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "maximum": {
          "fraction": "633/1000",
          "value": 0.633
        },
        "range": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "mean": {
          "fraction": "883/1500",
          "value": 0.5886666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "629/1125",
          "value": 0.5591111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/4500",
          "value": 0.029555555555555557
        },
        "observed_mean_minus_minimum": {
          "fraction": "133/1500",
          "value": 0.08866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1633/3000",
          "value": 0.5443333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "883/1500",
          "value": 0.5886666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r174",
        "n": 3,
        "minimum": {
          "fraction": "643/1000",
          "value": 0.643
        },
        "maximum": {
          "fraction": "153/200",
          "value": 0.765
        },
        "range": {
          "fraction": "61/500",
          "value": 0.122
        },
        "mean": {
          "fraction": "2173/3000",
          "value": 0.7243333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "251/360",
          "value": 0.6972222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "61/2250",
          "value": 0.02711111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "61/750",
          "value": 0.08133333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "2051/3000",
          "value": 0.6836666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "2173/3000",
          "value": 0.7243333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r175",
        "n": 3,
        "minimum": {
          "fraction": "62/125",
          "value": 0.496
        },
        "maximum": {
          "fraction": "643/1000",
          "value": 0.643
        },
        "range": {
          "fraction": "147/1000",
          "value": 0.147
        },
        "mean": {
          "fraction": "439/750",
          "value": 0.5853333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "829/1500",
          "value": 0.5526666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "49/1500",
          "value": 0.03266666666666666
        },
        "observed_mean_minus_minimum": {
          "fraction": "67/750",
          "value": 0.08933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "109/200",
          "value": 0.545
        },
        "mean_from_extrema_upper": {
          "fraction": "297/500",
          "value": 0.594
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r176",
        "n": 3,
        "minimum": {
          "fraction": "639/1000",
          "value": 0.639
        },
        "maximum": {
          "fraction": "779/1000",
          "value": 0.779
        },
        "range": {
          "fraction": "7/50",
          "value": 0.14
        },
        "mean": {
          "fraction": "141/200",
          "value": 0.705
        },
        "empirical_two_draw_minimum": {
          "fraction": "1213/1800",
          "value": 0.6738888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/225",
          "value": 0.03111111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "33/500",
          "value": 0.066
        },
        "mean_from_extrema_lower": {
          "fraction": "2057/3000",
          "value": 0.6856666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "2197/3000",
          "value": 0.7323333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r177",
        "n": 3,
        "minimum": {
          "fraction": "443/1000",
          "value": 0.443
        },
        "maximum": {
          "fraction": "607/1000",
          "value": 0.607
        },
        "range": {
          "fraction": "41/250",
          "value": 0.164
        },
        "mean": {
          "fraction": "68/125",
          "value": 0.544
        },
        "empirical_two_draw_minimum": {
          "fraction": "571/1125",
          "value": 0.5075555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/1125",
          "value": 0.036444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "101/1000",
          "value": 0.101
        },
        "mean_from_extrema_lower": {
          "fraction": "1493/3000",
          "value": 0.49766666666666665
        },
        "mean_from_extrema_upper": {
          "fraction": "1657/3000",
          "value": 0.5523333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r178",
        "n": 2,
        "minimum": {
          "fraction": "373/500",
          "value": 0.746
        },
        "maximum": {
          "fraction": "831/1000",
          "value": 0.831
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "1577/2000",
          "value": 0.7885
        },
        "empirical_two_draw_minimum": {
          "fraction": "3069/4000",
          "value": 0.76725
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/800",
          "value": 0.02125
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/400",
          "value": 0.0425
        },
        "mean_from_extrema_lower": {
          "fraction": "1577/2000",
          "value": 0.7885
        },
        "mean_from_extrema_upper": {
          "fraction": "1577/2000",
          "value": 0.7885
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r179",
        "n": 3,
        "minimum": {
          "fraction": "669/1000",
          "value": 0.669
        },
        "maximum": {
          "fraction": "94/125",
          "value": 0.752
        },
        "range": {
          "fraction": "83/1000",
          "value": 0.083
        },
        "mean": {
          "fraction": "2173/3000",
          "value": 0.7243333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "6353/9000",
          "value": 0.7058888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "83/4500",
          "value": 0.018444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "83/1500",
          "value": 0.05533333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "209/300",
          "value": 0.6966666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2173/3000",
          "value": 0.7243333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r180",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "29/250",
          "value": 0.116
        },
        "range": {
          "fraction": "29/250",
          "value": 0.116
        },
        "mean": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "29/2250",
          "value": 0.012888888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/1125",
          "value": 0.025777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "29/375",
          "value": 0.07733333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r181",
        "n": 3,
        "minimum": {
          "fraction": "617/1000",
          "value": 0.617
        },
        "maximum": {
          "fraction": "88/125",
          "value": 0.704
        },
        "range": {
          "fraction": "87/1000",
          "value": 0.087
        },
        "mean": {
          "fraction": "1999/3000",
          "value": 0.6663333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "647/1000",
          "value": 0.647
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/1500",
          "value": 0.019333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/750",
          "value": 0.04933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "323/500",
          "value": 0.646
        },
        "mean_from_extrema_upper": {
          "fraction": "27/40",
          "value": 0.675
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r182",
        "n": 3,
        "minimum": {
          "fraction": "261/1000",
          "value": 0.261
        },
        "maximum": {
          "fraction": "62/125",
          "value": 0.496
        },
        "range": {
          "fraction": "47/200",
          "value": 0.235
        },
        "mean": {
          "fraction": "1079/3000",
          "value": 0.3596666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "2767/9000",
          "value": 0.30744444444444446
        },
        "empirical_two_draw_decrement": {
          "fraction": "47/900",
          "value": 0.052222222222222225
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "509/1500",
          "value": 0.3393333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1253/3000",
          "value": 0.4176666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r183",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "159/250",
          "value": 0.636
        },
        "range": {
          "fraction": "159/250",
          "value": 0.636
        },
        "mean": {
          "fraction": "53/250",
          "value": 0.212
        },
        "empirical_two_draw_minimum": {
          "fraction": "53/750",
          "value": 0.07066666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/375",
          "value": 0.14133333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/250",
          "value": 0.212
        },
        "mean_from_extrema_lower": {
          "fraction": "53/250",
          "value": 0.212
        },
        "mean_from_extrema_upper": {
          "fraction": "53/125",
          "value": 0.424
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r184",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r185",
        "n": 3,
        "minimum": {
          "fraction": "673/1000",
          "value": 0.673
        },
        "maximum": {
          "fraction": "359/500",
          "value": 0.718
        },
        "range": {
          "fraction": "9/200",
          "value": 0.045
        },
        "mean": {
          "fraction": "86/125",
          "value": 0.688
        },
        "empirical_two_draw_minimum": {
          "fraction": "339/500",
          "value": 0.678
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/100",
          "value": 0.01
        },
        "observed_mean_minus_minimum": {
          "fraction": "3/200",
          "value": 0.015
        },
        "mean_from_extrema_lower": {
          "fraction": "86/125",
          "value": 0.688
        },
        "mean_from_extrema_upper": {
          "fraction": "703/1000",
          "value": 0.703
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r186",
        "n": 3,
        "minimum": {
          "fraction": "391/1000",
          "value": 0.391
        },
        "maximum": {
          "fraction": "359/500",
          "value": 0.718
        },
        "range": {
          "fraction": "327/1000",
          "value": 0.327
        },
        "mean": {
          "fraction": "1763/3000",
          "value": 0.5876666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "103/200",
          "value": 0.515
        },
        "empirical_two_draw_decrement": {
          "fraction": "109/1500",
          "value": 0.07266666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "59/300",
          "value": 0.19666666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "1/2",
          "value": 0.5
        },
        "mean_from_extrema_upper": {
          "fraction": "609/1000",
          "value": 0.609
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r187",
        "n": 3,
        "minimum": {
          "fraction": "409/1000",
          "value": 0.409
        },
        "maximum": {
          "fraction": "939/1000",
          "value": 0.939
        },
        "range": {
          "fraction": "53/100",
          "value": 0.53
        },
        "mean": {
          "fraction": "127/200",
          "value": 0.635
        },
        "empirical_two_draw_minimum": {
          "fraction": "931/1800",
          "value": 0.5172222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/450",
          "value": 0.11777777777777777
        },
        "observed_mean_minus_minimum": {
          "fraction": "113/500",
          "value": 0.226
        },
        "mean_from_extrema_lower": {
          "fraction": "1757/3000",
          "value": 0.5856666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2287/3000",
          "value": 0.7623333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r188",
        "n": 3,
        "minimum": {
          "fraction": "47/200",
          "value": 0.235
        },
        "maximum": {
          "fraction": "617/1000",
          "value": 0.617
        },
        "range": {
          "fraction": "191/500",
          "value": 0.382
        },
        "mean": {
          "fraction": "1261/3000",
          "value": 0.42033333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "3019/9000",
          "value": 0.33544444444444443
        },
        "empirical_two_draw_decrement": {
          "fraction": "191/2250",
          "value": 0.08488888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "139/750",
          "value": 0.18533333333333332
        },
        "mean_from_extrema_lower": {
          "fraction": "1087/3000",
          "value": 0.36233333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1469/3000",
          "value": 0.48966666666666664
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r189",
        "n": 3,
        "minimum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "1/2",
          "value": 0.5
        },
        "mean": {
          "fraction": "5/6",
          "value": 0.8333333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "13/18",
          "value": 0.7222222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/9",
          "value": 0.1111111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/3",
          "value": 0.3333333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "2/3",
          "value": 0.6666666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "5/6",
          "value": 0.8333333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r190",
        "n": 3,
        "minimum": {
          "fraction": "82/125",
          "value": 0.656
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "43/125",
          "value": 0.344
        },
        "mean": {
          "fraction": "867/1000",
          "value": 0.867
        },
        "empirical_two_draw_minimum": {
          "fraction": "1423/1800",
          "value": 0.7905555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "86/1125",
          "value": 0.07644444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "211/1000",
          "value": 0.211
        },
        "mean_from_extrema_lower": {
          "fraction": "289/375",
          "value": 0.7706666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "332/375",
          "value": 0.8853333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r191",
        "n": 3,
        "minimum": {
          "fraction": "42/125",
          "value": 0.336
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "83/125",
          "value": 0.664
        },
        "mean": {
          "fraction": "292/375",
          "value": 0.7786666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "142/225",
          "value": 0.6311111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "166/1125",
          "value": 0.14755555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "166/375",
          "value": 0.44266666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "209/375",
          "value": 0.5573333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "292/375",
          "value": 0.7786666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r192",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "231/250",
          "value": 0.924
        },
        "range": {
          "fraction": "231/250",
          "value": 0.924
        },
        "mean": {
          "fraction": "167/375",
          "value": 0.44533333333333336
        },
        "empirical_two_draw_minimum": {
          "fraction": "6/25",
          "value": 0.24
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/375",
          "value": 0.20533333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "167/375",
          "value": 0.44533333333333336
        },
        "mean_from_extrema_lower": {
          "fraction": "77/250",
          "value": 0.308
        },
        "mean_from_extrema_upper": {
          "fraction": "77/125",
          "value": 0.616
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r193",
        "n": 2,
        "minimum": {
          "fraction": "337/500",
          "value": 0.674
        },
        "maximum": {
          "fraction": "237/250",
          "value": 0.948
        },
        "range": {
          "fraction": "137/500",
          "value": 0.274
        },
        "mean": {
          "fraction": "811/1000",
          "value": 0.811
        },
        "empirical_two_draw_minimum": {
          "fraction": "297/400",
          "value": 0.7425
        },
        "empirical_two_draw_decrement": {
          "fraction": "137/2000",
          "value": 0.0685
        },
        "observed_mean_minus_minimum": {
          "fraction": "137/1000",
          "value": 0.137
        },
        "mean_from_extrema_lower": {
          "fraction": "811/1000",
          "value": 0.811
        },
        "mean_from_extrema_upper": {
          "fraction": "811/1000",
          "value": 0.811
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r194",
        "n": 2,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "111/500",
          "value": 0.222
        },
        "range": {
          "fraction": "111/500",
          "value": 0.222
        },
        "mean": {
          "fraction": "111/1000",
          "value": 0.111
        },
        "empirical_two_draw_minimum": {
          "fraction": "111/2000",
          "value": 0.0555
        },
        "empirical_two_draw_decrement": {
          "fraction": "111/2000",
          "value": 0.0555
        },
        "observed_mean_minus_minimum": {
          "fraction": "111/1000",
          "value": 0.111
        },
        "mean_from_extrema_lower": {
          "fraction": "111/1000",
          "value": 0.111
        },
        "mean_from_extrema_upper": {
          "fraction": "111/1000",
          "value": 0.111
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r195",
        "n": 3,
        "minimum": {
          "fraction": "147/250",
          "value": 0.588
        },
        "maximum": {
          "fraction": "147/250",
          "value": 0.588
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "147/250",
          "value": 0.588
        },
        "empirical_two_draw_minimum": {
          "fraction": "147/250",
          "value": 0.588
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "147/250",
          "value": 0.588
        },
        "mean_from_extrema_upper": {
          "fraction": "147/250",
          "value": 0.588
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r196",
        "n": 3,
        "minimum": {
          "fraction": "101/500",
          "value": 0.202
        },
        "maximum": {
          "fraction": "13/40",
          "value": 0.325
        },
        "range": {
          "fraction": "123/1000",
          "value": 0.123
        },
        "mean": {
          "fraction": "34/125",
          "value": 0.272
        },
        "empirical_two_draw_minimum": {
          "fraction": "367/1500",
          "value": 0.24466666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/100",
          "value": 0.07
        },
        "mean_from_extrema_lower": {
          "fraction": "243/1000",
          "value": 0.243
        },
        "mean_from_extrema_upper": {
          "fraction": "71/250",
          "value": 0.284
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r197",
        "n": 3,
        "minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "maximum": {
          "fraction": "153/500",
          "value": 0.306
        },
        "range": {
          "fraction": "51/250",
          "value": 0.204
        },
        "mean": {
          "fraction": "51/250",
          "value": 0.204
        },
        "empirical_two_draw_minimum": {
          "fraction": "119/750",
          "value": 0.15866666666666668
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/375",
          "value": 0.04533333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "mean_from_extrema_lower": {
          "fraction": "17/100",
          "value": 0.17
        },
        "mean_from_extrema_upper": {
          "fraction": "119/500",
          "value": 0.238
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r198",
        "n": 3,
        "minimum": {
          "fraction": "153/500",
          "value": 0.306
        },
        "maximum": {
          "fraction": "449/1000",
          "value": 0.449
        },
        "range": {
          "fraction": "143/1000",
          "value": 0.143
        },
        "mean": {
          "fraction": "1061/3000",
          "value": 0.3536666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "2897/9000",
          "value": 0.3218888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "143/4500",
          "value": 0.03177777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "143/3000",
          "value": 0.04766666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1061/3000",
          "value": 0.3536666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "301/750",
          "value": 0.4013333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r199",
        "n": 3,
        "minimum": {
          "fraction": "313/500",
          "value": 0.626
        },
        "maximum": {
          "fraction": "39/50",
          "value": 0.78
        },
        "range": {
          "fraction": "77/500",
          "value": 0.154
        },
        "mean": {
          "fraction": "357/500",
          "value": 0.714
        },
        "empirical_two_draw_minimum": {
          "fraction": "3059/4500",
          "value": 0.6797777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/2250",
          "value": 0.03422222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/125",
          "value": 0.088
        },
        "mean_from_extrema_lower": {
          "fraction": "254/375",
          "value": 0.6773333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1093/1500",
          "value": 0.7286666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r200",
        "n": 2,
        "minimum": {
          "fraction": "593/1000",
          "value": 0.593
        },
        "maximum": {
          "fraction": "39/50",
          "value": 0.78
        },
        "range": {
          "fraction": "187/1000",
          "value": 0.187
        },
        "mean": {
          "fraction": "1373/2000",
          "value": 0.6865
        },
        "empirical_two_draw_minimum": {
          "fraction": "2559/4000",
          "value": 0.63975
        },
        "empirical_two_draw_decrement": {
          "fraction": "187/4000",
          "value": 0.04675
        },
        "observed_mean_minus_minimum": {
          "fraction": "187/2000",
          "value": 0.0935
        },
        "mean_from_extrema_lower": {
          "fraction": "1373/2000",
          "value": 0.6865
        },
        "mean_from_extrema_upper": {
          "fraction": "1373/2000",
          "value": 0.6865
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r201",
        "n": 3,
        "minimum": {
          "fraction": "681/1000",
          "value": 0.681
        },
        "maximum": {
          "fraction": "201/250",
          "value": 0.804
        },
        "range": {
          "fraction": "123/1000",
          "value": 0.123
        },
        "mean": {
          "fraction": "739/1000",
          "value": 0.739
        },
        "empirical_two_draw_minimum": {
          "fraction": "427/600",
          "value": 0.7116666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_lower": {
          "fraction": "361/500",
          "value": 0.722
        },
        "mean_from_extrema_upper": {
          "fraction": "763/1000",
          "value": 0.763
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r202",
        "n": 3,
        "minimum": {
          "fraction": "341/1000",
          "value": 0.341
        },
        "maximum": {
          "fraction": "58/125",
          "value": 0.464
        },
        "range": {
          "fraction": "123/1000",
          "value": 0.123
        },
        "mean": {
          "fraction": "191/500",
          "value": 0.382
        },
        "empirical_two_draw_minimum": {
          "fraction": "133/375",
          "value": 0.3546666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "41/1000",
          "value": 0.041
        },
        "mean_from_extrema_lower": {
          "fraction": "191/500",
          "value": 0.382
        },
        "mean_from_extrema_upper": {
          "fraction": "423/1000",
          "value": 0.423
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r203",
        "n": 3,
        "minimum": {
          "fraction": "367/500",
          "value": 0.734
        },
        "maximum": {
          "fraction": "203/250",
          "value": 0.812
        },
        "range": {
          "fraction": "39/500",
          "value": 0.078
        },
        "mean": {
          "fraction": "19/25",
          "value": 0.76
        },
        "empirical_two_draw_minimum": {
          "fraction": "557/750",
          "value": 0.7426666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/750",
          "value": 0.017333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/500",
          "value": 0.026
        },
        "mean_from_extrema_lower": {
          "fraction": "19/25",
          "value": 0.76
        },
        "mean_from_extrema_upper": {
          "fraction": "393/500",
          "value": 0.786
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r204",
        "n": 3,
        "minimum": {
          "fraction": "379/500",
          "value": 0.758
        },
        "maximum": {
          "fraction": "203/250",
          "value": 0.812
        },
        "range": {
          "fraction": "27/500",
          "value": 0.054
        },
        "mean": {
          "fraction": "97/125",
          "value": 0.776
        },
        "empirical_two_draw_minimum": {
          "fraction": "191/250",
          "value": 0.764
        },
        "empirical_two_draw_decrement": {
          "fraction": "3/250",
          "value": 0.012
        },
        "observed_mean_minus_minimum": {
          "fraction": "9/500",
          "value": 0.018
        },
        "mean_from_extrema_lower": {
          "fraction": "97/125",
          "value": 0.776
        },
        "mean_from_extrema_upper": {
          "fraction": "397/500",
          "value": 0.794
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r205",
        "n": 3,
        "minimum": {
          "fraction": "13/125",
          "value": 0.104
        },
        "maximum": {
          "fraction": "437/500",
          "value": 0.874
        },
        "range": {
          "fraction": "77/100",
          "value": 0.77
        },
        "mean": {
          "fraction": "389/750",
          "value": 0.5186666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "391/1125",
          "value": 0.34755555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/450",
          "value": 0.1711111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "311/750",
          "value": 0.4146666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "541/1500",
          "value": 0.3606666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "463/750",
          "value": 0.6173333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r206",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "13/125",
          "value": 0.104
        },
        "range": {
          "fraction": "13/125",
          "value": 0.104
        },
        "mean": {
          "fraction": "13/375",
          "value": 0.034666666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "13/1125",
          "value": 0.011555555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "26/1125",
          "value": 0.02311111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/375",
          "value": 0.034666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "13/375",
          "value": 0.034666666666666665
        },
        "mean_from_extrema_upper": {
          "fraction": "26/375",
          "value": 0.06933333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r207",
        "n": 3,
        "minimum": {
          "fraction": "187/250",
          "value": 0.748
        },
        "maximum": {
          "fraction": "463/500",
          "value": 0.926
        },
        "range": {
          "fraction": "89/500",
          "value": 0.178
        },
        "mean": {
          "fraction": "421/500",
          "value": 0.842
        },
        "empirical_two_draw_minimum": {
          "fraction": "3611/4500",
          "value": 0.8024444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "89/2250",
          "value": 0.03955555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/500",
          "value": 0.094
        },
        "mean_from_extrema_lower": {
          "fraction": "1211/1500",
          "value": 0.8073333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "13/15",
          "value": 0.8666666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r208",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "77/100",
          "value": 0.77
        },
        "range": {
          "fraction": "77/100",
          "value": 0.77
        },
        "mean": {
          "fraction": "77/300",
          "value": 0.25666666666666665
        },
        "empirical_two_draw_minimum": {
          "fraction": "77/900",
          "value": 0.08555555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/450",
          "value": 0.1711111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "77/300",
          "value": 0.25666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "77/300",
          "value": 0.25666666666666665
        },
        "mean_from_extrema_upper": {
          "fraction": "77/150",
          "value": 0.5133333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r209",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r210",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "141/1000",
          "value": 0.141
        },
        "range": {
          "fraction": "141/1000",
          "value": 0.141
        },
        "mean": {
          "fraction": "47/1000",
          "value": 0.047
        },
        "empirical_two_draw_minimum": {
          "fraction": "47/3000",
          "value": 0.015666666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "47/1500",
          "value": 0.03133333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/1000",
          "value": 0.047
        },
        "mean_from_extrema_lower": {
          "fraction": "47/1000",
          "value": 0.047
        },
        "mean_from_extrema_upper": {
          "fraction": "47/500",
          "value": 0.094
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r211",
        "n": 3,
        "minimum": {
          "fraction": "19/125",
          "value": 0.152
        },
        "maximum": {
          "fraction": "97/200",
          "value": 0.485
        },
        "range": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "mean": {
          "fraction": "187/500",
          "value": 0.374
        },
        "empirical_two_draw_minimum": {
          "fraction": "3/10",
          "value": 0.3
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/500",
          "value": 0.074
        },
        "observed_mean_minus_minimum": {
          "fraction": "111/500",
          "value": 0.222
        },
        "mean_from_extrema_lower": {
          "fraction": "263/1000",
          "value": 0.263
        },
        "mean_from_extrema_upper": {
          "fraction": "187/500",
          "value": 0.374
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r212",
        "n": 3,
        "minimum": {
          "fraction": "19/250",
          "value": 0.076
        },
        "maximum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "range": {
          "fraction": "97/200",
          "value": 0.485
        },
        "mean": {
          "fraction": "331/1000",
          "value": 0.331
        },
        "empirical_two_draw_minimum": {
          "fraction": "2009/9000",
          "value": 0.2232222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "97/900",
          "value": 0.10777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/200",
          "value": 0.255
        },
        "mean_from_extrema_lower": {
          "fraction": "713/3000",
          "value": 0.23766666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "599/1500",
          "value": 0.3993333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r213",
        "n": 2,
        "minimum": {
          "fraction": "261/1000",
          "value": 0.261
        },
        "maximum": {
          "fraction": "401/1000",
          "value": 0.401
        },
        "range": {
          "fraction": "7/50",
          "value": 0.14
        },
        "mean": {
          "fraction": "331/1000",
          "value": 0.331
        },
        "empirical_two_draw_minimum": {
          "fraction": "37/125",
          "value": 0.296
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/200",
          "value": 0.035
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/100",
          "value": 0.07
        },
        "mean_from_extrema_lower": {
          "fraction": "331/1000",
          "value": 0.331
        },
        "mean_from_extrema_upper": {
          "fraction": "331/1000",
          "value": 0.331
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r214",
        "n": 2,
        "minimum": {
          "fraction": "451/1000",
          "value": 0.451
        },
        "maximum": {
          "fraction": "74/125",
          "value": 0.592
        },
        "range": {
          "fraction": "141/1000",
          "value": 0.141
        },
        "mean": {
          "fraction": "1043/2000",
          "value": 0.5215
        },
        "empirical_two_draw_minimum": {
          "fraction": "389/800",
          "value": 0.48625
        },
        "empirical_two_draw_decrement": {
          "fraction": "141/4000",
          "value": 0.03525
        },
        "observed_mean_minus_minimum": {
          "fraction": "141/2000",
          "value": 0.0705
        },
        "mean_from_extrema_lower": {
          "fraction": "1043/2000",
          "value": 0.5215
        },
        "mean_from_extrema_upper": {
          "fraction": "1043/2000",
          "value": 0.5215
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r215",
        "n": 3,
        "minimum": {
          "fraction": "873/1000",
          "value": 0.873
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "127/1000",
          "value": 0.127
        },
        "mean": {
          "fraction": "2789/3000",
          "value": 0.9296666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "8113/9000",
          "value": 0.9014444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "127/4500",
          "value": 0.02822222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/300",
          "value": 0.056666666666666664
        },
        "mean_from_extrema_lower": {
          "fraction": "1373/1500",
          "value": 0.9153333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2873/3000",
          "value": 0.9576666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r216",
        "n": 3,
        "minimum": {
          "fraction": "59/100",
          "value": 0.59
        },
        "maximum": {
          "fraction": "479/500",
          "value": 0.958
        },
        "range": {
          "fraction": "46/125",
          "value": 0.368
        },
        "mean": {
          "fraction": "801/1000",
          "value": 0.801
        },
        "empirical_two_draw_minimum": {
          "fraction": "6473/9000",
          "value": 0.7192222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "92/1125",
          "value": 0.08177777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "211/1000",
          "value": 0.211
        },
        "mean_from_extrema_lower": {
          "fraction": "1069/1500",
          "value": 0.7126666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1253/1500",
          "value": 0.8353333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r217",
        "n": 3,
        "minimum": {
          "fraction": "423/500",
          "value": 0.846
        },
        "maximum": {
          "fraction": "923/1000",
          "value": 0.923
        },
        "range": {
          "fraction": "77/1000",
          "value": 0.077
        },
        "mean": {
          "fraction": "673/750",
          "value": 0.8973333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "3961/4500",
          "value": 0.8802222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/4500",
          "value": 0.01711111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "77/1500",
          "value": 0.051333333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "523/600",
          "value": 0.8716666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "673/750",
          "value": 0.8973333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r218",
        "n": 3,
        "minimum": {
          "fraction": "313/500",
          "value": 0.626
        },
        "maximum": {
          "fraction": "923/1000",
          "value": 0.923
        },
        "range": {
          "fraction": "297/1000",
          "value": 0.297
        },
        "mean": {
          "fraction": "813/1000",
          "value": 0.813
        },
        "empirical_two_draw_minimum": {
          "fraction": "747/1000",
          "value": 0.747
        },
        "empirical_two_draw_decrement": {
          "fraction": "33/500",
          "value": 0.066
        },
        "observed_mean_minus_minimum": {
          "fraction": "187/1000",
          "value": 0.187
        },
        "mean_from_extrema_lower": {
          "fraction": "29/40",
          "value": 0.725
        },
        "mean_from_extrema_upper": {
          "fraction": "103/125",
          "value": 0.824
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r219",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "587/1000",
          "value": 0.587
        },
        "range": {
          "fraction": "587/1000",
          "value": 0.587
        },
        "mean": {
          "fraction": "587/3000",
          "value": 0.19566666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "587/9000",
          "value": 0.06522222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "587/4500",
          "value": 0.13044444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "587/3000",
          "value": 0.19566666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "587/3000",
          "value": 0.19566666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "587/1500",
          "value": 0.3913333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r220",
        "n": 3,
        "minimum": {
          "fraction": "99/500",
          "value": 0.198
        },
        "maximum": {
          "fraction": "587/1000",
          "value": 0.587
        },
        "range": {
          "fraction": "389/1000",
          "value": 0.389
        },
        "mean": {
          "fraction": "201/500",
          "value": 0.402
        },
        "empirical_two_draw_minimum": {
          "fraction": "71/225",
          "value": 0.31555555555555553
        },
        "empirical_two_draw_decrement": {
          "fraction": "389/4500",
          "value": 0.08644444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/250",
          "value": 0.204
        },
        "mean_from_extrema_lower": {
          "fraction": "983/3000",
          "value": 0.32766666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "343/750",
          "value": 0.4573333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r221",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "27/250",
          "value": 0.108
        },
        "range": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean": {
          "fraction": "27/500",
          "value": 0.054
        },
        "empirical_two_draw_minimum": {
          "fraction": "3/100",
          "value": 0.03
        },
        "empirical_two_draw_decrement": {
          "fraction": "3/125",
          "value": 0.024
        },
        "observed_mean_minus_minimum": {
          "fraction": "27/500",
          "value": 0.054
        },
        "mean_from_extrema_lower": {
          "fraction": "9/250",
          "value": 0.036
        },
        "mean_from_extrema_upper": {
          "fraction": "9/125",
          "value": 0.072
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r222",
        "n": 3,
        "minimum": {
          "fraction": "27/500",
          "value": 0.054
        },
        "maximum": {
          "fraction": "181/500",
          "value": 0.362
        },
        "range": {
          "fraction": "77/250",
          "value": 0.308
        },
        "mean": {
          "fraction": "547/3000",
          "value": 0.18233333333333332
        },
        "empirical_two_draw_minimum": {
          "fraction": "41/360",
          "value": 0.11388888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "77/1125",
          "value": 0.06844444444444445
        },
        "observed_mean_minus_minimum": {
          "fraction": "77/600",
          "value": 0.12833333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "47/300",
          "value": 0.15666666666666668
        },
        "mean_from_extrema_upper": {
          "fraction": "389/1500",
          "value": 0.25933333333333336
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r223",
        "n": 3,
        "minimum": {
          "fraction": "137/1000",
          "value": 0.137
        },
        "maximum": {
          "fraction": "122/125",
          "value": 0.976
        },
        "range": {
          "fraction": "839/1000",
          "value": 0.839
        },
        "mean": {
          "fraction": "5/12",
          "value": 0.4166666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "259/1125",
          "value": 0.23022222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "839/4500",
          "value": 0.18644444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "839/3000",
          "value": 0.2796666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "5/12",
          "value": 0.4166666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2089/3000",
          "value": 0.6963333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r224",
        "n": 3,
        "minimum": {
          "fraction": "137/1000",
          "value": 0.137
        },
        "maximum": {
          "fraction": "87/200",
          "value": 0.435
        },
        "range": {
          "fraction": "149/500",
          "value": 0.298
        },
        "mean": {
          "fraction": "79/300",
          "value": 0.2633333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "887/4500",
          "value": 0.1971111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "149/2250",
          "value": 0.06622222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "379/3000",
          "value": 0.12633333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "709/3000",
          "value": 0.23633333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1007/3000",
          "value": 0.33566666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r225",
        "n": 3,
        "minimum": {
          "fraction": "289/500",
          "value": 0.578
        },
        "maximum": {
          "fraction": "711/1000",
          "value": 0.711
        },
        "range": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "mean": {
          "fraction": "389/600",
          "value": 0.6483333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5569/9000",
          "value": 0.6187777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "133/4500",
          "value": 0.029555555555555557
        },
        "observed_mean_minus_minimum": {
          "fraction": "211/3000",
          "value": 0.07033333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "1867/3000",
          "value": 0.6223333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2/3",
          "value": 0.6666666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r226",
        "n": 3,
        "minimum": {
          "fraction": "289/1000",
          "value": 0.289
        },
        "maximum": {
          "fraction": "367/1000",
          "value": 0.367
        },
        "range": {
          "fraction": "39/500",
          "value": 0.078
        },
        "mean": {
          "fraction": "341/1000",
          "value": 0.341
        },
        "empirical_two_draw_minimum": {
          "fraction": "971/3000",
          "value": 0.32366666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/750",
          "value": 0.017333333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/250",
          "value": 0.052
        },
        "mean_from_extrema_lower": {
          "fraction": "63/200",
          "value": 0.315
        },
        "mean_from_extrema_upper": {
          "fraction": "341/1000",
          "value": 0.341
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r227",
        "n": 3,
        "minimum": {
          "fraction": "211/500",
          "value": 0.422
        },
        "maximum": {
          "fraction": "77/100",
          "value": 0.77
        },
        "range": {
          "fraction": "87/250",
          "value": 0.348
        },
        "mean": {
          "fraction": "153/250",
          "value": 0.612
        },
        "empirical_two_draw_minimum": {
          "fraction": "401/750",
          "value": 0.5346666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/375",
          "value": 0.07733333333333334
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/100",
          "value": 0.19
        },
        "mean_from_extrema_lower": {
          "fraction": "269/500",
          "value": 0.538
        },
        "mean_from_extrema_upper": {
          "fraction": "327/500",
          "value": 0.654
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r228",
        "n": 3,
        "minimum": {
          "fraction": "62/125",
          "value": 0.496
        },
        "maximum": {
          "fraction": "137/250",
          "value": 0.548
        },
        "range": {
          "fraction": "13/250",
          "value": 0.052
        },
        "mean": {
          "fraction": "199/375",
          "value": 0.5306666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "584/1125",
          "value": 0.5191111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "13/1125",
          "value": 0.011555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/375",
          "value": 0.034666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "77/150",
          "value": 0.5133333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "199/375",
          "value": 0.5306666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r229",
        "n": 3,
        "minimum": {
          "fraction": "407/1000",
          "value": 0.407
        },
        "maximum": {
          "fraction": "123/250",
          "value": 0.492
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "1391/3000",
          "value": 0.46366666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "4003/9000",
          "value": 0.44477777777777777
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/900",
          "value": 0.01888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "17/300",
          "value": 0.056666666666666664
        },
        "mean_from_extrema_lower": {
          "fraction": "653/1500",
          "value": 0.43533333333333335
        },
        "mean_from_extrema_upper": {
          "fraction": "1391/3000",
          "value": 0.46366666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r230",
        "n": 3,
        "minimum": {
          "fraction": "169/1000",
          "value": 0.169
        },
        "maximum": {
          "fraction": "123/250",
          "value": 0.492
        },
        "range": {
          "fraction": "323/1000",
          "value": 0.323
        },
        "mean": {
          "fraction": "949/3000",
          "value": 0.31633333333333336
        },
        "empirical_two_draw_minimum": {
          "fraction": "2201/9000",
          "value": 0.24455555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "323/4500",
          "value": 0.07177777777777777
        },
        "observed_mean_minus_minimum": {
          "fraction": "221/1500",
          "value": 0.14733333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "83/300",
          "value": 0.27666666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1153/3000",
          "value": 0.38433333333333336
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r231",
        "n": 3,
        "minimum": {
          "fraction": "579/1000",
          "value": 0.579
        },
        "maximum": {
          "fraction": "661/1000",
          "value": 0.661
        },
        "range": {
          "fraction": "41/500",
          "value": 0.082
        },
        "mean": {
          "fraction": "1819/3000",
          "value": 0.6063333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5293/9000",
          "value": 0.5881111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/2250",
          "value": 0.018222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "41/1500",
          "value": 0.027333333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "1819/3000",
          "value": 0.6063333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1901/3000",
          "value": 0.6336666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r232",
        "n": 3,
        "minimum": {
          "fraction": "97/250",
          "value": 0.388
        },
        "maximum": {
          "fraction": "413/1000",
          "value": 0.413
        },
        "range": {
          "fraction": "1/40",
          "value": 0.025
        },
        "mean": {
          "fraction": "607/1500",
          "value": 0.4046666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "449/1125",
          "value": 0.39911111111111114
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/180",
          "value": 0.005555555555555556
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/60",
          "value": 0.016666666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "1189/3000",
          "value": 0.3963333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "607/1500",
          "value": 0.4046666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r233",
        "n": 3,
        "minimum": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "maximum": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "empirical_two_draw_minimum": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "mean_from_extrema_upper": {
          "fraction": "577/1000",
          "value": 0.577
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r234",
        "n": 3,
        "minimum": {
          "fraction": "243/1000",
          "value": 0.243
        },
        "maximum": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "range": {
          "fraction": "9/100",
          "value": 0.09
        },
        "mean": {
          "fraction": "303/1000",
          "value": 0.303
        },
        "empirical_two_draw_minimum": {
          "fraction": "283/1000",
          "value": 0.283
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/50",
          "value": 0.02
        },
        "observed_mean_minus_minimum": {
          "fraction": "3/50",
          "value": 0.06
        },
        "mean_from_extrema_lower": {
          "fraction": "273/1000",
          "value": 0.273
        },
        "mean_from_extrema_upper": {
          "fraction": "303/1000",
          "value": 0.303
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r235",
        "n": 3,
        "minimum": {
          "fraction": "257/500",
          "value": 0.514
        },
        "maximum": {
          "fraction": "347/500",
          "value": 0.694
        },
        "range": {
          "fraction": "9/50",
          "value": 0.18
        },
        "mean": {
          "fraction": "151/250",
          "value": 0.604
        },
        "empirical_two_draw_minimum": {
          "fraction": "141/250",
          "value": 0.564
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/25",
          "value": 0.04
        },
        "observed_mean_minus_minimum": {
          "fraction": "9/100",
          "value": 0.09
        },
        "mean_from_extrema_lower": {
          "fraction": "287/500",
          "value": 0.574
        },
        "mean_from_extrema_upper": {
          "fraction": "317/500",
          "value": 0.634
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r236",
        "n": 3,
        "minimum": {
          "fraction": "9/50",
          "value": 0.18
        },
        "maximum": {
          "fraction": "423/1000",
          "value": 0.423
        },
        "range": {
          "fraction": "243/1000",
          "value": 0.243
        },
        "mean": {
          "fraction": "141/500",
          "value": 0.282
        },
        "empirical_two_draw_minimum": {
          "fraction": "57/250",
          "value": 0.228
        },
        "empirical_two_draw_decrement": {
          "fraction": "27/500",
          "value": 0.054
        },
        "observed_mean_minus_minimum": {
          "fraction": "51/500",
          "value": 0.102
        },
        "mean_from_extrema_lower": {
          "fraction": "261/1000",
          "value": 0.261
        },
        "mean_from_extrema_upper": {
          "fraction": "171/500",
          "value": 0.342
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r237",
        "n": 3,
        "minimum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "maximum": {
          "fraction": "69/100",
          "value": 0.69
        },
        "range": {
          "fraction": "19/100",
          "value": 0.19
        },
        "mean": {
          "fraction": "44/75",
          "value": 0.5866666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "49/90",
          "value": 0.5444444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/450",
          "value": 0.042222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/150",
          "value": 0.08666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "169/300",
          "value": 0.5633333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "47/75",
          "value": 0.6266666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r238",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "31/100",
          "value": 0.31
        },
        "range": {
          "fraction": "31/100",
          "value": 0.31
        },
        "mean": {
          "fraction": "31/300",
          "value": 0.10333333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "31/900",
          "value": 0.034444444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "31/450",
          "value": 0.06888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "31/300",
          "value": 0.10333333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "31/300",
          "value": 0.10333333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "31/150",
          "value": 0.20666666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r239",
        "n": 2,
        "minimum": {
          "fraction": "12/25",
          "value": 0.48
        },
        "maximum": {
          "fraction": "12/25",
          "value": 0.48
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "12/25",
          "value": 0.48
        },
        "empirical_two_draw_minimum": {
          "fraction": "12/25",
          "value": 0.48
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "12/25",
          "value": 0.48
        },
        "mean_from_extrema_upper": {
          "fraction": "12/25",
          "value": 0.48
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r240",
        "n": 2,
        "minimum": {
          "fraction": "123/200",
          "value": 0.615
        },
        "maximum": {
          "fraction": "123/200",
          "value": 0.615
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "123/200",
          "value": 0.615
        },
        "empirical_two_draw_minimum": {
          "fraction": "123/200",
          "value": 0.615
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "123/200",
          "value": 0.615
        },
        "mean_from_extrema_upper": {
          "fraction": "123/200",
          "value": 0.615
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r241",
        "n": 2,
        "minimum": {
          "fraction": "373/1000",
          "value": 0.373
        },
        "maximum": {
          "fraction": "107/125",
          "value": 0.856
        },
        "range": {
          "fraction": "483/1000",
          "value": 0.483
        },
        "mean": {
          "fraction": "1229/2000",
          "value": 0.6145
        },
        "empirical_two_draw_minimum": {
          "fraction": "79/160",
          "value": 0.49375
        },
        "empirical_two_draw_decrement": {
          "fraction": "483/4000",
          "value": 0.12075
        },
        "observed_mean_minus_minimum": {
          "fraction": "483/2000",
          "value": 0.2415
        },
        "mean_from_extrema_lower": {
          "fraction": "1229/2000",
          "value": 0.6145
        },
        "mean_from_extrema_upper": {
          "fraction": "1229/2000",
          "value": 0.6145
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r242",
        "n": 3,
        "minimum": {
          "fraction": "579/1000",
          "value": 0.579
        },
        "maximum": {
          "fraction": "157/250",
          "value": 0.628
        },
        "range": {
          "fraction": "49/1000",
          "value": 0.049
        },
        "mean": {
          "fraction": "367/600",
          "value": 0.6116666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "5407/9000",
          "value": 0.6007777777777777
        },
        "empirical_two_draw_decrement": {
          "fraction": "49/4500",
          "value": 0.010888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "49/1500",
          "value": 0.03266666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "893/1500",
          "value": 0.5953333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "367/600",
          "value": 0.6116666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r243",
        "n": 3,
        "minimum": {
          "fraction": "393/1000",
          "value": 0.393
        },
        "maximum": {
          "fraction": "441/1000",
          "value": 0.441
        },
        "range": {
          "fraction": "6/125",
          "value": 0.048
        },
        "mean": {
          "fraction": "251/600",
          "value": 0.41833333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "1223/3000",
          "value": 0.4076666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/375",
          "value": 0.010666666666666666
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/750",
          "value": 0.025333333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "409/1000",
          "value": 0.409
        },
        "mean_from_extrema_upper": {
          "fraction": "17/40",
          "value": 0.425
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r244",
        "n": 3,
        "minimum": {
          "fraction": "6/25",
          "value": 0.24
        },
        "maximum": {
          "fraction": "37/125",
          "value": 0.296
        },
        "range": {
          "fraction": "7/125",
          "value": 0.056
        },
        "mean": {
          "fraction": "97/375",
          "value": 0.25866666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "277/1125",
          "value": 0.24622222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "14/1125",
          "value": 0.012444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/375",
          "value": 0.018666666666666668
        },
        "mean_from_extrema_lower": {
          "fraction": "97/375",
          "value": 0.25866666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "104/375",
          "value": 0.2773333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r245",
        "n": 3,
        "minimum": {
          "fraction": "71/125",
          "value": 0.568
        },
        "maximum": {
          "fraction": "98/125",
          "value": 0.784
        },
        "range": {
          "fraction": "27/125",
          "value": 0.216
        },
        "mean": {
          "fraction": "247/375",
          "value": 0.6586666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "229/375",
          "value": 0.6106666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "6/125",
          "value": 0.048
        },
        "observed_mean_minus_minimum": {
          "fraction": "34/375",
          "value": 0.09066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "16/25",
          "value": 0.64
        },
        "mean_from_extrema_upper": {
          "fraction": "89/125",
          "value": 0.712
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r246",
        "n": 2,
        "minimum": {
          "fraction": "129/1000",
          "value": 0.129
        },
        "maximum": {
          "fraction": "7/25",
          "value": 0.28
        },
        "range": {
          "fraction": "151/1000",
          "value": 0.151
        },
        "mean": {
          "fraction": "409/2000",
          "value": 0.2045
        },
        "empirical_two_draw_minimum": {
          "fraction": "667/4000",
          "value": 0.16675
        },
        "empirical_two_draw_decrement": {
          "fraction": "151/4000",
          "value": 0.03775
        },
        "observed_mean_minus_minimum": {
          "fraction": "151/2000",
          "value": 0.0755
        },
        "mean_from_extrema_lower": {
          "fraction": "409/2000",
          "value": 0.2045
        },
        "mean_from_extrema_upper": {
          "fraction": "409/2000",
          "value": 0.2045
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r247",
        "n": 2,
        "minimum": {
          "fraction": "129/500",
          "value": 0.258
        },
        "maximum": {
          "fraction": "7/25",
          "value": 0.28
        },
        "range": {
          "fraction": "11/500",
          "value": 0.022
        },
        "mean": {
          "fraction": "269/1000",
          "value": 0.269
        },
        "empirical_two_draw_minimum": {
          "fraction": "527/2000",
          "value": 0.2635
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/2000",
          "value": 0.0055
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/1000",
          "value": 0.011
        },
        "mean_from_extrema_lower": {
          "fraction": "269/1000",
          "value": 0.269
        },
        "mean_from_extrema_upper": {
          "fraction": "269/1000",
          "value": 0.269
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r248",
        "n": 3,
        "minimum": {
          "fraction": "71/125",
          "value": 0.568
        },
        "maximum": {
          "fraction": "653/1000",
          "value": 0.653
        },
        "range": {
          "fraction": "17/200",
          "value": 0.085
        },
        "mean": {
          "fraction": "77/125",
          "value": 0.616
        },
        "empirical_two_draw_minimum": {
          "fraction": "2687/4500",
          "value": 0.5971111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/900",
          "value": 0.01888888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "6/125",
          "value": 0.048
        },
        "mean_from_extrema_lower": {
          "fraction": "1789/3000",
          "value": 0.5963333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "937/1500",
          "value": 0.6246666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r249",
        "n": 3,
        "minimum": {
          "fraction": "18/125",
          "value": 0.144
        },
        "maximum": {
          "fraction": "229/500",
          "value": 0.458
        },
        "range": {
          "fraction": "157/500",
          "value": 0.314
        },
        "mean": {
          "fraction": "277/1000",
          "value": 0.277
        },
        "empirical_two_draw_minimum": {
          "fraction": "373/1800",
          "value": 0.20722222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "157/2250",
          "value": 0.06977777777777777
        },
        "observed_mean_minus_minimum": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "mean_from_extrema_lower": {
          "fraction": "373/1500",
          "value": 0.24866666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "53/150",
          "value": 0.35333333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r250",
        "n": 3,
        "minimum": {
          "fraction": "62/125",
          "value": 0.496
        },
        "maximum": {
          "fraction": "161/250",
          "value": 0.644
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "57/100",
          "value": 0.57
        },
        "empirical_two_draw_minimum": {
          "fraction": "2417/4500",
          "value": 0.5371111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/500",
          "value": 0.074
        },
        "mean_from_extrema_lower": {
          "fraction": "409/750",
          "value": 0.5453333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "223/375",
          "value": 0.5946666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r251",
        "n": 3,
        "minimum": {
          "fraction": "111/500",
          "value": 0.222
        },
        "maximum": {
          "fraction": "37/100",
          "value": 0.37
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "407/1500",
          "value": 0.2713333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "1073/4500",
          "value": 0.23844444444444443
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/750",
          "value": 0.04933333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "407/1500",
          "value": 0.2713333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "481/1500",
          "value": 0.32066666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r252",
        "n": 3,
        "minimum": {
          "fraction": "62/125",
          "value": 0.496
        },
        "maximum": {
          "fraction": "311/500",
          "value": 0.622
        },
        "range": {
          "fraction": "63/500",
          "value": 0.126
        },
        "mean": {
          "fraction": "211/375",
          "value": 0.5626666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "401/750",
          "value": 0.5346666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/250",
          "value": 0.028
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/15",
          "value": 0.06666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "269/500",
          "value": 0.538
        },
        "mean_from_extrema_upper": {
          "fraction": "29/50",
          "value": 0.58
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r253",
        "n": 3,
        "minimum": {
          "fraction": "111/500",
          "value": 0.222
        },
        "maximum": {
          "fraction": "87/250",
          "value": 0.348
        },
        "range": {
          "fraction": "63/500",
          "value": 0.126
        },
        "mean": {
          "fraction": "33/125",
          "value": 0.264
        },
        "empirical_two_draw_minimum": {
          "fraction": "59/250",
          "value": 0.236
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/250",
          "value": 0.028
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/500",
          "value": 0.042
        },
        "mean_from_extrema_lower": {
          "fraction": "33/125",
          "value": 0.264
        },
        "mean_from_extrema_upper": {
          "fraction": "153/500",
          "value": 0.306
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r254",
        "n": 3,
        "minimum": {
          "fraction": "53/100",
          "value": 0.53
        },
        "maximum": {
          "fraction": "913/1000",
          "value": 0.913
        },
        "range": {
          "fraction": "383/1000",
          "value": 0.383
        },
        "mean": {
          "fraction": "103/150",
          "value": 0.6866666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "2707/4500",
          "value": 0.6015555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "383/4500",
          "value": 0.08511111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "47/300",
          "value": 0.15666666666666668
        },
        "mean_from_extrema_lower": {
          "fraction": "1973/3000",
          "value": 0.6576666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "589/750",
          "value": 0.7853333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r255",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "87/500",
          "value": 0.174
        },
        "range": {
          "fraction": "87/500",
          "value": 0.174
        },
        "mean": {
          "fraction": "29/500",
          "value": 0.058
        },
        "empirical_two_draw_minimum": {
          "fraction": "29/1500",
          "value": 0.019333333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "29/750",
          "value": 0.03866666666666667
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_lower": {
          "fraction": "29/500",
          "value": 0.058
        },
        "mean_from_extrema_upper": {
          "fraction": "29/250",
          "value": 0.116
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r256",
        "n": 3,
        "minimum": {
          "fraction": "291/500",
          "value": 0.582
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "209/500",
          "value": 0.418
        },
        "mean": {
          "fraction": "2303/3000",
          "value": 0.7676666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6073/9000",
          "value": 0.6747777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "209/2250",
          "value": 0.09288888888888888
        },
        "observed_mean_minus_minimum": {
          "fraction": "557/3000",
          "value": 0.18566666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "541/750",
          "value": 0.7213333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1291/1500",
          "value": 0.8606666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r257",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "221/1000",
          "value": 0.221
        },
        "range": {
          "fraction": "221/1000",
          "value": 0.221
        },
        "mean": {
          "fraction": "77/600",
          "value": 0.12833333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "713/9000",
          "value": 0.07922222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "221/4500",
          "value": 0.04911111111111111
        },
        "observed_mean_minus_minimum": {
          "fraction": "77/600",
          "value": 0.12833333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "221/3000",
          "value": 0.07366666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "221/1500",
          "value": 0.14733333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r258",
        "n": 3,
        "minimum": {
          "fraction": "477/1000",
          "value": 0.477
        },
        "maximum": {
          "fraction": "289/500",
          "value": 0.578
        },
        "range": {
          "fraction": "101/1000",
          "value": 0.101
        },
        "mean": {
          "fraction": "161/300",
          "value": 0.5366666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "1157/2250",
          "value": 0.5142222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "101/4500",
          "value": 0.022444444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "179/3000",
          "value": 0.059666666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "383/750",
          "value": 0.5106666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "1633/3000",
          "value": 0.5443333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r259",
        "n": 3,
        "minimum": {
          "fraction": "39/500",
          "value": 0.078
        },
        "maximum": {
          "fraction": "47/250",
          "value": 0.188
        },
        "range": {
          "fraction": "11/100",
          "value": 0.11
        },
        "mean": {
          "fraction": "133/1000",
          "value": 0.133
        },
        "empirical_two_draw_minimum": {
          "fraction": "977/9000",
          "value": 0.10855555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "11/450",
          "value": 0.024444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/200",
          "value": 0.055
        },
        "mean_from_extrema_lower": {
          "fraction": "43/375",
          "value": 0.11466666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "227/1500",
          "value": 0.15133333333333332
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r260",
        "n": 3,
        "minimum": {
          "fraction": "617/1000",
          "value": 0.617
        },
        "maximum": {
          "fraction": "153/200",
          "value": 0.765
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "103/150",
          "value": 0.6866666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "1471/2250",
          "value": 0.6537777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "209/3000",
          "value": 0.06966666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1999/3000",
          "value": 0.6663333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2147/3000",
          "value": 0.7156666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r261",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r262",
        "n": 3,
        "minimum": {
          "fraction": "121/200",
          "value": 0.605
        },
        "maximum": {
          "fraction": "713/1000",
          "value": 0.713
        },
        "range": {
          "fraction": "27/250",
          "value": 0.108
        },
        "mean": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "empirical_two_draw_minimum": {
          "fraction": "617/1000",
          "value": 0.617
        },
        "empirical_two_draw_decrement": {
          "fraction": "3/125",
          "value": 0.024
        },
        "observed_mean_minus_minimum": {
          "fraction": "9/250",
          "value": 0.036
        },
        "mean_from_extrema_lower": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "mean_from_extrema_upper": {
          "fraction": "677/1000",
          "value": 0.677
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r263",
        "n": 3,
        "minimum": {
          "fraction": "33/250",
          "value": 0.132
        },
        "maximum": {
          "fraction": "419/1000",
          "value": 0.419
        },
        "range": {
          "fraction": "287/1000",
          "value": 0.287
        },
        "mean": {
          "fraction": "923/3000",
          "value": 0.30766666666666664
        },
        "empirical_two_draw_minimum": {
          "fraction": "439/1800",
          "value": 0.24388888888888888
        },
        "empirical_two_draw_decrement": {
          "fraction": "287/4500",
          "value": 0.06377777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "527/3000",
          "value": 0.17566666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "683/3000",
          "value": 0.22766666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "97/300",
          "value": 0.3233333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r264",
        "n": 3,
        "minimum": {
          "fraction": "291/500",
          "value": 0.582
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "209/500",
          "value": 0.418
        },
        "mean": {
          "fraction": "5/6",
          "value": 0.8333333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "833/1125",
          "value": 0.7404444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "209/2250",
          "value": 0.09288888888888888
        },
        "observed_mean_minus_minimum": {
          "fraction": "377/1500",
          "value": 0.25133333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "541/750",
          "value": 0.7213333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "1291/1500",
          "value": 0.8606666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r265",
        "n": 3,
        "minimum": {
          "fraction": "57/1000",
          "value": 0.057
        },
        "maximum": {
          "fraction": "139/1000",
          "value": 0.139
        },
        "range": {
          "fraction": "41/500",
          "value": 0.082
        },
        "mean": {
          "fraction": "311/3000",
          "value": 0.10366666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "769/9000",
          "value": 0.08544444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "41/2250",
          "value": 0.018222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "7/150",
          "value": 0.04666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "253/3000",
          "value": 0.08433333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "67/600",
          "value": 0.11166666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r266",
        "n": 3,
        "minimum": {
          "fraction": "87/1000",
          "value": 0.087
        },
        "maximum": {
          "fraction": "383/1000",
          "value": 0.383
        },
        "range": {
          "fraction": "37/125",
          "value": 0.296
        },
        "mean": {
          "fraction": "557/3000",
          "value": 0.18566666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1079/9000",
          "value": 0.11988888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "74/1125",
          "value": 0.06577777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "557/3000",
          "value": 0.18566666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "853/3000",
          "value": 0.2843333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r267",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "37/250",
          "value": 0.148
        },
        "range": {
          "fraction": "37/250",
          "value": 0.148
        },
        "mean": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "74/1125",
          "value": 0.06577777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "37/1125",
          "value": 0.03288888888888889
        },
        "observed_mean_minus_minimum": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "37/750",
          "value": 0.04933333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "37/375",
          "value": 0.09866666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r268",
        "n": 3,
        "minimum": {
          "fraction": "19/25",
          "value": 0.76
        },
        "maximum": {
          "fraction": "21/25",
          "value": 0.84
        },
        "range": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean": {
          "fraction": "61/75",
          "value": 0.8133333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "179/225",
          "value": 0.7955555555555556
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/225",
          "value": 0.017777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "4/75",
          "value": 0.05333333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "59/75",
          "value": 0.7866666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "61/75",
          "value": 0.8133333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r269",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "108/125",
          "value": 0.864
        },
        "range": {
          "fraction": "27/125",
          "value": 0.216
        },
        "mean": {
          "fraction": "277/375",
          "value": 0.7386666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "259/375",
          "value": 0.6906666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "6/125",
          "value": 0.048
        },
        "observed_mean_minus_minimum": {
          "fraction": "34/375",
          "value": 0.09066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "18/25",
          "value": 0.72
        },
        "mean_from_extrema_upper": {
          "fraction": "99/125",
          "value": 0.792
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r270",
        "n": 3,
        "minimum": {
          "fraction": "579/1000",
          "value": 0.579
        },
        "maximum": {
          "fraction": "793/1000",
          "value": 0.793
        },
        "range": {
          "fraction": "107/500",
          "value": 0.214
        },
        "mean": {
          "fraction": "256/375",
          "value": 0.6826666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "1429/2250",
          "value": 0.6351111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "107/2250",
          "value": 0.04755555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "311/3000",
          "value": 0.10366666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "1951/3000",
          "value": 0.6503333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "433/600",
          "value": 0.7216666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r271",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "421/1000",
          "value": 0.421
        },
        "range": {
          "fraction": "421/1000",
          "value": 0.421
        },
        "mean": {
          "fraction": "181/750",
          "value": 0.24133333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "133/900",
          "value": 0.14777777777777779
        },
        "empirical_two_draw_decrement": {
          "fraction": "421/4500",
          "value": 0.09355555555555556
        },
        "observed_mean_minus_minimum": {
          "fraction": "181/750",
          "value": 0.24133333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "421/3000",
          "value": 0.14033333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "421/1500",
          "value": 0.2806666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r272",
        "n": 3,
        "minimum": {
          "fraction": "67/125",
          "value": 0.536
        },
        "maximum": {
          "fraction": "183/250",
          "value": 0.732
        },
        "range": {
          "fraction": "49/250",
          "value": 0.196
        },
        "mean": {
          "fraction": "1877/3000",
          "value": 0.6256666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "5239/9000",
          "value": 0.5821111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "49/1125",
          "value": 0.043555555555555556
        },
        "observed_mean_minus_minimum": {
          "fraction": "269/3000",
          "value": 0.08966666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "451/750",
          "value": 0.6013333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2/3",
          "value": 0.6666666666666666
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r273",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "9/125",
          "value": 0.072
        },
        "range": {
          "fraction": "9/125",
          "value": 0.072
        },
        "mean": {
          "fraction": "6/125",
          "value": 0.048
        },
        "empirical_two_draw_minimum": {
          "fraction": "4/125",
          "value": 0.032
        },
        "empirical_two_draw_decrement": {
          "fraction": "2/125",
          "value": 0.016
        },
        "observed_mean_minus_minimum": {
          "fraction": "6/125",
          "value": 0.048
        },
        "mean_from_extrema_lower": {
          "fraction": "3/125",
          "value": 0.024
        },
        "mean_from_extrema_upper": {
          "fraction": "6/125",
          "value": 0.048
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r274",
        "n": 3,
        "minimum": {
          "fraction": "103/250",
          "value": 0.412
        },
        "maximum": {
          "fraction": "113/200",
          "value": 0.565
        },
        "range": {
          "fraction": "153/1000",
          "value": 0.153
        },
        "mean": {
          "fraction": "62/125",
          "value": 0.496
        },
        "empirical_two_draw_minimum": {
          "fraction": "231/500",
          "value": 0.462
        },
        "empirical_two_draw_decrement": {
          "fraction": "17/500",
          "value": 0.034
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/250",
          "value": 0.084
        },
        "mean_from_extrema_lower": {
          "fraction": "463/1000",
          "value": 0.463
        },
        "mean_from_extrema_upper": {
          "fraction": "257/500",
          "value": 0.514
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r275",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "0",
          "value": 0.0
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_upper": {
          "fraction": "0",
          "value": 0.0
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r276",
        "n": 3,
        "minimum": {
          "fraction": "69/125",
          "value": 0.552
        },
        "maximum": {
          "fraction": "209/250",
          "value": 0.836
        },
        "range": {
          "fraction": "71/250",
          "value": 0.284
        },
        "mean": {
          "fraction": "541/750",
          "value": 0.7213333333333334
        },
        "empirical_two_draw_minimum": {
          "fraction": "1481/2250",
          "value": 0.6582222222222223
        },
        "empirical_two_draw_decrement": {
          "fraction": "71/1125",
          "value": 0.06311111111111112
        },
        "observed_mean_minus_minimum": {
          "fraction": "127/750",
          "value": 0.16933333333333334
        },
        "mean_from_extrema_lower": {
          "fraction": "97/150",
          "value": 0.6466666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "278/375",
          "value": 0.7413333333333333
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r277",
        "n": 3,
        "minimum": {
          "fraction": "327/1000",
          "value": 0.327
        },
        "maximum": {
          "fraction": "733/1000",
          "value": 0.733
        },
        "range": {
          "fraction": "203/500",
          "value": 0.406
        },
        "mean": {
          "fraction": "181/375",
          "value": 0.4826666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "883/2250",
          "value": 0.39244444444444443
        },
        "empirical_two_draw_decrement": {
          "fraction": "203/2250",
          "value": 0.09022222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "467/3000",
          "value": 0.15566666666666668
        },
        "mean_from_extrema_lower": {
          "fraction": "1387/3000",
          "value": 0.4623333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1793/3000",
          "value": 0.5976666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r278",
        "n": 2,
        "minimum": {
          "fraction": "161/500",
          "value": 0.322
        },
        "maximum": {
          "fraction": "617/1000",
          "value": 0.617
        },
        "range": {
          "fraction": "59/200",
          "value": 0.295
        },
        "mean": {
          "fraction": "939/2000",
          "value": 0.4695
        },
        "empirical_two_draw_minimum": {
          "fraction": "1583/4000",
          "value": 0.39575
        },
        "empirical_two_draw_decrement": {
          "fraction": "59/800",
          "value": 0.07375
        },
        "observed_mean_minus_minimum": {
          "fraction": "59/400",
          "value": 0.1475
        },
        "mean_from_extrema_lower": {
          "fraction": "939/2000",
          "value": 0.4695
        },
        "mean_from_extrema_upper": {
          "fraction": "939/2000",
          "value": 0.4695
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r279",
        "n": 2,
        "minimum": {
          "fraction": "333/1000",
          "value": 0.333
        },
        "maximum": {
          "fraction": "89/250",
          "value": 0.356
        },
        "range": {
          "fraction": "23/1000",
          "value": 0.023
        },
        "mean": {
          "fraction": "689/2000",
          "value": 0.3445
        },
        "empirical_two_draw_minimum": {
          "fraction": "271/800",
          "value": 0.33875
        },
        "empirical_two_draw_decrement": {
          "fraction": "23/4000",
          "value": 0.00575
        },
        "observed_mean_minus_minimum": {
          "fraction": "23/2000",
          "value": 0.0115
        },
        "mean_from_extrema_lower": {
          "fraction": "689/2000",
          "value": 0.3445
        },
        "mean_from_extrema_upper": {
          "fraction": "689/2000",
          "value": 0.3445
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r280",
        "n": 2,
        "minimum": {
          "fraction": "231/500",
          "value": 0.462
        },
        "maximum": {
          "fraction": "307/500",
          "value": 0.614
        },
        "range": {
          "fraction": "19/125",
          "value": 0.152
        },
        "mean": {
          "fraction": "269/500",
          "value": 0.538
        },
        "empirical_two_draw_minimum": {
          "fraction": "1/2",
          "value": 0.5
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/500",
          "value": 0.038
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/250",
          "value": 0.076
        },
        "mean_from_extrema_lower": {
          "fraction": "269/500",
          "value": 0.538
        },
        "mean_from_extrema_upper": {
          "fraction": "269/500",
          "value": 0.538
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r281",
        "n": 3,
        "minimum": {
          "fraction": "151/250",
          "value": 0.604
        },
        "maximum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "range": {
          "fraction": "63/1000",
          "value": 0.063
        },
        "mean": {
          "fraction": "5/8",
          "value": 0.625
        },
        "empirical_two_draw_minimum": {
          "fraction": "611/1000",
          "value": 0.611
        },
        "empirical_two_draw_decrement": {
          "fraction": "7/500",
          "value": 0.014
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/1000",
          "value": 0.021
        },
        "mean_from_extrema_lower": {
          "fraction": "5/8",
          "value": 0.625
        },
        "mean_from_extrema_upper": {
          "fraction": "323/500",
          "value": 0.646
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r282",
        "n": 3,
        "minimum": {
          "fraction": "9/100",
          "value": 0.09
        },
        "maximum": {
          "fraction": "9/100",
          "value": 0.09
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "9/100",
          "value": 0.09
        },
        "empirical_two_draw_minimum": {
          "fraction": "9/100",
          "value": 0.09
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "9/100",
          "value": 0.09
        },
        "mean_from_extrema_upper": {
          "fraction": "9/100",
          "value": 0.09
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r283",
        "n": 3,
        "minimum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "maximum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "empirical_two_draw_minimum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "mean_from_extrema_upper": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r284",
        "n": 3,
        "minimum": {
          "fraction": "53/1000",
          "value": 0.053
        },
        "maximum": {
          "fraction": "97/200",
          "value": 0.485
        },
        "range": {
          "fraction": "54/125",
          "value": 0.432
        },
        "mean": {
          "fraction": "199/750",
          "value": 0.2653333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "127/750",
          "value": 0.16933333333333334
        },
        "empirical_two_draw_decrement": {
          "fraction": "12/125",
          "value": 0.096
        },
        "observed_mean_minus_minimum": {
          "fraction": "637/3000",
          "value": 0.21233333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "197/1000",
          "value": 0.197
        },
        "mean_from_extrema_upper": {
          "fraction": "341/1000",
          "value": 0.341
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r285",
        "n": 3,
        "minimum": {
          "fraction": "583/1000",
          "value": 0.583
        },
        "maximum": {
          "fraction": "153/200",
          "value": 0.765
        },
        "range": {
          "fraction": "91/500",
          "value": 0.182
        },
        "mean": {
          "fraction": "327/500",
          "value": 0.654
        },
        "empirical_two_draw_minimum": {
          "fraction": "2761/4500",
          "value": 0.6135555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "91/2250",
          "value": 0.04044444444444444
        },
        "observed_mean_minus_minimum": {
          "fraction": "71/1000",
          "value": 0.071
        },
        "mean_from_extrema_lower": {
          "fraction": "1931/3000",
          "value": 0.6436666666666667
        },
        "mean_from_extrema_upper": {
          "fraction": "2113/3000",
          "value": 0.7043333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r286",
        "n": 3,
        "minimum": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "maximum": {
          "fraction": "947/1000",
          "value": 0.947
        },
        "range": {
          "fraction": "7/25",
          "value": 0.28
        },
        "mean": {
          "fraction": "2303/3000",
          "value": 0.7676666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6349/9000",
          "value": 0.7054444444444444
        },
        "empirical_two_draw_decrement": {
          "fraction": "14/225",
          "value": 0.06222222222222222
        },
        "observed_mean_minus_minimum": {
          "fraction": "151/1500",
          "value": 0.10066666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "2281/3000",
          "value": 0.7603333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2561/3000",
          "value": 0.8536666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r287",
        "n": 3,
        "minimum": {
          "fraction": "37/500",
          "value": 0.074
        },
        "maximum": {
          "fraction": "137/500",
          "value": 0.274
        },
        "range": {
          "fraction": "1/5",
          "value": 0.2
        },
        "mean": {
          "fraction": "211/1500",
          "value": 0.14066666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "433/4500",
          "value": 0.09622222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "2/45",
          "value": 0.044444444444444446
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/15",
          "value": 0.06666666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "211/1500",
          "value": 0.14066666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "311/1500",
          "value": 0.20733333333333334
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r288",
        "n": 3,
        "minimum": {
          "fraction": "63/500",
          "value": 0.126
        },
        "maximum": {
          "fraction": "38/125",
          "value": 0.304
        },
        "range": {
          "fraction": "89/500",
          "value": 0.178
        },
        "mean": {
          "fraction": "21/100",
          "value": 0.21
        },
        "empirical_two_draw_minimum": {
          "fraction": "767/4500",
          "value": 0.17044444444444445
        },
        "empirical_two_draw_decrement": {
          "fraction": "89/2250",
          "value": 0.03955555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "21/250",
          "value": 0.084
        },
        "mean_from_extrema_lower": {
          "fraction": "139/750",
          "value": 0.18533333333333332
        },
        "mean_from_extrema_upper": {
          "fraction": "367/1500",
          "value": 0.24466666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r289",
        "n": 3,
        "minimum": {
          "fraction": "649/1000",
          "value": 0.649
        },
        "maximum": {
          "fraction": "737/1000",
          "value": 0.737
        },
        "range": {
          "fraction": "11/125",
          "value": 0.088
        },
        "mean": {
          "fraction": "407/600",
          "value": 0.6783333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "5929/9000",
          "value": 0.6587777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "22/1125",
          "value": 0.019555555555555555
        },
        "observed_mean_minus_minimum": {
          "fraction": "11/375",
          "value": 0.029333333333333333
        },
        "mean_from_extrema_lower": {
          "fraction": "407/600",
          "value": 0.6783333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "2123/3000",
          "value": 0.7076666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r290",
        "n": 3,
        "minimum": {
          "fraction": "7/40",
          "value": 0.175
        },
        "maximum": {
          "fraction": "561/1000",
          "value": 0.561
        },
        "range": {
          "fraction": "193/500",
          "value": 0.386
        },
        "mean": {
          "fraction": "187/500",
          "value": 0.374
        },
        "empirical_two_draw_minimum": {
          "fraction": "1297/4500",
          "value": 0.2882222222222222
        },
        "empirical_two_draw_decrement": {
          "fraction": "193/2250",
          "value": 0.08577777777777777
        },
        "observed_mean_minus_minimum": {
          "fraction": "199/1000",
          "value": 0.199
        },
        "mean_from_extrema_lower": {
          "fraction": "911/3000",
          "value": 0.30366666666666664
        },
        "mean_from_extrema_upper": {
          "fraction": "1297/3000",
          "value": 0.43233333333333335
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r291",
        "n": 3,
        "minimum": {
          "fraction": "523/1000",
          "value": 0.523
        },
        "maximum": {
          "fraction": "587/1000",
          "value": 0.587
        },
        "range": {
          "fraction": "8/125",
          "value": 0.064
        },
        "mean": {
          "fraction": "839/1500",
          "value": 0.5593333333333333
        },
        "empirical_two_draw_minimum": {
          "fraction": "2453/4500",
          "value": 0.5451111111111111
        },
        "empirical_two_draw_decrement": {
          "fraction": "16/1125",
          "value": 0.014222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "109/3000",
          "value": 0.036333333333333336
        },
        "mean_from_extrema_lower": {
          "fraction": "1633/3000",
          "value": 0.5443333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "1697/3000",
          "value": 0.5656666666666667
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r292",
        "n": 3,
        "minimum": {
          "fraction": "271/500",
          "value": 0.542
        },
        "maximum": {
          "fraction": "79/125",
          "value": 0.632
        },
        "range": {
          "fraction": "9/100",
          "value": 0.09
        },
        "mean": {
          "fraction": "1787/3000",
          "value": 0.5956666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1727/3000",
          "value": 0.5756666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/50",
          "value": 0.02
        },
        "observed_mean_minus_minimum": {
          "fraction": "161/3000",
          "value": 0.05366666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "143/250",
          "value": 0.572
        },
        "mean_from_extrema_upper": {
          "fraction": "301/500",
          "value": 0.602
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r293",
        "n": 3,
        "minimum": {
          "fraction": "71/250",
          "value": 0.284
        },
        "maximum": {
          "fraction": "503/1000",
          "value": 0.503
        },
        "range": {
          "fraction": "219/1000",
          "value": 0.219
        },
        "mean": {
          "fraction": "2/5",
          "value": 0.4
        },
        "empirical_two_draw_minimum": {
          "fraction": "527/1500",
          "value": 0.35133333333333333
        },
        "empirical_two_draw_decrement": {
          "fraction": "73/1500",
          "value": 0.048666666666666664
        },
        "observed_mean_minus_minimum": {
          "fraction": "29/250",
          "value": 0.116
        },
        "mean_from_extrema_lower": {
          "fraction": "357/1000",
          "value": 0.357
        },
        "mean_from_extrema_upper": {
          "fraction": "43/100",
          "value": 0.43
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r294",
        "n": 3,
        "minimum": {
          "fraction": "503/1000",
          "value": 0.503
        },
        "maximum": {
          "fraction": "403/500",
          "value": 0.806
        },
        "range": {
          "fraction": "303/1000",
          "value": 0.303
        },
        "mean": {
          "fraction": "79/125",
          "value": 0.632
        },
        "empirical_two_draw_minimum": {
          "fraction": "847/1500",
          "value": 0.5646666666666667
        },
        "empirical_two_draw_decrement": {
          "fraction": "101/1500",
          "value": 0.06733333333333333
        },
        "observed_mean_minus_minimum": {
          "fraction": "129/1000",
          "value": 0.129
        },
        "mean_from_extrema_lower": {
          "fraction": "151/250",
          "value": 0.604
        },
        "mean_from_extrema_upper": {
          "fraction": "141/200",
          "value": 0.705
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": true,
        "extrema_only_disagreement_lower": true,
        "extrema_only_disagreement_upper": true,
        "range_crosses_tau": true
      },
      {
        "group_id": "r295",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "54/125",
          "value": 0.432
        },
        "range": {
          "fraction": "54/125",
          "value": 0.432
        },
        "mean": {
          "fraction": "179/750",
          "value": 0.23866666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "107/750",
          "value": 0.14266666666666666
        },
        "empirical_two_draw_decrement": {
          "fraction": "12/125",
          "value": 0.096
        },
        "observed_mean_minus_minimum": {
          "fraction": "179/750",
          "value": 0.23866666666666667
        },
        "mean_from_extrema_lower": {
          "fraction": "18/125",
          "value": 0.144
        },
        "mean_from_extrema_upper": {
          "fraction": "36/125",
          "value": 0.288
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r296",
        "n": 3,
        "minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "maximum": {
          "fraction": "179/1000",
          "value": 0.179
        },
        "range": {
          "fraction": "179/1000",
          "value": 0.179
        },
        "mean": {
          "fraction": "71/750",
          "value": 0.09466666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "247/4500",
          "value": 0.05488888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "179/4500",
          "value": 0.03977777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "71/750",
          "value": 0.09466666666666666
        },
        "mean_from_extrema_lower": {
          "fraction": "179/3000",
          "value": 0.059666666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "179/1500",
          "value": 0.11933333333333333
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r297",
        "n": 3,
        "minimum": {
          "fraction": "81/125",
          "value": 0.648
        },
        "maximum": {
          "fraction": "91/125",
          "value": 0.728
        },
        "range": {
          "fraction": "2/25",
          "value": 0.08
        },
        "mean": {
          "fraction": "256/375",
          "value": 0.6826666666666666
        },
        "empirical_two_draw_minimum": {
          "fraction": "748/1125",
          "value": 0.6648888888888889
        },
        "empirical_two_draw_decrement": {
          "fraction": "4/225",
          "value": 0.017777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "13/375",
          "value": 0.034666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "253/375",
          "value": 0.6746666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "263/375",
          "value": 0.7013333333333334
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r298",
        "n": 3,
        "minimum": {
          "fraction": "74/125",
          "value": 0.592
        },
        "maximum": {
          "fraction": "91/125",
          "value": 0.728
        },
        "range": {
          "fraction": "17/125",
          "value": 0.136
        },
        "mean": {
          "fraction": "82/125",
          "value": 0.656
        },
        "empirical_two_draw_minimum": {
          "fraction": "704/1125",
          "value": 0.6257777777777778
        },
        "empirical_two_draw_decrement": {
          "fraction": "34/1125",
          "value": 0.030222222222222223
        },
        "observed_mean_minus_minimum": {
          "fraction": "8/125",
          "value": 0.064
        },
        "mean_from_extrema_lower": {
          "fraction": "239/375",
          "value": 0.6373333333333333
        },
        "mean_from_extrema_upper": {
          "fraction": "256/375",
          "value": 0.6826666666666666
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r299",
        "n": 2,
        "minimum": {
          "fraction": "521/1000",
          "value": 0.521
        },
        "maximum": {
          "fraction": "57/100",
          "value": 0.57
        },
        "range": {
          "fraction": "49/1000",
          "value": 0.049
        },
        "mean": {
          "fraction": "1091/2000",
          "value": 0.5455
        },
        "empirical_two_draw_minimum": {
          "fraction": "2133/4000",
          "value": 0.53325
        },
        "empirical_two_draw_decrement": {
          "fraction": "49/4000",
          "value": 0.01225
        },
        "observed_mean_minus_minimum": {
          "fraction": "49/2000",
          "value": 0.0245
        },
        "mean_from_extrema_lower": {
          "fraction": "1091/2000",
          "value": 0.5455
        },
        "mean_from_extrema_upper": {
          "fraction": "1091/2000",
          "value": 0.5455
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": true
      },
      {
        "group_id": "r300",
        "n": 2,
        "minimum": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "maximum": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "range": {
          "fraction": "0",
          "value": 0.0
        },
        "mean": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "empirical_two_draw_minimum": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "empirical_two_draw_decrement": {
          "fraction": "0",
          "value": 0.0
        },
        "observed_mean_minus_minimum": {
          "fraction": "0",
          "value": 0.0
        },
        "mean_from_extrema_lower": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "mean_from_extrema_upper": {
          "fraction": "641/1000",
          "value": 0.641
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r301",
        "n": 3,
        "minimum": {
          "fraction": "139/200",
          "value": 0.695
        },
        "maximum": {
          "fraction": "771/1000",
          "value": 0.771
        },
        "range": {
          "fraction": "19/250",
          "value": 0.076
        },
        "mean": {
          "fraction": "2237/3000",
          "value": 0.7456666666666667
        },
        "empirical_two_draw_minimum": {
          "fraction": "6559/9000",
          "value": 0.7287777777777777
        },
        "empirical_two_draw_decrement": {
          "fraction": "19/1125",
          "value": 0.016888888888888887
        },
        "observed_mean_minus_minimum": {
          "fraction": "19/375",
          "value": 0.050666666666666665
        },
        "mean_from_extrema_lower": {
          "fraction": "2161/3000",
          "value": 0.7203333333333334
        },
        "mean_from_extrema_upper": {
          "fraction": "2237/3000",
          "value": 0.7456666666666667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r302",
        "n": 3,
        "minimum": {
          "fraction": "153/1000",
          "value": 0.153
        },
        "maximum": {
          "fraction": "103/500",
          "value": 0.206
        },
        "range": {
          "fraction": "53/1000",
          "value": 0.053
        },
        "mean": {
          "fraction": "113/600",
          "value": 0.18833333333333332
        },
        "empirical_two_draw_minimum": {
          "fraction": "1589/9000",
          "value": 0.17655555555555555
        },
        "empirical_two_draw_decrement": {
          "fraction": "53/4500",
          "value": 0.011777777777777778
        },
        "observed_mean_minus_minimum": {
          "fraction": "53/1500",
          "value": 0.035333333333333335
        },
        "mean_from_extrema_lower": {
          "fraction": "64/375",
          "value": 0.17066666666666666
        },
        "mean_from_extrema_upper": {
          "fraction": "113/600",
          "value": 0.18833333333333332
        },
        "minimum_at_most_tau": true,
        "mean_at_most_tau": true,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r303",
        "n": 2,
        "minimum": {
          "fraction": "3/4",
          "value": 0.75
        },
        "maximum": {
          "fraction": "1",
          "value": 1.0
        },
        "range": {
          "fraction": "1/4",
          "value": 0.25
        },
        "mean": {
          "fraction": "7/8",
          "value": 0.875
        },
        "empirical_two_draw_minimum": {
          "fraction": "13/16",
          "value": 0.8125
        },
        "empirical_two_draw_decrement": {
          "fraction": "1/16",
          "value": 0.0625
        },
        "observed_mean_minus_minimum": {
          "fraction": "1/8",
          "value": 0.125
        },
        "mean_from_extrema_lower": {
          "fraction": "7/8",
          "value": 0.875
        },
        "mean_from_extrema_upper": {
          "fraction": "7/8",
          "value": 0.875
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      },
      {
        "group_id": "r304",
        "n": 2,
        "minimum": {
          "fraction": "149/250",
          "value": 0.596
        },
        "maximum": {
          "fraction": "369/500",
          "value": 0.738
        },
        "range": {
          "fraction": "71/500",
          "value": 0.142
        },
        "mean": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "empirical_two_draw_minimum": {
          "fraction": "1263/2000",
          "value": 0.6315
        },
        "empirical_two_draw_decrement": {
          "fraction": "71/2000",
          "value": 0.0355
        },
        "observed_mean_minus_minimum": {
          "fraction": "71/1000",
          "value": 0.071
        },
        "mean_from_extrema_lower": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "mean_from_extrema_upper": {
          "fraction": "667/1000",
          "value": 0.667
        },
        "minimum_at_most_tau": false,
        "mean_at_most_tau": false,
        "min_mean_threshold_disagreement": false,
        "extrema_only_disagreement_lower": false,
        "extrema_only_disagreement_upper": false,
        "range_crosses_tau": false
      }
    ],
    "limits": [
      "unknown original item/run/solver/version mapping",
      "no raw archive or source-name recovery",
      "no independence assumption across groups",
      "no pure judge-noise, policy-effect or accepted-package inference",
      "scalar threshold discrepancy is not full multi-component gate reversal",
      "q1 panel excluded, not pooled"
    ]
  }
}


==> anc/verdict-recoding/README.md <==
# Retained machine-state recoding frontier and witnesses

The result file preserves the complete original analysis subtree, including published aggregate margins, the full at-most-budget frontier and every retained sharp endpoint witness. Historical JSON field names containing correction are retained; they describe hypothetical machine-state recoding, not observed corrections or new agreement judgments. The original manuscript was later clarified to state this interpretation explicitly without changing its formulas or table values.

`analysis_core.py` contains the original computational function bodies without scientific changes; `package-manifest.json` records their definition hashes and all distributed-file hashes. Host paths, run clocks, owner identifiers and operational wrappers remain outside this reader package. Source-result and adopted-manuscript hashes retain the lineage. No individual review records or hidden identifiers are reconstructed.

From this directory, with Python 3.9 or newer and its standard library:

```sh
python3 -B reproduce.py
```

The default checks package integrity only. A reader can explicitly recompute the already retained finite-record result:

```sh
python3 -B reproduce.py --recompute
```

This uses only distributed inputs, makes no network or model calls, writes no result files and does not generate new observations. Packaging checked the default interface, Python syntax and unchanged function bodies; the scientific calculation was not rerun during packaging. Exact stored numbers and result-subtree tokens were retained. These finite-record functionals do not establish population accuracy, independent observations or a causal construction benefit.


==> anc/verdict-recoding/analysis_core.py <==
"""Original finite recoding-analysis function bodies, copied without scientific changes."""
from fractions import Fraction
STATES = ("pass", "fail", "excluded", "json_null")
OUTCOMES = ("endorsed", "contested")

def require(value, reason):
    if not value:
        raise ValueError(reason)


def frac(value):
    return {"numerator": value.numerator, "denominator": value.denominator}


def integer(value):
    return type(value) is int and value >= 0


def validate_margins(states, quality):
    require(set(states) == set(STATES), "EXACT_STATE_CATEGORIES_REQUIRED")
    require(type(quality) is dict and bool(quality), "QUALITY_MARGINS_REQUIRED")
    for row in states.values():
        require(all(integer(row[key]) for key in ("reviewed", *OUTCOMES)),
                "STATE_INTEGER_COUNTS")
        require(row["reviewed"] == row["endorsed"] + row["contested"],
                "STATE_DECISION_TOTAL_MISMATCH")
    for row in quality.values():
        require(all(integer(row[key]) for key in ("reviewed", *OUTCOMES, "conflicts")),
                "QUALITY_INTEGER_COUNTS")
        require(row["reviewed"] == row["endorsed"] + row["contested"],
                "QUALITY_DECISION_TOTAL_MISMATCH")
        require(row["conflicts"] <= row["reviewed"], "CONFLICT_COUNT_CAPACITY")
    for key in ("reviewed", *OUTCOMES):
        require(sum(row[key] for row in states.values()) ==
                sum(row[key] for row in quality.values()), "COMMON_UNIVERSE_MISMATCH")
    require(states["pass"]["reviewed"] and states["fail"]["reviewed"],
            "NONEMPTY_ORIGINAL_BINARY_GROUPS_REQUIRED")
    require(sum(row["conflicts"] for row in quality.values()) <=
            states["pass"]["reviewed"] + states["fail"]["reviewed"],
            "BINARY_CONFLICT_ASSUMPTION_INFEASIBLE")


def conflict_interval(states, quality):
    """Sharp endorsed-conflict range, including the binary-only restriction."""
    count = sum(row["conflicts"] for row in quality.values())
    endorsed = states["pass"]["endorsed"] + states["fail"]["endorsed"]
    contested = states["pass"]["contested"] + states["fail"]["contested"]
    lower = max(sum(max(0, row["conflicts"] - row["contested"])
                    for row in quality.values()), count - contested)
    upper = min(sum(min(row["conflicts"], row["endorsed"])
                    for row in quality.values()), endorsed)
    require(lower <= upper, "CONFLICT_STRATUM_MARGINS_INFEASIBLE")
    return count, lower, upper


def flip_feasible(e, n, count, lower, upper):
    return max(lower, e) <= min(upper, count - n)


def corrected_table(states, j, ell):
    result = {name: dict(row) for name, row in states.items()}
    e = states["pass"]["endorsed"] + states["fail"]["endorsed"]
    n = states["pass"]["contested"] + states["fail"]["contested"]
    result["pass"] = {"reviewed": j + ell, "endorsed": j, "contested": ell}
    result["fail"] = {"reviewed": e + n - j - ell, "endorsed": e - j, "contested": n - ell}
    return result


def gap(states):
    return (Fraction(states["fail"]["endorsed"], states["fail"]["reviewed"]) -
            Fraction(states["pass"]["endorsed"], states["pass"]["reviewed"]))


def distribute(total, lower, upper):
    result = dict(lower)
    remaining = total - sum(result.values())
    require(remaining >= 0, "ALLOCATION_BELOW_LOWER")
    for key in result:
        take = min(remaining, upper[key] - result[key])
        require(take >= 0, "ALLOCATION_INVALID_BOUNDS")
        result[key] += take
        remaining -= take
    require(remaining == 0, "ALLOCATION_ABOVE_UPPER")
    return result


def transport(row_totals, column_totals):
    require(sum(row_totals.values()) == sum(column_totals.values()),
            "TRANSPORT_TOTAL_MISMATCH")
    columns = dict(column_totals)
    matrix = {row: {column: 0 for column in columns} for row in row_totals}
    for row, total in row_totals.items():
        for column in columns:
            amount = min(total, columns[column])
            matrix[row][column] = amount
            total -= amount
            columns[column] -= amount
        require(total == 0, "TRANSPORT_ROW_UNFILLED")
    require(not any(columns.values()), "TRANSPORT_COLUMN_UNFILLED")
    return matrix


def required_flips(states, j, ell):
    flips = {state: {decision: 0 for decision in OUTCOMES} for state in STATES}
    for decision, target in (("endorsed", j), ("contested", ell)):
        delta = target - states["pass"][decision]
        flips["fail" if delta >= 0 else "pass"][decision] = abs(delta)
    return flips


def witness(states, quality, j, ell):
    """Construct a compatible joint table, not reconstructed individual records."""
    count, lower, upper = conflict_interval(states, quality)
    flips = required_flips(states, j, ell)
    chosen = {d: sum(row[d] for row in flips.values()) for d in OUTCOMES}
    require(flip_feasible(chosen["endorsed"], chosen["contested"], count, lower, upper),
            "WITNESS_FLIP_SET_INFEASIBLE")
    total_endorsed = max(lower, chosen["endorsed"])
    qa_endorsed = distribute(
        total_endorsed,
        {k: max(0, row["conflicts"] - row["contested"]) for k, row in quality.items()},
        {k: min(row["conflicts"], row["endorsed"]) for k, row in quality.items()})
    qa_conflicts = {
        "endorsed": qa_endorsed,
        "contested": {k: row["conflicts"] - qa_endorsed[k] for k, row in quality.items()}}
    joint = {s: {d: {q: {} for q in quality} for d in OUTCOMES} for s in STATES}
    for d in OUTCOMES:
        row_conflicts = distribute(
            sum(qa_conflicts[d].values()),
            {s: flips[s][d] for s in STATES},
            {s: states[s][d] if s in ("pass", "fail") else 0 for s in STATES})
        conflicted = transport(row_conflicts, qa_conflicts[d])
        clean = transport(
            {s: states[s][d] - row_conflicts[s] for s in STATES},
            {q: row[d] - qa_conflicts[d][q] for q, row in quality.items()})
        for s in STATES:
            need = flips[s][d]
            for q in quality:
                selected = min(need, conflicted[s][q])
                need -= selected
                joint[s][d][q] = {
                    "conflict": conflicted[s][q], "no_conflict": clean[s][q],
                    "flipped": selected}
            require(need == 0, "FLIPPED_RECORD_NOT_FLAGGED")
    corrected = corrected_table(states, j, ell)
    value = {"kind": "COUNTERFACTUAL_AGGREGATE_WITNESS_NOT_OBSERVED_RECORDS",
             "original_joint_table": joint, "corrected_state_table": corrected,
             "flips": sum(chosen.values()), "gap_fail_minus_pass": frac(gap(corrected))}
    verify_witness(states, quality, value)
    return value


def verify_witness(states, quality, value):
    joint = value["original_joint_table"]
    corrected = {s: {d: 0 for d in OUTCOMES} for s in STATES}
    flips = 0
    for s in STATES:
        for d in OUTCOMES:
            total = 0
            for q in quality:
                cell = joint[s][d][q]
                require(all(integer(x) for x in cell.values()), "WITNESS_NONINTEGER")
                require(cell["flipped"] <= cell["conflict"], "WITNESS_FLIP_NOT_FLAGGED")
                if s not in ("pass", "fail"):
                    require(cell["conflict"] == cell["flipped"] == 0,
                            "NONBINARY_CONFLICT_OR_FLIP_FORBIDDEN")
                total += cell["conflict"] + cell["no_conflict"]
                corrected[s][d] += cell["conflict"] + cell["no_conflict"] - cell["flipped"]
                if cell["flipped"]:
                    corrected["fail" if s == "pass" else "pass"][d] += cell["flipped"]
                flips += cell["flipped"]
            require(total == states[s][d], "WITNESS_STATE_MARGIN_CHANGED")
    for q, row in quality.items():
        for d in OUTCOMES:
            total = sum(joint[s][d][q]["conflict"] + joint[s][d][q]["no_conflict"]
                        for s in STATES)
            require(total == row[d], "WITNESS_QUALITY_DECISION_CHANGED")
        total = sum(joint[s][d][q]["conflict"] for s in STATES for d in OUTCOMES)
        require(total == row["conflicts"], "WITNESS_QUALITY_CONFLICT_CHANGED")
    for s in STATES:
        corrected[s]["reviewed"] = sum(corrected[s].values())
    require(corrected == value["corrected_state_table"], "WITNESS_CORRECTION_MISMATCH")
    require(flips == value["flips"], "WITNESS_FLIP_COUNT_MISMATCH")
    require(frac(gap(corrected)) == value["gap_fail_minus_pass"], "WITNESS_GAP_MISMATCH")
    return True


def analyze(states, quality):
    validate_margins(states, quality)
    count, lower, upper = conflict_interval(states, quality)
    a, b = states["pass"]["endorsed"], states["pass"]["contested"]
    endorsed = a + states["fail"]["endorsed"]
    contested = b + states["fail"]["contested"]
    total = endorsed + contested
    original = gap(states)
    sign = (original > 0) - (original < 0)
    endpoints = [{"minimum": None, "maximum": None, "tables": 0}
                 for _ in range(count + 1)]
    reverse, erase, table_count = None, None, 0
    for j in range(max(0, a - count), min(endorsed, a + count) + 1):
        e = abs(j - a)
        radius = count - e
        for ell in range(max(0, b - radius), min(contested, b + radius) + 1):
            n, cost, pass_total = abs(ell - b), e + abs(ell - b), j + ell
            if pass_total in (0, total) or not flip_feasible(e, n, count, lower, upper):
                continue
            delta = Fraction(endorsed * pass_total - j * total,
                             pass_total * (total - pass_total))
            item = {"pass_endorsed": j, "pass_contested": ell,
                    "minimum_flips": cost, "gap": delta}
            endpoint = endpoints[cost]
            endpoint["tables"] += 1
            table_count += 1
            if endpoint["minimum"] is None or delta < endpoint["minimum"]["gap"]:
                endpoint["minimum"] = item
            if endpoint["maximum"] is None or delta > endpoint["maximum"]["gap"]:
                endpoint["maximum"] = item
            if sign and delta * sign <= 0 and (erase is None or cost < erase["minimum_flips"]):
                erase = item
            if sign and delta * sign < 0 and (reverse is None or cost < reverse["minimum_flips"]):
                reverse = item
    require(table_count > 0, "NO_FEASIBLE_CORRECTION_TABLE")
    public = lambda item: {**item, "gap": frac(item["gap"])}
    frontier, low, high, reachable = [], None, None, 0
    for budget, endpoint in enumerate(endpoints):
        reachable += endpoint["tables"]
        if endpoint["minimum"] is not None:
            if low is None or endpoint["minimum"]["gap"] < low["gap"]:
                low = endpoint["minimum"]
            if high is None or endpoint["maximum"]["gap"] > high["gap"]:
                high = endpoint["maximum"]
        require(low is not None and high is not None, "ORIGINAL_TABLE_NOT_FEASIBLE")
        frontier.append({
            "at_most_binary_verdict_flips": budget, "attainable_corrected_tables": reachable,
            "minimum": public(low), "maximum": public(high),
            "original_direction_preserved_for_every_table":
                low["gap"] > 0 if sign > 0 else high["gap"] < 0 if sign < 0 else
                low["gap"] == high["gap"] == 0})
    selected = {"full_budget_minimum": low, "full_budget_maximum": high}
    if erase is not None:
        selected["minimum_direction_erasure"] = erase
    if reverse is not None:
        selected["minimum_strict_reversal"] = reverse
    witnesses = {name: witness(states, quality, item["pass_endorsed"], item["pass_contested"])
                 for name, item in selected.items()}
    return {
        "original_state_margins": states, "original_quality_margins": quality,
        "common_universe_record_count": sum(row["reviewed"] for row in states.values()),
        "binary_record_count": total, "reported_binary_conflict_inventory": count,
        "endorsed_conflict_identified_range": {"minimum": lower, "maximum": upper},
        "original_gap_fail_minus_pass": frac(original), "original_gap_sign": sign,
        "minimum_flips_to_erase_original_direction": None if erase is None else public(erase),
        "minimum_flips_for_strict_sign_reversal": None if reverse is None else public(reverse),
        "at_most_budget_frontier": frontier, "sharp_endpoint_witnesses": witnesses,
        "all_record_endorsement_invariant": True, "nonbinary_state_margins_unchanged": True,
        "scope": "sharp under explicit common-universe, binary-conflict and verdict-only correction assumptions",
        "not_observed": ["which records conflict", "which verdicts should be corrected",
                         "individual corrected labels", "independent truth", "model accuracy"]}



==> anc/verdict-recoding/package-manifest.json <==
{
  "schema": "aab-retained-analysis-package/v1",
  "kind": "recoding",
  "function_definition_sha256": {
    "require": "0ee45794d4768dc1137fdf95525e3adaadfba38e96655f5f5d085c37d0f3b352",
    "frac": "795364bd9629a7dd3c4b66fc9569ecec0c78f3dbc6e372998e391ec38e1f3fcc",
    "integer": "c05a4890bfc81cf67f838a90df51617d88b5ba31d0478683e10141d533a364ef",
    "validate_margins": "0f61359f02d157aa41395dcdda9c100aaef77794393223de47a6a8ea8121b590",
    "conflict_interval": "18c251dd6b0eab579a420cf0257fa0319ba15473b8b83a90471d872155570649",
    "flip_feasible": "040b0cdb4395251164904dffe90bb7559220bac4a9f0ecc5b199271cd0b16a82",
    "corrected_table": "f4c0b65c95f3a3906b1c0ba1f46e99cc0a1526bd3b0f01e9dc10132336ea4e3e",
    "gap": "8a9d2576ef98caa89dc033fe72711240837e5b07d4dce34acd13f94afa9e64f8",
    "distribute": "9ff98a61985d5e4f98d6e26239dfd6de9516eb9381589aeb46086de29aeea15f",
    "transport": "47effbe49d925fd4a928185330296b354cbec3db4bdff40738aea33d2bf7d94f",
    "required_flips": "fe01043e8381c819c628841b01c74d6ecba570994526c73d970024541570560a",
    "witness": "e7c6179f69ae0a8b75be15e24d235d73796c5180374167058c21b9c5474dd55b",
    "verify_witness": "6a14caaaf981973ee1b286b22b9a83f5ad8f135062876eabb8a9391d8b0a0682",
    "analyze": "60c95d68c63e5d2363d47c73546af993766982b2122247535e101577e860dc21"
  },
  "files": {
    "reproduce.py": {
      "sha256": "f252be60ffd2fad2700aa2e23bbabf3e120fc0fda5f2b91dd490a06fcb125653",
      "bytes": 1724
    },
    "analysis_core.py": {
      "sha256": "f05135052a3999381575abaaa55ab8c8be8ceb1cfcba67c4fb90fd450309737b",
      "bytes": 12766
    },
    "README.md": {
      "sha256": "bba2b1113696fcb074ef4c8840e09909c1f6b9191876bc8bcb9f4ee78dd3bc35",
      "bytes": 1708
    },
    "verdict-recoding.results.json": {
      "sha256": "6bff28922d18713d7b8d1ee6c84602d26618e4d8b2f6e6f08abeefe9e3a2de4e",
      "bytes": 271885
    }
  }
}


==> anc/verdict-recoding/reproduce.py <==
#!/usr/bin/env python3
"""Inspect retained files by default; recomputation requires --recompute."""
import argparse, hashlib, json
from pathlib import Path
ROOT=Path(__file__).resolve().parent

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--recompute', action='store_true', help='Explicitly recompute the retained finite-record analysis, without new observations')
    args=parser.parse_args()
    manifest=json.loads((ROOT/'package-manifest.json').read_text())
    for name,pin in manifest['files'].items():
        path=(ROOT/name).resolve()
        if not path.is_relative_to(ROOT) or not path.is_file():
            raise ValueError('Package file unavailable')
        raw=path.read_bytes()
        if hashlib.sha256(raw).hexdigest()!=pin['sha256'] or len(raw)!=pin['bytes']:
            raise ValueError('Package file changed')
    if args.recompute:
        import analysis_core as core
        stored=json.loads((ROOT/'verdict-recoding.results.json').read_text())
        expected=stored['analysis']
        computed=core.analyze(expected['original_state_margins'], expected['original_quality_margins'])
        if computed != expected:
            raise ValueError('Recomputed analysis differs from the retained result')
        print('Retained finite-record analysis reproduced; no new observations or model calls.')
    else:
        print('Retained package integrity inspected; scientific analysis was not recomputed.')
    return 0

if __name__=='__main__':
    try:
        raise SystemExit(main())
    except (OSError, ValueError, KeyError, TypeError):
        print('Package check did not complete; inspect local files and README.')
        raise SystemExit(1)


==> anc/verdict-recoding/verdict-recoding.results.json <==
{
  "schema": "aab-retained-machine-state-recoding-reader/v1",
  "scope": "Exact retained aggregate analysis and counterfactual witnesses; no observed records relabelled",
  "source_provenance": {
    "original_result_sha256": "572aba080a9144b32d63f5a36344faeebf82707ea661b04d607314f6c82cc959",
    "original_section_pointer": "/analysis",
    "original_section_lexeme_sha256": "d80c700cf8b739f24cae9c0b00036e375c265cef8a7d173aa663152dda9c886d",
    "original_code_sha256": "2e17718d067c98f33a85c1befed19fe7f3f2d500f501cacbb47cb6fb14b96e33",
    "adopted_manuscript_sha256": "54b854e84decbc5fd36efb7e677648952bd73d17e66c8011c9b536e28fd62c46"
  },
  "interpretation": "Original field names using correction refer to hypothetical machine-state recoding. Recorded agreement responses stay fixed; no independent truth labels are inferred.",
  "analysis": {
    "original_state_margins": {
      "pass": {
        "reviewed": 3017,
        "endorsed": 2800,
        "contested": 217
      },
      "fail": {
        "reviewed": 4686,
        "endorsed": 4629,
        "contested": 57
      },
      "excluded": {
        "reviewed": 102,
        "endorsed": 102,
        "contested": 0
      },
      "json_null": {
        "reviewed": 10,
        "endorsed": 8,
        "contested": 2
      }
    },
    "original_quality_margins": {
      "approved": {
        "reviewed": 6758,
        "endorsed": 6501,
        "contested": 257,
        "conflicts": 381
      },
      "unreviewed": {
        "reviewed": 1055,
        "endorsed": 1037,
        "contested": 18,
        "conflicts": 23
      },
      "rejected": {
        "reviewed": 2,
        "endorsed": 1,
        "contested": 1,
        "conflicts": 0
      }
    },
    "common_universe_record_count": 7815,
    "binary_record_count": 7703,
    "reported_binary_conflict_inventory": 404,
    "endorsed_conflict_identified_range": {
      "minimum": 130,
      "maximum": 404
    },
    "original_gap_fail_minus_pass": {
      "numerator": 40233,
      "denominator": 673222
    },
    "original_gap_sign": 1,
    "minimum_flips_to_erase_original_direction": {
      "pass_endorsed": 2800,
      "pass_contested": 103,
      "minimum_flips": 114,
      "gap": {
        "numerator": -671,
        "denominator": 4644800
      }
    },
    "minimum_flips_for_strict_sign_reversal": {
      "pass_endorsed": 2800,
      "pass_contested": 103,
      "minimum_flips": 114,
      "gap": {
        "numerator": -671,
        "denominator": 4644800
      }
    },
    "at_most_budget_frontier": [
      {
        "at_most_binary_verdict_flips": 0,
        "attainable_corrected_tables": 1,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 217,
          "minimum_flips": 0,
          "gap": {
            "numerator": 40233,
            "denominator": 673222
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 217,
          "minimum_flips": 0,
          "gap": {
            "numerator": 40233,
            "denominator": 673222
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 1,
        "attainable_corrected_tables": 5,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 216,
          "minimum_flips": 1,
          "gap": {
            "numerator": 104683,
            "denominator": 1766999
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 218,
          "minimum_flips": 1,
          "gap": {
            "numerator": 426161,
            "denominator": 7069665
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 2,
        "attainable_corrected_tables": 13,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 215,
          "minimum_flips": 2,
          "gap": {
            "numerator": 166007,
            "denominator": 2826864
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 219,
          "minimum_flips": 2,
          "gap": {
            "numerator": 859751,
            "denominator": 14140996
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 3,
        "attainable_corrected_tables": 25,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 214,
          "minimum_flips": 3,
          "gap": {
            "numerator": 137101,
            "denominator": 2355441
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 220,
          "minimum_flips": 3,
          "gap": {
            "numerator": 14453,
            "denominator": 235711
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 4,
        "attainable_corrected_tables": 41,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 213,
          "minimum_flips": 4,
          "gap": {
            "numerator": 815177,
            "denominator": 14130970
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 221,
          "minimum_flips": 4,
          "gap": {
            "numerator": 874609,
            "denominator": 14144322
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 5,
        "attainable_corrected_tables": 61,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 212,
          "minimum_flips": 5,
          "gap": {
            "numerator": 201937,
            "denominator": 3532323
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 222,
          "minimum_flips": 5,
          "gap": {
            "numerator": 441019,
            "denominator": 7072991
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 6,
        "attainable_corrected_tables": 85,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 211,
          "minimum_flips": 6,
          "gap": {
            "numerator": 266773,
            "denominator": 4709204
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 223,
          "minimum_flips": 6,
          "gap": {
            "numerator": 296489,
            "denominator": 4715880
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 7,
        "attainable_corrected_tables": 113,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 210,
          "minimum_flips": 7,
          "gap": {
            "numerator": 11327,
            "denominator": 201799
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 224,
          "minimum_flips": 7,
          "gap": {
            "numerator": 8008,
            "denominator": 126333
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 8,
        "attainable_corrected_tables": 145,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 209,
          "minimum_flips": 8,
          "gap": {
            "numerator": 785461,
            "denominator": 14124246
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 225,
          "minimum_flips": 8,
          "gap": {
            "numerator": 36173,
            "denominator": 566038
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 9,
        "attainable_corrected_tables": 181,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 208,
          "minimum_flips": 9,
          "gap": {
            "numerator": 16209,
            "denominator": 294220
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 226,
          "minimum_flips": 9,
          "gap": {
            "numerator": 151959,
            "denominator": 2358767
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 10,
        "attainable_corrected_tables": 221,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 207,
          "minimum_flips": 10,
          "gap": {
            "numerator": 770603,
            "denominator": 14120872
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 227,
          "minimum_flips": 10,
          "gap": {
            "numerator": 919183,
            "denominator": 14154252
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 11,
        "attainable_corrected_tables": 265,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 206,
          "minimum_flips": 11,
          "gap": {
            "numerator": 381587,
            "denominator": 7059591
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 228,
          "minimum_flips": 11,
          "gap": {
            "numerator": 231653,
            "denominator": 3538975
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 12,
        "attainable_corrected_tables": 313,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 205,
          "minimum_flips": 12,
          "gap": {
            "numerator": 50383,
            "denominator": 941166
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 229,
          "minimum_flips": 12,
          "gap": {
            "numerator": 311347,
            "denominator": 4719182
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 13,
        "attainable_corrected_tables": 365,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 204,
          "minimum_flips": 13,
          "gap": {
            "numerator": 187079,
            "denominator": 3528949
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 230,
          "minimum_flips": 13,
          "gap": {
            "numerator": 94147,
            "denominator": 1415919
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 14,
        "attainable_corrected_tables": 421,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 203,
          "minimum_flips": 14,
          "gap": {
            "numerator": 105841,
            "denominator": 2016300
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 231,
          "minimum_flips": 14,
          "gap": {
            "numerator": 135557,
            "denominator": 2022976
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 15,
        "attainable_corrected_tables": 481,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 202,
          "minimum_flips": 15,
          "gap": {
            "numerator": 122243,
            "denominator": 2352067
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 232,
          "minimum_flips": 15,
          "gap": {
            "numerator": 39847,
            "denominator": 590103
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 16,
        "attainable_corrected_tables": 545,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 201,
          "minimum_flips": 16,
          "gap": {
            "numerator": 726029,
            "denominator": 14110702
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 233,
          "minimum_flips": 16,
          "gap": {
            "numerator": 963757,
            "denominator": 14164110
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 17,
        "attainable_corrected_tables": 613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 200,
          "minimum_flips": 17,
          "gap": {
            "numerator": 3593,
            "denominator": 70545
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 234,
          "minimum_flips": 17,
          "gap": {
            "numerator": 485593,
            "denominator": 7082873
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 18,
        "attainable_corrected_tables": 685,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 199,
          "minimum_flips": 18,
          "gap": {
            "numerator": 237057,
            "denominator": 4702432
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 235,
          "minimum_flips": 18,
          "gap": {
            "numerator": 65241,
            "denominator": 944492
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 19,
        "attainable_corrected_tables": 761,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 198,
          "minimum_flips": 19,
          "gap": {
            "numerator": 351871,
            "denominator": 7052795
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 236,
          "minimum_flips": 19,
          "gap": {
            "numerator": 246511,
            "denominator": 3542253
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 20,
        "attainable_corrected_tables": 841,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 197,
          "minimum_flips": 20,
          "gap": {
            "numerator": 696313,
            "denominator": 14103882
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 237,
          "minimum_flips": 20,
          "gap": {
            "numerator": 993473,
            "denominator": 14170642
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 21,
        "attainable_corrected_tables": 925,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 196,
          "minimum_flips": 21,
          "gap": {
            "numerator": 8201,
            "denominator": 167883
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 238,
          "minimum_flips": 21,
          "gap": {
            "numerator": 23831,
            "denominator": 337435
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 22,
        "attainable_corrected_tables": 1013,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 195,
          "minimum_flips": 22,
          "gap": {
            "numerator": 136291,
            "denominator": 2820092
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 239,
          "minimum_flips": 22,
          "gap": {
            "numerator": 1008331,
            "denominator": 14173896
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 23,
        "attainable_corrected_tables": 1105,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 194,
          "minimum_flips": 23,
          "gap": {
            "numerator": 337013,
            "denominator": 7049373
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 240,
          "minimum_flips": 23,
          "gap": {
            "numerator": 12697,
            "denominator": 177194
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 24,
        "attainable_corrected_tables": 1201,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 193,
          "minimum_flips": 24,
          "gap": {
            "numerator": 222199,
            "denominator": 4699010
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 241,
          "minimum_flips": 24,
          "gap": {
            "numerator": 341063,
            "denominator": 4725714
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 25,
        "attainable_corrected_tables": 1301,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 192,
          "minimum_flips": 25,
          "gap": {
            "numerator": 41198,
            "denominator": 880957
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 242,
          "minimum_flips": 25,
          "gap": {
            "numerator": 515309,
            "denominator": 7089381
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 26,
        "attainable_corrected_tables": 1405,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 191,
          "minimum_flips": 26,
          "gap": {
            "numerator": 651739,
            "denominator": 14093592
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 243,
          "minimum_flips": 26,
          "gap": {
            "numerator": 1038047,
            "denominator": 14180380
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 27,
        "attainable_corrected_tables": 1513,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 190,
          "minimum_flips": 27,
          "gap": {
            "numerator": 21477,
            "denominator": 469729
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 244,
          "minimum_flips": 27,
          "gap": {
            "numerator": 87123,
            "denominator": 1181833
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 28,
        "attainable_corrected_tables": 1625,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 189,
          "minimum_flips": 28,
          "gap": {
            "numerator": 90983,
            "denominator": 2012878
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 245,
          "minimum_flips": 28,
          "gap": {
            "numerator": 30083,
            "denominator": 405246
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 29,
        "attainable_corrected_tables": 1741,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 188,
          "minimum_flips": 29,
          "gap": {
            "numerator": 157363,
            "denominator": 3522105
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 246,
          "minimum_flips": 29,
          "gap": {
            "numerator": 530167,
            "denominator": 7092611
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 30,
        "attainable_corrected_tables": 1861,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 187,
          "minimum_flips": 30,
          "gap": {
            "numerator": 207341,
            "denominator": 4695564
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 247,
          "minimum_flips": 30,
          "gap": {
            "numerator": 355921,
            "denominator": 4728944
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 31,
        "attainable_corrected_tables": 1985,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 186,
          "minimum_flips": 31,
          "gap": {
            "numerator": 307297,
            "denominator": 7042481
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 248,
          "minimum_flips": 31,
          "gap": {
            "numerator": 134399,
            "denominator": 1773555
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 32,
        "attainable_corrected_tables": 2113,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 185,
          "minimum_flips": 32,
          "gap": {
            "numerator": 121433,
            "denominator": 2816646
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 249,
          "minimum_flips": 32,
          "gap": {
            "numerator": 1082621,
            "denominator": 14190046
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 33,
        "attainable_corrected_tables": 2245,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 184,
          "minimum_flips": 33,
          "gap": {
            "numerator": 24989,
            "denominator": 586729
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 250,
          "minimum_flips": 33,
          "gap": {
            "numerator": 7267,
            "denominator": 94611
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 34,
        "attainable_corrected_tables": 2381,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 183,
          "minimum_flips": 34,
          "gap": {
            "numerator": 592307,
            "denominator": 14079760
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 251,
          "minimum_flips": 34,
          "gap": {
            "numerator": 1097479,
            "denominator": 14193252
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 35,
        "attainable_corrected_tables": 2521,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 182,
          "minimum_flips": 35,
          "gap": {
            "numerator": 41777,
            "denominator": 1005573
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 252,
          "minimum_flips": 35,
          "gap": {
            "numerator": 39461,
            "denominator": 506959
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 36,
        "attainable_corrected_tables": 2665,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 181,
          "minimum_flips": 36,
          "gap": {
            "numerator": 192483,
            "denominator": 4692094
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 253,
          "minimum_flips": 36,
          "gap": {
            "numerator": 370779,
            "denominator": 4732150
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 37,
        "attainable_corrected_tables": 2813,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 180,
          "minimum_flips": 37,
          "gap": {
            "numerator": 28501,
            "denominator": 703727
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 254,
          "minimum_flips": 37,
          "gap": {
            "numerator": 559883,
            "denominator": 7099023
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 38,
        "attainable_corrected_tables": 2965,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 179,
          "minimum_flips": 38,
          "gap": {
            "numerator": 562591,
            "denominator": 14072796
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 255,
          "minimum_flips": 38,
          "gap": {
            "numerator": 225439,
            "denominator": 2839928
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 39,
        "attainable_corrected_tables": 3121,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 178,
          "minimum_flips": 39,
          "gap": {
            "numerator": 92527,
            "denominator": 2345175
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 256,
          "minimum_flips": 39,
          "gap": {
            "numerator": 23638,
            "denominator": 295859
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 40,
        "attainable_corrected_tables": 3281,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 177,
          "minimum_flips": 40,
          "gap": {
            "numerator": 547733,
            "denominator": 14069302
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 257,
          "minimum_flips": 40,
          "gap": {
            "numerator": 1142053,
            "denominator": 14202822
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 41,
        "attainable_corrected_tables": 3445,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 176,
          "minimum_flips": 41,
          "gap": {
            "numerator": 33769,
            "denominator": 879222
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 258,
          "minimum_flips": 41,
          "gap": {
            "numerator": 574741,
            "denominator": 7102205
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 42,
        "attainable_corrected_tables": 3613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 175,
          "minimum_flips": 42,
          "gap": {
            "numerator": 1015,
            "denominator": 26792
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 259,
          "minimum_flips": 42,
          "gap": {
            "numerator": 55091,
            "denominator": 676476
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 43,
        "attainable_corrected_tables": 3785,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 174,
          "minimum_flips": 43,
          "gap": {
            "numerator": 262723,
            "denominator": 7032023
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 260,
          "minimum_flips": 43,
          "gap": {
            "numerator": 58217,
            "denominator": 710379
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 44,
        "attainable_corrected_tables": 3961,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 173,
          "minimum_flips": 44,
          "gap": {
            "numerator": 518017,
            "denominator": 14062290
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 261,
          "minimum_flips": 44,
          "gap": {
            "numerator": 1171769,
            "denominator": 14209162
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 45,
        "attainable_corrected_tables": 4141,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 172,
          "minimum_flips": 45,
          "gap": {
            "numerator": 42549,
            "denominator": 1171711
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 262,
          "minimum_flips": 45,
          "gap": {
            "numerator": 196533,
            "denominator": 2368457
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 46,
        "attainable_corrected_tables": 4325,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 171,
          "minimum_flips": 46,
          "gap": {
            "numerator": 503159,
            "denominator": 14058772
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 263,
          "minimum_flips": 46,
          "gap": {
            "numerator": 1186627,
            "denominator": 14212320
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 47,
        "attainable_corrected_tables": 4513,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 170,
          "minimum_flips": 47,
          "gap": {
            "numerator": 49573,
            "denominator": 1405701
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 264,
          "minimum_flips": 47,
          "gap": {
            "numerator": 149257,
            "denominator": 1776737
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 48,
        "attainable_corrected_tables": 4705,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 169,
          "minimum_flips": 48,
          "gap": {
            "numerator": 162767,
            "denominator": 4685082
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 265,
          "minimum_flips": 48,
          "gap": {
            "numerator": 80099,
            "denominator": 947698
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 49,
        "attainable_corrected_tables": 4901,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 168,
          "minimum_flips": 49,
          "gap": {
            "numerator": 8587,
            "denominator": 250955
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 266,
          "minimum_flips": 49,
          "gap": {
            "numerator": 86351,
            "denominator": 1015503
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 50,
        "attainable_corrected_tables": 5101,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 167,
          "minimum_flips": 50,
          "gap": {
            "numerator": 473443,
            "denominator": 14051712
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 267,
          "minimum_flips": 50,
          "gap": {
            "numerator": 1216343,
            "denominator": 14218612
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 51,
        "attainable_corrected_tables": 5305,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 166,
          "minimum_flips": 51,
          "gap": {
            "numerator": 77669,
            "denominator": 2341657
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 268,
          "minimum_flips": 51,
          "gap": {
            "numerator": 101981,
            "denominator": 1185015
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 52,
        "attainable_corrected_tables": 5513,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 165,
          "minimum_flips": 52,
          "gap": {
            "numerator": 91717,
            "denominator": 2809634
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 269,
          "minimum_flips": 52,
          "gap": {
            "numerator": 1231201,
            "denominator": 14221746
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 53,
        "attainable_corrected_tables": 5725,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 164,
          "minimum_flips": 53,
          "gap": {
            "numerator": 112789,
            "denominator": 3511599
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 270,
          "minimum_flips": 53,
          "gap": {
            "numerator": 123863,
            "denominator": 1422331
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 54,
        "attainable_corrected_tables": 5941,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 163,
          "minimum_flips": 54,
          "gap": {
            "numerator": 147909,
            "denominator": 4681540
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 271,
          "minimum_flips": 54,
          "gap": {
            "numerator": 415353,
            "denominator": 4741624
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 55,
        "attainable_corrected_tables": 6161,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 162,
          "minimum_flips": 55,
          "gap": {
            "numerator": 218149,
            "denominator": 7021421
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 272,
          "minimum_flips": 55,
          "gap": {
            "numerator": 78343,
            "denominator": 889152
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 56,
        "attainable_corrected_tables": 6385,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 161,
          "minimum_flips": 56,
          "gap": {
            "numerator": 61267,
            "denominator": 2005866
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 273,
          "minimum_flips": 56,
          "gap": {
            "numerator": 180131,
            "denominator": 2032570
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 57,
        "attainable_corrected_tables": 6613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 160,
          "minimum_flips": 57,
          "gap": {
            "numerator": 1756,
            "denominator": 58497
          }
        },
        "maximum": {
          "pass_endorsed": 2800,
          "pass_contested": 274,
          "minimum_flips": 57,
          "gap": {
            "numerator": 137,
            "denominator": 1537
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 58,
        "attainable_corrected_tables": 6844,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 159,
          "minimum_flips": 58,
          "gap": {
            "numerator": 414011,
            "denominator": 14037496
          }
        },
        "maximum": {
          "pass_endorsed": 2799,
          "pass_contested": 274,
          "minimum_flips": 58,
          "gap": {
            "numerator": 274,
            "denominator": 3073
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 59,
        "attainable_corrected_tables": 7077,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 158,
          "minimum_flips": 59,
          "gap": {
            "numerator": 203291,
            "denominator": 7017855
          }
        },
        "maximum": {
          "pass_endorsed": 2798,
          "pass_contested": 274,
          "minimum_flips": 59,
          "gap": {
            "numerator": 137,
            "denominator": 1536
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 60,
        "attainable_corrected_tables": 7312,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 157,
          "minimum_flips": 60,
          "gap": {
            "numerator": 133051,
            "denominator": 4677974
          }
        },
        "maximum": {
          "pass_endorsed": 2797,
          "pass_contested": 274,
          "minimum_flips": 60,
          "gap": {
            "numerator": 274,
            "denominator": 3071
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 61,
        "attainable_corrected_tables": 7549,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 156,
          "minimum_flips": 61,
          "gap": {
            "numerator": 97931,
            "denominator": 3508033
          }
        },
        "maximum": {
          "pass_endorsed": 2796,
          "pass_contested": 274,
          "minimum_flips": 61,
          "gap": {
            "numerator": 137,
            "denominator": 1535
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 62,
        "attainable_corrected_tables": 7788,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 155,
          "minimum_flips": 62,
          "gap": {
            "numerator": 76859,
            "denominator": 2806068
          }
        },
        "maximum": {
          "pass_endorsed": 2795,
          "pass_contested": 274,
          "minimum_flips": 62,
          "gap": {
            "numerator": 274,
            "denominator": 3069
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 63,
        "attainable_corrected_tables": 8029,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 154,
          "minimum_flips": 63,
          "gap": {
            "numerator": 8973,
            "denominator": 334013
          }
        },
        "maximum": {
          "pass_endorsed": 2794,
          "pass_contested": 274,
          "minimum_flips": 63,
          "gap": {
            "numerator": 137,
            "denominator": 1534
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 64,
        "attainable_corrected_tables": 8272,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 153,
          "minimum_flips": 64,
          "gap": {
            "numerator": 369437,
            "denominator": 14026750
          }
        },
        "maximum": {
          "pass_endorsed": 2793,
          "pass_contested": 274,
          "minimum_flips": 64,
          "gap": {
            "numerator": 274,
            "denominator": 3067
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 65,
        "attainable_corrected_tables": 8517,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 152,
          "minimum_flips": 65,
          "gap": {
            "numerator": 45251,
            "denominator": 1753119
          }
        },
        "maximum": {
          "pass_endorsed": 2792,
          "pass_contested": 274,
          "minimum_flips": 65,
          "gap": {
            "numerator": 137,
            "denominator": 1533
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 66,
        "attainable_corrected_tables": 8764,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 151,
          "minimum_flips": 66,
          "gap": {
            "numerator": 118193,
            "denominator": 4674384
          }
        },
        "maximum": {
          "pass_endorsed": 2791,
          "pass_contested": 274,
          "minimum_flips": 66,
          "gap": {
            "numerator": 274,
            "denominator": 3065
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 67,
        "attainable_corrected_tables": 9013,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 150,
          "minimum_flips": 67,
          "gap": {
            "numerator": 6943,
            "denominator": 280427
          }
        },
        "maximum": {
          "pass_endorsed": 2790,
          "pass_contested": 274,
          "minimum_flips": 67,
          "gap": {
            "numerator": 137,
            "denominator": 1532
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 68,
        "attainable_corrected_tables": 9264,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 149,
          "minimum_flips": 68,
          "gap": {
            "numerator": 339721,
            "denominator": 14019546
          }
        },
        "maximum": {
          "pass_endorsed": 2789,
          "pass_contested": 274,
          "minimum_flips": 68,
          "gap": {
            "numerator": 274,
            "denominator": 3063
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 69,
        "attainable_corrected_tables": 9517,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 148,
          "minimum_flips": 69,
          "gap": {
            "numerator": 27691,
            "denominator": 1168145
          }
        },
        "maximum": {
          "pass_endorsed": 2788,
          "pass_contested": 274,
          "minimum_flips": 69,
          "gap": {
            "numerator": 137,
            "denominator": 1531
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 70,
        "attainable_corrected_tables": 9772,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 147,
          "minimum_flips": 70,
          "gap": {
            "numerator": 46409,
            "denominator": 2002276
          }
        },
        "maximum": {
          "pass_endorsed": 2787,
          "pass_contested": 274,
          "minimum_flips": 70,
          "gap": {
            "numerator": 274,
            "denominator": 3061
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 71,
        "attainable_corrected_tables": 10029,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 146,
          "minimum_flips": 71,
          "gap": {
            "numerator": 158717,
            "denominator": 7007061
          }
        },
        "maximum": {
          "pass_endorsed": 2786,
          "pass_contested": 274,
          "minimum_flips": 71,
          "gap": {
            "numerator": 137,
            "denominator": 1530
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 72,
        "attainable_corrected_tables": 10288,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 145,
          "minimum_flips": 72,
          "gap": {
            "numerator": 20667,
            "denominator": 934154
          }
        },
        "maximum": {
          "pass_endorsed": 2785,
          "pass_contested": 274,
          "minimum_flips": 72,
          "gap": {
            "numerator": 274,
            "denominator": 3059
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 73,
        "attainable_corrected_tables": 10549,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 144,
          "minimum_flips": 73,
          "gap": {
            "numerator": 18911,
            "denominator": 875656
          }
        },
        "maximum": {
          "pass_endorsed": 2784,
          "pass_contested": 274,
          "minimum_flips": 73,
          "gap": {
            "numerator": 137,
            "denominator": 1529
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 74,
        "attainable_corrected_tables": 10812,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 143,
          "minimum_flips": 74,
          "gap": {
            "numerator": 295147,
            "denominator": 14008680
          }
        },
        "maximum": {
          "pass_endorsed": 2783,
          "pass_contested": 274,
          "minimum_flips": 74,
          "gap": {
            "numerator": 274,
            "denominator": 3057
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 75,
        "attainable_corrected_tables": 11077,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 142,
          "minimum_flips": 75,
          "gap": {
            "numerator": 47953,
            "denominator": 2334477
          }
        },
        "maximum": {
          "pass_endorsed": 2782,
          "pass_contested": 274,
          "minimum_flips": 75,
          "gap": {
            "numerator": 137,
            "denominator": 1528
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 76,
        "attainable_corrected_tables": 11344,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 141,
          "minimum_flips": 76,
          "gap": {
            "numerator": 280289,
            "denominator": 14005042
          }
        },
        "maximum": {
          "pass_endorsed": 2781,
          "pass_contested": 274,
          "minimum_flips": 76,
          "gap": {
            "numerator": 274,
            "denominator": 3055
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 77,
        "attainable_corrected_tables": 11613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 140,
          "minimum_flips": 77,
          "gap": {
            "numerator": 1949,
            "denominator": 100023
          }
        },
        "maximum": {
          "pass_endorsed": 2780,
          "pass_contested": 274,
          "minimum_flips": 77,
          "gap": {
            "numerator": 137,
            "denominator": 1527
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 78,
        "attainable_corrected_tables": 11884,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 139,
          "minimum_flips": 78,
          "gap": {
            "numerator": 88477,
            "denominator": 4667132
          }
        },
        "maximum": {
          "pass_endorsed": 2779,
          "pass_contested": 274,
          "minimum_flips": 78,
          "gap": {
            "numerator": 274,
            "denominator": 3053
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 79,
        "attainable_corrected_tables": 12157,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 138,
          "minimum_flips": 79,
          "gap": {
            "numerator": 129001,
            "denominator": 6999785
          }
        },
        "maximum": {
          "pass_endorsed": 2778,
          "pass_contested": 274,
          "minimum_flips": 79,
          "gap": {
            "numerator": 137,
            "denominator": 1526
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 80,
        "attainable_corrected_tables": 12432,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 137,
          "minimum_flips": 80,
          "gap": {
            "numerator": 250573,
            "denominator": 13997742
          }
        },
        "maximum": {
          "pass_endorsed": 2777,
          "pass_contested": 274,
          "minimum_flips": 80,
          "gap": {
            "numerator": 274,
            "denominator": 3051
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 81,
        "attainable_corrected_tables": 12709,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 136,
          "minimum_flips": 81,
          "gap": {
            "numerator": 10131,
            "denominator": 583163
          }
        },
        "maximum": {
          "pass_endorsed": 2776,
          "pass_contested": 274,
          "minimum_flips": 81,
          "gap": {
            "numerator": 137,
            "denominator": 1525
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 82,
        "attainable_corrected_tables": 12988,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 135,
          "minimum_flips": 82,
          "gap": {
            "numerator": 47143,
            "denominator": 2798816
          }
        },
        "maximum": {
          "pass_endorsed": 2775,
          "pass_contested": 274,
          "minimum_flips": 82,
          "gap": {
            "numerator": 274,
            "denominator": 3049
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 83,
        "attainable_corrected_tables": 13269,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 134,
          "minimum_flips": 83,
          "gap": {
            "numerator": 114143,
            "denominator": 6996123
          }
        },
        "maximum": {
          "pass_endorsed": 2774,
          "pass_contested": 274,
          "minimum_flips": 83,
          "gap": {
            "numerator": 137,
            "denominator": 1524
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 84,
        "attainable_corrected_tables": 13552,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 133,
          "minimum_flips": 84,
          "gap": {
            "numerator": 10517,
            "denominator": 666210
          }
        },
        "maximum": {
          "pass_endorsed": 2773,
          "pass_contested": 274,
          "minimum_flips": 84,
          "gap": {
            "numerator": 274,
            "denominator": 3047
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 85,
        "attainable_corrected_tables": 13837,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 132,
          "minimum_flips": 85,
          "gap": {
            "numerator": 53357,
            "denominator": 3497143
          }
        },
        "maximum": {
          "pass_endorsed": 2772,
          "pass_contested": 274,
          "minimum_flips": 85,
          "gap": {
            "numerator": 137,
            "denominator": 1523
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 86,
        "attainable_corrected_tables": 14124,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 131,
          "minimum_flips": 86,
          "gap": {
            "numerator": 205999,
            "denominator": 13986732
          }
        },
        "maximum": {
          "pass_endorsed": 2771,
          "pass_contested": 274,
          "minimum_flips": 86,
          "gap": {
            "numerator": 274,
            "denominator": 3045
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 87,
        "attainable_corrected_tables": 14413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 130,
          "minimum_flips": 87,
          "gap": {
            "numerator": 6619,
            "denominator": 466163
          }
        },
        "maximum": {
          "pass_endorsed": 2770,
          "pass_contested": 274,
          "minimum_flips": 87,
          "gap": {
            "numerator": 137,
            "denominator": 1522
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 88,
        "attainable_corrected_tables": 14704,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 129,
          "minimum_flips": 88,
          "gap": {
            "numerator": 191141,
            "denominator": 13983046
          }
        },
        "maximum": {
          "pass_endorsed": 2769,
          "pass_contested": 274,
          "minimum_flips": 88,
          "gap": {
            "numerator": 274,
            "denominator": 3043
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 89,
        "attainable_corrected_tables": 14997,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 128,
          "minimum_flips": 89,
          "gap": {
            "numerator": 11482,
            "denominator": 873825
          }
        },
        "maximum": {
          "pass_endorsed": 2768,
          "pass_contested": 274,
          "minimum_flips": 89,
          "gap": {
            "numerator": 137,
            "denominator": 1521
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 90,
        "attainable_corrected_tables": 15292,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 127,
          "minimum_flips": 90,
          "gap": {
            "numerator": 58761,
            "denominator": 4659784
          }
        },
        "maximum": {
          "pass_endorsed": 2767,
          "pass_contested": 274,
          "minimum_flips": 90,
          "gap": {
            "numerator": 274,
            "denominator": 3041
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 91,
        "attainable_corrected_tables": 15589,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 126,
          "minimum_flips": 91,
          "gap": {
            "numerator": 12061,
            "denominator": 998393
          }
        },
        "maximum": {
          "pass_endorsed": 2766,
          "pass_contested": 274,
          "minimum_flips": 91,
          "gap": {
            "numerator": 137,
            "denominator": 1520
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 92,
        "attainable_corrected_tables": 15888,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 125,
          "minimum_flips": 92,
          "gap": {
            "numerator": 6457,
            "denominator": 559026
          }
        },
        "maximum": {
          "pass_endorsed": 2765,
          "pass_contested": 274,
          "minimum_flips": 92,
          "gap": {
            "numerator": 274,
            "denominator": 3039
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 93,
        "attainable_corrected_tables": 16189,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 124,
          "minimum_flips": 93,
          "gap": {
            "numerator": 12833,
            "denominator": 1164483
          }
        },
        "maximum": {
          "pass_endorsed": 2764,
          "pass_contested": 274,
          "minimum_flips": 93,
          "gap": {
            "numerator": 137,
            "denominator": 1519
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 94,
        "attainable_corrected_tables": 16492,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 123,
          "minimum_flips": 94,
          "gap": {
            "numerator": 146567,
            "denominator": 13971940
          }
        },
        "maximum": {
          "pass_endorsed": 2763,
          "pass_contested": 274,
          "minimum_flips": 94,
          "gap": {
            "numerator": 274,
            "denominator": 3037
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 95,
        "attainable_corrected_tables": 16797,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 122,
          "minimum_flips": 95,
          "gap": {
            "numerator": 69569,
            "denominator": 6985041
          }
        },
        "maximum": {
          "pass_endorsed": 2762,
          "pass_contested": 274,
          "minimum_flips": 95,
          "gap": {
            "numerator": 137,
            "denominator": 1518
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 96,
        "attainable_corrected_tables": 17104,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 121,
          "minimum_flips": 96,
          "gap": {
            "numerator": 43903,
            "denominator": 4656074
          }
        },
        "maximum": {
          "pass_endorsed": 2761,
          "pass_contested": 274,
          "minimum_flips": 96,
          "gap": {
            "numerator": 274,
            "denominator": 3035
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 97,
        "attainable_corrected_tables": 17413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 120,
          "minimum_flips": 97,
          "gap": {
            "numerator": 3107,
            "denominator": 349159
          }
        },
        "maximum": {
          "pass_endorsed": 2760,
          "pass_contested": 274,
          "minimum_flips": 97,
          "gap": {
            "numerator": 137,
            "denominator": 1517
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 98,
        "attainable_corrected_tables": 17724,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 119,
          "minimum_flips": 98,
          "gap": {
            "numerator": 16693,
            "denominator": 1994928
          }
        },
        "maximum": {
          "pass_endorsed": 2759,
          "pass_contested": 274,
          "minimum_flips": 98,
          "gap": {
            "numerator": 274,
            "denominator": 3033
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 99,
        "attainable_corrected_tables": 18037,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 118,
          "minimum_flips": 99,
          "gap": {
            "numerator": 18237,
            "denominator": 2327105
          }
        },
        "maximum": {
          "pass_endorsed": 2758,
          "pass_contested": 274,
          "minimum_flips": 99,
          "gap": {
            "numerator": 137,
            "denominator": 1516
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 100,
        "attainable_corrected_tables": 18352,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 117,
          "minimum_flips": 100,
          "gap": {
            "numerator": 101993,
            "denominator": 13960762
          }
        },
        "maximum": {
          "pass_endorsed": 2757,
          "pass_contested": 274,
          "minimum_flips": 100,
          "gap": {
            "numerator": 274,
            "denominator": 3031
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 101,
        "attainable_corrected_tables": 18669,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 116,
          "minimum_flips": 101,
          "gap": {
            "numerator": 23641,
            "denominator": 3489723
          }
        },
        "maximum": {
          "pass_endorsed": 2756,
          "pass_contested": 274,
          "minimum_flips": 101,
          "gap": {
            "numerator": 137,
            "denominator": 1515
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 102,
        "attainable_corrected_tables": 18988,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 115,
          "minimum_flips": 102,
          "gap": {
            "numerator": 5809,
            "denominator": 930468
          }
        },
        "maximum": {
          "pass_endorsed": 2755,
          "pass_contested": 274,
          "minimum_flips": 102,
          "gap": {
            "numerator": 274,
            "denominator": 3029
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 103,
        "attainable_corrected_tables": 19309,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 114,
          "minimum_flips": 103,
          "gap": {
            "numerator": 39853,
            "denominator": 6977573
          }
        },
        "maximum": {
          "pass_endorsed": 2754,
          "pass_contested": 274,
          "minimum_flips": 103,
          "gap": {
            "numerator": 137,
            "denominator": 1514
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 104,
        "attainable_corrected_tables": 19632,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 113,
          "minimum_flips": 104,
          "gap": {
            "numerator": 72277,
            "denominator": 13953270
          }
        },
        "maximum": {
          "pass_endorsed": 2753,
          "pass_contested": 274,
          "minimum_flips": 104,
          "gap": {
            "numerator": 274,
            "denominator": 3027
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 105,
        "attainable_corrected_tables": 19957,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 112,
          "minimum_flips": 105,
          "gap": {
            "numerator": 193,
            "denominator": 41522
          }
        },
        "maximum": {
          "pass_endorsed": 2752,
          "pass_contested": 274,
          "minimum_flips": 105,
          "gap": {
            "numerator": 137,
            "denominator": 1513
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 106,
        "attainable_corrected_tables": 20284,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 111,
          "minimum_flips": 106,
          "gap": {
            "numerator": 57419,
            "denominator": 13949512
          }
        },
        "maximum": {
          "pass_endorsed": 2751,
          "pass_contested": 274,
          "minimum_flips": 106,
          "gap": {
            "numerator": 274,
            "denominator": 3025
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 107,
        "attainable_corrected_tables": 20613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 110,
          "minimum_flips": 107,
          "gap": {
            "numerator": 4999,
            "denominator": 1394763
          }
        },
        "maximum": {
          "pass_endorsed": 2750,
          "pass_contested": 274,
          "minimum_flips": 107,
          "gap": {
            "numerator": 137,
            "denominator": 1512
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 108,
        "attainable_corrected_tables": 20944,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 109,
          "minimum_flips": 108,
          "gap": {
            "numerator": 14187,
            "denominator": 4648582
          }
        },
        "maximum": {
          "pass_endorsed": 2749,
          "pass_contested": 274,
          "minimum_flips": 108,
          "gap": {
            "numerator": 274,
            "denominator": 3023
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 109,
        "attainable_corrected_tables": 21277,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 108,
          "minimum_flips": 109,
          "gap": {
            "numerator": 8783,
            "denominator": 3485965
          }
        },
        "maximum": {
          "pass_endorsed": 2748,
          "pass_contested": 274,
          "minimum_flips": 109,
          "gap": {
            "numerator": 137,
            "denominator": 1511
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 110,
        "attainable_corrected_tables": 21612,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 107,
          "minimum_flips": 110,
          "gap": {
            "numerator": 27703,
            "denominator": 13941972
          }
        },
        "maximum": {
          "pass_endorsed": 2747,
          "pass_contested": 274,
          "minimum_flips": 110,
          "gap": {
            "numerator": 274,
            "denominator": 3021
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 111,
        "attainable_corrected_tables": 21949,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 106,
          "minimum_flips": 111,
          "gap": {
            "numerator": 3379,
            "denominator": 2323347
          }
        },
        "maximum": {
          "pass_endorsed": 2746,
          "pass_contested": 274,
          "minimum_flips": 111,
          "gap": {
            "numerator": 137,
            "denominator": 1510
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 112,
        "attainable_corrected_tables": 22288,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 105,
          "minimum_flips": 112,
          "gap": {
            "numerator": 367,
            "denominator": 398234
          }
        },
        "maximum": {
          "pass_endorsed": 2745,
          "pass_contested": 274,
          "minimum_flips": 112,
          "gap": {
            "numerator": 274,
            "denominator": 3019
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 113,
        "attainable_corrected_tables": 22629,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 104,
          "minimum_flips": 113,
          "gap": {
            "numerator": 677,
            "denominator": 1742037
          }
        },
        "maximum": {
          "pass_endorsed": 2744,
          "pass_contested": 274,
          "minimum_flips": 113,
          "gap": {
            "numerator": 137,
            "denominator": 1509
          }
        },
        "original_direction_preserved_for_every_table": true
      },
      {
        "at_most_binary_verdict_flips": 114,
        "attainable_corrected_tables": 22972,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 103,
          "minimum_flips": 114,
          "gap": {
            "numerator": -671,
            "denominator": 4644800
          }
        },
        "maximum": {
          "pass_endorsed": 2743,
          "pass_contested": 274,
          "minimum_flips": 114,
          "gap": {
            "numerator": 274,
            "denominator": 3017
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 115,
        "attainable_corrected_tables": 23317,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 102,
          "minimum_flips": 115,
          "gap": {
            "numerator": -4721,
            "denominator": 6966251
          }
        },
        "maximum": {
          "pass_endorsed": 2742,
          "pass_contested": 274,
          "minimum_flips": 115,
          "gap": {
            "numerator": 137,
            "denominator": 1508
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 116,
        "attainable_corrected_tables": 23664,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 101,
          "minimum_flips": 116,
          "gap": {
            "numerator": -16871,
            "denominator": 13930602
          }
        },
        "maximum": {
          "pass_endorsed": 2741,
          "pass_contested": 274,
          "minimum_flips": 116,
          "gap": {
            "numerator": 274,
            "denominator": 3015
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 117,
        "attainable_corrected_tables": 24013,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 100,
          "minimum_flips": 117,
          "gap": {
            "numerator": -81,
            "denominator": 46429
          }
        },
        "maximum": {
          "pass_endorsed": 2740,
          "pass_contested": 274,
          "minimum_flips": 117,
          "gap": {
            "numerator": 1,
            "denominator": 11
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 118,
        "attainable_corrected_tables": 24364,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 99,
          "minimum_flips": 118,
          "gap": {
            "numerator": -31729,
            "denominator": 13926796
          }
        },
        "maximum": {
          "pass_endorsed": 2739,
          "pass_contested": 274,
          "minimum_flips": 118,
          "gap": {
            "numerator": 274,
            "denominator": 3013
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 119,
        "attainable_corrected_tables": 24717,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 98,
          "minimum_flips": 119,
          "gap": {
            "numerator": -2797,
            "denominator": 994635
          }
        },
        "maximum": {
          "pass_endorsed": 2738,
          "pass_contested": 274,
          "minimum_flips": 119,
          "gap": {
            "numerator": 137,
            "denominator": 1506
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 120,
        "attainable_corrected_tables": 25072,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 97,
          "minimum_flips": 120,
          "gap": {
            "numerator": -15529,
            "denominator": 4640994
          }
        },
        "maximum": {
          "pass_endorsed": 2737,
          "pass_contested": 274,
          "minimum_flips": 120,
          "gap": {
            "numerator": 274,
            "denominator": 3011
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 121,
        "attainable_corrected_tables": 25429,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 96,
          "minimum_flips": 121,
          "gap": {
            "numerator": -3376,
            "denominator": 870067
          }
        },
        "maximum": {
          "pass_endorsed": 2736,
          "pass_contested": 274,
          "minimum_flips": 121,
          "gap": {
            "numerator": 137,
            "denominator": 1505
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 122,
        "attainable_corrected_tables": 25788,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 95,
          "minimum_flips": 122,
          "gap": {
            "numerator": -12289,
            "denominator": 2783832
          }
        },
        "maximum": {
          "pass_endorsed": 2735,
          "pass_contested": 274,
          "minimum_flips": 122,
          "gap": {
            "numerator": 274,
            "denominator": 3009
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 123,
        "attainable_corrected_tables": 26149,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 94,
          "minimum_flips": 123,
          "gap": {
            "numerator": -11479,
            "denominator": 2319541
          }
        },
        "maximum": {
          "pass_endorsed": 2734,
          "pass_contested": 274,
          "minimum_flips": 123,
          "gap": {
            "numerator": 137,
            "denominator": 1504
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 124,
        "attainable_corrected_tables": 26512,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 93,
          "minimum_flips": 124,
          "gap": {
            "numerator": -76303,
            "denominator": 13915330
          }
        },
        "maximum": {
          "pass_endorsed": 2733,
          "pass_contested": 274,
          "minimum_flips": 124,
          "gap": {
            "numerator": 274,
            "denominator": 3007
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 125,
        "attainable_corrected_tables": 26877,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 92,
          "minimum_flips": 125,
          "gap": {
            "numerator": -20933,
            "denominator": 3478353
          }
        },
        "maximum": {
          "pass_endorsed": 2732,
          "pass_contested": 274,
          "minimum_flips": 125,
          "gap": {
            "numerator": 137,
            "denominator": 1503
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 126,
        "attainable_corrected_tables": 27244,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 91,
          "minimum_flips": 126,
          "gap": {
            "numerator": -4341,
            "denominator": 662452
          }
        },
        "maximum": {
          "pass_endorsed": 2731,
          "pass_contested": 274,
          "minimum_flips": 126,
          "gap": {
            "numerator": 274,
            "denominator": 3005
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 127,
        "attainable_corrected_tables": 27613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 90,
          "minimum_flips": 127,
          "gap": {
            "numerator": -9859,
            "denominator": 1390957
          }
        },
        "maximum": {
          "pass_endorsed": 2730,
          "pass_contested": 274,
          "minimum_flips": 127,
          "gap": {
            "numerator": 137,
            "denominator": 1502
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 128,
        "attainable_corrected_tables": 27984,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 89,
          "minimum_flips": 128,
          "gap": {
            "numerator": -106019,
            "denominator": 13907646
          }
        },
        "maximum": {
          "pass_endorsed": 2729,
          "pass_contested": 274,
          "minimum_flips": 128,
          "gap": {
            "numerator": 274,
            "denominator": 3003
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 129,
        "attainable_corrected_tables": 28357,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 88,
          "minimum_flips": 129,
          "gap": {
            "numerator": -4727,
            "denominator": 579405
          }
        },
        "maximum": {
          "pass_endorsed": 2728,
          "pass_contested": 274,
          "minimum_flips": 129,
          "gap": {
            "numerator": 137,
            "denominator": 1501
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 130,
        "attainable_corrected_tables": 28732,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 87,
          "minimum_flips": 130,
          "gap": {
            "numerator": -120877,
            "denominator": 13903792
          }
        },
        "maximum": {
          "pass_endorsed": 2727,
          "pass_contested": 274,
          "minimum_flips": 130,
          "gap": {
            "numerator": 274,
            "denominator": 3001
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 131,
        "attainable_corrected_tables": 29109,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 86,
          "minimum_flips": 131,
          "gap": {
            "numerator": -64153,
            "denominator": 6950931
          }
        },
        "maximum": {
          "pass_endorsed": 2726,
          "pass_contested": 274,
          "minimum_flips": 131,
          "gap": {
            "numerator": 137,
            "denominator": 1500
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 132,
        "attainable_corrected_tables": 29488,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 85,
          "minimum_flips": 132,
          "gap": {
            "numerator": -9049,
            "denominator": 926662
          }
        },
        "maximum": {
          "pass_endorsed": 2725,
          "pass_contested": 274,
          "minimum_flips": 132,
          "gap": {
            "numerator": 274,
            "denominator": 2999
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 133,
        "attainable_corrected_tables": 29869,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 84,
          "minimum_flips": 133,
          "gap": {
            "numerator": -5113,
            "denominator": 496357
          }
        },
        "maximum": {
          "pass_endorsed": 2724,
          "pass_contested": 274,
          "minimum_flips": 133,
          "gap": {
            "numerator": 137,
            "denominator": 1499
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 134,
        "attainable_corrected_tables": 30252,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 83,
          "minimum_flips": 134,
          "gap": {
            "numerator": -150593,
            "denominator": 13896060
          }
        },
        "maximum": {
          "pass_endorsed": 2723,
          "pass_contested": 274,
          "minimum_flips": 134,
          "gap": {
            "numerator": 274,
            "denominator": 2997
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 135,
        "attainable_corrected_tables": 30637,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 82,
          "minimum_flips": 135,
          "gap": {
            "numerator": -26337,
            "denominator": 2315687
          }
        },
        "maximum": {
          "pass_endorsed": 2722,
          "pass_contested": 274,
          "minimum_flips": 135,
          "gap": {
            "numerator": 137,
            "denominator": 1498
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 136,
        "attainable_corrected_tables": 31024,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 81,
          "minimum_flips": 136,
          "gap": {
            "numerator": -165451,
            "denominator": 13892182
          }
        },
        "maximum": {
          "pass_endorsed": 2721,
          "pass_contested": 274,
          "minimum_flips": 136,
          "gap": {
            "numerator": 274,
            "denominator": 2995
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 137,
        "attainable_corrected_tables": 31413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 80,
          "minimum_flips": 137,
          "gap": {
            "numerator": -2161,
            "denominator": 173628
          }
        },
        "maximum": {
          "pass_endorsed": 2720,
          "pass_contested": 274,
          "minimum_flips": 137,
          "gap": {
            "numerator": 137,
            "denominator": 1497
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 138,
        "attainable_corrected_tables": 31804,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 79,
          "minimum_flips": 138,
          "gap": {
            "numerator": -60103,
            "denominator": 4629432
          }
        },
        "maximum": {
          "pass_endorsed": 2719,
          "pass_contested": 274,
          "minimum_flips": 138,
          "gap": {
            "numerator": 274,
            "denominator": 2993
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 139,
        "attainable_corrected_tables": 32197,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 78,
          "minimum_flips": 139,
          "gap": {
            "numerator": -93869,
            "denominator": 6943175
          }
        },
        "maximum": {
          "pass_endorsed": 2718,
          "pass_contested": 274,
          "minimum_flips": 139,
          "gap": {
            "numerator": 137,
            "denominator": 1496
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 140,
        "attainable_corrected_tables": 32592,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 77,
          "minimum_flips": 140,
          "gap": {
            "numerator": -27881,
            "denominator": 1983486
          }
        },
        "maximum": {
          "pass_endorsed": 2717,
          "pass_contested": 274,
          "minimum_flips": 140,
          "gap": {
            "numerator": 274,
            "denominator": 2991
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 141,
        "attainable_corrected_tables": 32989,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 76,
          "minimum_flips": 141,
          "gap": {
            "numerator": -16883,
            "denominator": 1156871
          }
        },
        "maximum": {
          "pass_endorsed": 2716,
          "pass_contested": 274,
          "minimum_flips": 141,
          "gap": {
            "numerator": 137,
            "denominator": 1495
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 142,
        "attainable_corrected_tables": 33388,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 75,
          "minimum_flips": 142,
          "gap": {
            "numerator": -8401,
            "denominator": 555220
          }
        },
        "maximum": {
          "pass_endorsed": 2715,
          "pass_contested": 274,
          "minimum_flips": 142,
          "gap": {
            "numerator": 274,
            "denominator": 2989
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 143,
        "attainable_corrected_tables": 33789,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 74,
          "minimum_flips": 143,
          "gap": {
            "numerator": -108727,
            "denominator": 6939273
          }
        },
        "maximum": {
          "pass_endorsed": 2714,
          "pass_contested": 274,
          "minimum_flips": 143,
          "gap": {
            "numerator": 137,
            "denominator": 1494
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 144,
        "attainable_corrected_tables": 34192,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 73,
          "minimum_flips": 144,
          "gap": {
            "numerator": -74961,
            "denominator": 4625530
          }
        },
        "maximum": {
          "pass_endorsed": 2713,
          "pass_contested": 274,
          "minimum_flips": 144,
          "gap": {
            "numerator": 274,
            "denominator": 2987
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 145,
        "attainable_corrected_tables": 34597,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 72,
          "minimum_flips": 145,
          "gap": {
            "numerator": -29039,
            "denominator": 1734329
          }
        },
        "maximum": {
          "pass_endorsed": 2712,
          "pass_contested": 274,
          "minimum_flips": 145,
          "gap": {
            "numerator": 137,
            "denominator": 1493
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 146,
        "attainable_corrected_tables": 35004,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 71,
          "minimum_flips": 146,
          "gap": {
            "numerator": -239741,
            "denominator": 13872672
          }
        },
        "maximum": {
          "pass_endorsed": 2711,
          "pass_contested": 274,
          "minimum_flips": 146,
          "gap": {
            "numerator": 274,
            "denominator": 2985
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 147,
        "attainable_corrected_tables": 35413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 70,
          "minimum_flips": 147,
          "gap": {
            "numerator": -1177,
            "denominator": 66051
          }
        },
        "maximum": {
          "pass_endorsed": 2710,
          "pass_contested": 274,
          "minimum_flips": 147,
          "gap": {
            "numerator": 137,
            "denominator": 1492
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 148,
        "attainable_corrected_tables": 35824,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 69,
          "minimum_flips": 148,
          "gap": {
            "numerator": -254599,
            "denominator": 13868746
          }
        },
        "maximum": {
          "pass_endorsed": 2709,
          "pass_contested": 274,
          "minimum_flips": 148,
          "gap": {
            "numerator": 274,
            "denominator": 2983
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 149,
        "attainable_corrected_tables": 36237,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 68,
          "minimum_flips": 149,
          "gap": {
            "numerator": -65507,
            "denominator": 3466695
          }
        },
        "maximum": {
          "pass_endorsed": 2708,
          "pass_contested": 274,
          "minimum_flips": 149,
          "gap": {
            "numerator": 137,
            "denominator": 1491
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 150,
        "attainable_corrected_tables": 36652,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 67,
          "minimum_flips": 150,
          "gap": {
            "numerator": -89819,
            "denominator": 4621604
          }
        },
        "maximum": {
          "pass_endorsed": 2707,
          "pass_contested": 274,
          "minimum_flips": 150,
          "gap": {
            "numerator": 274,
            "denominator": 2981
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 151,
        "attainable_corrected_tables": 37069,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 66,
          "minimum_flips": 151,
          "gap": {
            "numerator": -138443,
            "denominator": 6931421
          }
        },
        "maximum": {
          "pass_endorsed": 2706,
          "pass_contested": 274,
          "minimum_flips": 151,
          "gap": {
            "numerator": 137,
            "denominator": 1490
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 152,
        "attainable_corrected_tables": 37488,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 65,
          "minimum_flips": 152,
          "gap": {
            "numerator": -56863,
            "denominator": 2772174
          }
        },
        "maximum": {
          "pass_endorsed": 2705,
          "pass_contested": 274,
          "minimum_flips": 152,
          "gap": {
            "numerator": 274,
            "denominator": 2979
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 153,
        "attainable_corrected_tables": 37909,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 64,
          "minimum_flips": 153,
          "gap": {
            "numerator": -6078,
            "denominator": 288727
          }
        },
        "maximum": {
          "pass_endorsed": 2704,
          "pass_contested": 274,
          "minimum_flips": 153,
          "gap": {
            "numerator": 137,
            "denominator": 1489
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 154,
        "attainable_corrected_tables": 38332,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 63,
          "minimum_flips": 154,
          "gap": {
            "numerator": -42739,
            "denominator": 1979560
          }
        },
        "maximum": {
          "pass_endorsed": 2703,
          "pass_contested": 274,
          "minimum_flips": 154,
          "gap": {
            "numerator": 274,
            "denominator": 2977
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 155,
        "attainable_corrected_tables": 38757,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 62,
          "minimum_flips": 155,
          "gap": {
            "numerator": -153301,
            "denominator": 6927471
          }
        },
        "maximum": {
          "pass_endorsed": 2702,
          "pass_contested": 274,
          "minimum_flips": 155,
          "gap": {
            "numerator": 137,
            "denominator": 1488
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 156,
        "attainable_corrected_tables": 39184,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 61,
          "minimum_flips": 156,
          "gap": {
            "numerator": -104677,
            "denominator": 4617654
          }
        },
        "maximum": {
          "pass_endorsed": 2701,
          "pass_contested": 274,
          "minimum_flips": 156,
          "gap": {
            "numerator": 274,
            "denominator": 2975
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 157,
        "attainable_corrected_tables": 39613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 60,
          "minimum_flips": 157,
          "gap": {
            "numerator": -16073,
            "denominator": 692549
          }
        },
        "maximum": {
          "pass_endorsed": 2700,
          "pass_contested": 274,
          "minimum_flips": 157,
          "gap": {
            "numerator": 137,
            "denominator": 1487
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 158,
        "attainable_corrected_tables": 40044,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 59,
          "minimum_flips": 158,
          "gap": {
            "numerator": -328889,
            "denominator": 13848996
          }
        },
        "maximum": {
          "pass_endorsed": 2699,
          "pass_contested": 274,
          "minimum_flips": 158,
          "gap": {
            "numerator": 274,
            "denominator": 2973
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 159,
        "attainable_corrected_tables": 40477,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 58,
          "minimum_flips": 159,
          "gap": {
            "numerator": -56053,
            "denominator": 2307835
          }
        },
        "maximum": {
          "pass_endorsed": 2698,
          "pass_contested": 274,
          "minimum_flips": 159,
          "gap": {
            "numerator": 137,
            "denominator": 1486
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 160,
        "attainable_corrected_tables": 40912,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 57,
          "minimum_flips": 160,
          "gap": {
            "numerator": -343747,
            "denominator": 13845022
          }
        },
        "maximum": {
          "pass_endorsed": 2697,
          "pass_contested": 274,
          "minimum_flips": 160,
          "gap": {
            "numerator": 274,
            "denominator": 2971
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 161,
        "attainable_corrected_tables": 41349,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 56,
          "minimum_flips": 161,
          "gap": {
            "numerator": -6271,
            "denominator": 247197
          }
        },
        "maximum": {
          "pass_endorsed": 2696,
          "pass_contested": 274,
          "minimum_flips": 161,
          "gap": {
            "numerator": 137,
            "denominator": 1485
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 162,
        "attainable_corrected_tables": 41788,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 55,
          "minimum_flips": 162,
          "gap": {
            "numerator": -23907,
            "denominator": 922736
          }
        },
        "maximum": {
          "pass_endorsed": 2695,
          "pass_contested": 274,
          "minimum_flips": 162,
          "gap": {
            "numerator": 274,
            "denominator": 2969
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 163,
        "attainable_corrected_tables": 42229,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 54,
          "minimum_flips": 163,
          "gap": {
            "numerator": -183017,
            "denominator": 6919523
          }
        },
        "maximum": {
          "pass_endorsed": 2694,
          "pass_contested": 274,
          "minimum_flips": 163,
          "gap": {
            "numerator": 137,
            "denominator": 1484
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 164,
        "attainable_corrected_tables": 42672,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 53,
          "minimum_flips": 164,
          "gap": {
            "numerator": -373463,
            "denominator": 13837050
          }
        },
        "maximum": {
          "pass_endorsed": 2693,
          "pass_contested": 274,
          "minimum_flips": 164,
          "gap": {
            "numerator": 274,
            "denominator": 2967
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 165,
        "attainable_corrected_tables": 43117,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 52,
          "minimum_flips": 165,
          "gap": {
            "numerator": -31741,
            "denominator": 1152921
          }
        },
        "maximum": {
          "pass_endorsed": 2692,
          "pass_contested": 274,
          "minimum_flips": 165,
          "gap": {
            "numerator": 137,
            "denominator": 1483
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 166,
        "attainable_corrected_tables": 43564,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 51,
          "minimum_flips": 166,
          "gap": {
            "numerator": -388321,
            "denominator": 13833052
          }
        },
        "maximum": {
          "pass_endorsed": 2691,
          "pass_contested": 274,
          "minimum_flips": 166,
          "gap": {
            "numerator": 274,
            "denominator": 2965
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 167,
        "attainable_corrected_tables": 44013,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 50,
          "minimum_flips": 167,
          "gap": {
            "numerator": -7915,
            "denominator": 276621
          }
        },
        "maximum": {
          "pass_endorsed": 2690,
          "pass_contested": 274,
          "minimum_flips": 167,
          "gap": {
            "numerator": 137,
            "denominator": 1482
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 168,
        "attainable_corrected_tables": 44464,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 49,
          "minimum_flips": 168,
          "gap": {
            "numerator": -19199,
            "denominator": 658526
          }
        },
        "maximum": {
          "pass_endorsed": 2689,
          "pass_contested": 274,
          "minimum_flips": 168,
          "gap": {
            "numerator": 274,
            "denominator": 2963
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 169,
        "attainable_corrected_tables": 44917,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 48,
          "minimum_flips": 169,
          "gap": {
            "numerator": -25663,
            "denominator": 864190
          }
        },
        "maximum": {
          "pass_endorsed": 2688,
          "pass_contested": 274,
          "minimum_flips": 169,
          "gap": {
            "numerator": 137,
            "denominator": 1481
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 170,
        "attainable_corrected_tables": 45372,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 47,
          "minimum_flips": 170,
          "gap": {
            "numerator": -418037,
            "denominator": 13825032
          }
        },
        "maximum": {
          "pass_endorsed": 2687,
          "pass_contested": 274,
          "minimum_flips": 170,
          "gap": {
            "numerator": 274,
            "denominator": 2961
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 171,
        "attainable_corrected_tables": 45829,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 46,
          "minimum_flips": 171,
          "gap": {
            "numerator": -70911,
            "denominator": 2303837
          }
        },
        "maximum": {
          "pass_endorsed": 2686,
          "pass_contested": 274,
          "minimum_flips": 171,
          "gap": {
            "numerator": 137,
            "denominator": 1480
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 172,
        "attainable_corrected_tables": 46288,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 45,
          "minimum_flips": 172,
          "gap": {
            "numerator": -86579,
            "denominator": 2764202
          }
        },
        "maximum": {
          "pass_endorsed": 2685,
          "pass_contested": 274,
          "minimum_flips": 172,
          "gap": {
            "numerator": 274,
            "denominator": 2959
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 173,
        "attainable_corrected_tables": 46749,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 44,
          "minimum_flips": 173,
          "gap": {
            "numerator": -110081,
            "denominator": 3454749
          }
        },
        "maximum": {
          "pass_endorsed": 2684,
          "pass_contested": 274,
          "minimum_flips": 173,
          "gap": {
            "numerator": 137,
            "denominator": 1479
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 174,
        "attainable_corrected_tables": 47212,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 43,
          "minimum_flips": 174,
          "gap": {
            "numerator": -149251,
            "denominator": 4605660
          }
        },
        "maximum": {
          "pass_endorsed": 2683,
          "pass_contested": 274,
          "minimum_flips": 174,
          "gap": {
            "numerator": 274,
            "denominator": 2957
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 175,
        "attainable_corrected_tables": 47677,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 42,
          "minimum_flips": 175,
          "gap": {
            "numerator": -32513,
            "denominator": 986783
          }
        },
        "maximum": {
          "pass_endorsed": 2682,
          "pass_contested": 274,
          "minimum_flips": 175,
          "gap": {
            "numerator": 137,
            "denominator": 1478
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 176,
        "attainable_corrected_tables": 48144,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 41,
          "minimum_flips": 176,
          "gap": {
            "numerator": -462611,
            "denominator": 13812942
          }
        },
        "maximum": {
          "pass_endorsed": 2681,
          "pass_contested": 274,
          "minimum_flips": 176,
          "gap": {
            "numerator": 274,
            "denominator": 2955
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 177,
        "attainable_corrected_tables": 48613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 40,
          "minimum_flips": 177,
          "gap": {
            "numerator": -3917,
            "denominator": 115091
          }
        },
        "maximum": {
          "pass_endorsed": 2680,
          "pass_contested": 274,
          "minimum_flips": 177,
          "gap": {
            "numerator": 137,
            "denominator": 1477
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 178,
        "attainable_corrected_tables": 49084,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 39,
          "minimum_flips": 178,
          "gap": {
            "numerator": -477469,
            "denominator": 13808896
          }
        },
        "maximum": {
          "pass_endorsed": 2679,
          "pass_contested": 274,
          "minimum_flips": 178,
          "gap": {
            "numerator": 274,
            "denominator": 2953
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 179,
        "attainable_corrected_tables": 49557,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 38,
          "minimum_flips": 179,
          "gap": {
            "numerator": -242449,
            "denominator": 6903435
          }
        },
        "maximum": {
          "pass_endorsed": 2678,
          "pass_contested": 274,
          "minimum_flips": 179,
          "gap": {
            "numerator": 137,
            "denominator": 1476
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 180,
        "attainable_corrected_tables": 50032,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 37,
          "minimum_flips": 180,
          "gap": {
            "numerator": -164109,
            "denominator": 4601614
          }
        },
        "maximum": {
          "pass_endorsed": 2677,
          "pass_contested": 274,
          "minimum_flips": 180,
          "gap": {
            "numerator": 274,
            "denominator": 2951
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 181,
        "attainable_corrected_tables": 50509,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 36,
          "minimum_flips": 181,
          "gap": {
            "numerator": -124939,
            "denominator": 3450703
          }
        },
        "maximum": {
          "pass_endorsed": 2676,
          "pass_contested": 274,
          "minimum_flips": 181,
          "gap": {
            "numerator": 137,
            "denominator": 1475
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 182,
        "attainable_corrected_tables": 50988,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 35,
          "minimum_flips": 182,
          "gap": {
            "numerator": -14491,
            "denominator": 394308
          }
        },
        "maximum": {
          "pass_endorsed": 2675,
          "pass_contested": 274,
          "minimum_flips": 182,
          "gap": {
            "numerator": 274,
            "denominator": 2949
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 183,
        "attainable_corrected_tables": 51469,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 34,
          "minimum_flips": 183,
          "gap": {
            "numerator": -85769,
            "denominator": 2299791
          }
        },
        "maximum": {
          "pass_endorsed": 2674,
          "pass_contested": 274,
          "minimum_flips": 183,
          "gap": {
            "numerator": 137,
            "denominator": 1474
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 184,
        "attainable_corrected_tables": 51952,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 33,
          "minimum_flips": 184,
          "gap": {
            "numerator": -522043,
            "denominator": 13796710
          }
        },
        "maximum": {
          "pass_endorsed": 2673,
          "pass_contested": 274,
          "minimum_flips": 184,
          "gap": {
            "numerator": 274,
            "denominator": 2947
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 185,
        "attainable_corrected_tables": 52437,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 32,
          "minimum_flips": 185,
          "gap": {
            "numerator": -33092,
            "denominator": 862167
          }
        },
        "maximum": {
          "pass_endorsed": 2672,
          "pass_contested": 274,
          "minimum_flips": 185,
          "gap": {
            "numerator": 137,
            "denominator": 1473
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 186,
        "attainable_corrected_tables": 52924,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 31,
          "minimum_flips": 186,
          "gap": {
            "numerator": -178967,
            "denominator": 4597544
          }
        },
        "maximum": {
          "pass_endorsed": 2671,
          "pass_contested": 274,
          "minimum_flips": 186,
          "gap": {
            "numerator": 274,
            "denominator": 2945
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 187,
        "attainable_corrected_tables": 53413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 30,
          "minimum_flips": 187,
          "gap": {
            "numerator": -54433,
            "denominator": 1379059
          }
        },
        "maximum": {
          "pass_endorsed": 2670,
          "pass_contested": 274,
          "minimum_flips": 187,
          "gap": {
            "numerator": 137,
            "denominator": 1472
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 188,
        "attainable_corrected_tables": 53904,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 29,
          "minimum_flips": 188,
          "gap": {
            "numerator": -551759,
            "denominator": 13788546
          }
        },
        "maximum": {
          "pass_endorsed": 2669,
          "pass_contested": 274,
          "minimum_flips": 188,
          "gap": {
            "numerator": 274,
            "denominator": 2943
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 189,
        "attainable_corrected_tables": 54397,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 28,
          "minimum_flips": 189,
          "gap": {
            "numerator": -6657,
            "denominator": 164125
          }
        },
        "maximum": {
          "pass_endorsed": 2668,
          "pass_contested": 274,
          "minimum_flips": 189,
          "gap": {
            "numerator": 137,
            "denominator": 1471
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 190,
        "attainable_corrected_tables": 54892,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 27,
          "minimum_flips": 190,
          "gap": {
            "numerator": -566617,
            "denominator": 13784452
          }
        },
        "maximum": {
          "pass_endorsed": 2667,
          "pass_contested": 274,
          "minimum_flips": 190,
          "gap": {
            "numerator": 274,
            "denominator": 2941
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 191,
        "attainable_corrected_tables": 55389,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 26,
          "minimum_flips": 191,
          "gap": {
            "numerator": -287023,
            "denominator": 6891201
          }
        },
        "maximum": {
          "pass_endorsed": 2666,
          "pass_contested": 274,
          "minimum_flips": 191,
          "gap": {
            "numerator": 137,
            "denominator": 1470
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 192,
        "attainable_corrected_tables": 55888,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 25,
          "minimum_flips": 192,
          "gap": {
            "numerator": -7753,
            "denominator": 183738
          }
        },
        "maximum": {
          "pass_endorsed": 2665,
          "pass_contested": 274,
          "minimum_flips": 192,
          "gap": {
            "numerator": 274,
            "denominator": 2939
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 193,
        "attainable_corrected_tables": 56389,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 24,
          "minimum_flips": 193,
          "gap": {
            "numerator": -73613,
            "denominator": 1722287
          }
        },
        "maximum": {
          "pass_endorsed": 2664,
          "pass_contested": 274,
          "minimum_flips": 193,
          "gap": {
            "numerator": 137,
            "denominator": 1469
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 194,
        "attainable_corrected_tables": 56892,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 23,
          "minimum_flips": 194,
          "gap": {
            "numerator": -596333,
            "denominator": 13776240
          }
        },
        "maximum": {
          "pass_endorsed": 2663,
          "pass_contested": 274,
          "minimum_flips": 194,
          "gap": {
            "numerator": 274,
            "denominator": 2937
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 195,
        "attainable_corrected_tables": 57397,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 22,
          "minimum_flips": 195,
          "gap": {
            "numerator": -100627,
            "denominator": 2295697
          }
        },
        "maximum": {
          "pass_endorsed": 2662,
          "pass_contested": 274,
          "minimum_flips": 195,
          "gap": {
            "numerator": 137,
            "denominator": 1468
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 196,
        "attainable_corrected_tables": 57904,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 21,
          "minimum_flips": 196,
          "gap": {
            "numerator": -87313,
            "denominator": 1967446
          }
        },
        "maximum": {
          "pass_endorsed": 2661,
          "pass_contested": 274,
          "minimum_flips": 196,
          "gap": {
            "numerator": 274,
            "denominator": 2935
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 197,
        "attainable_corrected_tables": 58413,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 20,
          "minimum_flips": 197,
          "gap": {
            "numerator": -30931,
            "denominator": 688503
          }
        },
        "maximum": {
          "pass_endorsed": 2660,
          "pass_contested": 274,
          "minimum_flips": 197,
          "gap": {
            "numerator": 137,
            "denominator": 1467
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 198,
        "attainable_corrected_tables": 58924,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 19,
          "minimum_flips": 198,
          "gap": {
            "numerator": -208683,
            "denominator": 4589332
          }
        },
        "maximum": {
          "pass_endorsed": 2659,
          "pass_contested": 274,
          "minimum_flips": 198,
          "gap": {
            "numerator": 274,
            "denominator": 2933
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 199,
        "attainable_corrected_tables": 59437,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 18,
          "minimum_flips": 199,
          "gap": {
            "numerator": -316739,
            "denominator": 6882965
          }
        },
        "maximum": {
          "pass_endorsed": 2658,
          "pass_contested": 274,
          "minimum_flips": 199,
          "gap": {
            "numerator": 137,
            "denominator": 1466
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 200,
        "attainable_corrected_tables": 59952,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 17,
          "minimum_flips": 200,
          "gap": {
            "numerator": -640907,
            "denominator": 13763862
          }
        },
        "maximum": {
          "pass_endorsed": 2657,
          "pass_contested": 274,
          "minimum_flips": 200,
          "gap": {
            "numerator": 274,
            "denominator": 2931
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 201,
        "attainable_corrected_tables": 60469,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 16,
          "minimum_flips": 201,
          "gap": {
            "numerator": -13507,
            "denominator": 286704
          }
        },
        "maximum": {
          "pass_endorsed": 2656,
          "pass_contested": 274,
          "minimum_flips": 201,
          "gap": {
            "numerator": 137,
            "denominator": 1465
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 202,
        "attainable_corrected_tables": 60988,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 15,
          "minimum_flips": 202,
          "gap": {
            "numerator": -131153,
            "denominator": 2751944
          }
        },
        "maximum": {
          "pass_endorsed": 2655,
          "pass_contested": 274,
          "minimum_flips": 202,
          "gap": {
            "numerator": 274,
            "denominator": 2929
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 203,
        "attainable_corrected_tables": 61509,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 14,
          "minimum_flips": 203,
          "gap": {
            "numerator": -47371,
            "denominator": 982689
          }
        },
        "maximum": {
          "pass_endorsed": 2654,
          "pass_contested": 274,
          "minimum_flips": 203,
          "gap": {
            "numerator": 137,
            "denominator": 1464
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 204,
        "attainable_corrected_tables": 62032,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 13,
          "minimum_flips": 204,
          "gap": {
            "numerator": -223541,
            "denominator": 4585190
          }
        },
        "maximum": {
          "pass_endorsed": 2653,
          "pass_contested": 274,
          "minimum_flips": 204,
          "gap": {
            "numerator": 274,
            "denominator": 2927
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 205,
        "attainable_corrected_tables": 62557,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 12,
          "minimum_flips": 205,
          "gap": {
            "numerator": -169513,
            "denominator": 3438373
          }
        },
        "maximum": {
          "pass_endorsed": 2652,
          "pass_contested": 274,
          "minimum_flips": 205,
          "gap": {
            "numerator": 137,
            "denominator": 1463
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 206,
        "attainable_corrected_tables": 63084,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 11,
          "minimum_flips": 206,
          "gap": {
            "numerator": -685481,
            "denominator": 13751412
          }
        },
        "maximum": {
          "pass_endorsed": 2651,
          "pass_contested": 274,
          "minimum_flips": 206,
          "gap": {
            "numerator": 274,
            "denominator": 2925
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 207,
        "attainable_corrected_tables": 63613,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 10,
          "minimum_flips": 207,
          "gap": {
            "numerator": -23097,
            "denominator": 458311
          }
        },
        "maximum": {
          "pass_endorsed": 2650,
          "pass_contested": 274,
          "minimum_flips": 207,
          "gap": {
            "numerator": 137,
            "denominator": 1462
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 208,
        "attainable_corrected_tables": 64144,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 9,
          "minimum_flips": 208,
          "gap": {
            "numerator": -700339,
            "denominator": 13747246
          }
        },
        "maximum": {
          "pass_endorsed": 2649,
          "pass_contested": 274,
          "minimum_flips": 208,
          "gap": {
            "numerator": 274,
            "denominator": 2923
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 209,
        "attainable_corrected_tables": 64677,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 8,
          "minimum_flips": 209,
          "gap": {
            "numerator": -88471,
            "denominator": 1718145
          }
        },
        "maximum": {
          "pass_endorsed": 2648,
          "pass_contested": 274,
          "minimum_flips": 209,
          "gap": {
            "numerator": 137,
            "denominator": 1461
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 210,
        "attainable_corrected_tables": 65212,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 7,
          "minimum_flips": 210,
          "gap": {
            "numerator": -34057,
            "denominator": 654432
          }
        },
        "maximum": {
          "pass_endorsed": 2647,
          "pass_contested": 274,
          "minimum_flips": 210,
          "gap": {
            "numerator": 274,
            "denominator": 2921
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 211,
        "attainable_corrected_tables": 65749,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 6,
          "minimum_flips": 211,
          "gap": {
            "numerator": -361313,
            "denominator": 6870491
          }
        },
        "maximum": {
          "pass_endorsed": 2646,
          "pass_contested": 274,
          "minimum_flips": 211,
          "gap": {
            "numerator": 137,
            "denominator": 1460
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 212,
        "attainable_corrected_tables": 66288,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 5,
          "minimum_flips": 212,
          "gap": {
            "numerator": -146011,
            "denominator": 2747778
          }
        },
        "maximum": {
          "pass_endorsed": 2645,
          "pass_contested": 274,
          "minimum_flips": 212,
          "gap": {
            "numerator": 274,
            "denominator": 2919
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 213,
        "attainable_corrected_tables": 66829,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 4,
          "minimum_flips": 213,
          "gap": {
            "numerator": -61457,
            "denominator": 1144733
          }
        },
        "maximum": {
          "pass_endorsed": 2644,
          "pass_contested": 274,
          "minimum_flips": 213,
          "gap": {
            "numerator": 137,
            "denominator": 1459
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 214,
        "attainable_corrected_tables": 67372,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 3,
          "minimum_flips": 214,
          "gap": {
            "numerator": -744913,
            "denominator": 13734700
          }
        },
        "maximum": {
          "pass_endorsed": 2643,
          "pass_contested": 274,
          "minimum_flips": 214,
          "gap": {
            "numerator": 274,
            "denominator": 2917
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 215,
        "attainable_corrected_tables": 67917,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 2,
          "minimum_flips": 215,
          "gap": {
            "numerator": -376171,
            "denominator": 6866301
          }
        },
        "maximum": {
          "pass_endorsed": 2642,
          "pass_contested": 274,
          "minimum_flips": 215,
          "gap": {
            "numerator": 137,
            "denominator": 1458
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 216,
        "attainable_corrected_tables": 68464,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 1,
          "minimum_flips": 216,
          "gap": {
            "numerator": -253257,
            "denominator": 4576834
          }
        },
        "maximum": {
          "pass_endorsed": 2641,
          "pass_contested": 274,
          "minimum_flips": 216,
          "gap": {
            "numerator": 274,
            "denominator": 2915
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 217,
        "attainable_corrected_tables": 69013,
        "minimum": {
          "pass_endorsed": 2800,
          "pass_contested": 0,
          "minimum_flips": 217,
          "gap": {
            "numerator": -274,
            "denominator": 4903
          }
        },
        "maximum": {
          "pass_endorsed": 2640,
          "pass_contested": 274,
          "minimum_flips": 217,
          "gap": {
            "numerator": 137,
            "denominator": 1457
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 218,
        "attainable_corrected_tables": 69563,
        "minimum": {
          "pass_endorsed": 2801,
          "pass_contested": 0,
          "minimum_flips": 218,
          "gap": {
            "numerator": -137,
            "denominator": 2451
          }
        },
        "maximum": {
          "pass_endorsed": 2639,
          "pass_contested": 274,
          "minimum_flips": 218,
          "gap": {
            "numerator": 274,
            "denominator": 2913
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 219,
        "attainable_corrected_tables": 70113,
        "minimum": {
          "pass_endorsed": 2802,
          "pass_contested": 0,
          "minimum_flips": 219,
          "gap": {
            "numerator": -274,
            "denominator": 4901
          }
        },
        "maximum": {
          "pass_endorsed": 2638,
          "pass_contested": 274,
          "minimum_flips": 219,
          "gap": {
            "numerator": 137,
            "denominator": 1456
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 220,
        "attainable_corrected_tables": 70663,
        "minimum": {
          "pass_endorsed": 2803,
          "pass_contested": 0,
          "minimum_flips": 220,
          "gap": {
            "numerator": -137,
            "denominator": 2450
          }
        },
        "maximum": {
          "pass_endorsed": 2637,
          "pass_contested": 274,
          "minimum_flips": 220,
          "gap": {
            "numerator": 274,
            "denominator": 2911
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 221,
        "attainable_corrected_tables": 71213,
        "minimum": {
          "pass_endorsed": 2804,
          "pass_contested": 0,
          "minimum_flips": 221,
          "gap": {
            "numerator": -274,
            "denominator": 4899
          }
        },
        "maximum": {
          "pass_endorsed": 2636,
          "pass_contested": 274,
          "minimum_flips": 221,
          "gap": {
            "numerator": 137,
            "denominator": 1455
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 222,
        "attainable_corrected_tables": 71763,
        "minimum": {
          "pass_endorsed": 2805,
          "pass_contested": 0,
          "minimum_flips": 222,
          "gap": {
            "numerator": -137,
            "denominator": 2449
          }
        },
        "maximum": {
          "pass_endorsed": 2635,
          "pass_contested": 274,
          "minimum_flips": 222,
          "gap": {
            "numerator": 274,
            "denominator": 2909
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 223,
        "attainable_corrected_tables": 72313,
        "minimum": {
          "pass_endorsed": 2806,
          "pass_contested": 0,
          "minimum_flips": 223,
          "gap": {
            "numerator": -274,
            "denominator": 4897
          }
        },
        "maximum": {
          "pass_endorsed": 2634,
          "pass_contested": 274,
          "minimum_flips": 223,
          "gap": {
            "numerator": 137,
            "denominator": 1454
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 224,
        "attainable_corrected_tables": 72863,
        "minimum": {
          "pass_endorsed": 2807,
          "pass_contested": 0,
          "minimum_flips": 224,
          "gap": {
            "numerator": -137,
            "denominator": 2448
          }
        },
        "maximum": {
          "pass_endorsed": 2633,
          "pass_contested": 274,
          "minimum_flips": 224,
          "gap": {
            "numerator": 274,
            "denominator": 2907
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 225,
        "attainable_corrected_tables": 73413,
        "minimum": {
          "pass_endorsed": 2808,
          "pass_contested": 0,
          "minimum_flips": 225,
          "gap": {
            "numerator": -274,
            "denominator": 4895
          }
        },
        "maximum": {
          "pass_endorsed": 2632,
          "pass_contested": 274,
          "minimum_flips": 225,
          "gap": {
            "numerator": 137,
            "denominator": 1453
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 226,
        "attainable_corrected_tables": 73963,
        "minimum": {
          "pass_endorsed": 2809,
          "pass_contested": 0,
          "minimum_flips": 226,
          "gap": {
            "numerator": -137,
            "denominator": 2447
          }
        },
        "maximum": {
          "pass_endorsed": 2631,
          "pass_contested": 274,
          "minimum_flips": 226,
          "gap": {
            "numerator": 274,
            "denominator": 2905
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 227,
        "attainable_corrected_tables": 74513,
        "minimum": {
          "pass_endorsed": 2810,
          "pass_contested": 0,
          "minimum_flips": 227,
          "gap": {
            "numerator": -274,
            "denominator": 4893
          }
        },
        "maximum": {
          "pass_endorsed": 2630,
          "pass_contested": 274,
          "minimum_flips": 227,
          "gap": {
            "numerator": 137,
            "denominator": 1452
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 228,
        "attainable_corrected_tables": 75063,
        "minimum": {
          "pass_endorsed": 2811,
          "pass_contested": 0,
          "minimum_flips": 228,
          "gap": {
            "numerator": -137,
            "denominator": 2446
          }
        },
        "maximum": {
          "pass_endorsed": 2629,
          "pass_contested": 274,
          "minimum_flips": 228,
          "gap": {
            "numerator": 274,
            "denominator": 2903
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 229,
        "attainable_corrected_tables": 75613,
        "minimum": {
          "pass_endorsed": 2812,
          "pass_contested": 0,
          "minimum_flips": 229,
          "gap": {
            "numerator": -274,
            "denominator": 4891
          }
        },
        "maximum": {
          "pass_endorsed": 2628,
          "pass_contested": 274,
          "minimum_flips": 229,
          "gap": {
            "numerator": 137,
            "denominator": 1451
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 230,
        "attainable_corrected_tables": 76163,
        "minimum": {
          "pass_endorsed": 2813,
          "pass_contested": 0,
          "minimum_flips": 230,
          "gap": {
            "numerator": -137,
            "denominator": 2445
          }
        },
        "maximum": {
          "pass_endorsed": 2627,
          "pass_contested": 274,
          "minimum_flips": 230,
          "gap": {
            "numerator": 274,
            "denominator": 2901
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 231,
        "attainable_corrected_tables": 76713,
        "minimum": {
          "pass_endorsed": 2814,
          "pass_contested": 0,
          "minimum_flips": 231,
          "gap": {
            "numerator": -274,
            "denominator": 4889
          }
        },
        "maximum": {
          "pass_endorsed": 2626,
          "pass_contested": 274,
          "minimum_flips": 231,
          "gap": {
            "numerator": 137,
            "denominator": 1450
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 232,
        "attainable_corrected_tables": 77263,
        "minimum": {
          "pass_endorsed": 2815,
          "pass_contested": 0,
          "minimum_flips": 232,
          "gap": {
            "numerator": -137,
            "denominator": 2444
          }
        },
        "maximum": {
          "pass_endorsed": 2625,
          "pass_contested": 274,
          "minimum_flips": 232,
          "gap": {
            "numerator": 274,
            "denominator": 2899
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 233,
        "attainable_corrected_tables": 77813,
        "minimum": {
          "pass_endorsed": 2816,
          "pass_contested": 0,
          "minimum_flips": 233,
          "gap": {
            "numerator": -274,
            "denominator": 4887
          }
        },
        "maximum": {
          "pass_endorsed": 2624,
          "pass_contested": 274,
          "minimum_flips": 233,
          "gap": {
            "numerator": 137,
            "denominator": 1449
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 234,
        "attainable_corrected_tables": 78363,
        "minimum": {
          "pass_endorsed": 2817,
          "pass_contested": 0,
          "minimum_flips": 234,
          "gap": {
            "numerator": -137,
            "denominator": 2443
          }
        },
        "maximum": {
          "pass_endorsed": 2623,
          "pass_contested": 274,
          "minimum_flips": 234,
          "gap": {
            "numerator": 274,
            "denominator": 2897
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 235,
        "attainable_corrected_tables": 78913,
        "minimum": {
          "pass_endorsed": 2818,
          "pass_contested": 0,
          "minimum_flips": 235,
          "gap": {
            "numerator": -274,
            "denominator": 4885
          }
        },
        "maximum": {
          "pass_endorsed": 2622,
          "pass_contested": 274,
          "minimum_flips": 235,
          "gap": {
            "numerator": 137,
            "denominator": 1448
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 236,
        "attainable_corrected_tables": 79463,
        "minimum": {
          "pass_endorsed": 2819,
          "pass_contested": 0,
          "minimum_flips": 236,
          "gap": {
            "numerator": -137,
            "denominator": 2442
          }
        },
        "maximum": {
          "pass_endorsed": 2621,
          "pass_contested": 274,
          "minimum_flips": 236,
          "gap": {
            "numerator": 274,
            "denominator": 2895
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 237,
        "attainable_corrected_tables": 80013,
        "minimum": {
          "pass_endorsed": 2820,
          "pass_contested": 0,
          "minimum_flips": 237,
          "gap": {
            "numerator": -274,
            "denominator": 4883
          }
        },
        "maximum": {
          "pass_endorsed": 2620,
          "pass_contested": 274,
          "minimum_flips": 237,
          "gap": {
            "numerator": 137,
            "denominator": 1447
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 238,
        "attainable_corrected_tables": 80563,
        "minimum": {
          "pass_endorsed": 2821,
          "pass_contested": 0,
          "minimum_flips": 238,
          "gap": {
            "numerator": -137,
            "denominator": 2441
          }
        },
        "maximum": {
          "pass_endorsed": 2619,
          "pass_contested": 274,
          "minimum_flips": 238,
          "gap": {
            "numerator": 274,
            "denominator": 2893
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 239,
        "attainable_corrected_tables": 81113,
        "minimum": {
          "pass_endorsed": 2822,
          "pass_contested": 0,
          "minimum_flips": 239,
          "gap": {
            "numerator": -274,
            "denominator": 4881
          }
        },
        "maximum": {
          "pass_endorsed": 2618,
          "pass_contested": 274,
          "minimum_flips": 239,
          "gap": {
            "numerator": 137,
            "denominator": 1446
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 240,
        "attainable_corrected_tables": 81663,
        "minimum": {
          "pass_endorsed": 2823,
          "pass_contested": 0,
          "minimum_flips": 240,
          "gap": {
            "numerator": -137,
            "denominator": 2440
          }
        },
        "maximum": {
          "pass_endorsed": 2617,
          "pass_contested": 274,
          "minimum_flips": 240,
          "gap": {
            "numerator": 274,
            "denominator": 2891
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 241,
        "attainable_corrected_tables": 82213,
        "minimum": {
          "pass_endorsed": 2824,
          "pass_contested": 0,
          "minimum_flips": 241,
          "gap": {
            "numerator": -274,
            "denominator": 4879
          }
        },
        "maximum": {
          "pass_endorsed": 2616,
          "pass_contested": 274,
          "minimum_flips": 241,
          "gap": {
            "numerator": 137,
            "denominator": 1445
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 242,
        "attainable_corrected_tables": 82763,
        "minimum": {
          "pass_endorsed": 2825,
          "pass_contested": 0,
          "minimum_flips": 242,
          "gap": {
            "numerator": -137,
            "denominator": 2439
          }
        },
        "maximum": {
          "pass_endorsed": 2615,
          "pass_contested": 274,
          "minimum_flips": 242,
          "gap": {
            "numerator": 274,
            "denominator": 2889
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 243,
        "attainable_corrected_tables": 83313,
        "minimum": {
          "pass_endorsed": 2826,
          "pass_contested": 0,
          "minimum_flips": 243,
          "gap": {
            "numerator": -274,
            "denominator": 4877
          }
        },
        "maximum": {
          "pass_endorsed": 2614,
          "pass_contested": 274,
          "minimum_flips": 243,
          "gap": {
            "numerator": 137,
            "denominator": 1444
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 244,
        "attainable_corrected_tables": 83863,
        "minimum": {
          "pass_endorsed": 2827,
          "pass_contested": 0,
          "minimum_flips": 244,
          "gap": {
            "numerator": -137,
            "denominator": 2438
          }
        },
        "maximum": {
          "pass_endorsed": 2613,
          "pass_contested": 274,
          "minimum_flips": 244,
          "gap": {
            "numerator": 274,
            "denominator": 2887
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 245,
        "attainable_corrected_tables": 84413,
        "minimum": {
          "pass_endorsed": 2828,
          "pass_contested": 0,
          "minimum_flips": 245,
          "gap": {
            "numerator": -274,
            "denominator": 4875
          }
        },
        "maximum": {
          "pass_endorsed": 2612,
          "pass_contested": 274,
          "minimum_flips": 245,
          "gap": {
            "numerator": 137,
            "denominator": 1443
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 246,
        "attainable_corrected_tables": 84963,
        "minimum": {
          "pass_endorsed": 2829,
          "pass_contested": 0,
          "minimum_flips": 246,
          "gap": {
            "numerator": -137,
            "denominator": 2437
          }
        },
        "maximum": {
          "pass_endorsed": 2611,
          "pass_contested": 274,
          "minimum_flips": 246,
          "gap": {
            "numerator": 274,
            "denominator": 2885
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 247,
        "attainable_corrected_tables": 85513,
        "minimum": {
          "pass_endorsed": 2830,
          "pass_contested": 0,
          "minimum_flips": 247,
          "gap": {
            "numerator": -274,
            "denominator": 4873
          }
        },
        "maximum": {
          "pass_endorsed": 2610,
          "pass_contested": 274,
          "minimum_flips": 247,
          "gap": {
            "numerator": 137,
            "denominator": 1442
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 248,
        "attainable_corrected_tables": 86063,
        "minimum": {
          "pass_endorsed": 2831,
          "pass_contested": 0,
          "minimum_flips": 248,
          "gap": {
            "numerator": -137,
            "denominator": 2436
          }
        },
        "maximum": {
          "pass_endorsed": 2609,
          "pass_contested": 274,
          "minimum_flips": 248,
          "gap": {
            "numerator": 274,
            "denominator": 2883
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 249,
        "attainable_corrected_tables": 86613,
        "minimum": {
          "pass_endorsed": 2832,
          "pass_contested": 0,
          "minimum_flips": 249,
          "gap": {
            "numerator": -274,
            "denominator": 4871
          }
        },
        "maximum": {
          "pass_endorsed": 2608,
          "pass_contested": 274,
          "minimum_flips": 249,
          "gap": {
            "numerator": 137,
            "denominator": 1441
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 250,
        "attainable_corrected_tables": 87163,
        "minimum": {
          "pass_endorsed": 2833,
          "pass_contested": 0,
          "minimum_flips": 250,
          "gap": {
            "numerator": -137,
            "denominator": 2435
          }
        },
        "maximum": {
          "pass_endorsed": 2607,
          "pass_contested": 274,
          "minimum_flips": 250,
          "gap": {
            "numerator": 274,
            "denominator": 2881
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 251,
        "attainable_corrected_tables": 87713,
        "minimum": {
          "pass_endorsed": 2834,
          "pass_contested": 0,
          "minimum_flips": 251,
          "gap": {
            "numerator": -274,
            "denominator": 4869
          }
        },
        "maximum": {
          "pass_endorsed": 2606,
          "pass_contested": 274,
          "minimum_flips": 251,
          "gap": {
            "numerator": 137,
            "denominator": 1440
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 252,
        "attainable_corrected_tables": 88263,
        "minimum": {
          "pass_endorsed": 2835,
          "pass_contested": 0,
          "minimum_flips": 252,
          "gap": {
            "numerator": -137,
            "denominator": 2434
          }
        },
        "maximum": {
          "pass_endorsed": 2605,
          "pass_contested": 274,
          "minimum_flips": 252,
          "gap": {
            "numerator": 274,
            "denominator": 2879
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 253,
        "attainable_corrected_tables": 88813,
        "minimum": {
          "pass_endorsed": 2836,
          "pass_contested": 0,
          "minimum_flips": 253,
          "gap": {
            "numerator": -274,
            "denominator": 4867
          }
        },
        "maximum": {
          "pass_endorsed": 2604,
          "pass_contested": 274,
          "minimum_flips": 253,
          "gap": {
            "numerator": 137,
            "denominator": 1439
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 254,
        "attainable_corrected_tables": 89363,
        "minimum": {
          "pass_endorsed": 2837,
          "pass_contested": 0,
          "minimum_flips": 254,
          "gap": {
            "numerator": -137,
            "denominator": 2433
          }
        },
        "maximum": {
          "pass_endorsed": 2603,
          "pass_contested": 274,
          "minimum_flips": 254,
          "gap": {
            "numerator": 2,
            "denominator": 21
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 255,
        "attainable_corrected_tables": 89913,
        "minimum": {
          "pass_endorsed": 2838,
          "pass_contested": 0,
          "minimum_flips": 255,
          "gap": {
            "numerator": -274,
            "denominator": 4865
          }
        },
        "maximum": {
          "pass_endorsed": 2602,
          "pass_contested": 274,
          "minimum_flips": 255,
          "gap": {
            "numerator": 137,
            "denominator": 1438
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 256,
        "attainable_corrected_tables": 90463,
        "minimum": {
          "pass_endorsed": 2839,
          "pass_contested": 0,
          "minimum_flips": 256,
          "gap": {
            "numerator": -137,
            "denominator": 2432
          }
        },
        "maximum": {
          "pass_endorsed": 2601,
          "pass_contested": 274,
          "minimum_flips": 256,
          "gap": {
            "numerator": 274,
            "denominator": 2875
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 257,
        "attainable_corrected_tables": 91013,
        "minimum": {
          "pass_endorsed": 2840,
          "pass_contested": 0,
          "minimum_flips": 257,
          "gap": {
            "numerator": -274,
            "denominator": 4863
          }
        },
        "maximum": {
          "pass_endorsed": 2600,
          "pass_contested": 274,
          "minimum_flips": 257,
          "gap": {
            "numerator": 137,
            "denominator": 1437
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 258,
        "attainable_corrected_tables": 91563,
        "minimum": {
          "pass_endorsed": 2841,
          "pass_contested": 0,
          "minimum_flips": 258,
          "gap": {
            "numerator": -137,
            "denominator": 2431
          }
        },
        "maximum": {
          "pass_endorsed": 2599,
          "pass_contested": 274,
          "minimum_flips": 258,
          "gap": {
            "numerator": 274,
            "denominator": 2873
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 259,
        "attainable_corrected_tables": 92113,
        "minimum": {
          "pass_endorsed": 2842,
          "pass_contested": 0,
          "minimum_flips": 259,
          "gap": {
            "numerator": -274,
            "denominator": 4861
          }
        },
        "maximum": {
          "pass_endorsed": 2598,
          "pass_contested": 274,
          "minimum_flips": 259,
          "gap": {
            "numerator": 137,
            "denominator": 1436
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 260,
        "attainable_corrected_tables": 92663,
        "minimum": {
          "pass_endorsed": 2843,
          "pass_contested": 0,
          "minimum_flips": 260,
          "gap": {
            "numerator": -137,
            "denominator": 2430
          }
        },
        "maximum": {
          "pass_endorsed": 2597,
          "pass_contested": 274,
          "minimum_flips": 260,
          "gap": {
            "numerator": 274,
            "denominator": 2871
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 261,
        "attainable_corrected_tables": 93213,
        "minimum": {
          "pass_endorsed": 2844,
          "pass_contested": 0,
          "minimum_flips": 261,
          "gap": {
            "numerator": -274,
            "denominator": 4859
          }
        },
        "maximum": {
          "pass_endorsed": 2596,
          "pass_contested": 274,
          "minimum_flips": 261,
          "gap": {
            "numerator": 137,
            "denominator": 1435
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 262,
        "attainable_corrected_tables": 93763,
        "minimum": {
          "pass_endorsed": 2845,
          "pass_contested": 0,
          "minimum_flips": 262,
          "gap": {
            "numerator": -137,
            "denominator": 2429
          }
        },
        "maximum": {
          "pass_endorsed": 2595,
          "pass_contested": 274,
          "minimum_flips": 262,
          "gap": {
            "numerator": 274,
            "denominator": 2869
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 263,
        "attainable_corrected_tables": 94313,
        "minimum": {
          "pass_endorsed": 2846,
          "pass_contested": 0,
          "minimum_flips": 263,
          "gap": {
            "numerator": -274,
            "denominator": 4857
          }
        },
        "maximum": {
          "pass_endorsed": 2594,
          "pass_contested": 274,
          "minimum_flips": 263,
          "gap": {
            "numerator": 137,
            "denominator": 1434
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 264,
        "attainable_corrected_tables": 94863,
        "minimum": {
          "pass_endorsed": 2847,
          "pass_contested": 0,
          "minimum_flips": 264,
          "gap": {
            "numerator": -137,
            "denominator": 2428
          }
        },
        "maximum": {
          "pass_endorsed": 2593,
          "pass_contested": 274,
          "minimum_flips": 264,
          "gap": {
            "numerator": 274,
            "denominator": 2867
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 265,
        "attainable_corrected_tables": 95413,
        "minimum": {
          "pass_endorsed": 2848,
          "pass_contested": 0,
          "minimum_flips": 265,
          "gap": {
            "numerator": -274,
            "denominator": 4855
          }
        },
        "maximum": {
          "pass_endorsed": 2592,
          "pass_contested": 274,
          "minimum_flips": 265,
          "gap": {
            "numerator": 137,
            "denominator": 1433
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 266,
        "attainable_corrected_tables": 95963,
        "minimum": {
          "pass_endorsed": 2849,
          "pass_contested": 0,
          "minimum_flips": 266,
          "gap": {
            "numerator": -137,
            "denominator": 2427
          }
        },
        "maximum": {
          "pass_endorsed": 2591,
          "pass_contested": 274,
          "minimum_flips": 266,
          "gap": {
            "numerator": 274,
            "denominator": 2865
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 267,
        "attainable_corrected_tables": 96513,
        "minimum": {
          "pass_endorsed": 2850,
          "pass_contested": 0,
          "minimum_flips": 267,
          "gap": {
            "numerator": -274,
            "denominator": 4853
          }
        },
        "maximum": {
          "pass_endorsed": 2590,
          "pass_contested": 274,
          "minimum_flips": 267,
          "gap": {
            "numerator": 137,
            "denominator": 1432
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 268,
        "attainable_corrected_tables": 97063,
        "minimum": {
          "pass_endorsed": 2851,
          "pass_contested": 0,
          "minimum_flips": 268,
          "gap": {
            "numerator": -137,
            "denominator": 2426
          }
        },
        "maximum": {
          "pass_endorsed": 2589,
          "pass_contested": 274,
          "minimum_flips": 268,
          "gap": {
            "numerator": 274,
            "denominator": 2863
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 269,
        "attainable_corrected_tables": 97613,
        "minimum": {
          "pass_endorsed": 2852,
          "pass_contested": 0,
          "minimum_flips": 269,
          "gap": {
            "numerator": -274,
            "denominator": 4851
          }
        },
        "maximum": {
          "pass_endorsed": 2588,
          "pass_contested": 274,
          "minimum_flips": 269,
          "gap": {
            "numerator": 137,
            "denominator": 1431
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 270,
        "attainable_corrected_tables": 98163,
        "minimum": {
          "pass_endorsed": 2853,
          "pass_contested": 0,
          "minimum_flips": 270,
          "gap": {
            "numerator": -137,
            "denominator": 2425
          }
        },
        "maximum": {
          "pass_endorsed": 2587,
          "pass_contested": 274,
          "minimum_flips": 270,
          "gap": {
            "numerator": 274,
            "denominator": 2861
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 271,
        "attainable_corrected_tables": 98713,
        "minimum": {
          "pass_endorsed": 2854,
          "pass_contested": 0,
          "minimum_flips": 271,
          "gap": {
            "numerator": -274,
            "denominator": 4849
          }
        },
        "maximum": {
          "pass_endorsed": 2586,
          "pass_contested": 274,
          "minimum_flips": 271,
          "gap": {
            "numerator": 137,
            "denominator": 1430
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 272,
        "attainable_corrected_tables": 99263,
        "minimum": {
          "pass_endorsed": 2855,
          "pass_contested": 0,
          "minimum_flips": 272,
          "gap": {
            "numerator": -137,
            "denominator": 2424
          }
        },
        "maximum": {
          "pass_endorsed": 2585,
          "pass_contested": 274,
          "minimum_flips": 272,
          "gap": {
            "numerator": 274,
            "denominator": 2859
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 273,
        "attainable_corrected_tables": 99813,
        "minimum": {
          "pass_endorsed": 2856,
          "pass_contested": 0,
          "minimum_flips": 273,
          "gap": {
            "numerator": -274,
            "denominator": 4847
          }
        },
        "maximum": {
          "pass_endorsed": 2584,
          "pass_contested": 274,
          "minimum_flips": 273,
          "gap": {
            "numerator": 137,
            "denominator": 1429
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 274,
        "attainable_corrected_tables": 100363,
        "minimum": {
          "pass_endorsed": 2857,
          "pass_contested": 0,
          "minimum_flips": 274,
          "gap": {
            "numerator": -137,
            "denominator": 2423
          }
        },
        "maximum": {
          "pass_endorsed": 2583,
          "pass_contested": 274,
          "minimum_flips": 274,
          "gap": {
            "numerator": 274,
            "denominator": 2857
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 275,
        "attainable_corrected_tables": 100913,
        "minimum": {
          "pass_endorsed": 2858,
          "pass_contested": 0,
          "minimum_flips": 275,
          "gap": {
            "numerator": -274,
            "denominator": 4845
          }
        },
        "maximum": {
          "pass_endorsed": 2582,
          "pass_contested": 274,
          "minimum_flips": 275,
          "gap": {
            "numerator": 137,
            "denominator": 1428
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 276,
        "attainable_corrected_tables": 101463,
        "minimum": {
          "pass_endorsed": 2859,
          "pass_contested": 0,
          "minimum_flips": 276,
          "gap": {
            "numerator": -137,
            "denominator": 2422
          }
        },
        "maximum": {
          "pass_endorsed": 2581,
          "pass_contested": 274,
          "minimum_flips": 276,
          "gap": {
            "numerator": 274,
            "denominator": 2855
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 277,
        "attainable_corrected_tables": 102013,
        "minimum": {
          "pass_endorsed": 2860,
          "pass_contested": 0,
          "minimum_flips": 277,
          "gap": {
            "numerator": -274,
            "denominator": 4843
          }
        },
        "maximum": {
          "pass_endorsed": 2580,
          "pass_contested": 274,
          "minimum_flips": 277,
          "gap": {
            "numerator": 137,
            "denominator": 1427
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 278,
        "attainable_corrected_tables": 102563,
        "minimum": {
          "pass_endorsed": 2861,
          "pass_contested": 0,
          "minimum_flips": 278,
          "gap": {
            "numerator": -137,
            "denominator": 2421
          }
        },
        "maximum": {
          "pass_endorsed": 2579,
          "pass_contested": 274,
          "minimum_flips": 278,
          "gap": {
            "numerator": 274,
            "denominator": 2853
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 279,
        "attainable_corrected_tables": 103113,
        "minimum": {
          "pass_endorsed": 2862,
          "pass_contested": 0,
          "minimum_flips": 279,
          "gap": {
            "numerator": -274,
            "denominator": 4841
          }
        },
        "maximum": {
          "pass_endorsed": 2578,
          "pass_contested": 274,
          "minimum_flips": 279,
          "gap": {
            "numerator": 137,
            "denominator": 1426
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 280,
        "attainable_corrected_tables": 103663,
        "minimum": {
          "pass_endorsed": 2863,
          "pass_contested": 0,
          "minimum_flips": 280,
          "gap": {
            "numerator": -137,
            "denominator": 2420
          }
        },
        "maximum": {
          "pass_endorsed": 2577,
          "pass_contested": 274,
          "minimum_flips": 280,
          "gap": {
            "numerator": 274,
            "denominator": 2851
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 281,
        "attainable_corrected_tables": 104213,
        "minimum": {
          "pass_endorsed": 2864,
          "pass_contested": 0,
          "minimum_flips": 281,
          "gap": {
            "numerator": -274,
            "denominator": 4839
          }
        },
        "maximum": {
          "pass_endorsed": 2576,
          "pass_contested": 274,
          "minimum_flips": 281,
          "gap": {
            "numerator": 137,
            "denominator": 1425
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 282,
        "attainable_corrected_tables": 104763,
        "minimum": {
          "pass_endorsed": 2865,
          "pass_contested": 0,
          "minimum_flips": 282,
          "gap": {
            "numerator": -137,
            "denominator": 2419
          }
        },
        "maximum": {
          "pass_endorsed": 2575,
          "pass_contested": 274,
          "minimum_flips": 282,
          "gap": {
            "numerator": 274,
            "denominator": 2849
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 283,
        "attainable_corrected_tables": 105313,
        "minimum": {
          "pass_endorsed": 2866,
          "pass_contested": 0,
          "minimum_flips": 283,
          "gap": {
            "numerator": -274,
            "denominator": 4837
          }
        },
        "maximum": {
          "pass_endorsed": 2574,
          "pass_contested": 274,
          "minimum_flips": 283,
          "gap": {
            "numerator": 137,
            "denominator": 1424
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 284,
        "attainable_corrected_tables": 105863,
        "minimum": {
          "pass_endorsed": 2867,
          "pass_contested": 0,
          "minimum_flips": 284,
          "gap": {
            "numerator": -137,
            "denominator": 2418
          }
        },
        "maximum": {
          "pass_endorsed": 2573,
          "pass_contested": 274,
          "minimum_flips": 284,
          "gap": {
            "numerator": 274,
            "denominator": 2847
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 285,
        "attainable_corrected_tables": 106413,
        "minimum": {
          "pass_endorsed": 2868,
          "pass_contested": 0,
          "minimum_flips": 285,
          "gap": {
            "numerator": -274,
            "denominator": 4835
          }
        },
        "maximum": {
          "pass_endorsed": 2572,
          "pass_contested": 274,
          "minimum_flips": 285,
          "gap": {
            "numerator": 137,
            "denominator": 1423
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 286,
        "attainable_corrected_tables": 106963,
        "minimum": {
          "pass_endorsed": 2869,
          "pass_contested": 0,
          "minimum_flips": 286,
          "gap": {
            "numerator": -137,
            "denominator": 2417
          }
        },
        "maximum": {
          "pass_endorsed": 2571,
          "pass_contested": 274,
          "minimum_flips": 286,
          "gap": {
            "numerator": 274,
            "denominator": 2845
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 287,
        "attainable_corrected_tables": 107513,
        "minimum": {
          "pass_endorsed": 2870,
          "pass_contested": 0,
          "minimum_flips": 287,
          "gap": {
            "numerator": -274,
            "denominator": 4833
          }
        },
        "maximum": {
          "pass_endorsed": 2570,
          "pass_contested": 274,
          "minimum_flips": 287,
          "gap": {
            "numerator": 137,
            "denominator": 1422
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 288,
        "attainable_corrected_tables": 108063,
        "minimum": {
          "pass_endorsed": 2871,
          "pass_contested": 0,
          "minimum_flips": 288,
          "gap": {
            "numerator": -137,
            "denominator": 2416
          }
        },
        "maximum": {
          "pass_endorsed": 2569,
          "pass_contested": 274,
          "minimum_flips": 288,
          "gap": {
            "numerator": 274,
            "denominator": 2843
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 289,
        "attainable_corrected_tables": 108613,
        "minimum": {
          "pass_endorsed": 2872,
          "pass_contested": 0,
          "minimum_flips": 289,
          "gap": {
            "numerator": -274,
            "denominator": 4831
          }
        },
        "maximum": {
          "pass_endorsed": 2568,
          "pass_contested": 274,
          "minimum_flips": 289,
          "gap": {
            "numerator": 137,
            "denominator": 1421
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 290,
        "attainable_corrected_tables": 109163,
        "minimum": {
          "pass_endorsed": 2873,
          "pass_contested": 0,
          "minimum_flips": 290,
          "gap": {
            "numerator": -137,
            "denominator": 2415
          }
        },
        "maximum": {
          "pass_endorsed": 2567,
          "pass_contested": 274,
          "minimum_flips": 290,
          "gap": {
            "numerator": 274,
            "denominator": 2841
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 291,
        "attainable_corrected_tables": 109713,
        "minimum": {
          "pass_endorsed": 2874,
          "pass_contested": 0,
          "minimum_flips": 291,
          "gap": {
            "numerator": -274,
            "denominator": 4829
          }
        },
        "maximum": {
          "pass_endorsed": 2566,
          "pass_contested": 274,
          "minimum_flips": 291,
          "gap": {
            "numerator": 137,
            "denominator": 1420
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 292,
        "attainable_corrected_tables": 110263,
        "minimum": {
          "pass_endorsed": 2875,
          "pass_contested": 0,
          "minimum_flips": 292,
          "gap": {
            "numerator": -137,
            "denominator": 2414
          }
        },
        "maximum": {
          "pass_endorsed": 2565,
          "pass_contested": 274,
          "minimum_flips": 292,
          "gap": {
            "numerator": 274,
            "denominator": 2839
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 293,
        "attainable_corrected_tables": 110813,
        "minimum": {
          "pass_endorsed": 2876,
          "pass_contested": 0,
          "minimum_flips": 293,
          "gap": {
            "numerator": -274,
            "denominator": 4827
          }
        },
        "maximum": {
          "pass_endorsed": 2564,
          "pass_contested": 274,
          "minimum_flips": 293,
          "gap": {
            "numerator": 137,
            "denominator": 1419
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 294,
        "attainable_corrected_tables": 111363,
        "minimum": {
          "pass_endorsed": 2877,
          "pass_contested": 0,
          "minimum_flips": 294,
          "gap": {
            "numerator": -137,
            "denominator": 2413
          }
        },
        "maximum": {
          "pass_endorsed": 2563,
          "pass_contested": 274,
          "minimum_flips": 294,
          "gap": {
            "numerator": 274,
            "denominator": 2837
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 295,
        "attainable_corrected_tables": 111913,
        "minimum": {
          "pass_endorsed": 2878,
          "pass_contested": 0,
          "minimum_flips": 295,
          "gap": {
            "numerator": -274,
            "denominator": 4825
          }
        },
        "maximum": {
          "pass_endorsed": 2562,
          "pass_contested": 274,
          "minimum_flips": 295,
          "gap": {
            "numerator": 137,
            "denominator": 1418
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 296,
        "attainable_corrected_tables": 112463,
        "minimum": {
          "pass_endorsed": 2879,
          "pass_contested": 0,
          "minimum_flips": 296,
          "gap": {
            "numerator": -137,
            "denominator": 2412
          }
        },
        "maximum": {
          "pass_endorsed": 2561,
          "pass_contested": 274,
          "minimum_flips": 296,
          "gap": {
            "numerator": 274,
            "denominator": 2835
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 297,
        "attainable_corrected_tables": 113013,
        "minimum": {
          "pass_endorsed": 2880,
          "pass_contested": 0,
          "minimum_flips": 297,
          "gap": {
            "numerator": -274,
            "denominator": 4823
          }
        },
        "maximum": {
          "pass_endorsed": 2560,
          "pass_contested": 274,
          "minimum_flips": 297,
          "gap": {
            "numerator": 137,
            "denominator": 1417
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 298,
        "attainable_corrected_tables": 113563,
        "minimum": {
          "pass_endorsed": 2881,
          "pass_contested": 0,
          "minimum_flips": 298,
          "gap": {
            "numerator": -137,
            "denominator": 2411
          }
        },
        "maximum": {
          "pass_endorsed": 2559,
          "pass_contested": 274,
          "minimum_flips": 298,
          "gap": {
            "numerator": 274,
            "denominator": 2833
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 299,
        "attainable_corrected_tables": 114113,
        "minimum": {
          "pass_endorsed": 2882,
          "pass_contested": 0,
          "minimum_flips": 299,
          "gap": {
            "numerator": -274,
            "denominator": 4821
          }
        },
        "maximum": {
          "pass_endorsed": 2558,
          "pass_contested": 274,
          "minimum_flips": 299,
          "gap": {
            "numerator": 137,
            "denominator": 1416
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 300,
        "attainable_corrected_tables": 114663,
        "minimum": {
          "pass_endorsed": 2883,
          "pass_contested": 0,
          "minimum_flips": 300,
          "gap": {
            "numerator": -137,
            "denominator": 2410
          }
        },
        "maximum": {
          "pass_endorsed": 2557,
          "pass_contested": 274,
          "minimum_flips": 300,
          "gap": {
            "numerator": 274,
            "denominator": 2831
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 301,
        "attainable_corrected_tables": 115213,
        "minimum": {
          "pass_endorsed": 2884,
          "pass_contested": 0,
          "minimum_flips": 301,
          "gap": {
            "numerator": -274,
            "denominator": 4819
          }
        },
        "maximum": {
          "pass_endorsed": 2556,
          "pass_contested": 274,
          "minimum_flips": 301,
          "gap": {
            "numerator": 137,
            "denominator": 1415
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 302,
        "attainable_corrected_tables": 115763,
        "minimum": {
          "pass_endorsed": 2885,
          "pass_contested": 0,
          "minimum_flips": 302,
          "gap": {
            "numerator": -137,
            "denominator": 2409
          }
        },
        "maximum": {
          "pass_endorsed": 2555,
          "pass_contested": 274,
          "minimum_flips": 302,
          "gap": {
            "numerator": 274,
            "denominator": 2829
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 303,
        "attainable_corrected_tables": 116313,
        "minimum": {
          "pass_endorsed": 2886,
          "pass_contested": 0,
          "minimum_flips": 303,
          "gap": {
            "numerator": -274,
            "denominator": 4817
          }
        },
        "maximum": {
          "pass_endorsed": 2554,
          "pass_contested": 274,
          "minimum_flips": 303,
          "gap": {
            "numerator": 137,
            "denominator": 1414
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 304,
        "attainable_corrected_tables": 116863,
        "minimum": {
          "pass_endorsed": 2887,
          "pass_contested": 0,
          "minimum_flips": 304,
          "gap": {
            "numerator": -137,
            "denominator": 2408
          }
        },
        "maximum": {
          "pass_endorsed": 2553,
          "pass_contested": 274,
          "minimum_flips": 304,
          "gap": {
            "numerator": 274,
            "denominator": 2827
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 305,
        "attainable_corrected_tables": 117413,
        "minimum": {
          "pass_endorsed": 2888,
          "pass_contested": 0,
          "minimum_flips": 305,
          "gap": {
            "numerator": -274,
            "denominator": 4815
          }
        },
        "maximum": {
          "pass_endorsed": 2552,
          "pass_contested": 274,
          "minimum_flips": 305,
          "gap": {
            "numerator": 137,
            "denominator": 1413
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 306,
        "attainable_corrected_tables": 117963,
        "minimum": {
          "pass_endorsed": 2889,
          "pass_contested": 0,
          "minimum_flips": 306,
          "gap": {
            "numerator": -137,
            "denominator": 2407
          }
        },
        "maximum": {
          "pass_endorsed": 2551,
          "pass_contested": 274,
          "minimum_flips": 306,
          "gap": {
            "numerator": 274,
            "denominator": 2825
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 307,
        "attainable_corrected_tables": 118513,
        "minimum": {
          "pass_endorsed": 2890,
          "pass_contested": 0,
          "minimum_flips": 307,
          "gap": {
            "numerator": -274,
            "denominator": 4813
          }
        },
        "maximum": {
          "pass_endorsed": 2550,
          "pass_contested": 274,
          "minimum_flips": 307,
          "gap": {
            "numerator": 137,
            "denominator": 1412
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 308,
        "attainable_corrected_tables": 119063,
        "minimum": {
          "pass_endorsed": 2891,
          "pass_contested": 0,
          "minimum_flips": 308,
          "gap": {
            "numerator": -137,
            "denominator": 2406
          }
        },
        "maximum": {
          "pass_endorsed": 2549,
          "pass_contested": 274,
          "minimum_flips": 308,
          "gap": {
            "numerator": 274,
            "denominator": 2823
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 309,
        "attainable_corrected_tables": 119613,
        "minimum": {
          "pass_endorsed": 2892,
          "pass_contested": 0,
          "minimum_flips": 309,
          "gap": {
            "numerator": -274,
            "denominator": 4811
          }
        },
        "maximum": {
          "pass_endorsed": 2548,
          "pass_contested": 274,
          "minimum_flips": 309,
          "gap": {
            "numerator": 137,
            "denominator": 1411
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 310,
        "attainable_corrected_tables": 120163,
        "minimum": {
          "pass_endorsed": 2893,
          "pass_contested": 0,
          "minimum_flips": 310,
          "gap": {
            "numerator": -137,
            "denominator": 2405
          }
        },
        "maximum": {
          "pass_endorsed": 2547,
          "pass_contested": 274,
          "minimum_flips": 310,
          "gap": {
            "numerator": 274,
            "denominator": 2821
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 311,
        "attainable_corrected_tables": 120713,
        "minimum": {
          "pass_endorsed": 2894,
          "pass_contested": 0,
          "minimum_flips": 311,
          "gap": {
            "numerator": -274,
            "denominator": 4809
          }
        },
        "maximum": {
          "pass_endorsed": 2546,
          "pass_contested": 274,
          "minimum_flips": 311,
          "gap": {
            "numerator": 137,
            "denominator": 1410
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 312,
        "attainable_corrected_tables": 121263,
        "minimum": {
          "pass_endorsed": 2895,
          "pass_contested": 0,
          "minimum_flips": 312,
          "gap": {
            "numerator": -137,
            "denominator": 2404
          }
        },
        "maximum": {
          "pass_endorsed": 2545,
          "pass_contested": 274,
          "minimum_flips": 312,
          "gap": {
            "numerator": 274,
            "denominator": 2819
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 313,
        "attainable_corrected_tables": 121813,
        "minimum": {
          "pass_endorsed": 2896,
          "pass_contested": 0,
          "minimum_flips": 313,
          "gap": {
            "numerator": -274,
            "denominator": 4807
          }
        },
        "maximum": {
          "pass_endorsed": 2544,
          "pass_contested": 274,
          "minimum_flips": 313,
          "gap": {
            "numerator": 137,
            "denominator": 1409
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 314,
        "attainable_corrected_tables": 122363,
        "minimum": {
          "pass_endorsed": 2897,
          "pass_contested": 0,
          "minimum_flips": 314,
          "gap": {
            "numerator": -137,
            "denominator": 2403
          }
        },
        "maximum": {
          "pass_endorsed": 2543,
          "pass_contested": 274,
          "minimum_flips": 314,
          "gap": {
            "numerator": 274,
            "denominator": 2817
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 315,
        "attainable_corrected_tables": 122913,
        "minimum": {
          "pass_endorsed": 2898,
          "pass_contested": 0,
          "minimum_flips": 315,
          "gap": {
            "numerator": -274,
            "denominator": 4805
          }
        },
        "maximum": {
          "pass_endorsed": 2542,
          "pass_contested": 274,
          "minimum_flips": 315,
          "gap": {
            "numerator": 137,
            "denominator": 1408
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 316,
        "attainable_corrected_tables": 123463,
        "minimum": {
          "pass_endorsed": 2899,
          "pass_contested": 0,
          "minimum_flips": 316,
          "gap": {
            "numerator": -137,
            "denominator": 2402
          }
        },
        "maximum": {
          "pass_endorsed": 2541,
          "pass_contested": 274,
          "minimum_flips": 316,
          "gap": {
            "numerator": 274,
            "denominator": 2815
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 317,
        "attainable_corrected_tables": 124013,
        "minimum": {
          "pass_endorsed": 2900,
          "pass_contested": 0,
          "minimum_flips": 317,
          "gap": {
            "numerator": -274,
            "denominator": 4803
          }
        },
        "maximum": {
          "pass_endorsed": 2540,
          "pass_contested": 274,
          "minimum_flips": 317,
          "gap": {
            "numerator": 137,
            "denominator": 1407
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 318,
        "attainable_corrected_tables": 124563,
        "minimum": {
          "pass_endorsed": 2901,
          "pass_contested": 0,
          "minimum_flips": 318,
          "gap": {
            "numerator": -137,
            "denominator": 2401
          }
        },
        "maximum": {
          "pass_endorsed": 2539,
          "pass_contested": 274,
          "minimum_flips": 318,
          "gap": {
            "numerator": 274,
            "denominator": 2813
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 319,
        "attainable_corrected_tables": 125113,
        "minimum": {
          "pass_endorsed": 2902,
          "pass_contested": 0,
          "minimum_flips": 319,
          "gap": {
            "numerator": -274,
            "denominator": 4801
          }
        },
        "maximum": {
          "pass_endorsed": 2538,
          "pass_contested": 274,
          "minimum_flips": 319,
          "gap": {
            "numerator": 137,
            "denominator": 1406
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 320,
        "attainable_corrected_tables": 125663,
        "minimum": {
          "pass_endorsed": 2903,
          "pass_contested": 0,
          "minimum_flips": 320,
          "gap": {
            "numerator": -137,
            "denominator": 2400
          }
        },
        "maximum": {
          "pass_endorsed": 2537,
          "pass_contested": 274,
          "minimum_flips": 320,
          "gap": {
            "numerator": 274,
            "denominator": 2811
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 321,
        "attainable_corrected_tables": 126213,
        "minimum": {
          "pass_endorsed": 2904,
          "pass_contested": 0,
          "minimum_flips": 321,
          "gap": {
            "numerator": -274,
            "denominator": 4799
          }
        },
        "maximum": {
          "pass_endorsed": 2536,
          "pass_contested": 274,
          "minimum_flips": 321,
          "gap": {
            "numerator": 137,
            "denominator": 1405
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 322,
        "attainable_corrected_tables": 126763,
        "minimum": {
          "pass_endorsed": 2905,
          "pass_contested": 0,
          "minimum_flips": 322,
          "gap": {
            "numerator": -137,
            "denominator": 2399
          }
        },
        "maximum": {
          "pass_endorsed": 2535,
          "pass_contested": 274,
          "minimum_flips": 322,
          "gap": {
            "numerator": 274,
            "denominator": 2809
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 323,
        "attainable_corrected_tables": 127313,
        "minimum": {
          "pass_endorsed": 2906,
          "pass_contested": 0,
          "minimum_flips": 323,
          "gap": {
            "numerator": -274,
            "denominator": 4797
          }
        },
        "maximum": {
          "pass_endorsed": 2534,
          "pass_contested": 274,
          "minimum_flips": 323,
          "gap": {
            "numerator": 137,
            "denominator": 1404
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 324,
        "attainable_corrected_tables": 127863,
        "minimum": {
          "pass_endorsed": 2907,
          "pass_contested": 0,
          "minimum_flips": 324,
          "gap": {
            "numerator": -137,
            "denominator": 2398
          }
        },
        "maximum": {
          "pass_endorsed": 2533,
          "pass_contested": 274,
          "minimum_flips": 324,
          "gap": {
            "numerator": 274,
            "denominator": 2807
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 325,
        "attainable_corrected_tables": 128413,
        "minimum": {
          "pass_endorsed": 2908,
          "pass_contested": 0,
          "minimum_flips": 325,
          "gap": {
            "numerator": -2,
            "denominator": 35
          }
        },
        "maximum": {
          "pass_endorsed": 2532,
          "pass_contested": 274,
          "minimum_flips": 325,
          "gap": {
            "numerator": 137,
            "denominator": 1403
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 326,
        "attainable_corrected_tables": 128963,
        "minimum": {
          "pass_endorsed": 2909,
          "pass_contested": 0,
          "minimum_flips": 326,
          "gap": {
            "numerator": -137,
            "denominator": 2397
          }
        },
        "maximum": {
          "pass_endorsed": 2531,
          "pass_contested": 274,
          "minimum_flips": 326,
          "gap": {
            "numerator": 274,
            "denominator": 2805
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 327,
        "attainable_corrected_tables": 129513,
        "minimum": {
          "pass_endorsed": 2910,
          "pass_contested": 0,
          "minimum_flips": 327,
          "gap": {
            "numerator": -274,
            "denominator": 4793
          }
        },
        "maximum": {
          "pass_endorsed": 2530,
          "pass_contested": 274,
          "minimum_flips": 327,
          "gap": {
            "numerator": 137,
            "denominator": 1402
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 328,
        "attainable_corrected_tables": 130063,
        "minimum": {
          "pass_endorsed": 2911,
          "pass_contested": 0,
          "minimum_flips": 328,
          "gap": {
            "numerator": -137,
            "denominator": 2396
          }
        },
        "maximum": {
          "pass_endorsed": 2529,
          "pass_contested": 274,
          "minimum_flips": 328,
          "gap": {
            "numerator": 274,
            "denominator": 2803
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 329,
        "attainable_corrected_tables": 130613,
        "minimum": {
          "pass_endorsed": 2912,
          "pass_contested": 0,
          "minimum_flips": 329,
          "gap": {
            "numerator": -274,
            "denominator": 4791
          }
        },
        "maximum": {
          "pass_endorsed": 2528,
          "pass_contested": 274,
          "minimum_flips": 329,
          "gap": {
            "numerator": 137,
            "denominator": 1401
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 330,
        "attainable_corrected_tables": 131163,
        "minimum": {
          "pass_endorsed": 2913,
          "pass_contested": 0,
          "minimum_flips": 330,
          "gap": {
            "numerator": -137,
            "denominator": 2395
          }
        },
        "maximum": {
          "pass_endorsed": 2527,
          "pass_contested": 274,
          "minimum_flips": 330,
          "gap": {
            "numerator": 274,
            "denominator": 2801
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 331,
        "attainable_corrected_tables": 131713,
        "minimum": {
          "pass_endorsed": 2914,
          "pass_contested": 0,
          "minimum_flips": 331,
          "gap": {
            "numerator": -274,
            "denominator": 4789
          }
        },
        "maximum": {
          "pass_endorsed": 2526,
          "pass_contested": 274,
          "minimum_flips": 331,
          "gap": {
            "numerator": 137,
            "denominator": 1400
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 332,
        "attainable_corrected_tables": 132263,
        "minimum": {
          "pass_endorsed": 2915,
          "pass_contested": 0,
          "minimum_flips": 332,
          "gap": {
            "numerator": -137,
            "denominator": 2394
          }
        },
        "maximum": {
          "pass_endorsed": 2525,
          "pass_contested": 274,
          "minimum_flips": 332,
          "gap": {
            "numerator": 274,
            "denominator": 2799
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 333,
        "attainable_corrected_tables": 132813,
        "minimum": {
          "pass_endorsed": 2916,
          "pass_contested": 0,
          "minimum_flips": 333,
          "gap": {
            "numerator": -274,
            "denominator": 4787
          }
        },
        "maximum": {
          "pass_endorsed": 2524,
          "pass_contested": 274,
          "minimum_flips": 333,
          "gap": {
            "numerator": 137,
            "denominator": 1399
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 334,
        "attainable_corrected_tables": 133363,
        "minimum": {
          "pass_endorsed": 2917,
          "pass_contested": 0,
          "minimum_flips": 334,
          "gap": {
            "numerator": -137,
            "denominator": 2393
          }
        },
        "maximum": {
          "pass_endorsed": 2523,
          "pass_contested": 274,
          "minimum_flips": 334,
          "gap": {
            "numerator": 274,
            "denominator": 2797
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 335,
        "attainable_corrected_tables": 133913,
        "minimum": {
          "pass_endorsed": 2918,
          "pass_contested": 0,
          "minimum_flips": 335,
          "gap": {
            "numerator": -274,
            "denominator": 4785
          }
        },
        "maximum": {
          "pass_endorsed": 2522,
          "pass_contested": 274,
          "minimum_flips": 335,
          "gap": {
            "numerator": 137,
            "denominator": 1398
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 336,
        "attainable_corrected_tables": 134463,
        "minimum": {
          "pass_endorsed": 2919,
          "pass_contested": 0,
          "minimum_flips": 336,
          "gap": {
            "numerator": -137,
            "denominator": 2392
          }
        },
        "maximum": {
          "pass_endorsed": 2521,
          "pass_contested": 274,
          "minimum_flips": 336,
          "gap": {
            "numerator": 274,
            "denominator": 2795
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 337,
        "attainable_corrected_tables": 135013,
        "minimum": {
          "pass_endorsed": 2920,
          "pass_contested": 0,
          "minimum_flips": 337,
          "gap": {
            "numerator": -274,
            "denominator": 4783
          }
        },
        "maximum": {
          "pass_endorsed": 2520,
          "pass_contested": 274,
          "minimum_flips": 337,
          "gap": {
            "numerator": 137,
            "denominator": 1397
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 338,
        "attainable_corrected_tables": 135563,
        "minimum": {
          "pass_endorsed": 2921,
          "pass_contested": 0,
          "minimum_flips": 338,
          "gap": {
            "numerator": -137,
            "denominator": 2391
          }
        },
        "maximum": {
          "pass_endorsed": 2519,
          "pass_contested": 274,
          "minimum_flips": 338,
          "gap": {
            "numerator": 274,
            "denominator": 2793
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 339,
        "attainable_corrected_tables": 136113,
        "minimum": {
          "pass_endorsed": 2922,
          "pass_contested": 0,
          "minimum_flips": 339,
          "gap": {
            "numerator": -274,
            "denominator": 4781
          }
        },
        "maximum": {
          "pass_endorsed": 2518,
          "pass_contested": 274,
          "minimum_flips": 339,
          "gap": {
            "numerator": 137,
            "denominator": 1396
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 340,
        "attainable_corrected_tables": 136663,
        "minimum": {
          "pass_endorsed": 2923,
          "pass_contested": 0,
          "minimum_flips": 340,
          "gap": {
            "numerator": -137,
            "denominator": 2390
          }
        },
        "maximum": {
          "pass_endorsed": 2517,
          "pass_contested": 274,
          "minimum_flips": 340,
          "gap": {
            "numerator": 274,
            "denominator": 2791
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 341,
        "attainable_corrected_tables": 137213,
        "minimum": {
          "pass_endorsed": 2924,
          "pass_contested": 0,
          "minimum_flips": 341,
          "gap": {
            "numerator": -274,
            "denominator": 4779
          }
        },
        "maximum": {
          "pass_endorsed": 2516,
          "pass_contested": 274,
          "minimum_flips": 341,
          "gap": {
            "numerator": 137,
            "denominator": 1395
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 342,
        "attainable_corrected_tables": 137763,
        "minimum": {
          "pass_endorsed": 2925,
          "pass_contested": 0,
          "minimum_flips": 342,
          "gap": {
            "numerator": -137,
            "denominator": 2389
          }
        },
        "maximum": {
          "pass_endorsed": 2515,
          "pass_contested": 274,
          "minimum_flips": 342,
          "gap": {
            "numerator": 274,
            "denominator": 2789
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 343,
        "attainable_corrected_tables": 138313,
        "minimum": {
          "pass_endorsed": 2926,
          "pass_contested": 0,
          "minimum_flips": 343,
          "gap": {
            "numerator": -274,
            "denominator": 4777
          }
        },
        "maximum": {
          "pass_endorsed": 2514,
          "pass_contested": 274,
          "minimum_flips": 343,
          "gap": {
            "numerator": 137,
            "denominator": 1394
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 344,
        "attainable_corrected_tables": 138863,
        "minimum": {
          "pass_endorsed": 2927,
          "pass_contested": 0,
          "minimum_flips": 344,
          "gap": {
            "numerator": -137,
            "denominator": 2388
          }
        },
        "maximum": {
          "pass_endorsed": 2513,
          "pass_contested": 274,
          "minimum_flips": 344,
          "gap": {
            "numerator": 274,
            "denominator": 2787
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 345,
        "attainable_corrected_tables": 139413,
        "minimum": {
          "pass_endorsed": 2928,
          "pass_contested": 0,
          "minimum_flips": 345,
          "gap": {
            "numerator": -274,
            "denominator": 4775
          }
        },
        "maximum": {
          "pass_endorsed": 2512,
          "pass_contested": 274,
          "minimum_flips": 345,
          "gap": {
            "numerator": 137,
            "denominator": 1393
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 346,
        "attainable_corrected_tables": 139963,
        "minimum": {
          "pass_endorsed": 2929,
          "pass_contested": 0,
          "minimum_flips": 346,
          "gap": {
            "numerator": -137,
            "denominator": 2387
          }
        },
        "maximum": {
          "pass_endorsed": 2511,
          "pass_contested": 274,
          "minimum_flips": 346,
          "gap": {
            "numerator": 274,
            "denominator": 2785
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 347,
        "attainable_corrected_tables": 140513,
        "minimum": {
          "pass_endorsed": 2930,
          "pass_contested": 0,
          "minimum_flips": 347,
          "gap": {
            "numerator": -274,
            "denominator": 4773
          }
        },
        "maximum": {
          "pass_endorsed": 2510,
          "pass_contested": 274,
          "minimum_flips": 347,
          "gap": {
            "numerator": 137,
            "denominator": 1392
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 348,
        "attainable_corrected_tables": 141063,
        "minimum": {
          "pass_endorsed": 2931,
          "pass_contested": 0,
          "minimum_flips": 348,
          "gap": {
            "numerator": -137,
            "denominator": 2386
          }
        },
        "maximum": {
          "pass_endorsed": 2509,
          "pass_contested": 274,
          "minimum_flips": 348,
          "gap": {
            "numerator": 274,
            "denominator": 2783
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 349,
        "attainable_corrected_tables": 141613,
        "minimum": {
          "pass_endorsed": 2932,
          "pass_contested": 0,
          "minimum_flips": 349,
          "gap": {
            "numerator": -274,
            "denominator": 4771
          }
        },
        "maximum": {
          "pass_endorsed": 2508,
          "pass_contested": 274,
          "minimum_flips": 349,
          "gap": {
            "numerator": 137,
            "denominator": 1391
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 350,
        "attainable_corrected_tables": 142163,
        "minimum": {
          "pass_endorsed": 2933,
          "pass_contested": 0,
          "minimum_flips": 350,
          "gap": {
            "numerator": -137,
            "denominator": 2385
          }
        },
        "maximum": {
          "pass_endorsed": 2507,
          "pass_contested": 274,
          "minimum_flips": 350,
          "gap": {
            "numerator": 274,
            "denominator": 2781
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 351,
        "attainable_corrected_tables": 142713,
        "minimum": {
          "pass_endorsed": 2934,
          "pass_contested": 0,
          "minimum_flips": 351,
          "gap": {
            "numerator": -274,
            "denominator": 4769
          }
        },
        "maximum": {
          "pass_endorsed": 2506,
          "pass_contested": 274,
          "minimum_flips": 351,
          "gap": {
            "numerator": 137,
            "denominator": 1390
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 352,
        "attainable_corrected_tables": 143263,
        "minimum": {
          "pass_endorsed": 2935,
          "pass_contested": 0,
          "minimum_flips": 352,
          "gap": {
            "numerator": -137,
            "denominator": 2384
          }
        },
        "maximum": {
          "pass_endorsed": 2505,
          "pass_contested": 274,
          "minimum_flips": 352,
          "gap": {
            "numerator": 274,
            "denominator": 2779
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 353,
        "attainable_corrected_tables": 143813,
        "minimum": {
          "pass_endorsed": 2936,
          "pass_contested": 0,
          "minimum_flips": 353,
          "gap": {
            "numerator": -274,
            "denominator": 4767
          }
        },
        "maximum": {
          "pass_endorsed": 2504,
          "pass_contested": 274,
          "minimum_flips": 353,
          "gap": {
            "numerator": 137,
            "denominator": 1389
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 354,
        "attainable_corrected_tables": 144363,
        "minimum": {
          "pass_endorsed": 2937,
          "pass_contested": 0,
          "minimum_flips": 354,
          "gap": {
            "numerator": -137,
            "denominator": 2383
          }
        },
        "maximum": {
          "pass_endorsed": 2503,
          "pass_contested": 274,
          "minimum_flips": 354,
          "gap": {
            "numerator": 274,
            "denominator": 2777
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 355,
        "attainable_corrected_tables": 144913,
        "minimum": {
          "pass_endorsed": 2938,
          "pass_contested": 0,
          "minimum_flips": 355,
          "gap": {
            "numerator": -274,
            "denominator": 4765
          }
        },
        "maximum": {
          "pass_endorsed": 2502,
          "pass_contested": 274,
          "minimum_flips": 355,
          "gap": {
            "numerator": 137,
            "denominator": 1388
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 356,
        "attainable_corrected_tables": 145463,
        "minimum": {
          "pass_endorsed": 2939,
          "pass_contested": 0,
          "minimum_flips": 356,
          "gap": {
            "numerator": -137,
            "denominator": 2382
          }
        },
        "maximum": {
          "pass_endorsed": 2501,
          "pass_contested": 274,
          "minimum_flips": 356,
          "gap": {
            "numerator": 274,
            "denominator": 2775
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 357,
        "attainable_corrected_tables": 146013,
        "minimum": {
          "pass_endorsed": 2940,
          "pass_contested": 0,
          "minimum_flips": 357,
          "gap": {
            "numerator": -274,
            "denominator": 4763
          }
        },
        "maximum": {
          "pass_endorsed": 2500,
          "pass_contested": 274,
          "minimum_flips": 357,
          "gap": {
            "numerator": 137,
            "denominator": 1387
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 358,
        "attainable_corrected_tables": 146563,
        "minimum": {
          "pass_endorsed": 2941,
          "pass_contested": 0,
          "minimum_flips": 358,
          "gap": {
            "numerator": -137,
            "denominator": 2381
          }
        },
        "maximum": {
          "pass_endorsed": 2499,
          "pass_contested": 274,
          "minimum_flips": 358,
          "gap": {
            "numerator": 274,
            "denominator": 2773
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 359,
        "attainable_corrected_tables": 147113,
        "minimum": {
          "pass_endorsed": 2942,
          "pass_contested": 0,
          "minimum_flips": 359,
          "gap": {
            "numerator": -274,
            "denominator": 4761
          }
        },
        "maximum": {
          "pass_endorsed": 2498,
          "pass_contested": 274,
          "minimum_flips": 359,
          "gap": {
            "numerator": 137,
            "denominator": 1386
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 360,
        "attainable_corrected_tables": 147663,
        "minimum": {
          "pass_endorsed": 2943,
          "pass_contested": 0,
          "minimum_flips": 360,
          "gap": {
            "numerator": -137,
            "denominator": 2380
          }
        },
        "maximum": {
          "pass_endorsed": 2497,
          "pass_contested": 274,
          "minimum_flips": 360,
          "gap": {
            "numerator": 274,
            "denominator": 2771
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 361,
        "attainable_corrected_tables": 148213,
        "minimum": {
          "pass_endorsed": 2944,
          "pass_contested": 0,
          "minimum_flips": 361,
          "gap": {
            "numerator": -274,
            "denominator": 4759
          }
        },
        "maximum": {
          "pass_endorsed": 2496,
          "pass_contested": 274,
          "minimum_flips": 361,
          "gap": {
            "numerator": 137,
            "denominator": 1385
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 362,
        "attainable_corrected_tables": 148763,
        "minimum": {
          "pass_endorsed": 2945,
          "pass_contested": 0,
          "minimum_flips": 362,
          "gap": {
            "numerator": -137,
            "denominator": 2379
          }
        },
        "maximum": {
          "pass_endorsed": 2495,
          "pass_contested": 274,
          "minimum_flips": 362,
          "gap": {
            "numerator": 274,
            "denominator": 2769
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 363,
        "attainable_corrected_tables": 149313,
        "minimum": {
          "pass_endorsed": 2946,
          "pass_contested": 0,
          "minimum_flips": 363,
          "gap": {
            "numerator": -274,
            "denominator": 4757
          }
        },
        "maximum": {
          "pass_endorsed": 2494,
          "pass_contested": 274,
          "minimum_flips": 363,
          "gap": {
            "numerator": 137,
            "denominator": 1384
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 364,
        "attainable_corrected_tables": 149863,
        "minimum": {
          "pass_endorsed": 2947,
          "pass_contested": 0,
          "minimum_flips": 364,
          "gap": {
            "numerator": -137,
            "denominator": 2378
          }
        },
        "maximum": {
          "pass_endorsed": 2493,
          "pass_contested": 274,
          "minimum_flips": 364,
          "gap": {
            "numerator": 274,
            "denominator": 2767
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 365,
        "attainable_corrected_tables": 150413,
        "minimum": {
          "pass_endorsed": 2948,
          "pass_contested": 0,
          "minimum_flips": 365,
          "gap": {
            "numerator": -274,
            "denominator": 4755
          }
        },
        "maximum": {
          "pass_endorsed": 2492,
          "pass_contested": 274,
          "minimum_flips": 365,
          "gap": {
            "numerator": 137,
            "denominator": 1383
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 366,
        "attainable_corrected_tables": 150963,
        "minimum": {
          "pass_endorsed": 2949,
          "pass_contested": 0,
          "minimum_flips": 366,
          "gap": {
            "numerator": -137,
            "denominator": 2377
          }
        },
        "maximum": {
          "pass_endorsed": 2491,
          "pass_contested": 274,
          "minimum_flips": 366,
          "gap": {
            "numerator": 274,
            "denominator": 2765
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 367,
        "attainable_corrected_tables": 151513,
        "minimum": {
          "pass_endorsed": 2950,
          "pass_contested": 0,
          "minimum_flips": 367,
          "gap": {
            "numerator": -274,
            "denominator": 4753
          }
        },
        "maximum": {
          "pass_endorsed": 2490,
          "pass_contested": 274,
          "minimum_flips": 367,
          "gap": {
            "numerator": 137,
            "denominator": 1382
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 368,
        "attainable_corrected_tables": 152063,
        "minimum": {
          "pass_endorsed": 2951,
          "pass_contested": 0,
          "minimum_flips": 368,
          "gap": {
            "numerator": -137,
            "denominator": 2376
          }
        },
        "maximum": {
          "pass_endorsed": 2489,
          "pass_contested": 274,
          "minimum_flips": 368,
          "gap": {
            "numerator": 274,
            "denominator": 2763
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 369,
        "attainable_corrected_tables": 152613,
        "minimum": {
          "pass_endorsed": 2952,
          "pass_contested": 0,
          "minimum_flips": 369,
          "gap": {
            "numerator": -274,
            "denominator": 4751
          }
        },
        "maximum": {
          "pass_endorsed": 2488,
          "pass_contested": 274,
          "minimum_flips": 369,
          "gap": {
            "numerator": 137,
            "denominator": 1381
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 370,
        "attainable_corrected_tables": 153163,
        "minimum": {
          "pass_endorsed": 2953,
          "pass_contested": 0,
          "minimum_flips": 370,
          "gap": {
            "numerator": -137,
            "denominator": 2375
          }
        },
        "maximum": {
          "pass_endorsed": 2487,
          "pass_contested": 274,
          "minimum_flips": 370,
          "gap": {
            "numerator": 274,
            "denominator": 2761
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 371,
        "attainable_corrected_tables": 153713,
        "minimum": {
          "pass_endorsed": 2954,
          "pass_contested": 0,
          "minimum_flips": 371,
          "gap": {
            "numerator": -274,
            "denominator": 4749
          }
        },
        "maximum": {
          "pass_endorsed": 2486,
          "pass_contested": 274,
          "minimum_flips": 371,
          "gap": {
            "numerator": 137,
            "denominator": 1380
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 372,
        "attainable_corrected_tables": 154263,
        "minimum": {
          "pass_endorsed": 2955,
          "pass_contested": 0,
          "minimum_flips": 372,
          "gap": {
            "numerator": -137,
            "denominator": 2374
          }
        },
        "maximum": {
          "pass_endorsed": 2485,
          "pass_contested": 274,
          "minimum_flips": 372,
          "gap": {
            "numerator": 274,
            "denominator": 2759
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 373,
        "attainable_corrected_tables": 154813,
        "minimum": {
          "pass_endorsed": 2956,
          "pass_contested": 0,
          "minimum_flips": 373,
          "gap": {
            "numerator": -274,
            "denominator": 4747
          }
        },
        "maximum": {
          "pass_endorsed": 2484,
          "pass_contested": 274,
          "minimum_flips": 373,
          "gap": {
            "numerator": 137,
            "denominator": 1379
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 374,
        "attainable_corrected_tables": 155363,
        "minimum": {
          "pass_endorsed": 2957,
          "pass_contested": 0,
          "minimum_flips": 374,
          "gap": {
            "numerator": -137,
            "denominator": 2373
          }
        },
        "maximum": {
          "pass_endorsed": 2483,
          "pass_contested": 274,
          "minimum_flips": 374,
          "gap": {
            "numerator": 274,
            "denominator": 2757
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 375,
        "attainable_corrected_tables": 155913,
        "minimum": {
          "pass_endorsed": 2958,
          "pass_contested": 0,
          "minimum_flips": 375,
          "gap": {
            "numerator": -274,
            "denominator": 4745
          }
        },
        "maximum": {
          "pass_endorsed": 2482,
          "pass_contested": 274,
          "minimum_flips": 375,
          "gap": {
            "numerator": 137,
            "denominator": 1378
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 376,
        "attainable_corrected_tables": 156463,
        "minimum": {
          "pass_endorsed": 2959,
          "pass_contested": 0,
          "minimum_flips": 376,
          "gap": {
            "numerator": -137,
            "denominator": 2372
          }
        },
        "maximum": {
          "pass_endorsed": 2481,
          "pass_contested": 274,
          "minimum_flips": 376,
          "gap": {
            "numerator": 274,
            "denominator": 2755
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 377,
        "attainable_corrected_tables": 157013,
        "minimum": {
          "pass_endorsed": 2960,
          "pass_contested": 0,
          "minimum_flips": 377,
          "gap": {
            "numerator": -274,
            "denominator": 4743
          }
        },
        "maximum": {
          "pass_endorsed": 2480,
          "pass_contested": 274,
          "minimum_flips": 377,
          "gap": {
            "numerator": 137,
            "denominator": 1377
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 378,
        "attainable_corrected_tables": 157563,
        "minimum": {
          "pass_endorsed": 2961,
          "pass_contested": 0,
          "minimum_flips": 378,
          "gap": {
            "numerator": -137,
            "denominator": 2371
          }
        },
        "maximum": {
          "pass_endorsed": 2479,
          "pass_contested": 274,
          "minimum_flips": 378,
          "gap": {
            "numerator": 274,
            "denominator": 2753
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 379,
        "attainable_corrected_tables": 158113,
        "minimum": {
          "pass_endorsed": 2962,
          "pass_contested": 0,
          "minimum_flips": 379,
          "gap": {
            "numerator": -274,
            "denominator": 4741
          }
        },
        "maximum": {
          "pass_endorsed": 2478,
          "pass_contested": 274,
          "minimum_flips": 379,
          "gap": {
            "numerator": 137,
            "denominator": 1376
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 380,
        "attainable_corrected_tables": 158663,
        "minimum": {
          "pass_endorsed": 2963,
          "pass_contested": 0,
          "minimum_flips": 380,
          "gap": {
            "numerator": -137,
            "denominator": 2370
          }
        },
        "maximum": {
          "pass_endorsed": 2477,
          "pass_contested": 274,
          "minimum_flips": 380,
          "gap": {
            "numerator": 274,
            "denominator": 2751
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 381,
        "attainable_corrected_tables": 159213,
        "minimum": {
          "pass_endorsed": 2964,
          "pass_contested": 0,
          "minimum_flips": 381,
          "gap": {
            "numerator": -274,
            "denominator": 4739
          }
        },
        "maximum": {
          "pass_endorsed": 2476,
          "pass_contested": 274,
          "minimum_flips": 381,
          "gap": {
            "numerator": 137,
            "denominator": 1375
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 382,
        "attainable_corrected_tables": 159763,
        "minimum": {
          "pass_endorsed": 2965,
          "pass_contested": 0,
          "minimum_flips": 382,
          "gap": {
            "numerator": -137,
            "denominator": 2369
          }
        },
        "maximum": {
          "pass_endorsed": 2475,
          "pass_contested": 274,
          "minimum_flips": 382,
          "gap": {
            "numerator": 274,
            "denominator": 2749
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 383,
        "attainable_corrected_tables": 160313,
        "minimum": {
          "pass_endorsed": 2966,
          "pass_contested": 0,
          "minimum_flips": 383,
          "gap": {
            "numerator": -274,
            "denominator": 4737
          }
        },
        "maximum": {
          "pass_endorsed": 2474,
          "pass_contested": 274,
          "minimum_flips": 383,
          "gap": {
            "numerator": 137,
            "denominator": 1374
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 384,
        "attainable_corrected_tables": 160863,
        "minimum": {
          "pass_endorsed": 2967,
          "pass_contested": 0,
          "minimum_flips": 384,
          "gap": {
            "numerator": -137,
            "denominator": 2368
          }
        },
        "maximum": {
          "pass_endorsed": 2473,
          "pass_contested": 274,
          "minimum_flips": 384,
          "gap": {
            "numerator": 274,
            "denominator": 2747
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 385,
        "attainable_corrected_tables": 161413,
        "minimum": {
          "pass_endorsed": 2968,
          "pass_contested": 0,
          "minimum_flips": 385,
          "gap": {
            "numerator": -274,
            "denominator": 4735
          }
        },
        "maximum": {
          "pass_endorsed": 2472,
          "pass_contested": 274,
          "minimum_flips": 385,
          "gap": {
            "numerator": 137,
            "denominator": 1373
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 386,
        "attainable_corrected_tables": 161963,
        "minimum": {
          "pass_endorsed": 2969,
          "pass_contested": 0,
          "minimum_flips": 386,
          "gap": {
            "numerator": -137,
            "denominator": 2367
          }
        },
        "maximum": {
          "pass_endorsed": 2471,
          "pass_contested": 274,
          "minimum_flips": 386,
          "gap": {
            "numerator": 274,
            "denominator": 2745
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 387,
        "attainable_corrected_tables": 162513,
        "minimum": {
          "pass_endorsed": 2970,
          "pass_contested": 0,
          "minimum_flips": 387,
          "gap": {
            "numerator": -274,
            "denominator": 4733
          }
        },
        "maximum": {
          "pass_endorsed": 2470,
          "pass_contested": 274,
          "minimum_flips": 387,
          "gap": {
            "numerator": 137,
            "denominator": 1372
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 388,
        "attainable_corrected_tables": 163063,
        "minimum": {
          "pass_endorsed": 2971,
          "pass_contested": 0,
          "minimum_flips": 388,
          "gap": {
            "numerator": -137,
            "denominator": 2366
          }
        },
        "maximum": {
          "pass_endorsed": 2469,
          "pass_contested": 274,
          "minimum_flips": 388,
          "gap": {
            "numerator": 274,
            "denominator": 2743
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 389,
        "attainable_corrected_tables": 163613,
        "minimum": {
          "pass_endorsed": 2972,
          "pass_contested": 0,
          "minimum_flips": 389,
          "gap": {
            "numerator": -274,
            "denominator": 4731
          }
        },
        "maximum": {
          "pass_endorsed": 2468,
          "pass_contested": 274,
          "minimum_flips": 389,
          "gap": {
            "numerator": 137,
            "denominator": 1371
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 390,
        "attainable_corrected_tables": 164163,
        "minimum": {
          "pass_endorsed": 2973,
          "pass_contested": 0,
          "minimum_flips": 390,
          "gap": {
            "numerator": -137,
            "denominator": 2365
          }
        },
        "maximum": {
          "pass_endorsed": 2467,
          "pass_contested": 274,
          "minimum_flips": 390,
          "gap": {
            "numerator": 274,
            "denominator": 2741
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 391,
        "attainable_corrected_tables": 164713,
        "minimum": {
          "pass_endorsed": 2974,
          "pass_contested": 0,
          "minimum_flips": 391,
          "gap": {
            "numerator": -274,
            "denominator": 4729
          }
        },
        "maximum": {
          "pass_endorsed": 2466,
          "pass_contested": 274,
          "minimum_flips": 391,
          "gap": {
            "numerator": 1,
            "denominator": 10
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 392,
        "attainable_corrected_tables": 165263,
        "minimum": {
          "pass_endorsed": 2975,
          "pass_contested": 0,
          "minimum_flips": 392,
          "gap": {
            "numerator": -137,
            "denominator": 2364
          }
        },
        "maximum": {
          "pass_endorsed": 2465,
          "pass_contested": 274,
          "minimum_flips": 392,
          "gap": {
            "numerator": 274,
            "denominator": 2739
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 393,
        "attainable_corrected_tables": 165813,
        "minimum": {
          "pass_endorsed": 2976,
          "pass_contested": 0,
          "minimum_flips": 393,
          "gap": {
            "numerator": -274,
            "denominator": 4727
          }
        },
        "maximum": {
          "pass_endorsed": 2464,
          "pass_contested": 274,
          "minimum_flips": 393,
          "gap": {
            "numerator": 137,
            "denominator": 1369
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 394,
        "attainable_corrected_tables": 166363,
        "minimum": {
          "pass_endorsed": 2977,
          "pass_contested": 0,
          "minimum_flips": 394,
          "gap": {
            "numerator": -137,
            "denominator": 2363
          }
        },
        "maximum": {
          "pass_endorsed": 2463,
          "pass_contested": 274,
          "minimum_flips": 394,
          "gap": {
            "numerator": 274,
            "denominator": 2737
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 395,
        "attainable_corrected_tables": 166913,
        "minimum": {
          "pass_endorsed": 2978,
          "pass_contested": 0,
          "minimum_flips": 395,
          "gap": {
            "numerator": -274,
            "denominator": 4725
          }
        },
        "maximum": {
          "pass_endorsed": 2462,
          "pass_contested": 274,
          "minimum_flips": 395,
          "gap": {
            "numerator": 137,
            "denominator": 1368
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 396,
        "attainable_corrected_tables": 167463,
        "minimum": {
          "pass_endorsed": 2979,
          "pass_contested": 0,
          "minimum_flips": 396,
          "gap": {
            "numerator": -137,
            "denominator": 2362
          }
        },
        "maximum": {
          "pass_endorsed": 2461,
          "pass_contested": 274,
          "minimum_flips": 396,
          "gap": {
            "numerator": 274,
            "denominator": 2735
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 397,
        "attainable_corrected_tables": 168013,
        "minimum": {
          "pass_endorsed": 2980,
          "pass_contested": 0,
          "minimum_flips": 397,
          "gap": {
            "numerator": -274,
            "denominator": 4723
          }
        },
        "maximum": {
          "pass_endorsed": 2460,
          "pass_contested": 274,
          "minimum_flips": 397,
          "gap": {
            "numerator": 137,
            "denominator": 1367
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 398,
        "attainable_corrected_tables": 168563,
        "minimum": {
          "pass_endorsed": 2981,
          "pass_contested": 0,
          "minimum_flips": 398,
          "gap": {
            "numerator": -137,
            "denominator": 2361
          }
        },
        "maximum": {
          "pass_endorsed": 2459,
          "pass_contested": 274,
          "minimum_flips": 398,
          "gap": {
            "numerator": 274,
            "denominator": 2733
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 399,
        "attainable_corrected_tables": 169113,
        "minimum": {
          "pass_endorsed": 2982,
          "pass_contested": 0,
          "minimum_flips": 399,
          "gap": {
            "numerator": -274,
            "denominator": 4721
          }
        },
        "maximum": {
          "pass_endorsed": 2458,
          "pass_contested": 274,
          "minimum_flips": 399,
          "gap": {
            "numerator": 137,
            "denominator": 1366
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 400,
        "attainable_corrected_tables": 169663,
        "minimum": {
          "pass_endorsed": 2983,
          "pass_contested": 0,
          "minimum_flips": 400,
          "gap": {
            "numerator": -137,
            "denominator": 2360
          }
        },
        "maximum": {
          "pass_endorsed": 2457,
          "pass_contested": 274,
          "minimum_flips": 400,
          "gap": {
            "numerator": 274,
            "denominator": 2731
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 401,
        "attainable_corrected_tables": 170213,
        "minimum": {
          "pass_endorsed": 2984,
          "pass_contested": 0,
          "minimum_flips": 401,
          "gap": {
            "numerator": -274,
            "denominator": 4719
          }
        },
        "maximum": {
          "pass_endorsed": 2456,
          "pass_contested": 274,
          "minimum_flips": 401,
          "gap": {
            "numerator": 137,
            "denominator": 1365
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 402,
        "attainable_corrected_tables": 170763,
        "minimum": {
          "pass_endorsed": 2985,
          "pass_contested": 0,
          "minimum_flips": 402,
          "gap": {
            "numerator": -137,
            "denominator": 2359
          }
        },
        "maximum": {
          "pass_endorsed": 2455,
          "pass_contested": 274,
          "minimum_flips": 402,
          "gap": {
            "numerator": 274,
            "denominator": 2729
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 403,
        "attainable_corrected_tables": 171313,
        "minimum": {
          "pass_endorsed": 2986,
          "pass_contested": 0,
          "minimum_flips": 403,
          "gap": {
            "numerator": -274,
            "denominator": 4717
          }
        },
        "maximum": {
          "pass_endorsed": 2454,
          "pass_contested": 274,
          "minimum_flips": 403,
          "gap": {
            "numerator": 137,
            "denominator": 1364
          }
        },
        "original_direction_preserved_for_every_table": false
      },
      {
        "at_most_binary_verdict_flips": 404,
        "attainable_corrected_tables": 171863,
        "minimum": {
          "pass_endorsed": 2987,
          "pass_contested": 0,
          "minimum_flips": 404,
          "gap": {
            "numerator": -137,
            "denominator": 2358
          }
        },
        "maximum": {
          "pass_endorsed": 2453,
          "pass_contested": 274,
          "minimum_flips": 404,
          "gap": {
            "numerator": 274,
            "denominator": 2727
          }
        },
        "original_direction_preserved_for_every_table": false
      }
    ],
    "sharp_endpoint_witnesses": {
      "full_budget_minimum": {
        "kind": "COUNTERFACTUAL_AGGREGATE_WITNESS_NOT_OBSERVED_RECORDS",
        "original_joint_table": {
          "pass": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 2800,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 199,
                "no_conflict": 0,
                "flipped": 199
              },
              "unreviewed": {
                "conflict": 18,
                "no_conflict": 0,
                "flipped": 18
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "fail": {
            "endorsed": {
              "approved": {
                "conflict": 182,
                "no_conflict": 3519,
                "flipped": 182
              },
              "unreviewed": {
                "conflict": 5,
                "no_conflict": 923,
                "flipped": 5
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 57,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "excluded": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 102,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "json_null": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 7,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            }
          }
        },
        "corrected_state_table": {
          "pass": {
            "reviewed": 2987,
            "endorsed": 2987,
            "contested": 0
          },
          "fail": {
            "reviewed": 4716,
            "endorsed": 4442,
            "contested": 274
          },
          "excluded": {
            "reviewed": 102,
            "endorsed": 102,
            "contested": 0
          },
          "json_null": {
            "reviewed": 10,
            "endorsed": 8,
            "contested": 2
          }
        },
        "flips": 404,
        "gap_fail_minus_pass": {
          "numerator": -137,
          "denominator": 2358
        }
      },
      "full_budget_maximum": {
        "kind": "COUNTERFACTUAL_AGGREGATE_WITNESS_NOT_OBSERVED_RECORDS",
        "original_joint_table": {
          "pass": {
            "endorsed": {
              "approved": {
                "conflict": 342,
                "no_conflict": 2453,
                "flipped": 342
              },
              "unreviewed": {
                "conflict": 5,
                "no_conflict": 0,
                "flipped": 5
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 217,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "fail": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 3706,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 923,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 39,
                "no_conflict": 0,
                "flipped": 39
              },
              "unreviewed": {
                "conflict": 18,
                "no_conflict": 0,
                "flipped": 18
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "excluded": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 102,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "json_null": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 7,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            }
          }
        },
        "corrected_state_table": {
          "pass": {
            "reviewed": 2727,
            "endorsed": 2453,
            "contested": 274
          },
          "fail": {
            "reviewed": 4976,
            "endorsed": 4976,
            "contested": 0
          },
          "excluded": {
            "reviewed": 102,
            "endorsed": 102,
            "contested": 0
          },
          "json_null": {
            "reviewed": 10,
            "endorsed": 8,
            "contested": 2
          }
        },
        "flips": 404,
        "gap_fail_minus_pass": {
          "numerator": 274,
          "denominator": 2727
        }
      },
      "minimum_direction_erasure": {
        "kind": "COUNTERFACTUAL_AGGREGATE_WITNESS_NOT_OBSERVED_RECORDS",
        "original_joint_table": {
          "pass": {
            "endorsed": {
              "approved": {
                "conflict": 125,
                "no_conflict": 2670,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 5,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 217,
                "no_conflict": 0,
                "flipped": 114
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "fail": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 3706,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 923,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 39,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 18,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "excluded": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 102,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "json_null": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 7,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            }
          }
        },
        "corrected_state_table": {
          "pass": {
            "reviewed": 2903,
            "endorsed": 2800,
            "contested": 103
          },
          "fail": {
            "reviewed": 4800,
            "endorsed": 4629,
            "contested": 171
          },
          "excluded": {
            "reviewed": 102,
            "endorsed": 102,
            "contested": 0
          },
          "json_null": {
            "reviewed": 10,
            "endorsed": 8,
            "contested": 2
          }
        },
        "flips": 114,
        "gap_fail_minus_pass": {
          "numerator": -671,
          "denominator": 4644800
        }
      },
      "minimum_strict_reversal": {
        "kind": "COUNTERFACTUAL_AGGREGATE_WITNESS_NOT_OBSERVED_RECORDS",
        "original_joint_table": {
          "pass": {
            "endorsed": {
              "approved": {
                "conflict": 125,
                "no_conflict": 2670,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 5,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 217,
                "no_conflict": 0,
                "flipped": 114
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "fail": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 3706,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 923,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 39,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 18,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "excluded": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 102,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              }
            }
          },
          "json_null": {
            "endorsed": {
              "approved": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 7,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            },
            "contested": {
              "approved": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              },
              "unreviewed": {
                "conflict": 0,
                "no_conflict": 0,
                "flipped": 0
              },
              "rejected": {
                "conflict": 0,
                "no_conflict": 1,
                "flipped": 0
              }
            }
          }
        },
        "corrected_state_table": {
          "pass": {
            "reviewed": 2903,
            "endorsed": 2800,
            "contested": 103
          },
          "fail": {
            "reviewed": 4800,
            "endorsed": 4629,
            "contested": 171
          },
          "excluded": {
            "reviewed": 102,
            "endorsed": 102,
            "contested": 0
          },
          "json_null": {
            "reviewed": 10,
            "endorsed": 8,
            "contested": 2
          }
        },
        "flips": 114,
        "gap_fail_minus_pass": {
          "numerator": -671,
          "denominator": 4644800
        }
      }
    },
    "all_record_endorsement_invariant": true,
    "nonbinary_state_margins_unchanged": true,
    "scope": "sharp under explicit common-universe, binary-conflict and verdict-only correction assumptions",
    "not_observed": [
      "which records conflict",
      "which verdicts should be corrected",
      "individual corrected labels",
      "independent truth",
      "model accuracy"
    ]
  }
}


==> anc/verify_packaging.py <==
"""Verify this distributed attachment's file coverage and hashes; no analyses."""
from pathlib import Path
import hashlib
import json
import re

ROOT = Path(__file__).resolve().parent
manifest = json.loads((ROOT / "SHA256SUMS.json").read_text())
actual = {
    p.relative_to(ROOT).as_posix()
    for p in ROOT.rglob("*")
    if p.is_file() and p != ROOT / "SHA256SUMS.json"
}
assert set(manifest) == actual, "Distributed-file coverage differs. Use an untouched extracted copy."
for name, expected in manifest.items():
    rel = Path(name)
    assert not rel.is_absolute() and ".." not in rel.parts
    assert all(re.fullmatch(r"[A-Za-z0-9_+.,=-]+", part) for part in rel.parts)
    assert not (ROOT / rel).is_symlink()
    assert hashlib.sha256((ROOT / rel).read_bytes()).hexdigest() == expected, name
print("PASS: complete attachment file coverage and hashes; no scientific analyses rerun.")

